Production of associated $\Upsilon$ and open charm hadrons in $pp$ collisions at $\sqrt{s}=7$ and $8$TeV via double parton scattering

Associated production of bottomonia and open charm hadrons in $pp$ collisions at $\sqrt{s}=7$ and $8$TeV is observed using data corresponding to an integrated luminosity of 3$fb^{-1}$ accumulated with the LHCb detector. The observation of five combinations, $\Upsilon(1S)D^0$, $\Upsilon(2S)D^0$, $\Upsilon(1S)D^+$, $\Upsilon(2S)D^+$ and $\Upsilon(1S)D^+_{s}$, is reported. Production cross-sections are measured for $\Upsilon(1S)D^0$ and $\Upsilon(1S)D^+$ pairs in the forward region. The measured cross-sections and the differential distributions indicate the dominance of double parton scattering as the main production mechanism. This allows a precise measurement of the effective cross-section for double parton scattering.

==> figs/Fig10a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:16:05 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-3.45679,-0.06265823,21.23457,0.2664557);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1050 = new TH1D("h_1050","",20,0,20);
   h_1050->SetBinContent(1,100);
   h_1050->SetBinContent(2,100);
   h_1050->SetBinContent(3,100);
   h_1050->SetBinContent(4,100);
   h_1050->SetBinContent(5,100);
   h_1050->SetBinContent(6,100);
   h_1050->SetBinContent(7,100);
   h_1050->SetBinContent(8,100);
   h_1050->SetBinContent(9,100);
   h_1050->SetBinContent(10,100);
   h_1050->SetBinContent(11,100);
   h_1050->SetBinContent(12,100);
   h_1050->SetBinContent(13,100);
   h_1050->SetBinContent(14,100);
   h_1050->SetBinContent(15,100);
   h_1050->SetBinContent(16,100);
   h_1050->SetBinContent(17,100);
   h_1050->SetBinContent(18,100);
   h_1050->SetBinContent(19,100);
   h_1050->SetBinContent(20,100);
   h_1050->SetMinimum(-0.01);
   h_1050->SetMaximum(0.25);
   h_1050->SetEntries(20);
   h_1050->SetStats(0);
   h_1050->SetMarkerStyle(20);
   h_1050->SetMarkerSize(1.2);
   h_1050->GetXaxis()->SetNdivisions(505);
   h_1050->GetXaxis()->SetLabelFont(132);
   h_1050->GetXaxis()->SetLabelOffset(0.015);
   h_1050->GetXaxis()->SetLabelSize(0.05);
   h_1050->GetXaxis()->SetTitleSize(0.06);
   h_1050->GetXaxis()->SetTitleFont(132);
   h_1050->GetYaxis()->SetLabelFont(132);
   h_1050->GetYaxis()->SetLabelSize(0.05);
   h_1050->GetYaxis()->SetTitleSize(0.06);
   h_1050->GetYaxis()->SetTitleFont(42);
   h_1050->GetZaxis()->SetLabelFont(132);
   h_1050->GetZaxis()->SetLabelSize(0.05);
   h_1050->GetZaxis()->SetTitleSize(0.06);
   h_1050->GetZaxis()->SetTitleFont(42);
   h_1050->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TF1 *f_1050 = new TF1("*f_1050",0,20,9);
    //The original function : f_1050 had originally been created by:
    //TF1 *f_1050 = new TF1("f_1050",f_1050,0,20,9);
   f_1050->SetRange(0,20);
   f_1050->SetName("f_1050");
   f_1050->SetTitle("f_1050");
   f_1050->SetNpx(600);
   f_1050->SetSavedPoint(0,2.092963e-14);
   f_1050->SetSavedPoint(1,0.002345715);
   f_1050->SetSavedPoint(2,0.004673339);
   f_1050->SetSavedPoint(3,0.006982817);
   f_1050->SetSavedPoint(4,0.009274093);
   f_1050->SetSavedPoint(5,0.01154711);
   f_1050->SetSavedPoint(6,0.01380183);
   f_1050->SetSavedPoint(7,0.01603817);
   f_1050->SetSavedPoint(8,0.0182561);
   f_1050->SetSavedPoint(9,0.02045555);
   f_1050->SetSavedPoint(10,0.02263648);
   f_1050->SetSavedPoint(11,0.02479882);
   f_1050->SetSavedPoint(12,0.02694252);
   f_1050->SetSavedPoint(13,0.02906754);
   f_1050->SetSavedPoint(14,0.0311738);
   f_1050->SetSavedPoint(15,0.03326126);
   f_1050->SetSavedPoint(16,0.03532987);
   f_1050->SetSavedPoint(17,0.03737956);
   f_1050->SetSavedPoint(18,0.03941029);
   f_1050->SetSavedPoint(19,0.041422);
   f_1050->SetSavedPoint(20,0.04341464);
   f_1050->SetSavedPoint(21,0.04538814);
   f_1050->SetSavedPoint(22,0.04734246);
   f_1050->SetSavedPoint(23,0.04927755);
   f_1050->SetSavedPoint(24,0.05119334);
   f_1050->SetSavedPoint(25,0.05308978);
   f_1050->SetSavedPoint(26,0.05496681);
   f_1050->SetSavedPoint(27,0.05682439);
   f_1050->SetSavedPoint(28,0.05866246);
   f_1050->SetSavedPoint(29,0.06048097);
   f_1050->SetSavedPoint(30,0.06227985);
   f_1050->SetSavedPoint(31,0.06405905);
   f_1050->SetSavedPoint(32,0.06581853);
   f_1050->SetSavedPoint(33,0.06755822);
   f_1050->SetSavedPoint(34,0.06927807);
   f_1050->SetSavedPoint(35,0.07097802);
   f_1050->SetSavedPoint(36,0.07265803);
   f_1050->SetSavedPoint(37,0.07431803);
   f_1050->SetSavedPoint(38,0.07595798);
   f_1050->SetSavedPoint(39,0.07757781);
   f_1050->SetSavedPoint(40,0.07917748);
   f_1050->SetSavedPoint(41,0.08075692);
   f_1050->SetSavedPoint(42,0.08231608);
   f_1050->SetSavedPoint(43,0.08385492);
   f_1050->SetSavedPoint(44,0.08537337);
   f_1050->SetSavedPoint(45,0.08687138);
   f_1050->SetSavedPoint(46,0.08834889);
   f_1050->SetSavedPoint(47,0.08980585);
   f_1050->SetSavedPoint(48,0.09124221);
   f_1050->SetSavedPoint(49,0.09265791);
   f_1050->SetSavedPoint(50,0.09405289);
   f_1050->SetSavedPoint(51,0.09542711);
   f_1050->SetSavedPoint(52,0.0967805);
   f_1050->SetSavedPoint(53,0.09811302);
   f_1050->SetSavedPoint(54,0.0994246);
   f_1050->SetSavedPoint(55,0.1007152);
   f_1050->SetSavedPoint(56,0.1019848);
   f_1050->SetSavedPoint(57,0.1032332);
   f_1050->SetSavedPoint(58,0.1044605);
   f_1050->SetSavedPoint(59,0.1056666);
   f_1050->SetSavedPoint(60,0.1068515);
   f_1050->SetSavedPoint(61,0.108015);
   f_1050->SetSavedPoint(62,0.1091572);
   f_1050->SetSavedPoint(63,0.1102779);
   f_1050->SetSavedPoint(64,0.1113771);
   f_1050->SetSavedPoint(65,0.1124549);
   f_1050->SetSavedPoint(66,0.113511);
   f_1050->SetSavedPoint(67,0.1145455);
   f_1050->SetSavedPoint(68,0.1155583);
   f_1050->SetSavedPoint(69,0.1165493);
   f_1050->SetSavedPoint(70,0.1175186);
   f_1050->SetSavedPoint(71,0.1184659);
   f_1050->SetSavedPoint(72,0.1193914);
   f_1050->SetSavedPoint(73,0.1202949);
   f_1050->SetSavedPoint(74,0.1211764);
   f_1050->SetSavedPoint(75,0.1220357);
   f_1050->SetSavedPoint(76,0.122873);
   f_1050->SetSavedPoint(77,0.1236881);
   f_1050->SetSavedPoint(78,0.1244809);
   f_1050->SetSavedPoint(79,0.1252514);
   f_1050->SetSavedPoint(80,0.1259996);
   f_1050->SetSavedPoint(81,0.1267253);
   f_1050->SetSavedPoint(82,0.1274286);
   f_1050->SetSavedPoint(83,0.1281094);
   f_1050->SetSavedPoint(84,0.1287676);
   f_1050->SetSavedPoint(85,0.1294032);
   f_1050->SetSavedPoint(86,0.1300161);
   f_1050->SetSavedPoint(87,0.1306063);
   f_1050->SetSavedPoint(88,0.1311737);
   f_1050->SetSavedPoint(89,0.1317182);
   f_1050->SetSavedPoint(90,0.1322398);
   f_1050->SetSavedPoint(91,0.1327385);
   f_1050->SetSavedPoint(92,0.1332142);
   f_1050->SetSavedPoint(93,0.1336668);
   f_1050->SetSavedPoint(94,0.1340963);
   f_1050->SetSavedPoint(95,0.1345026);
   f_1050->SetSavedPoint(96,0.1348857);
   f_1050->SetSavedPoint(97,0.1352455);
   f_1050->SetSavedPoint(98,0.135582);
   f_1050->SetSavedPoint(99,0.1358951);
   f_1050->SetSavedPoint(100,0.1361847);
   f_1050->SetSavedPoint(101,0.1364509);
   f_1050->SetSavedPoint(102,0.1366939);
   f_1050->SetSavedPoint(103,0.1369139);
   f_1050->SetSavedPoint(104,0.1371112);
   f_1050->SetSavedPoint(105,0.1372861);
   f_1050->SetSavedPoint(106,0.1374389);
   f_1050->SetSavedPoint(107,0.1375698);
   f_1050->SetSavedPoint(108,0.1376791);
   f_1050->SetSavedPoint(109,0.137767);
   f_1050->SetSavedPoint(110,0.1378339);
   f_1050->SetSavedPoint(111,0.1378801);
   f_1050->SetSavedPoint(112,0.1379057);
   f_1050->SetSavedPoint(113,0.137911);
   f_1050->SetSavedPoint(114,0.1378964);
   f_1050->SetSavedPoint(115,0.1378621);
   f_1050->SetSavedPoint(116,0.1378083);
   f_1050->SetSavedPoint(117,0.1377354);
   f_1050->SetSavedPoint(118,0.1376436);
   f_1050->SetSavedPoint(119,0.1375331);
   f_1050->SetSavedPoint(120,0.1374044);
   f_1050->SetSavedPoint(121,0.1372575);
   f_1050->SetSavedPoint(122,0.1370929);
   f_1050->SetSavedPoint(123,0.1369107);
   f_1050->SetSavedPoint(124,0.1367112);
   f_1050->SetSavedPoint(125,0.1364948);
   f_1050->SetSavedPoint(126,0.1362616);
   f_1050->SetSavedPoint(127,0.136012);
   f_1050->SetSavedPoint(128,0.1357462);
   f_1050->SetSavedPoint(129,0.1354645);
   f_1050->SetSavedPoint(130,0.1351672);
   f_1050->SetSavedPoint(131,0.1348545);
   f_1050->SetSavedPoint(132,0.1345267);
   f_1050->SetSavedPoint(133,0.1341841);
   f_1050->SetSavedPoint(134,0.133827);
   f_1050->SetSavedPoint(135,0.1334555);
   f_1050->SetSavedPoint(136,0.1330701);
   f_1050->SetSavedPoint(137,0.1326709);
   f_1050->SetSavedPoint(138,0.1322583);
   f_1050->SetSavedPoint(139,0.1318324);
   f_1050->SetSavedPoint(140,0.1313937);
   f_1050->SetSavedPoint(141,0.1309422);
   f_1050->SetSavedPoint(142,0.1304785);
   f_1050->SetSavedPoint(143,0.1300025);
   f_1050->SetSavedPoint(144,0.1295148);
   f_1050->SetSavedPoint(145,0.1290155);
   f_1050->SetSavedPoint(146,0.1285049);
   f_1050->SetSavedPoint(147,0.1279833);
   f_1050->SetSavedPoint(148,0.1274509);
   f_1050->SetSavedPoint(149,0.126908);
   f_1050->SetSavedPoint(150,0.1263549);
   f_1050->SetSavedPoint(151,0.1257919);
   f_1050->SetSavedPoint(152,0.1252192);
   f_1050->SetSavedPoint(153,0.1246372);
   f_1050->SetSavedPoint(154,0.124046);
   f_1050->SetSavedPoint(155,0.1234459);
   f_1050->SetSavedPoint(156,0.1228373);
   f_1050->SetSavedPoint(157,0.1222203);
   f_1050->SetSavedPoint(158,0.1215953);
   f_1050->SetSavedPoint(159,0.1209625);
   f_1050->SetSavedPoint(160,0.1203223);
   f_1050->SetSavedPoint(161,0.1196748);
   f_1050->SetSavedPoint(162,0.1190203);
   f_1050->SetSavedPoint(163,0.1183592);
   f_1050->SetSavedPoint(164,0.1176916);
   f_1050->SetSavedPoint(165,0.1170179);
   f_1050->SetSavedPoint(166,0.1163384);
   f_1050->SetSavedPoint(167,0.1156532);
   f_1050->SetSavedPoint(168,0.1149627);
   f_1050->SetSavedPoint(169,0.1142672);
   f_1050->SetSavedPoint(170,0.1135668);
   f_1050->SetSavedPoint(171,0.112862);
   f_1050->SetSavedPoint(172,0.1121529);
   f_1050->SetSavedPoint(173,0.1114398);
   f_1050->SetSavedPoint(174,0.110723);
   f_1050->SetSavedPoint(175,0.1100028);
   f_1050->SetSavedPoint(176,0.1092795);
   f_1050->SetSavedPoint(177,0.1085532);
   f_1050->SetSavedPoint(178,0.1078243);
   f_1050->SetSavedPoint(179,0.1070931);
   f_1050->SetSavedPoint(180,0.1063598);
   f_1050->SetSavedPoint(181,0.1056247);
   f_1050->SetSavedPoint(182,0.1048881);
   f_1050->SetSavedPoint(183,0.1041502);
   f_1050->SetSavedPoint(184,0.1034113);
   f_1050->SetSavedPoint(185,0.1026718);
   f_1050->SetSavedPoint(186,0.1019317);
   f_1050->SetSavedPoint(187,0.1011915);
   f_1050->SetSavedPoint(188,0.1004514);
   f_1050->SetSavedPoint(189,0.09971161);
   f_1050->SetSavedPoint(190,0.09897249);
   f_1050->SetSavedPoint(191,0.09823428);
   f_1050->SetSavedPoint(192,0.09749725);
   f_1050->SetSavedPoint(193,0.09676166);
   f_1050->SetSavedPoint(194,0.09602781);
   f_1050->SetSavedPoint(195,0.09529594);
   f_1050->SetSavedPoint(196,0.09456634);
   f_1050->SetSavedPoint(197,0.09383927);
   f_1050->SetSavedPoint(198,0.09311502);
   f_1050->SetSavedPoint(199,0.09239384);
   f_1050->SetSavedPoint(200,0.09167601);
   f_1050->SetSavedPoint(201,0.09096175);
   f_1050->SetSavedPoint(202,0.09025111);
   f_1050->SetSavedPoint(203,0.08954409);
   f_1050->SetSavedPoint(204,0.08884067);
   f_1050->SetSavedPoint(205,0.08814086);
   f_1050->SetSavedPoint(206,0.08744465);
   f_1050->SetSavedPoint(207,0.08675204);
   f_1050->SetSavedPoint(208,0.08606302);
   f_1050->SetSavedPoint(209,0.08537759);
   f_1050->SetSavedPoint(210,0.08469575);
   f_1050->SetSavedPoint(211,0.0840175);
   f_1050->SetSavedPoint(212,0.08334282);
   f_1050->SetSavedPoint(213,0.08267171);
   f_1050->SetSavedPoint(214,0.08200418);
   f_1050->SetSavedPoint(215,0.08134022);
   f_1050->SetSavedPoint(216,0.08067982);
   f_1050->SetSavedPoint(217,0.08002298);
   f_1050->SetSavedPoint(218,0.07936969);
   f_1050->SetSavedPoint(219,0.07871996);
   f_1050->SetSavedPoint(220,0.07807378);
   f_1050->SetSavedPoint(221,0.07743114);
   f_1050->SetSavedPoint(222,0.07679205);
   f_1050->SetSavedPoint(223,0.07615649);
   f_1050->SetSavedPoint(224,0.07552446);
   f_1050->SetSavedPoint(225,0.07489596);
   f_1050->SetSavedPoint(226,0.07427099);
   f_1050->SetSavedPoint(227,0.07364955);
   f_1050->SetSavedPoint(228,0.07303162);
   f_1050->SetSavedPoint(229,0.0724172);
   f_1050->SetSavedPoint(230,0.0718063);
   f_1050->SetSavedPoint(231,0.0711989);
   f_1050->SetSavedPoint(232,0.07059501);
   f_1050->SetSavedPoint(233,0.06999462);
   f_1050->SetSavedPoint(234,0.06939772);
   f_1050->SetSavedPoint(235,0.06880431);
   f_1050->SetSavedPoint(236,0.0682144);
   f_1050->SetSavedPoint(237,0.06762796);
   f_1050->SetSavedPoint(238,0.06704501);
   f_1050->SetSavedPoint(239,0.06646553);
   f_1050->SetSavedPoint(240,0.06588953);
   f_1050->SetSavedPoint(241,0.065317);
   f_1050->SetSavedPoint(242,0.06474793);
   f_1050->SetSavedPoint(243,0.06418232);
   f_1050->SetSavedPoint(244,0.06362017);
   f_1050->SetSavedPoint(245,0.06306148);
   f_1050->SetSavedPoint(246,0.06250624);
   f_1050->SetSavedPoint(247,0.06195444);
   f_1050->SetSavedPoint(248,0.06140608);
   f_1050->SetSavedPoint(249,0.06086117);
   f_1050->SetSavedPoint(250,0.06031969);
   f_1050->SetSavedPoint(251,0.05978164);
   f_1050->SetSavedPoint(252,0.05924702);
   f_1050->SetSavedPoint(253,0.05871582);
   f_1050->SetSavedPoint(254,0.05818804);
   f_1050->SetSavedPoint(255,0.05766368);
   f_1050->SetSavedPoint(256,0.05714273);
   f_1050->SetSavedPoint(257,0.05662519);
   f_1050->SetSavedPoint(258,0.05611105);
   f_1050->SetSavedPoint(259,0.05560032);
   f_1050->SetSavedPoint(260,0.05509298);
   f_1050->SetSavedPoint(261,0.05458904);
   f_1050->SetSavedPoint(262,0.05408849);
   f_1050->SetSavedPoint(263,0.05359132);
   f_1050->SetSavedPoint(264,0.05309753);
   f_1050->SetSavedPoint(265,0.05260713);
   f_1050->SetSavedPoint(266,0.05212009);
   f_1050->SetSavedPoint(267,0.05163643);
   f_1050->SetSavedPoint(268,0.05115614);
   f_1050->SetSavedPoint(269,0.05067921);
   f_1050->SetSavedPoint(270,0.05020563);
   f_1050->SetSavedPoint(271,0.04973542);
   f_1050->SetSavedPoint(272,0.04926855);
   f_1050->SetSavedPoint(273,0.04880504);
   f_1050->SetSavedPoint(274,0.04834487);
   f_1050->SetSavedPoint(275,0.04788804);
   f_1050->SetSavedPoint(276,0.04743454);
   f_1050->SetSavedPoint(277,0.04698438);
   f_1050->SetSavedPoint(278,0.04653755);
   f_1050->SetSavedPoint(279,0.04609404);
   f_1050->SetSavedPoint(280,0.04565386);
   f_1050->SetSavedPoint(281,0.04521699);
   f_1050->SetSavedPoint(282,0.04478344);
   f_1050->SetSavedPoint(283,0.0443532);
   f_1050->SetSavedPoint(284,0.04392626);
   f_1050->SetSavedPoint(285,0.04350263);
   f_1050->SetSavedPoint(286,0.04308229);
   f_1050->SetSavedPoint(287,0.04266525);
   f_1050->SetSavedPoint(288,0.0422515);
   f_1050->SetSavedPoint(289,0.04184104);
   f_1050->SetSavedPoint(290,0.04143387);
   f_1050->SetSavedPoint(291,0.04102997);
   f_1050->SetSavedPoint(292,0.04062935);
   f_1050->SetSavedPoint(293,0.040232);
   f_1050->SetSavedPoint(294,0.03983792);
   f_1050->SetSavedPoint(295,0.03944711);
   f_1050->SetSavedPoint(296,0.03905956);
   f_1050->SetSavedPoint(297,0.03867526);
   f_1050->SetSavedPoint(298,0.03829422);
   f_1050->SetSavedPoint(299,0.03791643);
   f_1050->SetSavedPoint(300,0.03754188);
   f_1050->SetSavedPoint(301,0.03717057);
   f_1050->SetSavedPoint(302,0.03680248);
   f_1050->SetSavedPoint(303,0.03643759);
   f_1050->SetSavedPoint(304,0.03607588);
   f_1050->SetSavedPoint(305,0.03571732);
   f_1050->SetSavedPoint(306,0.0353619);
   f_1050->SetSavedPoint(307,0.03500958);
   f_1050->SetSavedPoint(308,0.03466035);
   f_1050->SetSavedPoint(309,0.03431419);
   f_1050->SetSavedPoint(310,0.03397107);
   f_1050->SetSavedPoint(311,0.03363097);
   f_1050->SetSavedPoint(312,0.03329387);
   f_1050->SetSavedPoint(313,0.03295975);
   f_1050->SetSavedPoint(314,0.03262859);
   f_1050->SetSavedPoint(315,0.03230036);
   f_1050->SetSavedPoint(316,0.03197504);
   f_1050->SetSavedPoint(317,0.03165261);
   f_1050->SetSavedPoint(318,0.03133305);
   f_1050->SetSavedPoint(319,0.03101633);
   f_1050->SetSavedPoint(320,0.03070244);
   f_1050->SetSavedPoint(321,0.03039135);
   f_1050->SetSavedPoint(322,0.03008304);
   f_1050->SetSavedPoint(323,0.02977749);
   f_1050->SetSavedPoint(324,0.02947467);
   f_1050->SetSavedPoint(325,0.02917457);
   f_1050->SetSavedPoint(326,0.02887715);
   f_1050->SetSavedPoint(327,0.02858241);
   f_1050->SetSavedPoint(328,0.02829031);
   f_1050->SetSavedPoint(329,0.02800084);
   f_1050->SetSavedPoint(330,0.02771398);
   f_1050->SetSavedPoint(331,0.02742969);
   f_1050->SetSavedPoint(332,0.02714796);
   f_1050->SetSavedPoint(333,0.02686877);
   f_1050->SetSavedPoint(334,0.0265921);
   f_1050->SetSavedPoint(335,0.02631792);
   f_1050->SetSavedPoint(336,0.02604621);
   f_1050->SetSavedPoint(337,0.02577695);
   f_1050->SetSavedPoint(338,0.02551011);
   f_1050->SetSavedPoint(339,0.02524568);
   f_1050->SetSavedPoint(340,0.02498364);
   f_1050->SetSavedPoint(341,0.02472395);
   f_1050->SetSavedPoint(342,0.02446661);
   f_1050->SetSavedPoint(343,0.02421158);
   f_1050->SetSavedPoint(344,0.02395884);
   f_1050->SetSavedPoint(345,0.02370838);
   f_1050->SetSavedPoint(346,0.02346017);
   f_1050->SetSavedPoint(347,0.02321419);
   f_1050->SetSavedPoint(348,0.02297041);
   f_1050->SetSavedPoint(349,0.02272882);
   f_1050->SetSavedPoint(350,0.0224894);
   f_1050->SetSavedPoint(351,0.02225211);
   f_1050->SetSavedPoint(352,0.02201694);
   f_1050->SetSavedPoint(353,0.02178387);
   f_1050->SetSavedPoint(354,0.02155287);
   f_1050->SetSavedPoint(355,0.02132393);
   f_1050->SetSavedPoint(356,0.02109702);
   f_1050->SetSavedPoint(357,0.02087211);
   f_1050->SetSavedPoint(358,0.02064919);
   f_1050->SetSavedPoint(359,0.02042824);
   f_1050->SetSavedPoint(360,0.02020923);
   f_1050->SetSavedPoint(361,0.01999214);
   f_1050->SetSavedPoint(362,0.01977694);
   f_1050->SetSavedPoint(363,0.01956363);
   f_1050->SetSavedPoint(364,0.01935216);
   f_1050->SetSavedPoint(365,0.01914253);
   f_1050->SetSavedPoint(366,0.01893471);
   f_1050->SetSavedPoint(367,0.01872868);
   f_1050->SetSavedPoint(368,0.01852442);
   f_1050->SetSavedPoint(369,0.0183219);
   f_1050->SetSavedPoint(370,0.0181211);
   f_1050->SetSavedPoint(371,0.017922);
   f_1050->SetSavedPoint(372,0.01772458);
   f_1050->SetSavedPoint(373,0.01752881);
   f_1050->SetSavedPoint(374,0.01733468);
   f_1050->SetSavedPoint(375,0.01714216);
   f_1050->SetSavedPoint(376,0.01695123);
   f_1050->SetSavedPoint(377,0.01676187);
   f_1050->SetSavedPoint(378,0.01657406);
   f_1050->SetSavedPoint(379,0.01638777);
   f_1050->SetSavedPoint(380,0.01620298);
   f_1050->SetSavedPoint(381,0.01601967);
   f_1050->SetSavedPoint(382,0.01583782);
   f_1050->SetSavedPoint(383,0.0156574);
   f_1050->SetSavedPoint(384,0.0154784);
   f_1050->SetSavedPoint(385,0.01530079);
   f_1050->SetSavedPoint(386,0.01512454);
   f_1050->SetSavedPoint(387,0.01494965);
   f_1050->SetSavedPoint(388,0.01477608);
   f_1050->SetSavedPoint(389,0.01460382);
   f_1050->SetSavedPoint(390,0.01443284);
   f_1050->SetSavedPoint(391,0.01426311);
   f_1050->SetSavedPoint(392,0.01409463);
   f_1050->SetSavedPoint(393,0.01392736);
   f_1050->SetSavedPoint(394,0.01376128);
   f_1050->SetSavedPoint(395,0.01359638);
   f_1050->SetSavedPoint(396,0.01343262);
   f_1050->SetSavedPoint(397,0.01326999);
   f_1050->SetSavedPoint(398,0.01310847);
   f_1050->SetSavedPoint(399,0.01294803);
   f_1050->SetSavedPoint(400,0.01278865);
   f_1050->SetSavedPoint(401,0.01263031);
   f_1050->SetSavedPoint(402,0.01247301);
   f_1050->SetSavedPoint(403,0.01231676);
   f_1050->SetSavedPoint(404,0.01216154);
   f_1050->SetSavedPoint(405,0.01200736);
   f_1050->SetSavedPoint(406,0.01185422);
   f_1050->SetSavedPoint(407,0.01170212);
   f_1050->SetSavedPoint(408,0.01155106);
   f_1050->SetSavedPoint(409,0.01140104);
   f_1050->SetSavedPoint(410,0.01125206);
   f_1050->SetSavedPoint(411,0.01110412);
   f_1050->SetSavedPoint(412,0.01095722);
   f_1050->SetSavedPoint(413,0.01081136);
   f_1050->SetSavedPoint(414,0.01066654);
   f_1050->SetSavedPoint(415,0.01052276);
   f_1050->SetSavedPoint(416,0.01038002);
   f_1050->SetSavedPoint(417,0.01023832);
   f_1050->SetSavedPoint(418,0.01009766);
   f_1050->SetSavedPoint(419,0.009958038);
   f_1050->SetSavedPoint(420,0.009819458);
   f_1050->SetSavedPoint(421,0.009681919);
   f_1050->SetSavedPoint(422,0.009545421);
   f_1050->SetSavedPoint(423,0.009409963);
   f_1050->SetSavedPoint(424,0.009275545);
   f_1050->SetSavedPoint(425,0.009142169);
   f_1050->SetSavedPoint(426,0.009009833);
   f_1050->SetSavedPoint(427,0.008878537);
   f_1050->SetSavedPoint(428,0.008748283);
   f_1050->SetSavedPoint(429,0.00861907);
   f_1050->SetSavedPoint(430,0.008490897);
   f_1050->SetSavedPoint(431,0.008363766);
   f_1050->SetSavedPoint(432,0.008237676);
   f_1050->SetSavedPoint(433,0.008112627);
   f_1050->SetSavedPoint(434,0.007988619);
   f_1050->SetSavedPoint(435,0.007865652);
   f_1050->SetSavedPoint(436,0.007743727);
   f_1050->SetSavedPoint(437,0.007622843);
   f_1050->SetSavedPoint(438,0.007503001);
   f_1050->SetSavedPoint(439,0.0073842);
   f_1050->SetSavedPoint(440,0.007266441);
   f_1050->SetSavedPoint(441,0.007149723);
   f_1050->SetSavedPoint(442,0.007034047);
   f_1050->SetSavedPoint(443,0.006919413);
   f_1050->SetSavedPoint(444,0.006805821);
   f_1050->SetSavedPoint(445,0.006693271);
   f_1050->SetSavedPoint(446,0.006581762);
   f_1050->SetSavedPoint(447,0.006471296);
   f_1050->SetSavedPoint(448,0.006361871);
   f_1050->SetSavedPoint(449,0.006253489);
   f_1050->SetSavedPoint(450,0.006146149);
   f_1050->SetSavedPoint(451,0.006039851);
   f_1050->SetSavedPoint(452,0.005934596);
   f_1050->SetSavedPoint(453,0.005830383);
   f_1050->SetSavedPoint(454,0.005727212);
   f_1050->SetSavedPoint(455,0.005625084);
   f_1050->SetSavedPoint(456,0.005523999);
   f_1050->SetSavedPoint(457,0.005423956);
   f_1050->SetSavedPoint(458,0.005324956);
   f_1050->SetSavedPoint(459,0.005226998);
   f_1050->SetSavedPoint(460,0.005130083);
   f_1050->SetSavedPoint(461,0.005034212);
   f_1050->SetSavedPoint(462,0.004939383);
   f_1050->SetSavedPoint(463,0.004845597);
   f_1050->SetSavedPoint(464,0.004752854);
   f_1050->SetSavedPoint(465,0.004661154);
   f_1050->SetSavedPoint(466,0.004570498);
   f_1050->SetSavedPoint(467,0.004480884);
   f_1050->SetSavedPoint(468,0.004392314);
   f_1050->SetSavedPoint(469,0.004304788);
   f_1050->SetSavedPoint(470,0.004218304);
   f_1050->SetSavedPoint(471,0.004132865);
   f_1050->SetSavedPoint(472,0.004048468);
   f_1050->SetSavedPoint(473,0.003965116);
   f_1050->SetSavedPoint(474,0.003882807);
   f_1050->SetSavedPoint(475,0.003801541);
   f_1050->SetSavedPoint(476,0.00372132);
   f_1050->SetSavedPoint(477,0.003642142);
   f_1050->SetSavedPoint(478,0.003564008);
   f_1050->SetSavedPoint(479,0.003486919);
   f_1050->SetSavedPoint(480,0.003410873);
   f_1050->SetSavedPoint(481,0.003335871);
   f_1050->SetSavedPoint(482,0.003261914);
   f_1050->SetSavedPoint(483,0.003189);
   f_1050->SetSavedPoint(484,0.003117131);
   f_1050->SetSavedPoint(485,0.003046307);
   f_1050->SetSavedPoint(486,0.002976526);
   f_1050->SetSavedPoint(487,0.00290779);
   f_1050->SetSavedPoint(488,0.002840099);
   f_1050->SetSavedPoint(489,0.002773452);
   f_1050->SetSavedPoint(490,0.00270785);
   f_1050->SetSavedPoint(491,0.002643293);
   f_1050->SetSavedPoint(492,0.00257978);
   f_1050->SetSavedPoint(493,0.002517312);
   f_1050->SetSavedPoint(494,0.002455889);
   f_1050->SetSavedPoint(495,0.002395511);
   f_1050->SetSavedPoint(496,0.002336178);
   f_1050->SetSavedPoint(497,0.00227789);
   f_1050->SetSavedPoint(498,0.002220647);
   f_1050->SetSavedPoint(499,0.002164449);
   f_1050->SetSavedPoint(500,0.002109297);
   f_1050->SetSavedPoint(501,0.002055188);
   f_1050->SetSavedPoint(502,0.002002114);
   f_1050->SetSavedPoint(503,0.001950063);
   f_1050->SetSavedPoint(504,0.001899026);
   f_1050->SetSavedPoint(505,0.001848992);
   f_1050->SetSavedPoint(506,0.00179995);
   f_1050->SetSavedPoint(507,0.001751889);
   f_1050->SetSavedPoint(508,0.001704799);
   f_1050->SetSavedPoint(509,0.001658669);
   f_1050->SetSavedPoint(510,0.001613488);
   f_1050->SetSavedPoint(511,0.001569246);
   f_1050->SetSavedPoint(512,0.001525932);
   f_1050->SetSavedPoint(513,0.001483535);
   f_1050->SetSavedPoint(514,0.001442046);
   f_1050->SetSavedPoint(515,0.001401452);
   f_1050->SetSavedPoint(516,0.001361744);
   f_1050->SetSavedPoint(517,0.001322911);
   f_1050->SetSavedPoint(518,0.001284942);
   f_1050->SetSavedPoint(519,0.001247826);
   f_1050->SetSavedPoint(520,0.001211553);
   f_1050->SetSavedPoint(521,0.001176113);
   f_1050->SetSavedPoint(522,0.001141493);
   f_1050->SetSavedPoint(523,0.001107685);
   f_1050->SetSavedPoint(524,0.001074677);
   f_1050->SetSavedPoint(525,0.001042459);
   f_1050->SetSavedPoint(526,0.001011019);
   f_1050->SetSavedPoint(527,0.000980348);
   f_1050->SetSavedPoint(528,0.0009504343);
   f_1050->SetSavedPoint(529,0.0009212675);
   f_1050->SetSavedPoint(530,0.0008928371);
   f_1050->SetSavedPoint(531,0.0008651322);
   f_1050->SetSavedPoint(532,0.0008381424);
   f_1050->SetSavedPoint(533,0.0008118568);
   f_1050->SetSavedPoint(534,0.0007862649);
   f_1050->SetSavedPoint(535,0.000761356);
   f_1050->SetSavedPoint(536,0.0007371194);
   f_1050->SetSavedPoint(537,0.0007135446);
   f_1050->SetSavedPoint(538,0.0006906207);
   f_1050->SetSavedPoint(539,0.0006683373);
   f_1050->SetSavedPoint(540,0.0006466836);
   f_1050->SetSavedPoint(541,0.0006256489);
   f_1050->SetSavedPoint(542,0.0006052226);
   f_1050->SetSavedPoint(543,0.0005853941);
   f_1050->SetSavedPoint(544,0.0005661527);
   f_1050->SetSavedPoint(545,0.0005474878);
   f_1050->SetSavedPoint(546,0.0005293886);
   f_1050->SetSavedPoint(547,0.0005118446);
   f_1050->SetSavedPoint(548,0.000494845);
   f_1050->SetSavedPoint(549,0.0004783792);
   f_1050->SetSavedPoint(550,0.0004624367);
   f_1050->SetSavedPoint(551,0.0004470066);
   f_1050->SetSavedPoint(552,0.0004320783);
   f_1050->SetSavedPoint(553,0.0004176413);
   f_1050->SetSavedPoint(554,0.0004036848);
   f_1050->SetSavedPoint(555,0.0003901982);
   f_1050->SetSavedPoint(556,0.0003771708);
   f_1050->SetSavedPoint(557,0.000364592);
   f_1050->SetSavedPoint(558,0.0003524511);
   f_1050->SetSavedPoint(559,0.0003407375);
   f_1050->SetSavedPoint(560,0.0003294404);
   f_1050->SetSavedPoint(561,0.0003185493);
   f_1050->SetSavedPoint(562,0.0003080535);
   f_1050->SetSavedPoint(563,0.0002979424);
   f_1050->SetSavedPoint(564,0.0002882052);
   f_1050->SetSavedPoint(565,0.0002788313);
   f_1050->SetSavedPoint(566,0.0002698102);
   f_1050->SetSavedPoint(567,0.000261131);
   f_1050->SetSavedPoint(568,0.0002527832);
   f_1050->SetSavedPoint(569,0.000244756);
   f_1050->SetSavedPoint(570,0.0002370389);
   f_1050->SetSavedPoint(571,0.0002296213);
   f_1050->SetSavedPoint(572,0.0002224923);
   f_1050->SetSavedPoint(573,0.0002156414);
   f_1050->SetSavedPoint(574,0.0002090579);
   f_1050->SetSavedPoint(575,0.0002027312);
   f_1050->SetSavedPoint(576,0.0001966507);
   f_1050->SetSavedPoint(577,0.0001908055);
   f_1050->SetSavedPoint(578,0.0001851852);
   f_1050->SetSavedPoint(579,0.000179779);
   f_1050->SetSavedPoint(580,0.0001745763);
   f_1050->SetSavedPoint(581,0.0001695664);
   f_1050->SetSavedPoint(582,0.0001647386);
   f_1050->SetSavedPoint(583,0.0001600824);
   f_1050->SetSavedPoint(584,0.0001555871);
   f_1050->SetSavedPoint(585,0.000151242);
   f_1050->SetSavedPoint(586,0.0001470364);
   f_1050->SetSavedPoint(587,0.0001429597);
   f_1050->SetSavedPoint(588,0.0001390012);
   f_1050->SetSavedPoint(589,0.0001351504);
   f_1050->SetSavedPoint(590,0.0001313964);
   f_1050->SetSavedPoint(591,0.0001277287);
   f_1050->SetSavedPoint(592,0.0001241367);
   f_1050->SetSavedPoint(593,0.0001206095);
   f_1050->SetSavedPoint(594,0.0001171367);
   f_1050->SetSavedPoint(595,0.0001137076);
   f_1050->SetSavedPoint(596,0.0001103114);
   f_1050->SetSavedPoint(597,0.0001069376);
   f_1050->SetSavedPoint(598,0.0001035754);
   f_1050->SetSavedPoint(599,0.0001002142);
   f_1050->SetSavedPoint(600,9.684347e-05);
   f_1050->SetSavedPoint(601,0);
   f_1050->SetSavedPoint(602,20);
   f_1050->SetFillColor(19);
   f_1050->SetFillStyle(0);
   f_1050->SetMarkerStyle(20);
   f_1050->SetMarkerSize(1.2);
   f_1050->SetLineColor(4);
   f_1050->SetLineWidth(2);
   f_1050->SetChisquare(2881.222);
   f_1050->SetNDF(191);
   f_1050->GetXaxis()->SetNdivisions(505);
   f_1050->GetXaxis()->SetLabelFont(132);
   f_1050->GetXaxis()->SetLabelOffset(0.015);
   f_1050->GetXaxis()->SetLabelSize(0.05);
   f_1050->GetXaxis()->SetTitleSize(0.06);
   f_1050->GetXaxis()->SetTitleFont(132);
   f_1050->GetYaxis()->SetLabelFont(132);
   f_1050->GetYaxis()->SetLabelSize(0.05);
   f_1050->GetYaxis()->SetTitleSize(0.06);
   f_1050->GetYaxis()->SetTitleFont(42);
   f_1050->SetParameter(0,1);
   f_1050->SetParError(0,269.6335);
   f_1050->SetParLimits(0,0,0);
   f_1050->SetParameter(1,0.3398368);
   f_1050->SetParError(1,0.001006354);
   f_1050->SetParLimits(1,-3.2,3.2);
   f_1050->SetParameter(2,0.7314462);
   f_1050->SetParError(2,0.0003535324);
   f_1050->SetParLimits(2,-3.2,3.2);
   f_1050->SetParameter(3,-1.96424);
   f_1050->SetParError(3,0.0004187082);
   f_1050->SetParLimits(3,-3.2,3.2);
   f_1050->SetParameter(4,-0.53053);
   f_1050->SetParError(4,0.0006235175);
   f_1050->SetParLimits(4,-3.2,3.2);
   f_1050->SetParameter(5,-1.645485);
   f_1050->SetParError(5,0.001150673);
   f_1050->SetParLimits(5,-3.2,3.2);
   f_1050->SetParameter(6,-0.8582566);
   f_1050->SetParError(6,0.004588358);
   f_1050->SetParLimits(6,-3.2,3.2);
   f_1050->SetParameter(7,2.78642);
   f_1050->SetParError(7,0.03122034);
   f_1050->SetParLimits(7,-3.2,3.2);
   f_1050->SetParameter(8,-1.233553);
   f_1050->SetParError(8,0.02892011);
   f_1050->SetParLimits(8,-3.2,3.2);
   f_1050->Draw("same");
   
   TH1D *h_1130__9 = new TH1D("h_1130__9","",20,0,20);
   h_1130__9->SetBinContent(1,0.02505259);
   h_1130__9->SetBinContent(2,0.07919911);
   h_1130__9->SetBinContent(3,0.1409888);
   h_1130__9->SetBinContent(4,0.1089311);
   h_1130__9->SetBinContent(5,0.09501435);
   h_1130__9->SetBinContent(6,0.1170011);
   h_1130__9->SetBinContent(7,0.1242033);
   h_1130__9->SetBinContent(8,0.09007395);
   h_1130__9->SetBinContent(9,0.028857);
   h_1130__9->SetBinContent(10,0.04112922);
   h_1130__9->SetBinContent(11,0.03954657);
   h_1130__9->SetBinContent(12,0.02183179);
   h_1130__9->SetBinContent(13,0.01225188);
   h_1130__9->SetBinContent(14,0.01490807);
   h_1130__9->SetBinContent(15,0.02287319);
   h_1130__9->SetBinContent(16,0.02220586);
   h_1130__9->SetBinContent(17,0.01221593);
   h_1130__9->SetBinContent(18,0.002955936);
   h_1130__9->SetBinContent(19,0.002614541);
   h_1130__9->SetBinContent(20,-0.001854423);
   h_1130__9->SetBinContent(21,72.44265);
   h_1130__9->SetBinError(1,0.01348587);
   h_1130__9->SetBinError(2,0.01777052);
   h_1130__9->SetBinError(3,0.02790295);
   h_1130__9->SetBinError(4,0.03563588);
   h_1130__9->SetBinError(5,0.02693085);
   h_1130__9->SetBinError(6,0.02208749);
   h_1130__9->SetBinError(7,0.02604683);
   h_1130__9->SetBinError(8,0.02022711);
   h_1130__9->SetBinError(9,0.01542834);
   h_1130__9->SetBinError(10,0.01307963);
   h_1130__9->SetBinError(11,0.01654357);
   h_1130__9->SetBinError(12,0.01319383);
   h_1130__9->SetBinError(13,0.007939913);
   h_1130__9->SetBinError(14,0.006389179);
   h_1130__9->SetBinError(15,0.01222867);
   h_1130__9->SetBinError(16,0.01296989);
   h_1130__9->SetBinError(17,0.008310662);
   h_1130__9->SetBinError(18,0.002851561);
   h_1130__9->SetBinError(19,0.003691425);
   h_1130__9->SetBinError(20,0.001592729);
   h_1130__9->SetBinError(21,92.95432);
   h_1130__9->SetEntries(6813);
   h_1130__9->SetDirectory(0);
   h_1130__9->SetStats(0);
   h_1130__9->SetLineColor(2);
   h_1130__9->SetMarkerColor(2);
   h_1130__9->SetMarkerStyle(20);
   h_1130__9->SetMarkerSize(1.2);
   h_1130__9->GetXaxis()->SetNdivisions(505);
   h_1130__9->GetXaxis()->SetLabelFont(132);
   h_1130__9->GetXaxis()->SetLabelOffset(0.015);
   h_1130__9->GetXaxis()->SetLabelSize(0.05);
   h_1130__9->GetXaxis()->SetTitleSize(0.06);
   h_1130__9->GetXaxis()->SetTitleFont(132);
   h_1130__9->GetYaxis()->SetLabelFont(132);
   h_1130__9->GetYaxis()->SetLabelSize(0.05);
   h_1130__9->GetYaxis()->SetTitleSize(0.06);
   h_1130__9->GetYaxis()->SetTitleFont(42);
   h_1130__9->GetZaxis()->SetLabelFont(132);
   h_1130__9->GetZaxis()->SetLabelSize(0.05);
   h_1130__9->GetZaxis()->SetTitleSize(0.06);
   h_1130__9->GetZaxis()->SetTitleFont(42);
   h_1130__9->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig10b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:15:11 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-3.45679,-0.06265823,21.23457,0.2664557);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1050 = new TH1D("h_1050","",20,0,20);
   h_1050->SetBinContent(1,100);
   h_1050->SetBinContent(2,100);
   h_1050->SetBinContent(3,100);
   h_1050->SetBinContent(4,100);
   h_1050->SetBinContent(5,100);
   h_1050->SetBinContent(6,100);
   h_1050->SetBinContent(7,100);
   h_1050->SetBinContent(8,100);
   h_1050->SetBinContent(9,100);
   h_1050->SetBinContent(10,100);
   h_1050->SetBinContent(11,100);
   h_1050->SetBinContent(12,100);
   h_1050->SetBinContent(13,100);
   h_1050->SetBinContent(14,100);
   h_1050->SetBinContent(15,100);
   h_1050->SetBinContent(16,100);
   h_1050->SetBinContent(17,100);
   h_1050->SetBinContent(18,100);
   h_1050->SetBinContent(19,100);
   h_1050->SetBinContent(20,100);
   h_1050->SetMinimum(-0.01);
   h_1050->SetMaximum(0.25);
   h_1050->SetEntries(20);
   h_1050->SetStats(0);
   h_1050->SetMarkerStyle(20);
   h_1050->SetMarkerSize(1.2);
   h_1050->GetXaxis()->SetNdivisions(505);
   h_1050->GetXaxis()->SetLabelFont(132);
   h_1050->GetXaxis()->SetLabelOffset(0.015);
   h_1050->GetXaxis()->SetLabelSize(0.05);
   h_1050->GetXaxis()->SetTitleSize(0.06);
   h_1050->GetXaxis()->SetTitleFont(132);
   h_1050->GetYaxis()->SetLabelFont(132);
   h_1050->GetYaxis()->SetLabelSize(0.05);
   h_1050->GetYaxis()->SetTitleSize(0.06);
   h_1050->GetYaxis()->SetTitleFont(42);
   h_1050->GetZaxis()->SetLabelFont(132);
   h_1050->GetZaxis()->SetLabelSize(0.05);
   h_1050->GetZaxis()->SetTitleSize(0.06);
   h_1050->GetZaxis()->SetTitleFont(42);
   h_1050->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TF1 *f_1040 = new TF1("*f_1040",0,20,9);
    //The original function : f_1040 had originally been created by:
    //TF1 *f_1040 = new TF1("f_1040",f_1040,0,20,9);
   f_1040->SetRange(0,20);
   f_1040->SetName("f_1040");
   f_1040->SetTitle("f_1040");
   f_1040->SetNpx(600);
   f_1040->SetSavedPoint(0,3.055814e-19);
   f_1040->SetSavedPoint(1,0.002322708);
   f_1040->SetSavedPoint(2,0.004627732);
   f_1040->SetSavedPoint(3,0.006915015);
   f_1040->SetSavedPoint(4,0.009184499);
   f_1040->SetSavedPoint(5,0.01143613);
   f_1040->SetSavedPoint(6,0.01366984);
   f_1040->SetSavedPoint(7,0.01588559);
   f_1040->SetSavedPoint(8,0.01808331);
   f_1040->SetSavedPoint(9,0.02026295);
   f_1040->SetSavedPoint(10,0.02242445);
   f_1040->SetSavedPoint(11,0.02456775);
   f_1040->SetSavedPoint(12,0.0266928);
   f_1040->SetSavedPoint(13,0.02879954);
   f_1040->SetSavedPoint(14,0.0308879);
   f_1040->SetSavedPoint(15,0.03295785);
   f_1040->SetSavedPoint(16,0.03500931);
   f_1040->SetSavedPoint(17,0.03704223);
   f_1040->SetSavedPoint(18,0.03905656);
   f_1040->SetSavedPoint(19,0.04105224);
   f_1040->SetSavedPoint(20,0.0430292);
   f_1040->SetSavedPoint(21,0.0449874);
   f_1040->SetSavedPoint(22,0.04692678);
   f_1040->SetSavedPoint(23,0.04884728);
   f_1040->SetSavedPoint(24,0.05074883);
   f_1040->SetSavedPoint(25,0.0526314);
   f_1040->SetSavedPoint(26,0.05449491);
   f_1040->SetSavedPoint(27,0.05633932);
   f_1040->SetSavedPoint(28,0.05816456);
   f_1040->SetSavedPoint(29,0.05997057);
   f_1040->SetSavedPoint(30,0.06175731);
   f_1040->SetSavedPoint(31,0.06352471);
   f_1040->SetSavedPoint(32,0.06527272);
   f_1040->SetSavedPoint(33,0.06700128);
   f_1040->SetSavedPoint(34,0.06871034);
   f_1040->SetSavedPoint(35,0.07039983);
   f_1040->SetSavedPoint(36,0.07206969);
   f_1040->SetSavedPoint(37,0.07371989);
   f_1040->SetSavedPoint(38,0.07535034);
   f_1040->SetSavedPoint(39,0.07696101);
   f_1040->SetSavedPoint(40,0.07855182);
   f_1040->SetSavedPoint(41,0.08012273);
   f_1040->SetSavedPoint(42,0.08167368);
   f_1040->SetSavedPoint(43,0.08320461);
   f_1040->SetSavedPoint(44,0.08471546);
   f_1040->SetSavedPoint(45,0.08620618);
   f_1040->SetSavedPoint(46,0.08767671);
   f_1040->SetSavedPoint(47,0.08912699);
   f_1040->SetSavedPoint(48,0.09055697);
   f_1040->SetSavedPoint(49,0.09196659);
   f_1040->SetSavedPoint(50,0.09335579);
   f_1040->SetSavedPoint(51,0.09472451);
   f_1040->SetSavedPoint(52,0.0960727);
   f_1040->SetSavedPoint(53,0.09740031);
   f_1040->SetSavedPoint(54,0.09870726);
   f_1040->SetSavedPoint(55,0.09999352);
   f_1040->SetSavedPoint(56,0.101259);
   f_1040->SetSavedPoint(57,0.1025037);
   f_1040->SetSavedPoint(58,0.1037275);
   f_1040->SetSavedPoint(59,0.1049304);
   f_1040->SetSavedPoint(60,0.1061123);
   f_1040->SetSavedPoint(61,0.1072731);
   f_1040->SetSavedPoint(62,0.1084128);
   f_1040->SetSavedPoint(63,0.1095314);
   f_1040->SetSavedPoint(64,0.1106288);
   f_1040->SetSavedPoint(65,0.1117049);
   f_1040->SetSavedPoint(66,0.1127597);
   f_1040->SetSavedPoint(67,0.113793);
   f_1040->SetSavedPoint(68,0.114805);
   f_1040->SetSavedPoint(69,0.1157954);
   f_1040->SetSavedPoint(70,0.1167643);
   f_1040->SetSavedPoint(71,0.1177115);
   f_1040->SetSavedPoint(72,0.1186371);
   f_1040->SetSavedPoint(73,0.119541);
   f_1040->SetSavedPoint(74,0.1204231);
   f_1040->SetSavedPoint(75,0.1212833);
   f_1040->SetSavedPoint(76,0.1221217);
   f_1040->SetSavedPoint(77,0.1229381);
   f_1040->SetSavedPoint(78,0.1237324);
   f_1040->SetSavedPoint(79,0.1245047);
   f_1040->SetSavedPoint(80,0.1252549);
   f_1040->SetSavedPoint(81,0.1259829);
   f_1040->SetSavedPoint(82,0.1266887);
   f_1040->SetSavedPoint(83,0.1273721);
   f_1040->SetSavedPoint(84,0.1280332);
   f_1040->SetSavedPoint(85,0.1286719);
   f_1040->SetSavedPoint(86,0.1292881);
   f_1040->SetSavedPoint(87,0.1298818);
   f_1040->SetSavedPoint(88,0.1304529);
   f_1040->SetSavedPoint(89,0.1310014);
   f_1040->SetSavedPoint(90,0.1315272);
   f_1040->SetSavedPoint(91,0.1320302);
   f_1040->SetSavedPoint(92,0.1325104);
   f_1040->SetSavedPoint(93,0.1329678);
   f_1040->SetSavedPoint(94,0.1334022);
   f_1040->SetSavedPoint(95,0.1338137);
   f_1040->SetSavedPoint(96,0.1342021);
   f_1040->SetSavedPoint(97,0.1345674);
   f_1040->SetSavedPoint(98,0.1349095);
   f_1040->SetSavedPoint(99,0.1352285);
   f_1040->SetSavedPoint(100,0.1355242);
   f_1040->SetSavedPoint(101,0.1357966);
   f_1040->SetSavedPoint(102,0.136046);
   f_1040->SetSavedPoint(103,0.1362726);
   f_1040->SetSavedPoint(104,0.1364766);
   f_1040->SetSavedPoint(105,0.1366584);
   f_1040->SetSavedPoint(106,0.1368182);
   f_1040->SetSavedPoint(107,0.1369563);
   f_1040->SetSavedPoint(108,0.137073);
   f_1040->SetSavedPoint(109,0.1371685);
   f_1040->SetSavedPoint(110,0.1372431);
   f_1040->SetSavedPoint(111,0.137297);
   f_1040->SetSavedPoint(112,0.1373305);
   f_1040->SetSavedPoint(113,0.137344);
   f_1040->SetSavedPoint(114,0.1373376);
   f_1040->SetSavedPoint(115,0.1373116);
   f_1040->SetSavedPoint(116,0.1372663);
   f_1040->SetSavedPoint(117,0.137202);
   f_1040->SetSavedPoint(118,0.1371189);
   f_1040->SetSavedPoint(119,0.1370173);
   f_1040->SetSavedPoint(120,0.1368974);
   f_1040->SetSavedPoint(121,0.1367596);
   f_1040->SetSavedPoint(122,0.1366041);
   f_1040->SetSavedPoint(123,0.1364312);
   f_1040->SetSavedPoint(124,0.1362411);
   f_1040->SetSavedPoint(125,0.1360341);
   f_1040->SetSavedPoint(126,0.1358105);
   f_1040->SetSavedPoint(127,0.1355705);
   f_1040->SetSavedPoint(128,0.1353145);
   f_1040->SetSavedPoint(129,0.1350426);
   f_1040->SetSavedPoint(130,0.1347551);
   f_1040->SetSavedPoint(131,0.1344524);
   f_1040->SetSavedPoint(132,0.1341346);
   f_1040->SetSavedPoint(133,0.1338021);
   f_1040->SetSavedPoint(134,0.1334551);
   f_1040->SetSavedPoint(135,0.1330939);
   f_1040->SetSavedPoint(136,0.1327187);
   f_1040->SetSavedPoint(137,0.1323298);
   f_1040->SetSavedPoint(138,0.1319276);
   f_1040->SetSavedPoint(139,0.1315121);
   f_1040->SetSavedPoint(140,0.1310838);
   f_1040->SetSavedPoint(141,0.1306429);
   f_1040->SetSavedPoint(142,0.1301897);
   f_1040->SetSavedPoint(143,0.1297243);
   f_1040->SetSavedPoint(144,0.1292472);
   f_1040->SetSavedPoint(145,0.1287585);
   f_1040->SetSavedPoint(146,0.1282586);
   f_1040->SetSavedPoint(147,0.1277476);
   f_1040->SetSavedPoint(148,0.1272259);
   f_1040->SetSavedPoint(149,0.1266937);
   f_1040->SetSavedPoint(150,0.1261514);
   f_1040->SetSavedPoint(151,0.1255991);
   f_1040->SetSavedPoint(152,0.1250371);
   f_1040->SetSavedPoint(153,0.1244657);
   f_1040->SetSavedPoint(154,0.1238852);
   f_1040->SetSavedPoint(155,0.1232959);
   f_1040->SetSavedPoint(156,0.1226979);
   f_1040->SetSavedPoint(157,0.1220916);
   f_1040->SetSavedPoint(158,0.1214773);
   f_1040->SetSavedPoint(159,0.1208551);
   f_1040->SetSavedPoint(160,0.1202255);
   f_1040->SetSavedPoint(161,0.1195886);
   f_1040->SetSavedPoint(162,0.1189446);
   f_1040->SetSavedPoint(163,0.118294);
   f_1040->SetSavedPoint(164,0.1176369);
   f_1040->SetSavedPoint(165,0.1169737);
   f_1040->SetSavedPoint(166,0.1163045);
   f_1040->SetSavedPoint(167,0.1156297);
   f_1040->SetSavedPoint(168,0.1149494);
   f_1040->SetSavedPoint(169,0.1142641);
   f_1040->SetSavedPoint(170,0.1135739);
   f_1040->SetSavedPoint(171,0.1128792);
   f_1040->SetSavedPoint(172,0.1121801);
   f_1040->SetSavedPoint(173,0.111477);
   f_1040->SetSavedPoint(174,0.1107701);
   f_1040->SetSavedPoint(175,0.1100597);
   f_1040->SetSavedPoint(176,0.1093461);
   f_1040->SetSavedPoint(177,0.1086295);
   f_1040->SetSavedPoint(178,0.1079101);
   f_1040->SetSavedPoint(179,0.1071884);
   f_1040->SetSavedPoint(180,0.1064645);
   f_1040->SetSavedPoint(181,0.1057387);
   f_1040->SetSavedPoint(182,0.1050112);
   f_1040->SetSavedPoint(183,0.1042824);
   f_1040->SetSavedPoint(184,0.1035525);
   f_1040->SetSavedPoint(185,0.1028217);
   f_1040->SetSavedPoint(186,0.1020904);
   f_1040->SetSavedPoint(187,0.1013588);
   f_1040->SetSavedPoint(188,0.1006272);
   f_1040->SetSavedPoint(189,0.09989578);
   f_1040->SetSavedPoint(190,0.0991649);
   f_1040->SetSavedPoint(191,0.09843479);
   f_1040->SetSavedPoint(192,0.09770573);
   f_1040->SetSavedPoint(193,0.09697798);
   f_1040->SetSavedPoint(194,0.09625181);
   f_1040->SetSavedPoint(195,0.09552749);
   f_1040->SetSavedPoint(196,0.09480528);
   f_1040->SetSavedPoint(197,0.09408546);
   f_1040->SetSavedPoint(198,0.09336828);
   f_1040->SetSavedPoint(199,0.09265403);
   f_1040->SetSavedPoint(200,0.09194296);
   f_1040->SetSavedPoint(201,0.09123529);
   f_1040->SetSavedPoint(202,0.09053109);
   f_1040->SetSavedPoint(203,0.08983033);
   f_1040->SetSavedPoint(204,0.08913301);
   f_1040->SetSavedPoint(205,0.08843915);
   f_1040->SetSavedPoint(206,0.08774872);
   f_1040->SetSavedPoint(207,0.08706174);
   f_1040->SetSavedPoint(208,0.0863782);
   f_1040->SetSavedPoint(209,0.08569809);
   f_1040->SetSavedPoint(210,0.08502141);
   f_1040->SetSavedPoint(211,0.08434817);
   f_1040->SetSavedPoint(212,0.08367836);
   f_1040->SetSavedPoint(213,0.08301198);
   f_1040->SetSavedPoint(214,0.08234902);
   f_1040->SetSavedPoint(215,0.08168948);
   f_1040->SetSavedPoint(216,0.08103337);
   f_1040->SetSavedPoint(217,0.08038067);
   f_1040->SetSavedPoint(218,0.07973139);
   f_1040->SetSavedPoint(219,0.07908553);
   f_1040->SetSavedPoint(220,0.07844308);
   f_1040->SetSavedPoint(221,0.07780403);
   f_1040->SetSavedPoint(222,0.0771684);
   f_1040->SetSavedPoint(223,0.07653617);
   f_1040->SetSavedPoint(224,0.07590735);
   f_1040->SetSavedPoint(225,0.07528192);
   f_1040->SetSavedPoint(226,0.0746599);
   f_1040->SetSavedPoint(227,0.07404127);
   f_1040->SetSavedPoint(228,0.07342604);
   f_1040->SetSavedPoint(229,0.0728142);
   f_1040->SetSavedPoint(230,0.07220574);
   f_1040->SetSavedPoint(231,0.07160068);
   f_1040->SetSavedPoint(232,0.07099901);
   f_1040->SetSavedPoint(233,0.07040071);
   f_1040->SetSavedPoint(234,0.0698058);
   f_1040->SetSavedPoint(235,0.06921427);
   f_1040->SetSavedPoint(236,0.06862612);
   f_1040->SetSavedPoint(237,0.06804134);
   f_1040->SetSavedPoint(238,0.06745993);
   f_1040->SetSavedPoint(239,0.0668819);
   f_1040->SetSavedPoint(240,0.06630723);
   f_1040->SetSavedPoint(241,0.06573593);
   f_1040->SetSavedPoint(242,0.06516799);
   f_1040->SetSavedPoint(243,0.06460341);
   f_1040->SetSavedPoint(244,0.0640422);
   f_1040->SetSavedPoint(245,0.06348434);
   f_1040->SetSavedPoint(246,0.06292984);
   f_1040->SetSavedPoint(247,0.06237869);
   f_1040->SetSavedPoint(248,0.06183089);
   f_1040->SetSavedPoint(249,0.06128644);
   f_1040->SetSavedPoint(250,0.06074533);
   f_1040->SetSavedPoint(251,0.06020757);
   f_1040->SetSavedPoint(252,0.05967315);
   f_1040->SetSavedPoint(253,0.05914208);
   f_1040->SetSavedPoint(254,0.05861433);
   f_1040->SetSavedPoint(255,0.05808993);
   f_1040->SetSavedPoint(256,0.05756886);
   f_1040->SetSavedPoint(257,0.05705112);
   f_1040->SetSavedPoint(258,0.05653671);
   f_1040->SetSavedPoint(259,0.05602562);
   f_1040->SetSavedPoint(260,0.05551786);
   f_1040->SetSavedPoint(261,0.05501342);
   f_1040->SetSavedPoint(262,0.0545123);
   f_1040->SetSavedPoint(263,0.0540145);
   f_1040->SetSavedPoint(264,0.05352002);
   f_1040->SetSavedPoint(265,0.05302885);
   f_1040->SetSavedPoint(266,0.05254099);
   f_1040->SetSavedPoint(267,0.05205644);
   f_1040->SetSavedPoint(268,0.0515752);
   f_1040->SetSavedPoint(269,0.05109726);
   f_1040->SetSavedPoint(270,0.05062262);
   f_1040->SetSavedPoint(271,0.05015129);
   f_1040->SetSavedPoint(272,0.04968325);
   f_1040->SetSavedPoint(273,0.04921851);
   f_1040->SetSavedPoint(274,0.04875706);
   f_1040->SetSavedPoint(275,0.0482989);
   f_1040->SetSavedPoint(276,0.04784404);
   f_1040->SetSavedPoint(277,0.04739246);
   f_1040->SetSavedPoint(278,0.04694416);
   f_1040->SetSavedPoint(279,0.04649915);
   f_1040->SetSavedPoint(280,0.04605742);
   f_1040->SetSavedPoint(281,0.04561897);
   f_1040->SetSavedPoint(282,0.04518379);
   f_1040->SetSavedPoint(283,0.04475189);
   f_1040->SetSavedPoint(284,0.04432326);
   f_1040->SetSavedPoint(285,0.0438979);
   f_1040->SetSavedPoint(286,0.0434758);
   f_1040->SetSavedPoint(287,0.04305697);
   f_1040->SetSavedPoint(288,0.04264141);
   f_1040->SetSavedPoint(289,0.0422291);
   f_1040->SetSavedPoint(290,0.04182006);
   f_1040->SetSavedPoint(291,0.04141427);
   f_1040->SetSavedPoint(292,0.04101174);
   f_1040->SetSavedPoint(293,0.04061245);
   f_1040->SetSavedPoint(294,0.04021642);
   f_1040->SetSavedPoint(295,0.03982363);
   f_1040->SetSavedPoint(296,0.0394341);
   f_1040->SetSavedPoint(297,0.0390478);
   f_1040->SetSavedPoint(298,0.03866474);
   f_1040->SetSavedPoint(299,0.03828493);
   f_1040->SetSavedPoint(300,0.03790835);
   f_1040->SetSavedPoint(301,0.037535);
   f_1040->SetSavedPoint(302,0.03716487);
   f_1040->SetSavedPoint(303,0.03679792);
   f_1040->SetSavedPoint(304,0.03643415);
   f_1040->SetSavedPoint(305,0.03607352);
   f_1040->SetSavedPoint(306,0.03571602);
   f_1040->SetSavedPoint(307,0.03536162);
   f_1040->SetSavedPoint(308,0.0350103);
   f_1040->SetSavedPoint(309,0.03466204);
   f_1040->SetSavedPoint(310,0.03431683);
   f_1040->SetSavedPoint(311,0.03397463);
   f_1040->SetSavedPoint(312,0.03363542);
   f_1040->SetSavedPoint(313,0.03329919);
   f_1040->SetSavedPoint(314,0.03296591);
   f_1040->SetSavedPoint(315,0.03263555);
   f_1040->SetSavedPoint(316,0.03230811);
   f_1040->SetSavedPoint(317,0.03198355);
   f_1040->SetSavedPoint(318,0.03166186);
   f_1040->SetSavedPoint(319,0.031343);
   f_1040->SetSavedPoint(320,0.03102697);
   f_1040->SetSavedPoint(321,0.03071374);
   f_1040->SetSavedPoint(322,0.03040328);
   f_1040->SetSavedPoint(323,0.03009558);
   f_1040->SetSavedPoint(324,0.02979062);
   f_1040->SetSavedPoint(325,0.02948836);
   f_1040->SetSavedPoint(326,0.0291888);
   f_1040->SetSavedPoint(327,0.0288919);
   f_1040->SetSavedPoint(328,0.02859765);
   f_1040->SetSavedPoint(329,0.02830602);
   f_1040->SetSavedPoint(330,0.028017);
   f_1040->SetSavedPoint(331,0.02773055);
   f_1040->SetSavedPoint(332,0.02744667);
   f_1040->SetSavedPoint(333,0.02716532);
   f_1040->SetSavedPoint(334,0.02688649);
   f_1040->SetSavedPoint(335,0.02661016);
   f_1040->SetSavedPoint(336,0.02633629);
   f_1040->SetSavedPoint(337,0.02606488);
   f_1040->SetSavedPoint(338,0.02579589);
   f_1040->SetSavedPoint(339,0.02552931);
   f_1040->SetSavedPoint(340,0.02526511);
   f_1040->SetSavedPoint(341,0.02500328);
   f_1040->SetSavedPoint(342,0.02474379);
   f_1040->SetSavedPoint(343,0.02448662);
   f_1040->SetSavedPoint(344,0.02423175);
   f_1040->SetSavedPoint(345,0.02397915);
   f_1040->SetSavedPoint(346,0.0237288);
   f_1040->SetSavedPoint(347,0.02348069);
   f_1040->SetSavedPoint(348,0.02323479);
   f_1040->SetSavedPoint(349,0.02299108);
   f_1040->SetSavedPoint(350,0.02274953);
   f_1040->SetSavedPoint(351,0.02251013);
   f_1040->SetSavedPoint(352,0.02227286);
   f_1040->SetSavedPoint(353,0.02203768);
   f_1040->SetSavedPoint(354,0.02180459);
   f_1040->SetSavedPoint(355,0.02157355);
   f_1040->SetSavedPoint(356,0.02134455);
   f_1040->SetSavedPoint(357,0.02111756);
   f_1040->SetSavedPoint(358,0.02089257);
   f_1040->SetSavedPoint(359,0.02066954);
   f_1040->SetSavedPoint(360,0.02044847);
   f_1040->SetSavedPoint(361,0.02022932);
   f_1040->SetSavedPoint(362,0.02001208);
   f_1040->SetSavedPoint(363,0.01979672);
   f_1040->SetSavedPoint(364,0.01958323);
   f_1040->SetSavedPoint(365,0.01937157);
   f_1040->SetSavedPoint(366,0.01916174);
   f_1040->SetSavedPoint(367,0.0189537);
   f_1040->SetSavedPoint(368,0.01874743);
   f_1040->SetSavedPoint(369,0.01854292);
   f_1040->SetSavedPoint(370,0.01834014);
   f_1040->SetSavedPoint(371,0.01813906);
   f_1040->SetSavedPoint(372,0.01793968);
   f_1040->SetSavedPoint(373,0.01774196);
   f_1040->SetSavedPoint(374,0.01754589);
   f_1040->SetSavedPoint(375,0.01735143);
   f_1040->SetSavedPoint(376,0.01715858);
   f_1040->SetSavedPoint(377,0.01696731);
   f_1040->SetSavedPoint(378,0.01677759);
   f_1040->SetSavedPoint(379,0.01658941);
   f_1040->SetSavedPoint(380,0.01640274);
   f_1040->SetSavedPoint(381,0.01621757);
   f_1040->SetSavedPoint(382,0.01603386);
   f_1040->SetSavedPoint(383,0.0158516);
   f_1040->SetSavedPoint(384,0.01567077);
   f_1040->SetSavedPoint(385,0.01549134);
   f_1040->SetSavedPoint(386,0.01531329);
   f_1040->SetSavedPoint(387,0.01513661);
   f_1040->SetSavedPoint(388,0.01496126);
   f_1040->SetSavedPoint(389,0.01478723);
   f_1040->SetSavedPoint(390,0.0146145);
   f_1040->SetSavedPoint(391,0.01444304);
   f_1040->SetSavedPoint(392,0.01427283);
   f_1040->SetSavedPoint(393,0.01410386);
   f_1040->SetSavedPoint(394,0.01393609);
   f_1040->SetSavedPoint(395,0.0137695);
   f_1040->SetSavedPoint(396,0.01360409);
   f_1040->SetSavedPoint(397,0.01343981);
   f_1040->SetSavedPoint(398,0.01327666);
   f_1040->SetSavedPoint(399,0.0131146);
   f_1040->SetSavedPoint(400,0.01295363);
   f_1040->SetSavedPoint(401,0.01279371);
   f_1040->SetSavedPoint(402,0.01263485);
   f_1040->SetSavedPoint(403,0.01247704);
   f_1040->SetSavedPoint(404,0.01232029);
   f_1040->SetSavedPoint(405,0.01216459);
   f_1040->SetSavedPoint(406,0.01200995);
   f_1040->SetSavedPoint(407,0.01185637);
   f_1040->SetSavedPoint(408,0.01170383);
   f_1040->SetSavedPoint(409,0.01155236);
   f_1040->SetSavedPoint(410,0.01140194);
   f_1040->SetSavedPoint(411,0.01125257);
   f_1040->SetSavedPoint(412,0.01110425);
   f_1040->SetSavedPoint(413,0.01095699);
   f_1040->SetSavedPoint(414,0.01081079);
   f_1040->SetSavedPoint(415,0.01066564);
   f_1040->SetSavedPoint(416,0.01052154);
   f_1040->SetSavedPoint(417,0.01037849);
   f_1040->SetSavedPoint(418,0.0102365);
   f_1040->SetSavedPoint(419,0.01009556);
   f_1040->SetSavedPoint(420,0.009955674);
   f_1040->SetSavedPoint(421,0.00981684);
   f_1040->SetSavedPoint(422,0.009679059);
   f_1040->SetSavedPoint(423,0.009542331);
   f_1040->SetSavedPoint(424,0.009406655);
   f_1040->SetSavedPoint(425,0.009272031);
   f_1040->SetSavedPoint(426,0.00913846);
   f_1040->SetSavedPoint(427,0.00900594);
   f_1040->SetSavedPoint(428,0.008874472);
   f_1040->SetSavedPoint(429,0.008744055);
   f_1040->SetSavedPoint(430,0.00861469);
   f_1040->SetSavedPoint(431,0.008486376);
   f_1040->SetSavedPoint(432,0.008359113);
   f_1040->SetSavedPoint(433,0.008232902);
   f_1040->SetSavedPoint(434,0.008107741);
   f_1040->SetSavedPoint(435,0.007983631);
   f_1040->SetSavedPoint(436,0.007860571);
   f_1040->SetSavedPoint(437,0.007738562);
   f_1040->SetSavedPoint(438,0.007617603);
   f_1040->SetSavedPoint(439,0.007497694);
   f_1040->SetSavedPoint(440,0.007378835);
   f_1040->SetSavedPoint(441,0.007261026);
   f_1040->SetSavedPoint(442,0.007144266);
   f_1040->SetSavedPoint(443,0.007028556);
   f_1040->SetSavedPoint(444,0.006913895);
   f_1040->SetSavedPoint(445,0.006800284);
   f_1040->SetSavedPoint(446,0.006687721);
   f_1040->SetSavedPoint(447,0.006576208);
   f_1040->SetSavedPoint(448,0.006465743);
   f_1040->SetSavedPoint(449,0.006356327);
   f_1040->SetSavedPoint(450,0.006247959);
   f_1040->SetSavedPoint(451,0.006140639);
   f_1040->SetSavedPoint(452,0.006034368);
   f_1040->SetSavedPoint(453,0.005929145);
   f_1040->SetSavedPoint(454,0.005824969);
   f_1040->SetSavedPoint(455,0.005721841);
   f_1040->SetSavedPoint(456,0.005619761);
   f_1040->SetSavedPoint(457,0.005518728);
   f_1040->SetSavedPoint(458,0.005418742);
   f_1040->SetSavedPoint(459,0.005319804);
   f_1040->SetSavedPoint(460,0.005221912);
   f_1040->SetSavedPoint(461,0.005125067);
   f_1040->SetSavedPoint(462,0.005029269);
   f_1040->SetSavedPoint(463,0.004934517);
   f_1040->SetSavedPoint(464,0.004840812);
   f_1040->SetSavedPoint(465,0.004748153);
   f_1040->SetSavedPoint(466,0.00465654);
   f_1040->SetSavedPoint(467,0.004565973);
   f_1040->SetSavedPoint(468,0.004476451);
   f_1040->SetSavedPoint(469,0.004387975);
   f_1040->SetSavedPoint(470,0.004300545);
   f_1040->SetSavedPoint(471,0.00421416);
   f_1040->SetSavedPoint(472,0.00412882);
   f_1040->SetSavedPoint(473,0.004044525);
   f_1040->SetSavedPoint(474,0.003961275);
   f_1040->SetSavedPoint(475,0.003879069);
   f_1040->SetSavedPoint(476,0.003797909);
   f_1040->SetSavedPoint(477,0.003717792);
   f_1040->SetSavedPoint(478,0.00363872);
   f_1040->SetSavedPoint(479,0.003560692);
   f_1040->SetSavedPoint(480,0.003483708);
   f_1040->SetSavedPoint(481,0.003407767);
   f_1040->SetSavedPoint(482,0.00333287);
   f_1040->SetSavedPoint(483,0.003259017);
   f_1040->SetSavedPoint(484,0.003186207);
   f_1040->SetSavedPoint(485,0.003114441);
   f_1040->SetSavedPoint(486,0.003043717);
   f_1040->SetSavedPoint(487,0.002974036);
   f_1040->SetSavedPoint(488,0.002905398);
   f_1040->SetSavedPoint(489,0.002837803);
   f_1040->SetSavedPoint(490,0.00277125);
   f_1040->SetSavedPoint(491,0.00270574);
   f_1040->SetSavedPoint(492,0.002641271);
   f_1040->SetSavedPoint(493,0.002577845);
   f_1040->SetSavedPoint(494,0.00251546);
   f_1040->SetSavedPoint(495,0.002454117);
   f_1040->SetSavedPoint(496,0.002393816);
   f_1040->SetSavedPoint(497,0.002334556);
   f_1040->SetSavedPoint(498,0.002276337);
   f_1040->SetSavedPoint(499,0.00221916);
   f_1040->SetSavedPoint(500,0.002163023);
   f_1040->SetSavedPoint(501,0.002107926);
   f_1040->SetSavedPoint(502,0.002053859);
   f_1040->SetSavedPoint(503,0.002000813);
   f_1040->SetSavedPoint(504,0.001948777);
   f_1040->SetSavedPoint(505,0.001897742);
   f_1040->SetSavedPoint(506,0.001847697);
   f_1040->SetSavedPoint(507,0.001798633);
   f_1040->SetSavedPoint(508,0.001750538);
   f_1040->SetSavedPoint(509,0.001703404);
   f_1040->SetSavedPoint(510,0.00165722);
   f_1040->SetSavedPoint(511,0.001611976);
   f_1040->SetSavedPoint(512,0.001567661);
   f_1040->SetSavedPoint(513,0.001524266);
   f_1040->SetSavedPoint(514,0.001481781);
   f_1040->SetSavedPoint(515,0.001440195);
   f_1040->SetSavedPoint(516,0.001399499);
   f_1040->SetSavedPoint(517,0.001359682);
   f_1040->SetSavedPoint(518,0.001320735);
   f_1040->SetSavedPoint(519,0.001282646);
   f_1040->SetSavedPoint(520,0.001245407);
   f_1040->SetSavedPoint(521,0.001209007);
   f_1040->SetSavedPoint(522,0.001173435);
   f_1040->SetSavedPoint(523,0.001138683);
   f_1040->SetSavedPoint(524,0.001104739);
   f_1040->SetSavedPoint(525,0.001071594);
   f_1040->SetSavedPoint(526,0.001039237);
   f_1040->SetSavedPoint(527,0.001007659);
   f_1040->SetSavedPoint(528,0.0009768495);
   f_1040->SetSavedPoint(529,0.0009467981);
   f_1040->SetSavedPoint(530,0.0009174948);
   f_1040->SetSavedPoint(531,0.0008889296);
   f_1040->SetSavedPoint(532,0.0008610924);
   f_1040->SetSavedPoint(533,0.0008339732);
   f_1040->SetSavedPoint(534,0.0008075618);
   f_1040->SetSavedPoint(535,0.0007818481);
   f_1040->SetSavedPoint(536,0.0007568221);
   f_1040->SetSavedPoint(537,0.0007324737);
   f_1040->SetSavedPoint(538,0.0007087927);
   f_1040->SetSavedPoint(539,0.0006857691);
   f_1040->SetSavedPoint(540,0.0006633928);
   f_1040->SetSavedPoint(541,0.0006416537);
   f_1040->SetSavedPoint(542,0.0006205417);
   f_1040->SetSavedPoint(543,0.0006000468);
   f_1040->SetSavedPoint(544,0.0005801587);
   f_1040->SetSavedPoint(545,0.0005608676);
   f_1040->SetSavedPoint(546,0.0005421631);
   f_1040->SetSavedPoint(547,0.0005240354);
   f_1040->SetSavedPoint(548,0.0005064742);
   f_1040->SetSavedPoint(549,0.0004894695);
   f_1040->SetSavedPoint(550,0.0004730111);
   f_1040->SetSavedPoint(551,0.0004570891);
   f_1040->SetSavedPoint(552,0.0004416933);
   f_1040->SetSavedPoint(553,0.0004268136);
   f_1040->SetSavedPoint(554,0.00041244);
   f_1040->SetSavedPoint(555,0.0003985623);
   f_1040->SetSavedPoint(556,0.0003851704);
   f_1040->SetSavedPoint(557,0.0003722543);
   f_1040->SetSavedPoint(558,0.0003598039);
   f_1040->SetSavedPoint(559,0.0003478091);
   f_1040->SetSavedPoint(560,0.0003362597);
   f_1040->SetSavedPoint(561,0.0003251458);
   f_1040->SetSavedPoint(562,0.0003144571);
   f_1040->SetSavedPoint(563,0.0003041837);
   f_1040->SetSavedPoint(564,0.0002943154);
   f_1040->SetSavedPoint(565,0.0002848422);
   f_1040->SetSavedPoint(566,0.0002757539);
   f_1040->SetSavedPoint(567,0.0002670405);
   f_1040->SetSavedPoint(568,0.0002586918);
   f_1040->SetSavedPoint(569,0.0002506978);
   f_1040->SetSavedPoint(570,0.0002430484);
   f_1040->SetSavedPoint(571,0.0002357336);
   f_1040->SetSavedPoint(572,0.0002287431);
   f_1040->SetSavedPoint(573,0.0002220669);
   f_1040->SetSavedPoint(574,0.000215695);
   f_1040->SetSavedPoint(575,0.0002096172);
   f_1040->SetSavedPoint(576,0.0002038235);
   f_1040->SetSavedPoint(577,0.0001983037);
   f_1040->SetSavedPoint(578,0.0001930478);
   f_1040->SetSavedPoint(579,0.0001880457);
   f_1040->SetSavedPoint(580,0.0001832873);
   f_1040->SetSavedPoint(581,0.0001787625);
   f_1040->SetSavedPoint(582,0.0001744611);
   f_1040->SetSavedPoint(583,0.0001703733);
   f_1040->SetSavedPoint(584,0.0001664887);
   f_1040->SetSavedPoint(585,0.0001627974);
   f_1040->SetSavedPoint(586,0.0001592892);
   f_1040->SetSavedPoint(587,0.0001559541);
   f_1040->SetSavedPoint(588,0.0001527819);
   f_1040->SetSavedPoint(589,0.0001497627);
   f_1040->SetSavedPoint(590,0.0001468862);
   f_1040->SetSavedPoint(591,0.0001441424);
   f_1040->SetSavedPoint(592,0.0001415212);
   f_1040->SetSavedPoint(593,0.0001390126);
   f_1040->SetSavedPoint(594,0.0001366064);
   f_1040->SetSavedPoint(595,0.0001342925);
   f_1040->SetSavedPoint(596,0.0001320609);
   f_1040->SetSavedPoint(597,0.0001299014);
   f_1040->SetSavedPoint(598,0.000127804);
   f_1040->SetSavedPoint(599,0.0001257586);
   f_1040->SetSavedPoint(600,0.0001237551);
   f_1040->SetSavedPoint(601,0);
   f_1040->SetSavedPoint(602,20);
   f_1040->SetFillColor(19);
   f_1040->SetFillStyle(0);
   f_1040->SetMarkerStyle(20);
   f_1040->SetMarkerSize(1.2);
   f_1040->SetLineColor(4);
   f_1040->SetLineWidth(2);
   f_1040->SetChisquare(2844.036);
   f_1040->SetNDF(191);
   f_1040->GetXaxis()->SetNdivisions(505);
   f_1040->GetXaxis()->SetLabelFont(132);
   f_1040->GetXaxis()->SetLabelOffset(0.015);
   f_1040->GetXaxis()->SetLabelSize(0.05);
   f_1040->GetXaxis()->SetTitleSize(0.06);
   f_1040->GetXaxis()->SetTitleFont(132);
   f_1040->GetYaxis()->SetLabelFont(132);
   f_1040->GetYaxis()->SetLabelSize(0.05);
   f_1040->GetYaxis()->SetTitleSize(0.06);
   f_1040->GetYaxis()->SetTitleFont(42);
   f_1040->SetParameter(0,1);
   f_1040->SetParError(0,277.4104);
   f_1040->SetParLimits(0,0,0);
   f_1040->SetParameter(1,-2.801756);
   f_1040->SetParError(1,0.000999316);
   f_1040->SetParLimits(1,-3.2,3.2);
   f_1040->SetParameter(2,-0.00679585);
   f_1040->SetParError(2,0.000345903);
   f_1040->SetParLimits(2,-3.2,3.2);
   f_1040->SetParameter(3,-1.967734);
   f_1040->SetParError(3,0.0004069251);
   f_1040->SetParLimits(3,-3.2,3.2);
   f_1040->SetParameter(4,-0.5290141);
   f_1040->SetParError(4,0.0006087065);
   f_1040->SetParLimits(4,-3.2,3.2);
   f_1040->SetParameter(5,-1.646339);
   f_1040->SetParError(5,0.001113469);
   f_1040->SetParLimits(5,-3.2,3.2);
   f_1040->SetParameter(6,2.291665);
   f_1040->SetParError(6,0.004330481);
   f_1040->SetParLimits(6,-3.2,3.2);
   f_1040->SetParameter(7,-0.3959607);
   f_1040->SetParError(7,0.02749216);
   f_1040->SetParLimits(7,-3.2,3.2);
   f_1040->SetParameter(8,-1.30403);
   f_1040->SetParError(8,0.03056053);
   f_1040->SetParLimits(8,-3.2,3.2);
   f_1040->Draw("same");
   
   TH1D *h_1160__8 = new TH1D("h_1160__8","",20,0,20);
   h_1160__8->SetBinContent(1,0.008833068);
   h_1160__8->SetBinContent(2,0.08963638);
   h_1160__8->SetBinContent(3,0.1425559);
   h_1160__8->SetBinContent(4,0.07655951);
   h_1160__8->SetBinContent(5,0.1097642);
   h_1160__8->SetBinContent(6,0.1062401);
   h_1160__8->SetBinContent(7,0.1525351);
   h_1160__8->SetBinContent(8,0.1406738);
   h_1160__8->SetBinContent(9,0.07465304);
   h_1160__8->SetBinContent(10,0.04661355);
   h_1160__8->SetBinContent(11,0.01157009);
   h_1160__8->SetBinContent(12,0.01735498);
   h_1160__8->SetBinContent(13,0.01200726);
   h_1160__8->SetBinContent(14,0.004936878);
   h_1160__8->SetBinContent(15,-0.003150339);
   h_1160__8->SetBinContent(16,0.006376535);
   h_1160__8->SetBinContent(17,-0.001420859);
   h_1160__8->SetBinContent(18,-0.003829921);
   h_1160__8->SetBinContent(19,-0.001180906);
   h_1160__8->SetBinContent(20,0.009271633);
   h_1160__8->SetBinContent(21,94.64152);
   h_1160__8->SetBinError(1,0.01557846);
   h_1160__8->SetBinError(2,0.03276672);
   h_1160__8->SetBinError(3,0.04927372);
   h_1160__8->SetBinError(4,0.03318571);
   h_1160__8->SetBinError(5,0.044161);
   h_1160__8->SetBinError(6,0.05483507);
   h_1160__8->SetBinError(7,0.06767806);
   h_1160__8->SetBinError(8,0.04194869);
   h_1160__8->SetBinError(9,0.04265607);
   h_1160__8->SetBinError(10,0.01585176);
   h_1160__8->SetBinError(11,0.01756214);
   h_1160__8->SetBinError(12,0.01238718);
   h_1160__8->SetBinError(13,0.007946942);
   h_1160__8->SetBinError(14,0.00664513);
   h_1160__8->SetBinError(15,0.007496274);
   h_1160__8->SetBinError(16,0.004664931);
   h_1160__8->SetBinError(17,0.002371776);
   h_1160__8->SetBinError(18,0.00344967);
   h_1160__8->SetBinError(19,0.001862257);
   h_1160__8->SetBinError(20,0.007876488);
   h_1160__8->SetBinError(21,113.7111);
   h_1160__8->SetEntries(4117);
   h_1160__8->SetDirectory(0);
   h_1160__8->SetStats(0);
   h_1160__8->SetLineColor(2);
   h_1160__8->SetMarkerColor(2);
   h_1160__8->SetMarkerStyle(20);
   h_1160__8->SetMarkerSize(1.2);
   h_1160__8->GetXaxis()->SetNdivisions(505);
   h_1160__8->GetXaxis()->SetLabelFont(132);
   h_1160__8->GetXaxis()->SetLabelOffset(0.015);
   h_1160__8->GetXaxis()->SetLabelSize(0.05);
   h_1160__8->GetXaxis()->SetTitleSize(0.06);
   h_1160__8->GetXaxis()->SetTitleFont(132);
   h_1160__8->GetYaxis()->SetLabelFont(132);
   h_1160__8->GetYaxis()->SetLabelSize(0.05);
   h_1160__8->GetYaxis()->SetTitleSize(0.06);
   h_1160__8->GetYaxis()->SetTitleFont(42);
   h_1160__8->GetZaxis()->SetLabelFont(132);
   h_1160__8->GetZaxis()->SetLabelSize(0.05);
   h_1160__8->GetZaxis()->SetTitleSize(0.06);
   h_1160__8->GetZaxis()->SetTitleFont(42);
   h_1160__8->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig10c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:12:53 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.09303797,4.654321,0.4259494);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1060 = new TH1D("h_1060","",25,2,4.5);
   h_1060->SetBinContent(1,100);
   h_1060->SetBinContent(2,100);
   h_1060->SetBinContent(3,100);
   h_1060->SetBinContent(4,100);
   h_1060->SetBinContent(5,100);
   h_1060->SetBinContent(6,100);
   h_1060->SetBinContent(7,100);
   h_1060->SetBinContent(8,100);
   h_1060->SetBinContent(9,100);
   h_1060->SetBinContent(10,100);
   h_1060->SetBinContent(11,100);
   h_1060->SetBinContent(12,100);
   h_1060->SetBinContent(13,100);
   h_1060->SetBinContent(14,100);
   h_1060->SetBinContent(15,100);
   h_1060->SetBinContent(16,100);
   h_1060->SetBinContent(17,100);
   h_1060->SetBinContent(18,100);
   h_1060->SetBinContent(19,100);
   h_1060->SetBinContent(20,100);
   h_1060->SetBinContent(21,100);
   h_1060->SetBinContent(22,100);
   h_1060->SetBinContent(23,100);
   h_1060->SetBinContent(24,100);
   h_1060->SetBinContent(25,100);
   h_1060->SetMinimum(-0.01);
   h_1060->SetMaximum(0.4);
   h_1060->SetEntries(25);
   h_1060->SetStats(0);
   h_1060->SetMarkerStyle(20);
   h_1060->SetMarkerSize(1.2);
   h_1060->GetXaxis()->SetNdivisions(505);
   h_1060->GetXaxis()->SetLabelFont(132);
   h_1060->GetXaxis()->SetLabelOffset(0.015);
   h_1060->GetXaxis()->SetLabelSize(0.05);
   h_1060->GetXaxis()->SetTitleSize(0.06);
   h_1060->GetXaxis()->SetTitleFont(132);
   h_1060->GetYaxis()->SetLabelFont(132);
   h_1060->GetYaxis()->SetLabelSize(0.05);
   h_1060->GetYaxis()->SetTitleSize(0.06);
   h_1060->GetYaxis()->SetTitleFont(42);
   h_1060->GetZaxis()->SetLabelFont(132);
   h_1060->GetZaxis()->SetLabelSize(0.05);
   h_1060->GetZaxis()->SetTitleSize(0.06);
   h_1060->GetZaxis()->SetTitleFont(42);
   h_1060->Draw("");
   TLine *line = new TLine(2,0,4.5,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TF1 *f_1030 = new TF1("*f_1030",2,4.5,8);
    //The original function : f_1030 had originally been created by:
    //TF1 *f_1030 = new TF1("f_1030",f_1030,2,4.5,8);
   f_1030->SetRange(2,4.5);
   f_1030->SetName("f_1030");
   f_1030->SetTitle("f_1030");
   f_1030->SetNpx(750);
   f_1030->SetSavedPoint(0,0.0001949517);
   f_1030->SetSavedPoint(1,0.001540576);
   f_1030->SetSavedPoint(2,0.002883494);
   f_1030->SetSavedPoint(3,0.004223668);
   f_1030->SetSavedPoint(4,0.005561059);
   f_1030->SetSavedPoint(5,0.006895628);
   f_1030->SetSavedPoint(6,0.008227337);
   f_1030->SetSavedPoint(7,0.009556149);
   f_1030->SetSavedPoint(8,0.01088202);
   f_1030->SetSavedPoint(9,0.01220492);
   f_1030->SetSavedPoint(10,0.01352481);
   f_1030->SetSavedPoint(11,0.01484165);
   f_1030->SetSavedPoint(12,0.01615539);
   f_1030->SetSavedPoint(13,0.01746601);
   f_1030->SetSavedPoint(14,0.01877346);
   f_1030->SetSavedPoint(15,0.0200777);
   f_1030->SetSavedPoint(16,0.0213787);
   f_1030->SetSavedPoint(17,0.02267642);
   f_1030->SetSavedPoint(18,0.02397082);
   f_1030->SetSavedPoint(19,0.02526186);
   f_1030->SetSavedPoint(20,0.0265495);
   f_1030->SetSavedPoint(21,0.02783371);
   f_1030->SetSavedPoint(22,0.02911444);
   f_1030->SetSavedPoint(23,0.03039167);
   f_1030->SetSavedPoint(24,0.03166534);
   f_1030->SetSavedPoint(25,0.03293542);
   f_1030->SetSavedPoint(26,0.03420187);
   f_1030->SetSavedPoint(27,0.03546466);
   f_1030->SetSavedPoint(28,0.03672375);
   f_1030->SetSavedPoint(29,0.03797909);
   f_1030->SetSavedPoint(30,0.03923065);
   f_1030->SetSavedPoint(31,0.04047839);
   f_1030->SetSavedPoint(32,0.04172227);
   f_1030->SetSavedPoint(33,0.04296226);
   f_1030->SetSavedPoint(34,0.04419832);
   f_1030->SetSavedPoint(35,0.0454304);
   f_1030->SetSavedPoint(36,0.04665847);
   f_1030->SetSavedPoint(37,0.04788249);
   f_1030->SetSavedPoint(38,0.04910242);
   f_1030->SetSavedPoint(39,0.05031823);
   f_1030->SetSavedPoint(40,0.05152987);
   f_1030->SetSavedPoint(41,0.0527373);
   f_1030->SetSavedPoint(42,0.0539405);
   f_1030->SetSavedPoint(43,0.05513942);
   f_1030->SetSavedPoint(44,0.05633402);
   f_1030->SetSavedPoint(45,0.05752426);
   f_1030->SetSavedPoint(46,0.0587101);
   f_1030->SetSavedPoint(47,0.05989152);
   f_1030->SetSavedPoint(48,0.06106846);
   f_1030->SetSavedPoint(49,0.06224089);
   f_1030->SetSavedPoint(50,0.06340877);
   f_1030->SetSavedPoint(51,0.06457207);
   f_1030->SetSavedPoint(52,0.06573074);
   f_1030->SetSavedPoint(53,0.06688475);
   f_1030->SetSavedPoint(54,0.06803405);
   f_1030->SetSavedPoint(55,0.06917862);
   f_1030->SetSavedPoint(56,0.0703184);
   f_1030->SetSavedPoint(57,0.07145337);
   f_1030->SetSavedPoint(58,0.07258348);
   f_1030->SetSavedPoint(59,0.0737087);
   f_1030->SetSavedPoint(60,0.07482899);
   f_1030->SetSavedPoint(61,0.0759443);
   f_1030->SetSavedPoint(62,0.07705461);
   f_1030->SetSavedPoint(63,0.07815987);
   f_1030->SetSavedPoint(64,0.07926004);
   f_1030->SetSavedPoint(65,0.08035509);
   f_1030->SetSavedPoint(66,0.08144498);
   f_1030->SetSavedPoint(67,0.08252966);
   f_1030->SetSavedPoint(68,0.08360911);
   f_1030->SetSavedPoint(69,0.08468328);
   f_1030->SetSavedPoint(70,0.08575213);
   f_1030->SetSavedPoint(71,0.08681563);
   f_1030->SetSavedPoint(72,0.08787373);
   f_1030->SetSavedPoint(73,0.0889264);
   f_1030->SetSavedPoint(74,0.08997361);
   f_1030->SetSavedPoint(75,0.0910153);
   f_1030->SetSavedPoint(76,0.09205145);
   f_1030->SetSavedPoint(77,0.09308202);
   f_1030->SetSavedPoint(78,0.09410696);
   f_1030->SetSavedPoint(79,0.09512624);
   f_1030->SetSavedPoint(80,0.09613982);
   f_1030->SetSavedPoint(81,0.09714766);
   f_1030->SetSavedPoint(82,0.09814972);
   f_1030->SetSavedPoint(83,0.09914597);
   f_1030->SetSavedPoint(84,0.1001364);
   f_1030->SetSavedPoint(85,0.1011209);
   f_1030->SetSavedPoint(86,0.1020994);
   f_1030->SetSavedPoint(87,0.103072);
   f_1030->SetSavedPoint(88,0.1040386);
   f_1030->SetSavedPoint(89,0.1049992);
   f_1030->SetSavedPoint(90,0.1059537);
   f_1030->SetSavedPoint(91,0.106902);
   f_1030->SetSavedPoint(92,0.1078442);
   f_1030->SetSavedPoint(93,0.1087802);
   f_1030->SetSavedPoint(94,0.1097099);
   f_1030->SetSavedPoint(95,0.1106334);
   f_1030->SetSavedPoint(96,0.1115506);
   f_1030->SetSavedPoint(97,0.1124614);
   f_1030->SetSavedPoint(98,0.1133658);
   f_1030->SetSavedPoint(99,0.1142638);
   f_1030->SetSavedPoint(100,0.1151553);
   f_1030->SetSavedPoint(101,0.1160403);
   f_1030->SetSavedPoint(102,0.1169188);
   f_1030->SetSavedPoint(103,0.1177907);
   f_1030->SetSavedPoint(104,0.1186559);
   f_1030->SetSavedPoint(105,0.1195145);
   f_1030->SetSavedPoint(106,0.1203664);
   f_1030->SetSavedPoint(107,0.1212116);
   f_1030->SetSavedPoint(108,0.12205);
   f_1030->SetSavedPoint(109,0.1228816);
   f_1030->SetSavedPoint(110,0.1237063);
   f_1030->SetSavedPoint(111,0.1245242);
   f_1030->SetSavedPoint(112,0.1253351);
   f_1030->SetSavedPoint(113,0.126139);
   f_1030->SetSavedPoint(114,0.126936);
   f_1030->SetSavedPoint(115,0.1277259);
   f_1030->SetSavedPoint(116,0.1285087);
   f_1030->SetSavedPoint(117,0.1292844);
   f_1030->SetSavedPoint(118,0.1300529);
   f_1030->SetSavedPoint(119,0.1308143);
   f_1030->SetSavedPoint(120,0.1315684);
   f_1030->SetSavedPoint(121,0.1323152);
   f_1030->SetSavedPoint(122,0.1330547);
   f_1030->SetSavedPoint(123,0.1337869);
   f_1030->SetSavedPoint(124,0.1345117);
   f_1030->SetSavedPoint(125,0.135229);
   f_1030->SetSavedPoint(126,0.1359389);
   f_1030->SetSavedPoint(127,0.1366413);
   f_1030->SetSavedPoint(128,0.1373362);
   f_1030->SetSavedPoint(129,0.1380234);
   f_1030->SetSavedPoint(130,0.1387031);
   f_1030->SetSavedPoint(131,0.1393751);
   f_1030->SetSavedPoint(132,0.1400394);
   f_1030->SetSavedPoint(133,0.1406959);
   f_1030->SetSavedPoint(134,0.1413447);
   f_1030->SetSavedPoint(135,0.1419857);
   f_1030->SetSavedPoint(136,0.1426188);
   f_1030->SetSavedPoint(137,0.143244);
   f_1030->SetSavedPoint(138,0.1438613);
   f_1030->SetSavedPoint(139,0.1444707);
   f_1030->SetSavedPoint(140,0.145072);
   f_1030->SetSavedPoint(141,0.1456653);
   f_1030->SetSavedPoint(142,0.1462505);
   f_1030->SetSavedPoint(143,0.1468276);
   f_1030->SetSavedPoint(144,0.1473966);
   f_1030->SetSavedPoint(145,0.1479573);
   f_1030->SetSavedPoint(146,0.1485099);
   f_1030->SetSavedPoint(147,0.1490541);
   f_1030->SetSavedPoint(148,0.14959);
   f_1030->SetSavedPoint(149,0.1501176);
   f_1030->SetSavedPoint(150,0.1506368);
   f_1030->SetSavedPoint(151,0.1511476);
   f_1030->SetSavedPoint(152,0.15165);
   f_1030->SetSavedPoint(153,0.1521441);
   f_1030->SetSavedPoint(154,0.15263);
   f_1030->SetSavedPoint(155,0.1531075);
   f_1030->SetSavedPoint(156,0.1535769);
   f_1030->SetSavedPoint(157,0.1540382);
   f_1030->SetSavedPoint(158,0.1544914);
   f_1030->SetSavedPoint(159,0.1549366);
   f_1030->SetSavedPoint(160,0.1553738);
   f_1030->SetSavedPoint(161,0.155803);
   f_1030->SetSavedPoint(162,0.1562244);
   f_1030->SetSavedPoint(163,0.1566379);
   f_1030->SetSavedPoint(164,0.1570437);
   f_1030->SetSavedPoint(165,0.1574417);
   f_1030->SetSavedPoint(166,0.157832);
   f_1030->SetSavedPoint(167,0.1582147);
   f_1030->SetSavedPoint(168,0.1585898);
   f_1030->SetSavedPoint(169,0.1589574);
   f_1030->SetSavedPoint(170,0.1593175);
   f_1030->SetSavedPoint(171,0.1596702);
   f_1030->SetSavedPoint(172,0.1600154);
   f_1030->SetSavedPoint(173,0.1603533);
   f_1030->SetSavedPoint(174,0.160684);
   f_1030->SetSavedPoint(175,0.1610073);
   f_1030->SetSavedPoint(176,0.1613235);
   f_1030->SetSavedPoint(177,0.1616326);
   f_1030->SetSavedPoint(178,0.1619346);
   f_1030->SetSavedPoint(179,0.1622295);
   f_1030->SetSavedPoint(180,0.1625174);
   f_1030->SetSavedPoint(181,0.1627984);
   f_1030->SetSavedPoint(182,0.1630724);
   f_1030->SetSavedPoint(183,0.1633397);
   f_1030->SetSavedPoint(184,0.1636001);
   f_1030->SetSavedPoint(185,0.1638538);
   f_1030->SetSavedPoint(186,0.1641008);
   f_1030->SetSavedPoint(187,0.1643411);
   f_1030->SetSavedPoint(188,0.1645748);
   f_1030->SetSavedPoint(189,0.164802);
   f_1030->SetSavedPoint(190,0.1650227);
   f_1030->SetSavedPoint(191,0.1652369);
   f_1030->SetSavedPoint(192,0.1654448);
   f_1030->SetSavedPoint(193,0.1656462);
   f_1030->SetSavedPoint(194,0.1658414);
   f_1030->SetSavedPoint(195,0.1660303);
   f_1030->SetSavedPoint(196,0.166213);
   f_1030->SetSavedPoint(197,0.1663896);
   f_1030->SetSavedPoint(198,0.16656);
   f_1030->SetSavedPoint(199,0.1667244);
   f_1030->SetSavedPoint(200,0.1668828);
   f_1030->SetSavedPoint(201,0.1670352);
   f_1030->SetSavedPoint(202,0.1671817);
   f_1030->SetSavedPoint(203,0.1673224);
   f_1030->SetSavedPoint(204,0.1674572);
   f_1030->SetSavedPoint(205,0.1675863);
   f_1030->SetSavedPoint(206,0.1677097);
   f_1030->SetSavedPoint(207,0.1678274);
   f_1030->SetSavedPoint(208,0.1679395);
   f_1030->SetSavedPoint(209,0.168046);
   f_1030->SetSavedPoint(210,0.168147);
   f_1030->SetSavedPoint(211,0.1682425);
   f_1030->SetSavedPoint(212,0.1683326);
   f_1030->SetSavedPoint(213,0.1684174);
   f_1030->SetSavedPoint(214,0.1684968);
   f_1030->SetSavedPoint(215,0.168571);
   f_1030->SetSavedPoint(216,0.16864);
   f_1030->SetSavedPoint(217,0.1687038);
   f_1030->SetSavedPoint(218,0.1687624);
   f_1030->SetSavedPoint(219,0.168816);
   f_1030->SetSavedPoint(220,0.1688646);
   f_1030->SetSavedPoint(221,0.1689082);
   f_1030->SetSavedPoint(222,0.1689468);
   f_1030->SetSavedPoint(223,0.1689806);
   f_1030->SetSavedPoint(224,0.1690096);
   f_1030->SetSavedPoint(225,0.1690338);
   f_1030->SetSavedPoint(226,0.1690533);
   f_1030->SetSavedPoint(227,0.1690681);
   f_1030->SetSavedPoint(228,0.1690782);
   f_1030->SetSavedPoint(229,0.1690838);
   f_1030->SetSavedPoint(230,0.1690849);
   f_1030->SetSavedPoint(231,0.1690815);
   f_1030->SetSavedPoint(232,0.1690736);
   f_1030->SetSavedPoint(233,0.1690614);
   f_1030->SetSavedPoint(234,0.1690448);
   f_1030->SetSavedPoint(235,0.169024);
   f_1030->SetSavedPoint(236,0.1689989);
   f_1030->SetSavedPoint(237,0.1689696);
   f_1030->SetSavedPoint(238,0.1689362);
   f_1030->SetSavedPoint(239,0.1688988);
   f_1030->SetSavedPoint(240,0.1688573);
   f_1030->SetSavedPoint(241,0.1688118);
   f_1030->SetSavedPoint(242,0.1687623);
   f_1030->SetSavedPoint(243,0.168709);
   f_1030->SetSavedPoint(244,0.1686518);
   f_1030->SetSavedPoint(245,0.1685909);
   f_1030->SetSavedPoint(246,0.1685262);
   f_1030->SetSavedPoint(247,0.1684578);
   f_1030->SetSavedPoint(248,0.1683858);
   f_1030->SetSavedPoint(249,0.1683101);
   f_1030->SetSavedPoint(250,0.168231);
   f_1030->SetSavedPoint(251,0.1681483);
   f_1030->SetSavedPoint(252,0.1680622);
   f_1030->SetSavedPoint(253,0.1679727);
   f_1030->SetSavedPoint(254,0.1678799);
   f_1030->SetSavedPoint(255,0.1677838);
   f_1030->SetSavedPoint(256,0.1676844);
   f_1030->SetSavedPoint(257,0.1675818);
   f_1030->SetSavedPoint(258,0.1674761);
   f_1030->SetSavedPoint(259,0.1673673);
   f_1030->SetSavedPoint(260,0.1672554);
   f_1030->SetSavedPoint(261,0.1671405);
   f_1030->SetSavedPoint(262,0.1670227);
   f_1030->SetSavedPoint(263,0.166902);
   f_1030->SetSavedPoint(264,0.1667784);
   f_1030->SetSavedPoint(265,0.166652);
   f_1030->SetSavedPoint(266,0.1665229);
   f_1030->SetSavedPoint(267,0.1663911);
   f_1030->SetSavedPoint(268,0.1662566);
   f_1030->SetSavedPoint(269,0.1661195);
   f_1030->SetSavedPoint(270,0.1659798);
   f_1030->SetSavedPoint(271,0.1658377);
   f_1030->SetSavedPoint(272,0.165693);
   f_1030->SetSavedPoint(273,0.165546);
   f_1030->SetSavedPoint(274,0.1653966);
   f_1030->SetSavedPoint(275,0.1652449);
   f_1030->SetSavedPoint(276,0.165091);
   f_1030->SetSavedPoint(277,0.1649348);
   f_1030->SetSavedPoint(278,0.1647765);
   f_1030->SetSavedPoint(279,0.1646161);
   f_1030->SetSavedPoint(280,0.1644536);
   f_1030->SetSavedPoint(281,0.164289);
   f_1030->SetSavedPoint(282,0.1641226);
   f_1030->SetSavedPoint(283,0.1639542);
   f_1030->SetSavedPoint(284,0.1637839);
   f_1030->SetSavedPoint(285,0.1636118);
   f_1030->SetSavedPoint(286,0.163438);
   f_1030->SetSavedPoint(287,0.1632624);
   f_1030->SetSavedPoint(288,0.1630852);
   f_1030->SetSavedPoint(289,0.1629064);
   f_1030->SetSavedPoint(290,0.1627259);
   f_1030->SetSavedPoint(291,0.162544);
   f_1030->SetSavedPoint(292,0.1623606);
   f_1030->SetSavedPoint(293,0.1621758);
   f_1030->SetSavedPoint(294,0.1619896);
   f_1030->SetSavedPoint(295,0.161802);
   f_1030->SetSavedPoint(296,0.1616132);
   f_1030->SetSavedPoint(297,0.1614232);
   f_1030->SetSavedPoint(298,0.161232);
   f_1030->SetSavedPoint(299,0.1610397);
   f_1030->SetSavedPoint(300,0.1608463);
   f_1030->SetSavedPoint(301,0.1606519);
   f_1030->SetSavedPoint(302,0.1604564);
   f_1030->SetSavedPoint(303,0.1602599);
   f_1030->SetSavedPoint(304,0.1600623);
   f_1030->SetSavedPoint(305,0.1598638);
   f_1030->SetSavedPoint(306,0.1596641);
   f_1030->SetSavedPoint(307,0.1594635);
   f_1030->SetSavedPoint(308,0.1592617);
   f_1030->SetSavedPoint(309,0.159059);
   f_1030->SetSavedPoint(310,0.1588551);
   f_1030->SetSavedPoint(311,0.1586502);
   f_1030->SetSavedPoint(312,0.1584442);
   f_1030->SetSavedPoint(313,0.1582372);
   f_1030->SetSavedPoint(314,0.1580291);
   f_1030->SetSavedPoint(315,0.1578199);
   f_1030->SetSavedPoint(316,0.1576096);
   f_1030->SetSavedPoint(317,0.1573983);
   f_1030->SetSavedPoint(318,0.1571859);
   f_1030->SetSavedPoint(319,0.1569723);
   f_1030->SetSavedPoint(320,0.1567577);
   f_1030->SetSavedPoint(321,0.156542);
   f_1030->SetSavedPoint(322,0.1563252);
   f_1030->SetSavedPoint(323,0.1561073);
   f_1030->SetSavedPoint(324,0.1558882);
   f_1030->SetSavedPoint(325,0.1556681);
   f_1030->SetSavedPoint(326,0.1554468);
   f_1030->SetSavedPoint(327,0.1552244);
   f_1030->SetSavedPoint(328,0.1550009);
   f_1030->SetSavedPoint(329,0.1547763);
   f_1030->SetSavedPoint(330,0.1545506);
   f_1030->SetSavedPoint(331,0.1543237);
   f_1030->SetSavedPoint(332,0.1540957);
   f_1030->SetSavedPoint(333,0.1538665);
   f_1030->SetSavedPoint(334,0.1536362);
   f_1030->SetSavedPoint(335,0.1534048);
   f_1030->SetSavedPoint(336,0.1531722);
   f_1030->SetSavedPoint(337,0.1529384);
   f_1030->SetSavedPoint(338,0.1527035);
   f_1030->SetSavedPoint(339,0.1524674);
   f_1030->SetSavedPoint(340,0.1522302);
   f_1030->SetSavedPoint(341,0.1519918);
   f_1030->SetSavedPoint(342,0.1517522);
   f_1030->SetSavedPoint(343,0.1515115);
   f_1030->SetSavedPoint(344,0.1512695);
   f_1030->SetSavedPoint(345,0.1510264);
   f_1030->SetSavedPoint(346,0.1507822);
   f_1030->SetSavedPoint(347,0.1505367);
   f_1030->SetSavedPoint(348,0.15029);
   f_1030->SetSavedPoint(349,0.1500421);
   f_1030->SetSavedPoint(350,0.1497931);
   f_1030->SetSavedPoint(351,0.1495428);
   f_1030->SetSavedPoint(352,0.1492913);
   f_1030->SetSavedPoint(353,0.1490386);
   f_1030->SetSavedPoint(354,0.1487847);
   f_1030->SetSavedPoint(355,0.1485296);
   f_1030->SetSavedPoint(356,0.1482733);
   f_1030->SetSavedPoint(357,0.1480157);
   f_1030->SetSavedPoint(358,0.1477569);
   f_1030->SetSavedPoint(359,0.1474969);
   f_1030->SetSavedPoint(360,0.1472357);
   f_1030->SetSavedPoint(361,0.1469732);
   f_1030->SetSavedPoint(362,0.1467095);
   f_1030->SetSavedPoint(363,0.1464445);
   f_1030->SetSavedPoint(364,0.1461783);
   f_1030->SetSavedPoint(365,0.1459108);
   f_1030->SetSavedPoint(366,0.1456421);
   f_1030->SetSavedPoint(367,0.1453721);
   f_1030->SetSavedPoint(368,0.1451008);
   f_1030->SetSavedPoint(369,0.1448283);
   f_1030->SetSavedPoint(370,0.1445545);
   f_1030->SetSavedPoint(371,0.1442795);
   f_1030->SetSavedPoint(372,0.1440031);
   f_1030->SetSavedPoint(373,0.1437255);
   f_1030->SetSavedPoint(374,0.1434466);
   f_1030->SetSavedPoint(375,0.1431664);
   f_1030->SetSavedPoint(376,0.142885);
   f_1030->SetSavedPoint(377,0.1426022);
   f_1030->SetSavedPoint(378,0.1423181);
   f_1030->SetSavedPoint(379,0.1420328);
   f_1030->SetSavedPoint(380,0.1417461);
   f_1030->SetSavedPoint(381,0.1414581);
   f_1030->SetSavedPoint(382,0.1411688);
   f_1030->SetSavedPoint(383,0.1408782);
   f_1030->SetSavedPoint(384,0.1405863);
   f_1030->SetSavedPoint(385,0.1402931);
   f_1030->SetSavedPoint(386,0.1399985);
   f_1030->SetSavedPoint(387,0.1397026);
   f_1030->SetSavedPoint(388,0.1394054);
   f_1030->SetSavedPoint(389,0.1391068);
   f_1030->SetSavedPoint(390,0.1388069);
   f_1030->SetSavedPoint(391,0.1385056);
   f_1030->SetSavedPoint(392,0.138203);
   f_1030->SetSavedPoint(393,0.1378991);
   f_1030->SetSavedPoint(394,0.1375938);
   f_1030->SetSavedPoint(395,0.1372871);
   f_1030->SetSavedPoint(396,0.1369791);
   f_1030->SetSavedPoint(397,0.1366697);
   f_1030->SetSavedPoint(398,0.136359);
   f_1030->SetSavedPoint(399,0.1360469);
   f_1030->SetSavedPoint(400,0.1357334);
   f_1030->SetSavedPoint(401,0.1354185);
   f_1030->SetSavedPoint(402,0.1351023);
   f_1030->SetSavedPoint(403,0.1347846);
   f_1030->SetSavedPoint(404,0.1344656);
   f_1030->SetSavedPoint(405,0.1341452);
   f_1030->SetSavedPoint(406,0.1338234);
   f_1030->SetSavedPoint(407,0.1335002);
   f_1030->SetSavedPoint(408,0.1331755);
   f_1030->SetSavedPoint(409,0.1328495);
   f_1030->SetSavedPoint(410,0.1325221);
   f_1030->SetSavedPoint(411,0.1321932);
   f_1030->SetSavedPoint(412,0.131863);
   f_1030->SetSavedPoint(413,0.1315313);
   f_1030->SetSavedPoint(414,0.1311982);
   f_1030->SetSavedPoint(415,0.1308637);
   f_1030->SetSavedPoint(416,0.1305277);
   f_1030->SetSavedPoint(417,0.1301903);
   f_1030->SetSavedPoint(418,0.1298515);
   f_1030->SetSavedPoint(419,0.1295112);
   f_1030->SetSavedPoint(420,0.1291695);
   f_1030->SetSavedPoint(421,0.1288263);
   f_1030->SetSavedPoint(422,0.1284817);
   f_1030->SetSavedPoint(423,0.1281356);
   f_1030->SetSavedPoint(424,0.1277881);
   f_1030->SetSavedPoint(425,0.1274391);
   f_1030->SetSavedPoint(426,0.1270886);
   f_1030->SetSavedPoint(427,0.1267367);
   f_1030->SetSavedPoint(428,0.1263833);
   f_1030->SetSavedPoint(429,0.1260284);
   f_1030->SetSavedPoint(430,0.1256721);
   f_1030->SetSavedPoint(431,0.1253142);
   f_1030->SetSavedPoint(432,0.1249549);
   f_1030->SetSavedPoint(433,0.1245941);
   f_1030->SetSavedPoint(434,0.1242318);
   f_1030->SetSavedPoint(435,0.123868);
   f_1030->SetSavedPoint(436,0.1235026);
   f_1030->SetSavedPoint(437,0.1231358);
   f_1030->SetSavedPoint(438,0.1227675);
   f_1030->SetSavedPoint(439,0.1223977);
   f_1030->SetSavedPoint(440,0.1220263);
   f_1030->SetSavedPoint(441,0.1216535);
   f_1030->SetSavedPoint(442,0.1212791);
   f_1030->SetSavedPoint(443,0.1209032);
   f_1030->SetSavedPoint(444,0.1205257);
   f_1030->SetSavedPoint(445,0.1201467);
   f_1030->SetSavedPoint(446,0.1197662);
   f_1030->SetSavedPoint(447,0.1193842);
   f_1030->SetSavedPoint(448,0.1190006);
   f_1030->SetSavedPoint(449,0.1186155);
   f_1030->SetSavedPoint(450,0.1182288);
   f_1030->SetSavedPoint(451,0.1178405);
   f_1030->SetSavedPoint(452,0.1174507);
   f_1030->SetSavedPoint(453,0.1170594);
   f_1030->SetSavedPoint(454,0.1166666);
   f_1030->SetSavedPoint(455,0.1162723);
   f_1030->SetSavedPoint(456,0.1158766);
   f_1030->SetSavedPoint(457,0.1154793);
   f_1030->SetSavedPoint(458,0.1150806);
   f_1030->SetSavedPoint(459,0.1146805);
   f_1030->SetSavedPoint(460,0.114279);
   f_1030->SetSavedPoint(461,0.113876);
   f_1030->SetSavedPoint(462,0.1134717);
   f_1030->SetSavedPoint(463,0.113066);
   f_1030->SetSavedPoint(464,0.1126589);
   f_1030->SetSavedPoint(465,0.1122505);
   f_1030->SetSavedPoint(466,0.1118408);
   f_1030->SetSavedPoint(467,0.1114297);
   f_1030->SetSavedPoint(468,0.1110174);
   f_1030->SetSavedPoint(469,0.1106038);
   f_1030->SetSavedPoint(470,0.1101889);
   f_1030->SetSavedPoint(471,0.1097728);
   f_1030->SetSavedPoint(472,0.1093554);
   f_1030->SetSavedPoint(473,0.1089368);
   f_1030->SetSavedPoint(474,0.108517);
   f_1030->SetSavedPoint(475,0.108096);
   f_1030->SetSavedPoint(476,0.1076738);
   f_1030->SetSavedPoint(477,0.1072505);
   f_1030->SetSavedPoint(478,0.106826);
   f_1030->SetSavedPoint(479,0.1064004);
   f_1030->SetSavedPoint(480,0.1059737);
   f_1030->SetSavedPoint(481,0.1055458);
   f_1030->SetSavedPoint(482,0.1051169);
   f_1030->SetSavedPoint(483,0.1046869);
   f_1030->SetSavedPoint(484,0.1042559);
   f_1030->SetSavedPoint(485,0.1038238);
   f_1030->SetSavedPoint(486,0.1033907);
   f_1030->SetSavedPoint(487,0.1029566);
   f_1030->SetSavedPoint(488,0.1025215);
   f_1030->SetSavedPoint(489,0.1020854);
   f_1030->SetSavedPoint(490,0.1016483);
   f_1030->SetSavedPoint(491,0.1012103);
   f_1030->SetSavedPoint(492,0.1007714);
   f_1030->SetSavedPoint(493,0.1003315);
   f_1030->SetSavedPoint(494,0.09989076);
   f_1030->SetSavedPoint(495,0.09944911);
   f_1030->SetSavedPoint(496,0.09900657);
   f_1030->SetSavedPoint(497,0.09856318);
   f_1030->SetSavedPoint(498,0.09811895);
   f_1030->SetSavedPoint(499,0.09767388);
   f_1030->SetSavedPoint(500,0.097228);
   f_1030->SetSavedPoint(501,0.09678132);
   f_1030->SetSavedPoint(502,0.09633386);
   f_1030->SetSavedPoint(503,0.09588563);
   f_1030->SetSavedPoint(504,0.09543664);
   f_1030->SetSavedPoint(505,0.09498692);
   f_1030->SetSavedPoint(506,0.09453647);
   f_1030->SetSavedPoint(507,0.09408531);
   f_1030->SetSavedPoint(508,0.09363346);
   f_1030->SetSavedPoint(509,0.09318093);
   f_1030->SetSavedPoint(510,0.09272774);
   f_1030->SetSavedPoint(511,0.09227389);
   f_1030->SetSavedPoint(512,0.09181942);
   f_1030->SetSavedPoint(513,0.09136432);
   f_1030->SetSavedPoint(514,0.09090863);
   f_1030->SetSavedPoint(515,0.09045234);
   f_1030->SetSavedPoint(516,0.08999548);
   f_1030->SetSavedPoint(517,0.08953807);
   f_1030->SetSavedPoint(518,0.08908011);
   f_1030->SetSavedPoint(519,0.08862162);
   f_1030->SetSavedPoint(520,0.08816262);
   f_1030->SetSavedPoint(521,0.08770312);
   f_1030->SetSavedPoint(522,0.08724314);
   f_1030->SetSavedPoint(523,0.08678269);
   f_1030->SetSavedPoint(524,0.08632179);
   f_1030->SetSavedPoint(525,0.08586046);
   f_1030->SetSavedPoint(526,0.0853987);
   f_1030->SetSavedPoint(527,0.08493653);
   f_1030->SetSavedPoint(528,0.08447397);
   f_1030->SetSavedPoint(529,0.08401103);
   f_1030->SetSavedPoint(530,0.08354773);
   f_1030->SetSavedPoint(531,0.08308409);
   f_1030->SetSavedPoint(532,0.08262011);
   f_1030->SetSavedPoint(533,0.08215582);
   f_1030->SetSavedPoint(534,0.08169122);
   f_1030->SetSavedPoint(535,0.08122634);
   f_1030->SetSavedPoint(536,0.08076119);
   f_1030->SetSavedPoint(537,0.08029578);
   f_1030->SetSavedPoint(538,0.07983013);
   f_1030->SetSavedPoint(539,0.07936425);
   f_1030->SetSavedPoint(540,0.07889816);
   f_1030->SetSavedPoint(541,0.07843188);
   f_1030->SetSavedPoint(542,0.07796542);
   f_1030->SetSavedPoint(543,0.07749878);
   f_1030->SetSavedPoint(544,0.077032);
   f_1030->SetSavedPoint(545,0.07656508);
   f_1030->SetSavedPoint(546,0.07609805);
   f_1030->SetSavedPoint(547,0.0756309);
   f_1030->SetSavedPoint(548,0.07516367);
   f_1030->SetSavedPoint(549,0.07469636);
   f_1030->SetSavedPoint(550,0.07422899);
   f_1030->SetSavedPoint(551,0.07376157);
   f_1030->SetSavedPoint(552,0.07329413);
   f_1030->SetSavedPoint(553,0.07282667);
   f_1030->SetSavedPoint(554,0.07235921);
   f_1030->SetSavedPoint(555,0.07189176);
   f_1030->SetSavedPoint(556,0.07142435);
   f_1030->SetSavedPoint(557,0.07095698);
   f_1030->SetSavedPoint(558,0.07048967);
   f_1030->SetSavedPoint(559,0.07002243);
   f_1030->SetSavedPoint(560,0.06955529);
   f_1030->SetSavedPoint(561,0.06908825);
   f_1030->SetSavedPoint(562,0.06862133);
   f_1030->SetSavedPoint(563,0.06815455);
   f_1030->SetSavedPoint(564,0.06768792);
   f_1030->SetSavedPoint(565,0.06722146);
   f_1030->SetSavedPoint(566,0.06675517);
   f_1030->SetSavedPoint(567,0.06628908);
   f_1030->SetSavedPoint(568,0.06582321);
   f_1030->SetSavedPoint(569,0.06535756);
   f_1030->SetSavedPoint(570,0.06489215);
   f_1030->SetSavedPoint(571,0.064427);
   f_1030->SetSavedPoint(572,0.06396211);
   f_1030->SetSavedPoint(573,0.06349752);
   f_1030->SetSavedPoint(574,0.06303323);
   f_1030->SetSavedPoint(575,0.06256925);
   f_1030->SetSavedPoint(576,0.0621056);
   f_1030->SetSavedPoint(577,0.06164231);
   f_1030->SetSavedPoint(578,0.06117937);
   f_1030->SetSavedPoint(579,0.06071681);
   f_1030->SetSavedPoint(580,0.06025465);
   f_1030->SetSavedPoint(581,0.05979289);
   f_1030->SetSavedPoint(582,0.05933155);
   f_1030->SetSavedPoint(583,0.05887065);
   f_1030->SetSavedPoint(584,0.0584102);
   f_1030->SetSavedPoint(585,0.05795022);
   f_1030->SetSavedPoint(586,0.05749072);
   f_1030->SetSavedPoint(587,0.05703172);
   f_1030->SetSavedPoint(588,0.05657324);
   f_1030->SetSavedPoint(589,0.05611528);
   f_1030->SetSavedPoint(590,0.05565786);
   f_1030->SetSavedPoint(591,0.055201);
   f_1030->SetSavedPoint(592,0.05474472);
   f_1030->SetSavedPoint(593,0.05428902);
   f_1030->SetSavedPoint(594,0.05383393);
   f_1030->SetSavedPoint(595,0.05337945);
   f_1030->SetSavedPoint(596,0.05292561);
   f_1030->SetSavedPoint(597,0.05247242);
   f_1030->SetSavedPoint(598,0.05201989);
   f_1030->SetSavedPoint(599,0.05156804);
   f_1030->SetSavedPoint(600,0.05111688);
   f_1030->SetSavedPoint(601,0.05066643);
   f_1030->SetSavedPoint(602,0.05021671);
   f_1030->SetSavedPoint(603,0.04976773);
   f_1030->SetSavedPoint(604,0.0493195);
   f_1030->SetSavedPoint(605,0.04887204);
   f_1030->SetSavedPoint(606,0.04842537);
   f_1030->SetSavedPoint(607,0.0479795);
   f_1030->SetSavedPoint(608,0.04753445);
   f_1030->SetSavedPoint(609,0.04709024);
   f_1030->SetSavedPoint(610,0.04664687);
   f_1030->SetSavedPoint(611,0.04620437);
   f_1030->SetSavedPoint(612,0.04576275);
   f_1030->SetSavedPoint(613,0.04532202);
   f_1030->SetSavedPoint(614,0.04488221);
   f_1030->SetSavedPoint(615,0.04444333);
   f_1030->SetSavedPoint(616,0.04400538);
   f_1030->SetSavedPoint(617,0.0435684);
   f_1030->SetSavedPoint(618,0.04313239);
   f_1030->SetSavedPoint(619,0.04269737);
   f_1030->SetSavedPoint(620,0.04226336);
   f_1030->SetSavedPoint(621,0.04183036);
   f_1030->SetSavedPoint(622,0.04139841);
   f_1030->SetSavedPoint(623,0.0409675);
   f_1030->SetSavedPoint(624,0.04053767);
   f_1030->SetSavedPoint(625,0.04010891);
   f_1030->SetSavedPoint(626,0.03968126);
   f_1030->SetSavedPoint(627,0.03925472);
   f_1030->SetSavedPoint(628,0.03882931);
   f_1030->SetSavedPoint(629,0.03840505);
   f_1030->SetSavedPoint(630,0.03798195);
   f_1030->SetSavedPoint(631,0.03756002);
   f_1030->SetSavedPoint(632,0.03713929);
   f_1030->SetSavedPoint(633,0.03671977);
   f_1030->SetSavedPoint(634,0.03630147);
   f_1030->SetSavedPoint(635,0.03588441);
   f_1030->SetSavedPoint(636,0.03546861);
   f_1030->SetSavedPoint(637,0.03505408);
   f_1030->SetSavedPoint(638,0.03464083);
   f_1030->SetSavedPoint(639,0.03422889);
   f_1030->SetSavedPoint(640,0.03381826);
   f_1030->SetSavedPoint(641,0.03340897);
   f_1030->SetSavedPoint(642,0.03300102);
   f_1030->SetSavedPoint(643,0.03259444);
   f_1030->SetSavedPoint(644,0.03218924);
   f_1030->SetSavedPoint(645,0.03178544);
   f_1030->SetSavedPoint(646,0.03138305);
   f_1030->SetSavedPoint(647,0.03098208);
   f_1030->SetSavedPoint(648,0.03058256);
   f_1030->SetSavedPoint(649,0.03018449);
   f_1030->SetSavedPoint(650,0.0297879);
   f_1030->SetSavedPoint(651,0.0293928);
   f_1030->SetSavedPoint(652,0.02899921);
   f_1030->SetSavedPoint(653,0.02860713);
   f_1030->SetSavedPoint(654,0.02821659);
   f_1030->SetSavedPoint(655,0.0278276);
   f_1030->SetSavedPoint(656,0.02744018);
   f_1030->SetSavedPoint(657,0.02705435);
   f_1030->SetSavedPoint(658,0.02667011);
   f_1030->SetSavedPoint(659,0.02628749);
   f_1030->SetSavedPoint(660,0.02590649);
   f_1030->SetSavedPoint(661,0.02552714);
   f_1030->SetSavedPoint(662,0.02514946);
   f_1030->SetSavedPoint(663,0.02477345);
   f_1030->SetSavedPoint(664,0.02439913);
   f_1030->SetSavedPoint(665,0.02402652);
   f_1030->SetSavedPoint(666,0.02365563);
   f_1030->SetSavedPoint(667,0.02328649);
   f_1030->SetSavedPoint(668,0.02291909);
   f_1030->SetSavedPoint(669,0.02255347);
   f_1030->SetSavedPoint(670,0.02218964);
   f_1030->SetSavedPoint(671,0.0218276);
   f_1030->SetSavedPoint(672,0.02146739);
   f_1030->SetSavedPoint(673,0.021109);
   f_1030->SetSavedPoint(674,0.02075247);
   f_1030->SetSavedPoint(675,0.0203978);
   f_1030->SetSavedPoint(676,0.02004501);
   f_1030->SetSavedPoint(677,0.01969411);
   f_1030->SetSavedPoint(678,0.01934512);
   f_1030->SetSavedPoint(679,0.01899807);
   f_1030->SetSavedPoint(680,0.01865295);
   f_1030->SetSavedPoint(681,0.01830979);
   f_1030->SetSavedPoint(682,0.01796861);
   f_1030->SetSavedPoint(683,0.01762941);
   f_1030->SetSavedPoint(684,0.01729222);
   f_1030->SetSavedPoint(685,0.01695705);
   f_1030->SetSavedPoint(686,0.01662391);
   f_1030->SetSavedPoint(687,0.01629283);
   f_1030->SetSavedPoint(688,0.01596381);
   f_1030->SetSavedPoint(689,0.01563688);
   f_1030->SetSavedPoint(690,0.01531205);
   f_1030->SetSavedPoint(691,0.01498932);
   f_1030->SetSavedPoint(692,0.01466873);
   f_1030->SetSavedPoint(693,0.01435028);
   f_1030->SetSavedPoint(694,0.014034);
   f_1030->SetSavedPoint(695,0.01371989);
   f_1030->SetSavedPoint(696,0.01340797);
   f_1030->SetSavedPoint(697,0.01309826);
   f_1030->SetSavedPoint(698,0.01279077);
   f_1030->SetSavedPoint(699,0.01248553);
   f_1030->SetSavedPoint(700,0.01218253);
   f_1030->SetSavedPoint(701,0.01188181);
   f_1030->SetSavedPoint(702,0.01158337);
   f_1030->SetSavedPoint(703,0.01128724);
   f_1030->SetSavedPoint(704,0.01099342);
   f_1030->SetSavedPoint(705,0.01070193);
   f_1030->SetSavedPoint(706,0.01041279);
   f_1030->SetSavedPoint(707,0.01012601);
   f_1030->SetSavedPoint(708,0.009841619);
   f_1030->SetSavedPoint(709,0.009559618);
   f_1030->SetSavedPoint(710,0.009280027);
   f_1030->SetSavedPoint(711,0.009002863);
   f_1030->SetSavedPoint(712,0.008728141);
   f_1030->SetSavedPoint(713,0.008455875);
   f_1030->SetSavedPoint(714,0.008186083);
   f_1030->SetSavedPoint(715,0.00791878);
   f_1030->SetSavedPoint(716,0.007653981);
   f_1030->SetSavedPoint(717,0.007391702);
   f_1030->SetSavedPoint(718,0.007131958);
   f_1030->SetSavedPoint(719,0.006874765);
   f_1030->SetSavedPoint(720,0.006620139);
   f_1030->SetSavedPoint(721,0.006368095);
   f_1030->SetSavedPoint(722,0.00611865);
   f_1030->SetSavedPoint(723,0.005871817);
   f_1030->SetSavedPoint(724,0.005627614);
   f_1030->SetSavedPoint(725,0.005386056);
   f_1030->SetSavedPoint(726,0.005147158);
   f_1030->SetSavedPoint(727,0.004910936);
   f_1030->SetSavedPoint(728,0.004677405);
   f_1030->SetSavedPoint(729,0.004446582);
   f_1030->SetSavedPoint(730,0.004218481);
   f_1030->SetSavedPoint(731,0.003993119);
   f_1030->SetSavedPoint(732,0.003770511);
   f_1030->SetSavedPoint(733,0.003550673);
   f_1030->SetSavedPoint(734,0.00333362);
   f_1030->SetSavedPoint(735,0.003119368);
   f_1030->SetSavedPoint(736,0.002907932);
   f_1030->SetSavedPoint(737,0.002699329);
   f_1030->SetSavedPoint(738,0.002493573);
   f_1030->SetSavedPoint(739,0.00229068);
   f_1030->SetSavedPoint(740,0.002090666);
   f_1030->SetSavedPoint(741,0.001893547);
   f_1030->SetSavedPoint(742,0.001699338);
   f_1030->SetSavedPoint(743,0.001508055);
   f_1030->SetSavedPoint(744,0.001319714);
   f_1030->SetSavedPoint(745,0.001134329);
   f_1030->SetSavedPoint(746,0.0009519166);
   f_1030->SetSavedPoint(747,0.0007724927);
   f_1030->SetSavedPoint(748,0.0005960726);
   f_1030->SetSavedPoint(749,0.000422672);
   f_1030->SetSavedPoint(750,0.0002523064);
   f_1030->SetSavedPoint(751,2);
   f_1030->SetSavedPoint(752,4.5);
   f_1030->SetFillColor(19);
   f_1030->SetFillStyle(0);
   f_1030->SetMarkerStyle(20);
   f_1030->SetMarkerSize(1.2);
   f_1030->SetLineColor(4);
   f_1030->SetLineWidth(2);
   f_1030->SetChisquare(1545.514);
   f_1030->SetNDF(242);
   f_1030->GetXaxis()->SetNdivisions(505);
   f_1030->GetXaxis()->SetLabelFont(132);
   f_1030->GetXaxis()->SetLabelOffset(0.015);
   f_1030->GetXaxis()->SetLabelSize(0.05);
   f_1030->GetXaxis()->SetTitleSize(0.06);
   f_1030->GetXaxis()->SetTitleFont(132);
   f_1030->GetYaxis()->SetLabelFont(132);
   f_1030->GetYaxis()->SetLabelSize(0.05);
   f_1030->GetYaxis()->SetTitleSize(0.06);
   f_1030->GetYaxis()->SetTitleFont(42);
   f_1030->SetParameter(0,0.25);
   f_1030->SetParError(0,26.56035);
   f_1030->SetParLimits(0,0,0);
   f_1030->SetParameter(1,0.351494);
   f_1030->SetParError(1,0.001745104);
   f_1030->SetParLimits(1,-3.2,2);
   f_1030->SetParameter(2,0.1246745);
   f_1030->SetParError(2,0.0004230035);
   f_1030->SetParLimits(2,-3.2,2);
   f_1030->SetParameter(3,-0.1516362);
   f_1030->SetParError(3,0.0004400354);
   f_1030->SetParLimits(3,-3.2,2);
   f_1030->SetParameter(4,1.248879);
   f_1030->SetParError(4,0.0005282248);
   f_1030->SetParLimits(4,-3.2,2);
   f_1030->SetParameter(5,-0.5267411);
   f_1030->SetParError(5,0.0008529213);
   f_1030->SetParLimits(5,-3.2,2);
   f_1030->SetParameter(6,-0.6201115);
   f_1030->SetParError(6,0.002117971);
   f_1030->SetParLimits(6,-3.2,2);
   f_1030->SetParameter(7,-0.6655198);
   f_1030->SetParError(7,0.007445803);
   f_1030->SetParLimits(7,-3.2,2);
   f_1030->Draw("same");
   
   TH1D *h_1140__7 = new TH1D("h_1140__7","",10,2,4.5);
   h_1140__7->SetBinContent(1,0.03921149);
   h_1140__7->SetBinContent(2,0.1334597);
   h_1140__7->SetBinContent(3,0.1353485);
   h_1140__7->SetBinContent(4,0.1776406);
   h_1140__7->SetBinContent(5,0.1797314);
   h_1140__7->SetBinContent(6,0.11687);
   h_1140__7->SetBinContent(7,0.1328699);
   h_1140__7->SetBinContent(8,0.06015241);
   h_1140__7->SetBinContent(9,0.02619167);
   h_1140__7->SetBinContent(10,-0.001475713);
   h_1140__7->SetBinError(1,0.02543644);
   h_1140__7->SetBinError(2,0.03190524);
   h_1140__7->SetBinError(3,0.03728334);
   h_1140__7->SetBinError(4,0.02655044);
   h_1140__7->SetBinError(5,0.02469868);
   h_1140__7->SetBinError(6,0.0264881);
   h_1140__7->SetBinError(7,0.02400358);
   h_1140__7->SetBinError(8,0.01774711);
   h_1140__7->SetBinError(9,0.01512348);
   h_1140__7->SetBinError(10,0.0023305);
   h_1140__7->SetEntries(6803);
   h_1140__7->SetDirectory(0);
   h_1140__7->SetStats(0);
   h_1140__7->SetLineColor(2);
   h_1140__7->SetMarkerColor(2);
   h_1140__7->SetMarkerStyle(20);
   h_1140__7->SetMarkerSize(1.2);
   h_1140__7->GetXaxis()->SetNdivisions(505);
   h_1140__7->GetXaxis()->SetLabelFont(132);
   h_1140__7->GetXaxis()->SetLabelOffset(0.015);
   h_1140__7->GetXaxis()->SetLabelSize(0.05);
   h_1140__7->GetXaxis()->SetTitleSize(0.06);
   h_1140__7->GetXaxis()->SetTitleFont(132);
   h_1140__7->GetYaxis()->SetLabelFont(132);
   h_1140__7->GetYaxis()->SetLabelSize(0.05);
   h_1140__7->GetYaxis()->SetTitleSize(0.06);
   h_1140__7->GetYaxis()->SetTitleFont(42);
   h_1140__7->GetZaxis()->SetLabelFont(132);
   h_1140__7->GetZaxis()->SetLabelSize(0.05);
   h_1140__7->GetZaxis()->SetTitleSize(0.06);
   h_1140__7->GetZaxis()->SetTitleFont(42);
   h_1140__7->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig10d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:12:12 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.09303797,4.654321,0.4259494);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1060 = new TH1D("h_1060","",25,2,4.5);
   h_1060->SetBinContent(1,100);
   h_1060->SetBinContent(2,100);
   h_1060->SetBinContent(3,100);
   h_1060->SetBinContent(4,100);
   h_1060->SetBinContent(5,100);
   h_1060->SetBinContent(6,100);
   h_1060->SetBinContent(7,100);
   h_1060->SetBinContent(8,100);
   h_1060->SetBinContent(9,100);
   h_1060->SetBinContent(10,100);
   h_1060->SetBinContent(11,100);
   h_1060->SetBinContent(12,100);
   h_1060->SetBinContent(13,100);
   h_1060->SetBinContent(14,100);
   h_1060->SetBinContent(15,100);
   h_1060->SetBinContent(16,100);
   h_1060->SetBinContent(17,100);
   h_1060->SetBinContent(18,100);
   h_1060->SetBinContent(19,100);
   h_1060->SetBinContent(20,100);
   h_1060->SetBinContent(21,100);
   h_1060->SetBinContent(22,100);
   h_1060->SetBinContent(23,100);
   h_1060->SetBinContent(24,100);
   h_1060->SetBinContent(25,100);
   h_1060->SetMinimum(-0.01);
   h_1060->SetMaximum(0.4);
   h_1060->SetEntries(25);
   h_1060->SetStats(0);
   h_1060->SetMarkerStyle(20);
   h_1060->SetMarkerSize(1.2);
   h_1060->GetXaxis()->SetNdivisions(505);
   h_1060->GetXaxis()->SetLabelFont(132);
   h_1060->GetXaxis()->SetLabelOffset(0.015);
   h_1060->GetXaxis()->SetLabelSize(0.05);
   h_1060->GetXaxis()->SetTitleSize(0.06);
   h_1060->GetXaxis()->SetTitleFont(132);
   h_1060->GetYaxis()->SetLabelFont(132);
   h_1060->GetYaxis()->SetLabelSize(0.05);
   h_1060->GetYaxis()->SetTitleSize(0.06);
   h_1060->GetYaxis()->SetTitleFont(42);
   h_1060->GetZaxis()->SetLabelFont(132);
   h_1060->GetZaxis()->SetLabelSize(0.05);
   h_1060->GetZaxis()->SetTitleSize(0.06);
   h_1060->GetZaxis()->SetTitleFont(42);
   h_1060->Draw("");
   TLine *line = new TLine(2,0,4.5,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TF1 *f_1020 = new TF1("*f_1020",2,4.5,8);
    //The original function : f_1020 had originally been created by:
    //TF1 *f_1020 = new TF1("f_1020",f_1020,2,4.5,8);
   f_1020->SetRange(2,4.5);
   f_1020->SetName("f_1020");
   f_1020->SetTitle("f_1020");
   f_1020->SetNpx(750);
   f_1020->SetSavedPoint(0,0.0002399158);
   f_1020->SetSavedPoint(1,0.001433941);
   f_1020->SetSavedPoint(2,0.002628637);
   f_1020->SetSavedPoint(3,0.003823938);
   f_1020->SetSavedPoint(4,0.005019777);
   f_1020->SetSavedPoint(5,0.006216088);
   f_1020->SetSavedPoint(6,0.007412805);
   f_1020->SetSavedPoint(7,0.008609862);
   f_1020->SetSavedPoint(8,0.009807193);
   f_1020->SetSavedPoint(9,0.01100473);
   f_1020->SetSavedPoint(10,0.01220241);
   f_1020->SetSavedPoint(11,0.01340016);
   f_1020->SetSavedPoint(12,0.01459793);
   f_1020->SetSavedPoint(13,0.01579563);
   f_1020->SetSavedPoint(14,0.01699321);
   f_1020->SetSavedPoint(15,0.01819061);
   f_1020->SetSavedPoint(16,0.01938774);
   f_1020->SetSavedPoint(17,0.02058456);
   f_1020->SetSavedPoint(18,0.02178098);
   f_1020->SetSavedPoint(19,0.02297695);
   f_1020->SetSavedPoint(20,0.0241724);
   f_1020->SetSavedPoint(21,0.02536726);
   f_1020->SetSavedPoint(22,0.02656147);
   f_1020->SetSavedPoint(23,0.02775496);
   f_1020->SetSavedPoint(24,0.02894767);
   f_1020->SetSavedPoint(25,0.03013952);
   f_1020->SetSavedPoint(26,0.03133045);
   f_1020->SetSavedPoint(27,0.0325204);
   f_1020->SetSavedPoint(28,0.0337093);
   f_1020->SetSavedPoint(29,0.03489709);
   f_1020->SetSavedPoint(30,0.03608369);
   f_1020->SetSavedPoint(31,0.03726904);
   f_1020->SetSavedPoint(32,0.03845307);
   f_1020->SetSavedPoint(33,0.03963573);
   f_1020->SetSavedPoint(34,0.04081694);
   f_1020->SetSavedPoint(35,0.04199663);
   f_1020->SetSavedPoint(36,0.04317474);
   f_1020->SetSavedPoint(37,0.04435121);
   f_1020->SetSavedPoint(38,0.04552596);
   f_1020->SetSavedPoint(39,0.04669894);
   f_1020->SetSavedPoint(40,0.04787007);
   f_1020->SetSavedPoint(41,0.04903929);
   f_1020->SetSavedPoint(42,0.05020653);
   f_1020->SetSavedPoint(43,0.05137173);
   f_1020->SetSavedPoint(44,0.05253482);
   f_1020->SetSavedPoint(45,0.05369573);
   f_1020->SetSavedPoint(46,0.0548544);
   f_1020->SetSavedPoint(47,0.05601077);
   f_1020->SetSavedPoint(48,0.05716476);
   f_1020->SetSavedPoint(49,0.0583163);
   f_1020->SetSavedPoint(50,0.05946535);
   f_1020->SetSavedPoint(51,0.06061181);
   f_1020->SetSavedPoint(52,0.06175564);
   f_1020->SetSavedPoint(53,0.06289677);
   f_1020->SetSavedPoint(54,0.06403512);
   f_1020->SetSavedPoint(55,0.06517063);
   f_1020->SetSavedPoint(56,0.06630324);
   f_1020->SetSavedPoint(57,0.06743288);
   f_1020->SetSavedPoint(58,0.06855948);
   f_1020->SetSavedPoint(59,0.06968298);
   f_1020->SetSavedPoint(60,0.07080331);
   f_1020->SetSavedPoint(61,0.07192041);
   f_1020->SetSavedPoint(62,0.07303421);
   f_1020->SetSavedPoint(63,0.07414463);
   f_1020->SetSavedPoint(64,0.07525163);
   f_1020->SetSavedPoint(65,0.07635512);
   f_1020->SetSavedPoint(66,0.07745505);
   f_1020->SetSavedPoint(67,0.07855135);
   f_1020->SetSavedPoint(68,0.07964394);
   f_1020->SetSavedPoint(69,0.08073277);
   f_1020->SetSavedPoint(70,0.08181778);
   f_1020->SetSavedPoint(71,0.08289888);
   f_1020->SetSavedPoint(72,0.08397602);
   f_1020->SetSavedPoint(73,0.08504913);
   f_1020->SetSavedPoint(74,0.08611815);
   f_1020->SetSavedPoint(75,0.087183);
   f_1020->SetSavedPoint(76,0.08824363);
   f_1020->SetSavedPoint(77,0.08929996);
   f_1020->SetSavedPoint(78,0.09035193);
   f_1020->SetSavedPoint(79,0.09139948);
   f_1020->SetSavedPoint(80,0.09244253);
   f_1020->SetSavedPoint(81,0.09348102);
   f_1020->SetSavedPoint(82,0.09451489);
   f_1020->SetSavedPoint(83,0.09554406);
   f_1020->SetSavedPoint(84,0.09656848);
   f_1020->SetSavedPoint(85,0.09758808);
   f_1020->SetSavedPoint(86,0.09860278);
   f_1020->SetSavedPoint(87,0.09961253);
   f_1020->SetSavedPoint(88,0.1006173);
   f_1020->SetSavedPoint(89,0.1016169);
   f_1020->SetSavedPoint(90,0.1026114);
   f_1020->SetSavedPoint(91,0.1036006);
   f_1020->SetSavedPoint(92,0.1045846);
   f_1020->SetSavedPoint(93,0.1055632);
   f_1020->SetSavedPoint(94,0.1065364);
   f_1020->SetSavedPoint(95,0.1075041);
   f_1020->SetSavedPoint(96,0.1084663);
   f_1020->SetSavedPoint(97,0.1094228);
   f_1020->SetSavedPoint(98,0.1103737);
   f_1020->SetSavedPoint(99,0.1113188);
   f_1020->SetSavedPoint(100,0.1122581);
   f_1020->SetSavedPoint(101,0.1131915);
   f_1020->SetSavedPoint(102,0.114119);
   f_1020->SetSavedPoint(103,0.1150404);
   f_1020->SetSavedPoint(104,0.1159558);
   f_1020->SetSavedPoint(105,0.116865);
   f_1020->SetSavedPoint(106,0.117768);
   f_1020->SetSavedPoint(107,0.1186647);
   f_1020->SetSavedPoint(108,0.1195551);
   f_1020->SetSavedPoint(109,0.120439);
   f_1020->SetSavedPoint(110,0.1213165);
   f_1020->SetSavedPoint(111,0.1221875);
   f_1020->SetSavedPoint(112,0.1230518);
   f_1020->SetSavedPoint(113,0.1239094);
   f_1020->SetSavedPoint(114,0.1247603);
   f_1020->SetSavedPoint(115,0.1256044);
   f_1020->SetSavedPoint(116,0.1264416);
   f_1020->SetSavedPoint(117,0.1272719);
   f_1020->SetSavedPoint(118,0.1280952);
   f_1020->SetSavedPoint(119,0.1289114);
   f_1020->SetSavedPoint(120,0.1297204);
   f_1020->SetSavedPoint(121,0.1305223);
   f_1020->SetSavedPoint(122,0.1313168);
   f_1020->SetSavedPoint(123,0.1321041);
   f_1020->SetSavedPoint(124,0.1328839);
   f_1020->SetSavedPoint(125,0.1336563);
   f_1020->SetSavedPoint(126,0.1344211);
   f_1020->SetSavedPoint(127,0.1351783);
   f_1020->SetSavedPoint(128,0.1359278);
   f_1020->SetSavedPoint(129,0.1366696);
   f_1020->SetSavedPoint(130,0.1374036);
   f_1020->SetSavedPoint(131,0.1381298);
   f_1020->SetSavedPoint(132,0.138848);
   f_1020->SetSavedPoint(133,0.1395581);
   f_1020->SetSavedPoint(134,0.1402603);
   f_1020->SetSavedPoint(135,0.1409543);
   f_1020->SetSavedPoint(136,0.1416401);
   f_1020->SetSavedPoint(137,0.1423176);
   f_1020->SetSavedPoint(138,0.1429868);
   f_1020->SetSavedPoint(139,0.1436476);
   f_1020->SetSavedPoint(140,0.1442999);
   f_1020->SetSavedPoint(141,0.1449437);
   f_1020->SetSavedPoint(142,0.1455789);
   f_1020->SetSavedPoint(143,0.1462054);
   f_1020->SetSavedPoint(144,0.1468232);
   f_1020->SetSavedPoint(145,0.1474323);
   f_1020->SetSavedPoint(146,0.1480324);
   f_1020->SetSavedPoint(147,0.1486236);
   f_1020->SetSavedPoint(148,0.1492059);
   f_1020->SetSavedPoint(149,0.149779);
   f_1020->SetSavedPoint(150,0.1503431);
   f_1020->SetSavedPoint(151,0.1508979);
   f_1020->SetSavedPoint(152,0.1514437);
   f_1020->SetSavedPoint(153,0.1519803);
   f_1020->SetSavedPoint(154,0.1525079);
   f_1020->SetSavedPoint(155,0.1530266);
   f_1020->SetSavedPoint(156,0.1535363);
   f_1020->SetSavedPoint(157,0.1540371);
   f_1020->SetSavedPoint(158,0.1545292);
   f_1020->SetSavedPoint(159,0.1550125);
   f_1020->SetSavedPoint(160,0.1554871);
   f_1020->SetSavedPoint(161,0.1559531);
   f_1020->SetSavedPoint(162,0.1564104);
   f_1020->SetSavedPoint(163,0.1568592);
   f_1020->SetSavedPoint(164,0.1572996);
   f_1020->SetSavedPoint(165,0.1577315);
   f_1020->SetSavedPoint(166,0.1581551);
   f_1020->SetSavedPoint(167,0.1585703);
   f_1020->SetSavedPoint(168,0.1589773);
   f_1020->SetSavedPoint(169,0.1593761);
   f_1020->SetSavedPoint(170,0.1597667);
   f_1020->SetSavedPoint(171,0.1601492);
   f_1020->SetSavedPoint(172,0.1605237);
   f_1020->SetSavedPoint(173,0.1608902);
   f_1020->SetSavedPoint(174,0.1612488);
   f_1020->SetSavedPoint(175,0.1615995);
   f_1020->SetSavedPoint(176,0.1619424);
   f_1020->SetSavedPoint(177,0.1622775);
   f_1020->SetSavedPoint(178,0.1626049);
   f_1020->SetSavedPoint(179,0.1629247);
   f_1020->SetSavedPoint(180,0.1632368);
   f_1020->SetSavedPoint(181,0.1635414);
   f_1020->SetSavedPoint(182,0.1638385);
   f_1020->SetSavedPoint(183,0.1641282);
   f_1020->SetSavedPoint(184,0.1644105);
   f_1020->SetSavedPoint(185,0.1646855);
   f_1020->SetSavedPoint(186,0.1649532);
   f_1020->SetSavedPoint(187,0.1652136);
   f_1020->SetSavedPoint(188,0.1654669);
   f_1020->SetSavedPoint(189,0.1657132);
   f_1020->SetSavedPoint(190,0.1659523);
   f_1020->SetSavedPoint(191,0.1661845);
   f_1020->SetSavedPoint(192,0.1664097);
   f_1020->SetSavedPoint(193,0.166628);
   f_1020->SetSavedPoint(194,0.1668395);
   f_1020->SetSavedPoint(195,0.1670442);
   f_1020->SetSavedPoint(196,0.1672422);
   f_1020->SetSavedPoint(197,0.1674336);
   f_1020->SetSavedPoint(198,0.1676183);
   f_1020->SetSavedPoint(199,0.1677964);
   f_1020->SetSavedPoint(200,0.1679681);
   f_1020->SetSavedPoint(201,0.1681333);
   f_1020->SetSavedPoint(202,0.1682921);
   f_1020->SetSavedPoint(203,0.1684446);
   f_1020->SetSavedPoint(204,0.1685908);
   f_1020->SetSavedPoint(205,0.1687307);
   f_1020->SetSavedPoint(206,0.1688645);
   f_1020->SetSavedPoint(207,0.1689922);
   f_1020->SetSavedPoint(208,0.1691138);
   f_1020->SetSavedPoint(209,0.1692294);
   f_1020->SetSavedPoint(210,0.1693391);
   f_1020->SetSavedPoint(211,0.1694428);
   f_1020->SetSavedPoint(212,0.1695407);
   f_1020->SetSavedPoint(213,0.1696328);
   f_1020->SetSavedPoint(214,0.1697192);
   f_1020->SetSavedPoint(215,0.1697999);
   f_1020->SetSavedPoint(216,0.169875);
   f_1020->SetSavedPoint(217,0.1699445);
   f_1020->SetSavedPoint(218,0.1700085);
   f_1020->SetSavedPoint(219,0.170067);
   f_1020->SetSavedPoint(220,0.1701201);
   f_1020->SetSavedPoint(221,0.1701679);
   f_1020->SetSavedPoint(222,0.1702104);
   f_1020->SetSavedPoint(223,0.1702476);
   f_1020->SetSavedPoint(224,0.1702797);
   f_1020->SetSavedPoint(225,0.1703066);
   f_1020->SetSavedPoint(226,0.1703285);
   f_1020->SetSavedPoint(227,0.1703453);
   f_1020->SetSavedPoint(228,0.1703572);
   f_1020->SetSavedPoint(229,0.1703641);
   f_1020->SetSavedPoint(230,0.1703662);
   f_1020->SetSavedPoint(231,0.1703635);
   f_1020->SetSavedPoint(232,0.1703561);
   f_1020->SetSavedPoint(233,0.1703439);
   f_1020->SetSavedPoint(234,0.1703271);
   f_1020->SetSavedPoint(235,0.1703058);
   f_1020->SetSavedPoint(236,0.1702799);
   f_1020->SetSavedPoint(237,0.1702495);
   f_1020->SetSavedPoint(238,0.1702148);
   f_1020->SetSavedPoint(239,0.1701756);
   f_1020->SetSavedPoint(240,0.1701322);
   f_1020->SetSavedPoint(241,0.1700845);
   f_1020->SetSavedPoint(242,0.1700326);
   f_1020->SetSavedPoint(243,0.1699766);
   f_1020->SetSavedPoint(244,0.1699164);
   f_1020->SetSavedPoint(245,0.1698523);
   f_1020->SetSavedPoint(246,0.1697842);
   f_1020->SetSavedPoint(247,0.1697121);
   f_1020->SetSavedPoint(248,0.1696362);
   f_1020->SetSavedPoint(249,0.1695564);
   f_1020->SetSavedPoint(250,0.1694729);
   f_1020->SetSavedPoint(251,0.1693858);
   f_1020->SetSavedPoint(252,0.1692949);
   f_1020->SetSavedPoint(253,0.1692005);
   f_1020->SetSavedPoint(254,0.1691025);
   f_1020->SetSavedPoint(255,0.169001);
   f_1020->SetSavedPoint(256,0.1688962);
   f_1020->SetSavedPoint(257,0.1687879);
   f_1020->SetSavedPoint(258,0.1686763);
   f_1020->SetSavedPoint(259,0.1685615);
   f_1020->SetSavedPoint(260,0.1684434);
   f_1020->SetSavedPoint(261,0.1683222);
   f_1020->SetSavedPoint(262,0.1681979);
   f_1020->SetSavedPoint(263,0.1680706);
   f_1020->SetSavedPoint(264,0.1679402);
   f_1020->SetSavedPoint(265,0.167807);
   f_1020->SetSavedPoint(266,0.1676708);
   f_1020->SetSavedPoint(267,0.1675318);
   f_1020->SetSavedPoint(268,0.1673901);
   f_1020->SetSavedPoint(269,0.1672456);
   f_1020->SetSavedPoint(270,0.1670985);
   f_1020->SetSavedPoint(271,0.1669488);
   f_1020->SetSavedPoint(272,0.1667965);
   f_1020->SetSavedPoint(273,0.1666417);
   f_1020->SetSavedPoint(274,0.1664845);
   f_1020->SetSavedPoint(275,0.1663249);
   f_1020->SetSavedPoint(276,0.166163);
   f_1020->SetSavedPoint(277,0.1659988);
   f_1020->SetSavedPoint(278,0.1658324);
   f_1020->SetSavedPoint(279,0.1656638);
   f_1020->SetSavedPoint(280,0.1654931);
   f_1020->SetSavedPoint(281,0.1653203);
   f_1020->SetSavedPoint(282,0.1651456);
   f_1020->SetSavedPoint(283,0.1649689);
   f_1020->SetSavedPoint(284,0.1647903);
   f_1020->SetSavedPoint(285,0.1646099);
   f_1020->SetSavedPoint(286,0.1644276);
   f_1020->SetSavedPoint(287,0.1642437);
   f_1020->SetSavedPoint(288,0.1640581);
   f_1020->SetSavedPoint(289,0.1638709);
   f_1020->SetSavedPoint(290,0.1636821);
   f_1020->SetSavedPoint(291,0.1634918);
   f_1020->SetSavedPoint(292,0.1633);
   f_1020->SetSavedPoint(293,0.1631069);
   f_1020->SetSavedPoint(294,0.1629124);
   f_1020->SetSavedPoint(295,0.1627166);
   f_1020->SetSavedPoint(296,0.1625196);
   f_1020->SetSavedPoint(297,0.1623215);
   f_1020->SetSavedPoint(298,0.1621221);
   f_1020->SetSavedPoint(299,0.1619218);
   f_1020->SetSavedPoint(300,0.1617204);
   f_1020->SetSavedPoint(301,0.161518);
   f_1020->SetSavedPoint(302,0.1613147);
   f_1020->SetSavedPoint(303,0.1611104);
   f_1020->SetSavedPoint(304,0.1609052);
   f_1020->SetSavedPoint(305,0.160699);
   f_1020->SetSavedPoint(306,0.1604918);
   f_1020->SetSavedPoint(307,0.1602836);
   f_1020->SetSavedPoint(308,0.1600744);
   f_1020->SetSavedPoint(309,0.1598643);
   f_1020->SetSavedPoint(310,0.1596532);
   f_1020->SetSavedPoint(311,0.159441);
   f_1020->SetSavedPoint(312,0.1592279);
   f_1020->SetSavedPoint(313,0.1590138);
   f_1020->SetSavedPoint(314,0.1587987);
   f_1020->SetSavedPoint(315,0.1585825);
   f_1020->SetSavedPoint(316,0.1583654);
   f_1020->SetSavedPoint(317,0.1581472);
   f_1020->SetSavedPoint(318,0.157928);
   f_1020->SetSavedPoint(319,0.1577078);
   f_1020->SetSavedPoint(320,0.1574866);
   f_1020->SetSavedPoint(321,0.1572644);
   f_1020->SetSavedPoint(322,0.1570411);
   f_1020->SetSavedPoint(323,0.1568168);
   f_1020->SetSavedPoint(324,0.1565914);
   f_1020->SetSavedPoint(325,0.156365);
   f_1020->SetSavedPoint(326,0.1561375);
   f_1020->SetSavedPoint(327,0.155909);
   f_1020->SetSavedPoint(328,0.1556795);
   f_1020->SetSavedPoint(329,0.1554489);
   f_1020->SetSavedPoint(330,0.1552172);
   f_1020->SetSavedPoint(331,0.1549844);
   f_1020->SetSavedPoint(332,0.1547506);
   f_1020->SetSavedPoint(333,0.1545158);
   f_1020->SetSavedPoint(334,0.1542798);
   f_1020->SetSavedPoint(335,0.1540428);
   f_1020->SetSavedPoint(336,0.1538047);
   f_1020->SetSavedPoint(337,0.1535655);
   f_1020->SetSavedPoint(338,0.1533252);
   f_1020->SetSavedPoint(339,0.1530838);
   f_1020->SetSavedPoint(340,0.1528413);
   f_1020->SetSavedPoint(341,0.1525978);
   f_1020->SetSavedPoint(342,0.1523531);
   f_1020->SetSavedPoint(343,0.1521073);
   f_1020->SetSavedPoint(344,0.1518604);
   f_1020->SetSavedPoint(345,0.1516124);
   f_1020->SetSavedPoint(346,0.1513633);
   f_1020->SetSavedPoint(347,0.151113);
   f_1020->SetSavedPoint(348,0.1508616);
   f_1020->SetSavedPoint(349,0.1506091);
   f_1020->SetSavedPoint(350,0.1503555);
   f_1020->SetSavedPoint(351,0.1501007);
   f_1020->SetSavedPoint(352,0.1498448);
   f_1020->SetSavedPoint(353,0.1495878);
   f_1020->SetSavedPoint(354,0.1493296);
   f_1020->SetSavedPoint(355,0.1490703);
   f_1020->SetSavedPoint(356,0.1488098);
   f_1020->SetSavedPoint(357,0.1485481);
   f_1020->SetSavedPoint(358,0.1482853);
   f_1020->SetSavedPoint(359,0.1480213);
   f_1020->SetSavedPoint(360,0.1477562);
   f_1020->SetSavedPoint(361,0.1474899);
   f_1020->SetSavedPoint(362,0.1472224);
   f_1020->SetSavedPoint(363,0.1469537);
   f_1020->SetSavedPoint(364,0.1466839);
   f_1020->SetSavedPoint(365,0.1464128);
   f_1020->SetSavedPoint(366,0.1461406);
   f_1020->SetSavedPoint(367,0.1458672);
   f_1020->SetSavedPoint(368,0.1455926);
   f_1020->SetSavedPoint(369,0.1453168);
   f_1020->SetSavedPoint(370,0.1450398);
   f_1020->SetSavedPoint(371,0.1447616);
   f_1020->SetSavedPoint(372,0.1444821);
   f_1020->SetSavedPoint(373,0.1442015);
   f_1020->SetSavedPoint(374,0.1439197);
   f_1020->SetSavedPoint(375,0.1436366);
   f_1020->SetSavedPoint(376,0.1433523);
   f_1020->SetSavedPoint(377,0.1430668);
   f_1020->SetSavedPoint(378,0.14278);
   f_1020->SetSavedPoint(379,0.142492);
   f_1020->SetSavedPoint(380,0.1422028);
   f_1020->SetSavedPoint(381,0.1419123);
   f_1020->SetSavedPoint(382,0.1416206);
   f_1020->SetSavedPoint(383,0.1413276);
   f_1020->SetSavedPoint(384,0.1410334);
   f_1020->SetSavedPoint(385,0.140738);
   f_1020->SetSavedPoint(386,0.1404412);
   f_1020->SetSavedPoint(387,0.1401432);
   f_1020->SetSavedPoint(388,0.139844);
   f_1020->SetSavedPoint(389,0.1395434);
   f_1020->SetSavedPoint(390,0.1392416);
   f_1020->SetSavedPoint(391,0.1389386);
   f_1020->SetSavedPoint(392,0.1386342);
   f_1020->SetSavedPoint(393,0.1383286);
   f_1020->SetSavedPoint(394,0.1380216);
   f_1020->SetSavedPoint(395,0.1377134);
   f_1020->SetSavedPoint(396,0.1374039);
   f_1020->SetSavedPoint(397,0.1370931);
   f_1020->SetSavedPoint(398,0.136781);
   f_1020->SetSavedPoint(399,0.1364675);
   f_1020->SetSavedPoint(400,0.1361528);
   f_1020->SetSavedPoint(401,0.1358368);
   f_1020->SetSavedPoint(402,0.1355194);
   f_1020->SetSavedPoint(403,0.1352007);
   f_1020->SetSavedPoint(404,0.1348807);
   f_1020->SetSavedPoint(405,0.1345594);
   f_1020->SetSavedPoint(406,0.1342367);
   f_1020->SetSavedPoint(407,0.1339127);
   f_1020->SetSavedPoint(408,0.1335874);
   f_1020->SetSavedPoint(409,0.1332607);
   f_1020->SetSavedPoint(410,0.1329327);
   f_1020->SetSavedPoint(411,0.1326034);
   f_1020->SetSavedPoint(412,0.1322726);
   f_1020->SetSavedPoint(413,0.1319406);
   f_1020->SetSavedPoint(414,0.1316071);
   f_1020->SetSavedPoint(415,0.1312724);
   f_1020->SetSavedPoint(416,0.1309362);
   f_1020->SetSavedPoint(417,0.1305987);
   f_1020->SetSavedPoint(418,0.1302598);
   f_1020->SetSavedPoint(419,0.1299195);
   f_1020->SetSavedPoint(420,0.1295779);
   f_1020->SetSavedPoint(421,0.1292348);
   f_1020->SetSavedPoint(422,0.1288904);
   f_1020->SetSavedPoint(423,0.1285446);
   f_1020->SetSavedPoint(424,0.1281974);
   f_1020->SetSavedPoint(425,0.1278488);
   f_1020->SetSavedPoint(426,0.1274988);
   f_1020->SetSavedPoint(427,0.1271473);
   f_1020->SetSavedPoint(428,0.1267945);
   f_1020->SetSavedPoint(429,0.1264403);
   f_1020->SetSavedPoint(430,0.1260847);
   f_1020->SetSavedPoint(431,0.1257276);
   f_1020->SetSavedPoint(432,0.1253691);
   f_1020->SetSavedPoint(433,0.1250092);
   f_1020->SetSavedPoint(434,0.1246478);
   f_1020->SetSavedPoint(435,0.1242851);
   f_1020->SetSavedPoint(436,0.1239209);
   f_1020->SetSavedPoint(437,0.1235552);
   f_1020->SetSavedPoint(438,0.1231881);
   f_1020->SetSavedPoint(439,0.1228196);
   f_1020->SetSavedPoint(440,0.1224496);
   f_1020->SetSavedPoint(441,0.1220781);
   f_1020->SetSavedPoint(442,0.1217052);
   f_1020->SetSavedPoint(443,0.1213309);
   f_1020->SetSavedPoint(444,0.120955);
   f_1020->SetSavedPoint(445,0.1205777);
   f_1020->SetSavedPoint(446,0.120199);
   f_1020->SetSavedPoint(447,0.1198187);
   f_1020->SetSavedPoint(448,0.119437);
   f_1020->SetSavedPoint(449,0.1190538);
   f_1020->SetSavedPoint(450,0.1186691);
   f_1020->SetSavedPoint(451,0.1182829);
   f_1020->SetSavedPoint(452,0.1178952);
   f_1020->SetSavedPoint(453,0.1175061);
   f_1020->SetSavedPoint(454,0.1171156);
   f_1020->SetSavedPoint(455,0.1167236);
   f_1020->SetSavedPoint(456,0.1163301);
   f_1020->SetSavedPoint(457,0.1159353);
   f_1020->SetSavedPoint(458,0.1155391);
   f_1020->SetSavedPoint(459,0.1151415);
   f_1020->SetSavedPoint(460,0.1147425);
   f_1020->SetSavedPoint(461,0.1143422);
   f_1020->SetSavedPoint(462,0.1139406);
   f_1020->SetSavedPoint(463,0.1135376);
   f_1020->SetSavedPoint(464,0.1131333);
   f_1020->SetSavedPoint(465,0.1127278);
   f_1020->SetSavedPoint(466,0.1123209);
   f_1020->SetSavedPoint(467,0.1119128);
   f_1020->SetSavedPoint(468,0.1115034);
   f_1020->SetSavedPoint(469,0.1110928);
   f_1020->SetSavedPoint(470,0.1106809);
   f_1020->SetSavedPoint(471,0.1102679);
   f_1020->SetSavedPoint(472,0.1098536);
   f_1020->SetSavedPoint(473,0.1094382);
   f_1020->SetSavedPoint(474,0.1090216);
   f_1020->SetSavedPoint(475,0.1086039);
   f_1020->SetSavedPoint(476,0.108185);
   f_1020->SetSavedPoint(477,0.1077649);
   f_1020->SetSavedPoint(478,0.1073438);
   f_1020->SetSavedPoint(479,0.1069216);
   f_1020->SetSavedPoint(480,0.1064982);
   f_1020->SetSavedPoint(481,0.1060738);
   f_1020->SetSavedPoint(482,0.1056484);
   f_1020->SetSavedPoint(483,0.1052219);
   f_1020->SetSavedPoint(484,0.1047944);
   f_1020->SetSavedPoint(485,0.1043658);
   f_1020->SetSavedPoint(486,0.1039363);
   f_1020->SetSavedPoint(487,0.1035057);
   f_1020->SetSavedPoint(488,0.1030742);
   f_1020->SetSavedPoint(489,0.1026417);
   f_1020->SetSavedPoint(490,0.1022083);
   f_1020->SetSavedPoint(491,0.101774);
   f_1020->SetSavedPoint(492,0.1013387);
   f_1020->SetSavedPoint(493,0.1009025);
   f_1020->SetSavedPoint(494,0.1004655);
   f_1020->SetSavedPoint(495,0.1000275);
   f_1020->SetSavedPoint(496,0.09958873);
   f_1020->SetSavedPoint(497,0.09914907);
   f_1020->SetSavedPoint(498,0.09870858);
   f_1020->SetSavedPoint(499,0.09826727);
   f_1020->SetSavedPoint(500,0.09782515);
   f_1020->SetSavedPoint(501,0.09738224);
   f_1020->SetSavedPoint(502,0.09693855);
   f_1020->SetSavedPoint(503,0.0964941);
   f_1020->SetSavedPoint(504,0.09604889);
   f_1020->SetSavedPoint(505,0.09560294);
   f_1020->SetSavedPoint(506,0.09515627);
   f_1020->SetSavedPoint(507,0.09470889);
   f_1020->SetSavedPoint(508,0.09426082);
   f_1020->SetSavedPoint(509,0.09381206);
   f_1020->SetSavedPoint(510,0.09336263);
   f_1020->SetSavedPoint(511,0.09291255);
   f_1020->SetSavedPoint(512,0.09246183);
   f_1020->SetSavedPoint(513,0.09201049);
   f_1020->SetSavedPoint(514,0.09155853);
   f_1020->SetSavedPoint(515,0.09110597);
   f_1020->SetSavedPoint(516,0.09065283);
   f_1020->SetSavedPoint(517,0.09019912);
   f_1020->SetSavedPoint(518,0.08974485);
   f_1020->SetSavedPoint(519,0.08929003);
   f_1020->SetSavedPoint(520,0.08883469);
   f_1020->SetSavedPoint(521,0.08837884);
   f_1020->SetSavedPoint(522,0.08792248);
   f_1020->SetSavedPoint(523,0.08746563);
   f_1020->SetSavedPoint(524,0.08700832);
   f_1020->SetSavedPoint(525,0.08655054);
   f_1020->SetSavedPoint(526,0.08609232);
   f_1020->SetSavedPoint(527,0.08563366);
   f_1020->SetSavedPoint(528,0.08517459);
   f_1020->SetSavedPoint(529,0.08471512);
   f_1020->SetSavedPoint(530,0.08425525);
   f_1020->SetSavedPoint(531,0.08379501);
   f_1020->SetSavedPoint(532,0.08333441);
   f_1020->SetSavedPoint(533,0.08287346);
   f_1020->SetSavedPoint(534,0.08241218);
   f_1020->SetSavedPoint(535,0.08195057);
   f_1020->SetSavedPoint(536,0.08148866);
   f_1020->SetSavedPoint(537,0.08102646);
   f_1020->SetSavedPoint(538,0.08056398);
   f_1020->SetSavedPoint(539,0.08010124);
   f_1020->SetSavedPoint(540,0.07963824);
   f_1020->SetSavedPoint(541,0.07917501);
   f_1020->SetSavedPoint(542,0.07871156);
   f_1020->SetSavedPoint(543,0.07824789);
   f_1020->SetSavedPoint(544,0.07778404);
   f_1020->SetSavedPoint(545,0.07732);
   f_1020->SetSavedPoint(546,0.07685579);
   f_1020->SetSavedPoint(547,0.07639143);
   f_1020->SetSavedPoint(548,0.07592694);
   f_1020->SetSavedPoint(549,0.07546231);
   f_1020->SetSavedPoint(550,0.07499758);
   f_1020->SetSavedPoint(551,0.07453275);
   f_1020->SetSavedPoint(552,0.07406784);
   f_1020->SetSavedPoint(553,0.07360285);
   f_1020->SetSavedPoint(554,0.07313781);
   f_1020->SetSavedPoint(555,0.07267273);
   f_1020->SetSavedPoint(556,0.07220763);
   f_1020->SetSavedPoint(557,0.0717425);
   f_1020->SetSavedPoint(558,0.07127738);
   f_1020->SetSavedPoint(559,0.07081227);
   f_1020->SetSavedPoint(560,0.0703472);
   f_1020->SetSavedPoint(561,0.06988216);
   f_1020->SetSavedPoint(562,0.06941718);
   f_1020->SetSavedPoint(563,0.06895227);
   f_1020->SetSavedPoint(564,0.06848744);
   f_1020->SetSavedPoint(565,0.06802271);
   f_1020->SetSavedPoint(566,0.06755809);
   f_1020->SetSavedPoint(567,0.0670936);
   f_1020->SetSavedPoint(568,0.06662924);
   f_1020->SetSavedPoint(569,0.06616504);
   f_1020->SetSavedPoint(570,0.06570101);
   f_1020->SetSavedPoint(571,0.06523716);
   f_1020->SetSavedPoint(572,0.0647735);
   f_1020->SetSavedPoint(573,0.06431006);
   f_1020->SetSavedPoint(574,0.06384683);
   f_1020->SetSavedPoint(575,0.06338384);
   f_1020->SetSavedPoint(576,0.06292111);
   f_1020->SetSavedPoint(577,0.06245864);
   f_1020->SetSavedPoint(578,0.06199644);
   f_1020->SetSavedPoint(579,0.06153454);
   f_1020->SetSavedPoint(580,0.06107295);
   f_1020->SetSavedPoint(581,0.06061168);
   f_1020->SetSavedPoint(582,0.06015074);
   f_1020->SetSavedPoint(583,0.05969015);
   f_1020->SetSavedPoint(584,0.05922992);
   f_1020->SetSavedPoint(585,0.05877007);
   f_1020->SetSavedPoint(586,0.0583106);
   f_1020->SetSavedPoint(587,0.05785155);
   f_1020->SetSavedPoint(588,0.05739291);
   f_1020->SetSavedPoint(589,0.0569347);
   f_1020->SetSavedPoint(590,0.05647694);
   f_1020->SetSavedPoint(591,0.05601963);
   f_1020->SetSavedPoint(592,0.0555628);
   f_1020->SetSavedPoint(593,0.05510646);
   f_1020->SetSavedPoint(594,0.05465062);
   f_1020->SetSavedPoint(595,0.0541953);
   f_1020->SetSavedPoint(596,0.0537405);
   f_1020->SetSavedPoint(597,0.05328625);
   f_1020->SetSavedPoint(598,0.05283256);
   f_1020->SetSavedPoint(599,0.05237943);
   f_1020->SetSavedPoint(600,0.05192689);
   f_1020->SetSavedPoint(601,0.05147496);
   f_1020->SetSavedPoint(602,0.05102363);
   f_1020->SetSavedPoint(603,0.05057294);
   f_1020->SetSavedPoint(604,0.0501229);
   f_1020->SetSavedPoint(605,0.04967352);
   f_1020->SetSavedPoint(606,0.04922483);
   f_1020->SetSavedPoint(607,0.04877684);
   f_1020->SetSavedPoint(608,0.04832956);
   f_1020->SetSavedPoint(609,0.04788302);
   f_1020->SetSavedPoint(610,0.04743722);
   f_1020->SetSavedPoint(611,0.04699219);
   f_1020->SetSavedPoint(612,0.04654795);
   f_1020->SetSavedPoint(613,0.0461045);
   f_1020->SetSavedPoint(614,0.04566187);
   f_1020->SetSavedPoint(615,0.04522008);
   f_1020->SetSavedPoint(616,0.04477913);
   f_1020->SetSavedPoint(617,0.04433906);
   f_1020->SetSavedPoint(618,0.04389986);
   f_1020->SetSavedPoint(619,0.04346157);
   f_1020->SetSavedPoint(620,0.04302419);
   f_1020->SetSavedPoint(621,0.04258775);
   f_1020->SetSavedPoint(622,0.04215226);
   f_1020->SetSavedPoint(623,0.04171773);
   f_1020->SetSavedPoint(624,0.04128419);
   f_1020->SetSavedPoint(625,0.04085165);
   f_1020->SetSavedPoint(626,0.04042013);
   f_1020->SetSavedPoint(627,0.03998965);
   f_1020->SetSavedPoint(628,0.03956021);
   f_1020->SetSavedPoint(629,0.03913184);
   f_1020->SetSavedPoint(630,0.03870456);
   f_1020->SetSavedPoint(631,0.03827838);
   f_1020->SetSavedPoint(632,0.03785331);
   f_1020->SetSavedPoint(633,0.03742938);
   f_1020->SetSavedPoint(634,0.03700661);
   f_1020->SetSavedPoint(635,0.036585);
   f_1020->SetSavedPoint(636,0.03616457);
   f_1020->SetSavedPoint(637,0.03574535);
   f_1020->SetSavedPoint(638,0.03532735);
   f_1020->SetSavedPoint(639,0.03491058);
   f_1020->SetSavedPoint(640,0.03449507);
   f_1020->SetSavedPoint(641,0.03408082);
   f_1020->SetSavedPoint(642,0.03366786);
   f_1020->SetSavedPoint(643,0.0332562);
   f_1020->SetSavedPoint(644,0.03284586);
   f_1020->SetSavedPoint(645,0.03243686);
   f_1020->SetSavedPoint(646,0.03202921);
   f_1020->SetSavedPoint(647,0.03162292);
   f_1020->SetSavedPoint(648,0.03121803);
   f_1020->SetSavedPoint(649,0.03081454);
   f_1020->SetSavedPoint(650,0.03041246);
   f_1020->SetSavedPoint(651,0.03001183);
   f_1020->SetSavedPoint(652,0.02961264);
   f_1020->SetSavedPoint(653,0.02921493);
   f_1020->SetSavedPoint(654,0.0288187);
   f_1020->SetSavedPoint(655,0.02842398);
   f_1020->SetSavedPoint(656,0.02803078);
   f_1020->SetSavedPoint(657,0.02763911);
   f_1020->SetSavedPoint(658,0.027249);
   f_1020->SetSavedPoint(659,0.02686046);
   f_1020->SetSavedPoint(660,0.0264735);
   f_1020->SetSavedPoint(661,0.02608815);
   f_1020->SetSavedPoint(662,0.02570442);
   f_1020->SetSavedPoint(663,0.02532233);
   f_1020->SetSavedPoint(664,0.02494189);
   f_1020->SetSavedPoint(665,0.02456312);
   f_1020->SetSavedPoint(666,0.02418604);
   f_1020->SetSavedPoint(667,0.02381066);
   f_1020->SetSavedPoint(668,0.02343701);
   f_1020->SetSavedPoint(669,0.02306509);
   f_1020->SetSavedPoint(670,0.02269493);
   f_1020->SetSavedPoint(671,0.02232654);
   f_1020->SetSavedPoint(672,0.02195993);
   f_1020->SetSavedPoint(673,0.02159514);
   f_1020->SetSavedPoint(674,0.02123216);
   f_1020->SetSavedPoint(675,0.02087102);
   f_1020->SetSavedPoint(676,0.02051174);
   f_1020->SetSavedPoint(677,0.02015433);
   f_1020->SetSavedPoint(678,0.0197988);
   f_1020->SetSavedPoint(679,0.01944519);
   f_1020->SetSavedPoint(680,0.01909349);
   f_1020->SetSavedPoint(681,0.01874373);
   f_1020->SetSavedPoint(682,0.01839593);
   f_1020->SetSavedPoint(683,0.01805011);
   f_1020->SetSavedPoint(684,0.01770627);
   f_1020->SetSavedPoint(685,0.01736443);
   f_1020->SetSavedPoint(686,0.01702462);
   f_1020->SetSavedPoint(687,0.01668685);
   f_1020->SetSavedPoint(688,0.01635113);
   f_1020->SetSavedPoint(689,0.01601749);
   f_1020->SetSavedPoint(690,0.01568594);
   f_1020->SetSavedPoint(691,0.01535649);
   f_1020->SetSavedPoint(692,0.01502917);
   f_1020->SetSavedPoint(693,0.01470399);
   f_1020->SetSavedPoint(694,0.01438096);
   f_1020->SetSavedPoint(695,0.0140601);
   f_1020->SetSavedPoint(696,0.01374144);
   f_1020->SetSavedPoint(697,0.01342498);
   f_1020->SetSavedPoint(698,0.01311075);
   f_1020->SetSavedPoint(699,0.01279876);
   f_1020->SetSavedPoint(700,0.01248902);
   f_1020->SetSavedPoint(701,0.01218156);
   f_1020->SetSavedPoint(702,0.01187639);
   f_1020->SetSavedPoint(703,0.01157352);
   f_1020->SetSavedPoint(704,0.01127298);
   f_1020->SetSavedPoint(705,0.01097478);
   f_1020->SetSavedPoint(706,0.01067894);
   f_1020->SetSavedPoint(707,0.01038547);
   f_1020->SetSavedPoint(708,0.0100944);
   f_1020->SetSavedPoint(709,0.00980573);
   f_1020->SetSavedPoint(710,0.009519486);
   f_1020->SetSavedPoint(711,0.009235683);
   f_1020->SetSavedPoint(712,0.008954339);
   f_1020->SetSavedPoint(713,0.008675469);
   f_1020->SetSavedPoint(714,0.00839909);
   f_1020->SetSavedPoint(715,0.00812522);
   f_1020->SetSavedPoint(716,0.007853876);
   f_1020->SetSavedPoint(717,0.007585072);
   f_1020->SetSavedPoint(718,0.007318828);
   f_1020->SetSavedPoint(719,0.007055159);
   f_1020->SetSavedPoint(720,0.006794081);
   f_1020->SetSavedPoint(721,0.006535613);
   f_1020->SetSavedPoint(722,0.00627977);
   f_1020->SetSavedPoint(723,0.00602657);
   f_1020->SetSavedPoint(724,0.005776028);
   f_1020->SetSavedPoint(725,0.005528162);
   f_1020->SetSavedPoint(726,0.005282989);
   f_1020->SetSavedPoint(727,0.005040525);
   f_1020->SetSavedPoint(728,0.004800787);
   f_1020->SetSavedPoint(729,0.004563792);
   f_1020->SetSavedPoint(730,0.004329557);
   f_1020->SetSavedPoint(731,0.004098097);
   f_1020->SetSavedPoint(732,0.003869431);
   f_1020->SetSavedPoint(733,0.003643575);
   f_1020->SetSavedPoint(734,0.003420545);
   f_1020->SetSavedPoint(735,0.003200358);
   f_1020->SetSavedPoint(736,0.002983031);
   f_1020->SetSavedPoint(737,0.002768581);
   f_1020->SetSavedPoint(738,0.002557025);
   f_1020->SetSavedPoint(739,0.002348379);
   f_1020->SetSavedPoint(740,0.00214266);
   f_1020->SetSavedPoint(741,0.001939885);
   f_1020->SetSavedPoint(742,0.00174007);
   f_1020->SetSavedPoint(743,0.001543232);
   f_1020->SetSavedPoint(744,0.001349389);
   f_1020->SetSavedPoint(745,0.001158556);
   f_1020->SetSavedPoint(746,0.0009707509);
   f_1020->SetSavedPoint(747,0.0007859899);
   f_1020->SetSavedPoint(748,0.0006042899);
   f_1020->SetSavedPoint(749,0.0004256677);
   f_1020->SetSavedPoint(750,0.00025014);
   f_1020->SetSavedPoint(751,2);
   f_1020->SetSavedPoint(752,4.5);
   f_1020->SetFillColor(19);
   f_1020->SetFillStyle(0);
   f_1020->SetMarkerStyle(20);
   f_1020->SetMarkerSize(1.2);
   f_1020->SetLineColor(4);
   f_1020->SetLineWidth(2);
   f_1020->SetChisquare(1310);
   f_1020->SetNDF(242);
   f_1020->GetXaxis()->SetNdivisions(505);
   f_1020->GetXaxis()->SetLabelFont(132);
   f_1020->GetXaxis()->SetLabelOffset(0.015);
   f_1020->GetXaxis()->SetLabelSize(0.05);
   f_1020->GetXaxis()->SetTitleSize(0.06);
   f_1020->GetXaxis()->SetTitleFont(132);
   f_1020->GetYaxis()->SetLabelFont(132);
   f_1020->GetYaxis()->SetLabelSize(0.05);
   f_1020->GetYaxis()->SetTitleSize(0.06);
   f_1020->GetYaxis()->SetTitleFont(42);
   f_1020->SetParameter(0,0.25);
   f_1020->SetParError(0,27.76508);
   f_1020->SetParLimits(0,0,0);
   f_1020->SetParameter(1,0.3723199);
   f_1020->SetParError(1,0.001633933);
   f_1020->SetParLimits(1,-3.2,2);
   f_1020->SetParameter(2,0.140276);
   f_1020->SetParError(2,0.0004283813);
   f_1020->SetParLimits(2,-3.2,2);
   f_1020->SetParameter(3,0.9946342);
   f_1020->SetParError(3,0.0004229432);
   f_1020->SetParLimits(3,-3.2,2);
   f_1020->SetParameter(4,-0.3206332);
   f_1020->SetParError(4,0.0005159184);
   f_1020->SetParLimits(4,-3.2,2);
   f_1020->SetParameter(5,1.568821);
   f_1020->SetParError(5,0.0008278064);
   f_1020->SetParLimits(5,-3.2,2);
   f_1020->SetParameter(6,-1.291052);
   f_1020->SetParError(6,0.002051954);
   f_1020->SetParLimits(6,-3.2,2);
   f_1020->SetParameter(7,-0.9030723);
   f_1020->SetParError(7,0.007317336);
   f_1020->SetParLimits(7,-3.2,2);
   f_1020->Draw("same");
   
   TH1D *h_1150__6 = new TH1D("h_1150__6","",10,2,4.5);
   h_1150__6->SetBinContent(1,0.02814783);
   h_1150__6->SetBinContent(2,0.215553);
   h_1150__6->SetBinContent(3,0.160617);
   h_1150__6->SetBinContent(4,0.1200295);
   h_1150__6->SetBinContent(5,0.1144171);
   h_1150__6->SetBinContent(6,0.2084211);
   h_1150__6->SetBinContent(7,0.05555518);
   h_1150__6->SetBinContent(8,0.0603709);
   h_1150__6->SetBinContent(9,0.03706066);
   h_1150__6->SetBinContent(10,-0.0001721773);
   h_1150__6->SetBinError(1,0.02675341);
   h_1150__6->SetBinError(2,0.0908479);
   h_1150__6->SetBinError(3,0.05002633);
   h_1150__6->SetBinError(4,0.04232107);
   h_1150__6->SetBinError(5,0.03841239);
   h_1150__6->SetBinError(6,0.04291585);
   h_1150__6->SetBinError(7,0.02629137);
   h_1150__6->SetBinError(8,0.03127757);
   h_1150__6->SetBinError(9,0.02381996);
   h_1150__6->SetBinError(10,0.0001721773);
   h_1150__6->SetEntries(4107);
   h_1150__6->SetDirectory(0);
   h_1150__6->SetStats(0);
   h_1150__6->SetLineColor(2);
   h_1150__6->SetMarkerColor(2);
   h_1150__6->SetMarkerStyle(20);
   h_1150__6->SetMarkerSize(1.2);
   h_1150__6->GetXaxis()->SetNdivisions(505);
   h_1150__6->GetXaxis()->SetLabelFont(132);
   h_1150__6->GetXaxis()->SetLabelOffset(0.015);
   h_1150__6->GetXaxis()->SetLabelSize(0.05);
   h_1150__6->GetXaxis()->SetTitleSize(0.06);
   h_1150__6->GetXaxis()->SetTitleFont(132);
   h_1150__6->GetYaxis()->SetLabelFont(132);
   h_1150__6->GetYaxis()->SetLabelSize(0.05);
   h_1150__6->GetYaxis()->SetTitleSize(0.06);
   h_1150__6->GetYaxis()->SetTitleFont(42);
   h_1150__6->GetZaxis()->SetLabelFont(132);
   h_1150__6->GetZaxis()->SetLabelSize(0.05);
   h_1150__6->GetZaxis()->SetTitleSize(0.06);
   h_1150__6->GetZaxis()->SetTitleFont(42);
   h_1150__6->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig11a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:06:57 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.345679,-0.07468354,1.123457,0.2670886);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1070 = new TH1D("h_1070","",20,-1,1);
   h_1070->SetBinContent(1,100);
   h_1070->SetBinContent(2,100);
   h_1070->SetBinContent(3,100);
   h_1070->SetBinContent(4,100);
   h_1070->SetBinContent(5,100);
   h_1070->SetBinContent(6,100);
   h_1070->SetBinContent(7,100);
   h_1070->SetBinContent(8,100);
   h_1070->SetBinContent(9,100);
   h_1070->SetBinContent(10,100);
   h_1070->SetBinContent(11,100);
   h_1070->SetBinContent(12,100);
   h_1070->SetBinContent(13,100);
   h_1070->SetBinContent(14,100);
   h_1070->SetBinContent(15,100);
   h_1070->SetBinContent(16,100);
   h_1070->SetBinContent(17,100);
   h_1070->SetBinContent(18,100);
   h_1070->SetBinContent(19,100);
   h_1070->SetBinContent(20,100);
   h_1070->SetMinimum(-0.02);
   h_1070->SetMaximum(0.25);
   h_1070->SetEntries(20);
   h_1070->SetStats(0);
   h_1070->SetMarkerStyle(20);
   h_1070->SetMarkerSize(1.2);
   h_1070->GetXaxis()->SetNdivisions(505);
   h_1070->GetXaxis()->SetLabelFont(132);
   h_1070->GetXaxis()->SetLabelOffset(0.015);
   h_1070->GetXaxis()->SetLabelSize(0.05);
   h_1070->GetXaxis()->SetTitleSize(0.06);
   h_1070->GetXaxis()->SetTitleFont(132);
   h_1070->GetYaxis()->SetLabelFont(132);
   h_1070->GetYaxis()->SetLabelSize(0.05);
   h_1070->GetYaxis()->SetTitleSize(0.06);
   h_1070->GetYaxis()->SetTitleFont(42);
   h_1070->GetZaxis()->SetLabelFont(132);
   h_1070->GetZaxis()->SetLabelSize(0.05);
   h_1070->GetZaxis()->SetTitleSize(0.06);
   h_1070->GetZaxis()->SetTitleFont(42);
   h_1070->Draw("");
   TLine *line = new TLine(-1,0,1,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TF1 *f_1000 = new TF1("*f_1000",-1,1,3);
    //The original function : f_1000 had originally been created by:
    //TF1 *f_1000 = new TF1("f_1000",f_1000,-1,1,3);
   f_1000->SetRange(-1,1);
   f_1000->SetName("f_1000");
   f_1000->SetTitle("f_1000");
   f_1000->SetNpx(4000);
   f_1000->SetSavedPoint(0,0.004478203);
   f_1000->SetSavedPoint(1,0.004478203);
   f_1000->SetSavedPoint(2,0.004478203);
   f_1000->SetSavedPoint(3,0.004478203);
   f_1000->SetSavedPoint(4,0.004478203);
   f_1000->SetSavedPoint(5,0.004478203);
   f_1000->SetSavedPoint(6,0.004549661);
   f_1000->SetSavedPoint(7,0.004621118);
   f_1000->SetSavedPoint(8,0.004692575);
   f_1000->SetSavedPoint(9,0.004764032);
   f_1000->SetSavedPoint(10,0.00483549);
   f_1000->SetSavedPoint(11,0.004906947);
   f_1000->SetSavedPoint(12,0.004978404);
   f_1000->SetSavedPoint(13,0.005049861);
   f_1000->SetSavedPoint(14,0.005121319);
   f_1000->SetSavedPoint(15,0.005192776);
   f_1000->SetSavedPoint(16,0.005232466);
   f_1000->SetSavedPoint(17,0.005272156);
   f_1000->SetSavedPoint(18,0.005311846);
   f_1000->SetSavedPoint(19,0.005351535);
   f_1000->SetSavedPoint(20,0.005391225);
   f_1000->SetSavedPoint(21,0.005430915);
   f_1000->SetSavedPoint(22,0.005470605);
   f_1000->SetSavedPoint(23,0.005510295);
   f_1000->SetSavedPoint(24,0.005549985);
   f_1000->SetSavedPoint(25,0.005589675);
   f_1000->SetSavedPoint(26,0.005607817);
   f_1000->SetSavedPoint(27,0.00562596);
   f_1000->SetSavedPoint(28,0.005644102);
   f_1000->SetSavedPoint(29,0.005662245);
   f_1000->SetSavedPoint(30,0.005680388);
   f_1000->SetSavedPoint(31,0.00569853);
   f_1000->SetSavedPoint(32,0.005716673);
   f_1000->SetSavedPoint(33,0.005734815);
   f_1000->SetSavedPoint(34,0.005752958);
   f_1000->SetSavedPoint(35,0.005771101);
   f_1000->SetSavedPoint(36,0.005778719);
   f_1000->SetSavedPoint(37,0.005786337);
   f_1000->SetSavedPoint(38,0.005793955);
   f_1000->SetSavedPoint(39,0.005801573);
   f_1000->SetSavedPoint(40,0.005809191);
   f_1000->SetSavedPoint(41,0.005816809);
   f_1000->SetSavedPoint(42,0.005824428);
   f_1000->SetSavedPoint(43,0.005832046);
   f_1000->SetSavedPoint(44,0.005839664);
   f_1000->SetSavedPoint(45,0.005847282);
   f_1000->SetSavedPoint(46,0.00585089);
   f_1000->SetSavedPoint(47,0.005854497);
   f_1000->SetSavedPoint(48,0.005858105);
   f_1000->SetSavedPoint(49,0.005861712);
   f_1000->SetSavedPoint(50,0.00586532);
   f_1000->SetSavedPoint(51,0.005868927);
   f_1000->SetSavedPoint(52,0.005872535);
   f_1000->SetSavedPoint(53,0.005876143);
   f_1000->SetSavedPoint(54,0.00587975);
   f_1000->SetSavedPoint(55,0.005883358);
   f_1000->SetSavedPoint(56,0.005885692);
   f_1000->SetSavedPoint(57,0.005888027);
   f_1000->SetSavedPoint(58,0.005890361);
   f_1000->SetSavedPoint(59,0.005892695);
   f_1000->SetSavedPoint(60,0.00589503);
   f_1000->SetSavedPoint(61,0.005897364);
   f_1000->SetSavedPoint(62,0.005899698);
   f_1000->SetSavedPoint(63,0.005902033);
   f_1000->SetSavedPoint(64,0.005904367);
   f_1000->SetSavedPoint(65,0.005906702);
   f_1000->SetSavedPoint(66,0.005908973);
   f_1000->SetSavedPoint(67,0.005911245);
   f_1000->SetSavedPoint(68,0.005913517);
   f_1000->SetSavedPoint(69,0.005915789);
   f_1000->SetSavedPoint(70,0.005918061);
   f_1000->SetSavedPoint(71,0.005920333);
   f_1000->SetSavedPoint(72,0.005922605);
   f_1000->SetSavedPoint(73,0.005924877);
   f_1000->SetSavedPoint(74,0.005927149);
   f_1000->SetSavedPoint(75,0.005929421);
   f_1000->SetSavedPoint(76,0.00593224);
   f_1000->SetSavedPoint(77,0.005935059);
   f_1000->SetSavedPoint(78,0.005937878);
   f_1000->SetSavedPoint(79,0.005940698);
   f_1000->SetSavedPoint(80,0.005943517);
   f_1000->SetSavedPoint(81,0.005946336);
   f_1000->SetSavedPoint(82,0.005949155);
   f_1000->SetSavedPoint(83,0.005951974);
   f_1000->SetSavedPoint(84,0.005954794);
   f_1000->SetSavedPoint(85,0.005957613);
   f_1000->SetSavedPoint(86,0.005960961);
   f_1000->SetSavedPoint(87,0.00596431);
   f_1000->SetSavedPoint(88,0.005967658);
   f_1000->SetSavedPoint(89,0.005971006);
   f_1000->SetSavedPoint(90,0.005974355);
   f_1000->SetSavedPoint(91,0.005977703);
   f_1000->SetSavedPoint(92,0.005981052);
   f_1000->SetSavedPoint(93,0.0059844);
   f_1000->SetSavedPoint(94,0.005987748);
   f_1000->SetSavedPoint(95,0.005991097);
   f_1000->SetSavedPoint(96,0.005994538);
   f_1000->SetSavedPoint(97,0.005997979);
   f_1000->SetSavedPoint(98,0.00600142);
   f_1000->SetSavedPoint(99,0.006004861);
   f_1000->SetSavedPoint(100,0.006008302);
   f_1000->SetSavedPoint(101,0.006011743);
   f_1000->SetSavedPoint(102,0.006015184);
   f_1000->SetSavedPoint(103,0.006018625);
   f_1000->SetSavedPoint(104,0.006022067);
   f_1000->SetSavedPoint(105,0.006025508);
   f_1000->SetSavedPoint(106,0.006028745);
   f_1000->SetSavedPoint(107,0.006031983);
   f_1000->SetSavedPoint(108,0.006035221);
   f_1000->SetSavedPoint(109,0.006038458);
   f_1000->SetSavedPoint(110,0.006041696);
   f_1000->SetSavedPoint(111,0.006044934);
   f_1000->SetSavedPoint(112,0.006048171);
   f_1000->SetSavedPoint(113,0.006051409);
   f_1000->SetSavedPoint(114,0.006054647);
   f_1000->SetSavedPoint(115,0.006057884);
   f_1000->SetSavedPoint(116,0.00606107);
   f_1000->SetSavedPoint(117,0.006064255);
   f_1000->SetSavedPoint(118,0.00606744);
   f_1000->SetSavedPoint(119,0.006070626);
   f_1000->SetSavedPoint(120,0.006073811);
   f_1000->SetSavedPoint(121,0.006076996);
   f_1000->SetSavedPoint(122,0.006080182);
   f_1000->SetSavedPoint(123,0.006083367);
   f_1000->SetSavedPoint(124,0.006086552);
   f_1000->SetSavedPoint(125,0.006089738);
   f_1000->SetSavedPoint(126,0.006093216);
   f_1000->SetSavedPoint(127,0.006096693);
   f_1000->SetSavedPoint(128,0.006100171);
   f_1000->SetSavedPoint(129,0.006103649);
   f_1000->SetSavedPoint(130,0.006107127);
   f_1000->SetSavedPoint(131,0.006110604);
   f_1000->SetSavedPoint(132,0.006114082);
   f_1000->SetSavedPoint(133,0.00611756);
   f_1000->SetSavedPoint(134,0.006121037);
   f_1000->SetSavedPoint(135,0.006124515);
   f_1000->SetSavedPoint(136,0.006128289);
   f_1000->SetSavedPoint(137,0.006132063);
   f_1000->SetSavedPoint(138,0.006135837);
   f_1000->SetSavedPoint(139,0.006139611);
   f_1000->SetSavedPoint(140,0.006143385);
   f_1000->SetSavedPoint(141,0.006147159);
   f_1000->SetSavedPoint(142,0.006150933);
   f_1000->SetSavedPoint(143,0.006154707);
   f_1000->SetSavedPoint(144,0.006158481);
   f_1000->SetSavedPoint(145,0.006162255);
   f_1000->SetSavedPoint(146,0.006165802);
   f_1000->SetSavedPoint(147,0.006169348);
   f_1000->SetSavedPoint(148,0.006172895);
   f_1000->SetSavedPoint(149,0.006176441);
   f_1000->SetSavedPoint(150,0.006179988);
   f_1000->SetSavedPoint(151,0.006183534);
   f_1000->SetSavedPoint(152,0.006187081);
   f_1000->SetSavedPoint(153,0.006190627);
   f_1000->SetSavedPoint(154,0.006194174);
   f_1000->SetSavedPoint(155,0.00619772);
   f_1000->SetSavedPoint(156,0.006200453);
   f_1000->SetSavedPoint(157,0.006203185);
   f_1000->SetSavedPoint(158,0.006205918);
   f_1000->SetSavedPoint(159,0.00620865);
   f_1000->SetSavedPoint(160,0.006211383);
   f_1000->SetSavedPoint(161,0.006214115);
   f_1000->SetSavedPoint(162,0.006216848);
   f_1000->SetSavedPoint(163,0.00621958);
   f_1000->SetSavedPoint(164,0.006222313);
   f_1000->SetSavedPoint(165,0.006225045);
   f_1000->SetSavedPoint(166,0.00622691);
   f_1000->SetSavedPoint(167,0.006228775);
   f_1000->SetSavedPoint(168,0.006230641);
   f_1000->SetSavedPoint(169,0.006232506);
   f_1000->SetSavedPoint(170,0.006234371);
   f_1000->SetSavedPoint(171,0.006236236);
   f_1000->SetSavedPoint(172,0.006238101);
   f_1000->SetSavedPoint(173,0.006239966);
   f_1000->SetSavedPoint(174,0.006241831);
   f_1000->SetSavedPoint(175,0.006243696);
   f_1000->SetSavedPoint(176,0.00624523);
   f_1000->SetSavedPoint(177,0.006246763);
   f_1000->SetSavedPoint(178,0.006248297);
   f_1000->SetSavedPoint(179,0.006249831);
   f_1000->SetSavedPoint(180,0.006251364);
   f_1000->SetSavedPoint(181,0.006252898);
   f_1000->SetSavedPoint(182,0.006254432);
   f_1000->SetSavedPoint(183,0.006255965);
   f_1000->SetSavedPoint(184,0.006257499);
   f_1000->SetSavedPoint(185,0.006259033);
   f_1000->SetSavedPoint(186,0.006260995);
   f_1000->SetSavedPoint(187,0.006262957);
   f_1000->SetSavedPoint(188,0.006264919);
   f_1000->SetSavedPoint(189,0.006266881);
   f_1000->SetSavedPoint(190,0.006268843);
   f_1000->SetSavedPoint(191,0.006270805);
   f_1000->SetSavedPoint(192,0.006272767);
   f_1000->SetSavedPoint(193,0.006274729);
   f_1000->SetSavedPoint(194,0.006276691);
   f_1000->SetSavedPoint(195,0.006278653);
   f_1000->SetSavedPoint(196,0.006281711);
   f_1000->SetSavedPoint(197,0.006284768);
   f_1000->SetSavedPoint(198,0.006287825);
   f_1000->SetSavedPoint(199,0.006290882);
   f_1000->SetSavedPoint(200,0.006293939);
   f_1000->SetSavedPoint(201,0.006296996);
   f_1000->SetSavedPoint(202,0.006300054);
   f_1000->SetSavedPoint(203,0.006303111);
   f_1000->SetSavedPoint(204,0.006306168);
   f_1000->SetSavedPoint(205,0.006309225);
   f_1000->SetSavedPoint(206,0.006313685);
   f_1000->SetSavedPoint(207,0.006318145);
   f_1000->SetSavedPoint(208,0.006322606);
   f_1000->SetSavedPoint(209,0.006327066);
   f_1000->SetSavedPoint(210,0.006331526);
   f_1000->SetSavedPoint(211,0.006335986);
   f_1000->SetSavedPoint(212,0.006340446);
   f_1000->SetSavedPoint(213,0.006344907);
   f_1000->SetSavedPoint(214,0.006349367);
   f_1000->SetSavedPoint(215,0.006353827);
   f_1000->SetSavedPoint(216,0.006359354);
   f_1000->SetSavedPoint(217,0.006364881);
   f_1000->SetSavedPoint(218,0.006370408);
   f_1000->SetSavedPoint(219,0.006375935);
   f_1000->SetSavedPoint(220,0.006381462);
   f_1000->SetSavedPoint(221,0.006386989);
   f_1000->SetSavedPoint(222,0.006392515);
   f_1000->SetSavedPoint(223,0.006398042);
   f_1000->SetSavedPoint(224,0.006403569);
   f_1000->SetSavedPoint(225,0.006409096);
   f_1000->SetSavedPoint(226,0.006414785);
   f_1000->SetSavedPoint(227,0.006420475);
   f_1000->SetSavedPoint(228,0.006426164);
   f_1000->SetSavedPoint(229,0.006431853);
   f_1000->SetSavedPoint(230,0.006437542);
   f_1000->SetSavedPoint(231,0.006443231);
   f_1000->SetSavedPoint(232,0.00644892);
   f_1000->SetSavedPoint(233,0.006454609);
   f_1000->SetSavedPoint(234,0.006460298);
   f_1000->SetSavedPoint(235,0.006465988);
   f_1000->SetSavedPoint(236,0.006471009);
   f_1000->SetSavedPoint(237,0.006476029);
   f_1000->SetSavedPoint(238,0.00648105);
   f_1000->SetSavedPoint(239,0.006486071);
   f_1000->SetSavedPoint(240,0.006491092);
   f_1000->SetSavedPoint(241,0.006496113);
   f_1000->SetSavedPoint(242,0.006501134);
   f_1000->SetSavedPoint(243,0.006506155);
   f_1000->SetSavedPoint(244,0.006511176);
   f_1000->SetSavedPoint(245,0.006516197);
   f_1000->SetSavedPoint(246,0.006520448);
   f_1000->SetSavedPoint(247,0.006524699);
   f_1000->SetSavedPoint(248,0.00652895);
   f_1000->SetSavedPoint(249,0.006533201);
   f_1000->SetSavedPoint(250,0.006537452);
   f_1000->SetSavedPoint(251,0.006541702);
   f_1000->SetSavedPoint(252,0.006545953);
   f_1000->SetSavedPoint(253,0.006550204);
   f_1000->SetSavedPoint(254,0.006554455);
   f_1000->SetSavedPoint(255,0.006558706);
   f_1000->SetSavedPoint(256,0.006562797);
   f_1000->SetSavedPoint(257,0.006566887);
   f_1000->SetSavedPoint(258,0.006570978);
   f_1000->SetSavedPoint(259,0.006575069);
   f_1000->SetSavedPoint(260,0.006579159);
   f_1000->SetSavedPoint(261,0.00658325);
   f_1000->SetSavedPoint(262,0.006587341);
   f_1000->SetSavedPoint(263,0.006591431);
   f_1000->SetSavedPoint(264,0.006595522);
   f_1000->SetSavedPoint(265,0.006599613);
   f_1000->SetSavedPoint(266,0.006604212);
   f_1000->SetSavedPoint(267,0.006608812);
   f_1000->SetSavedPoint(268,0.006613412);
   f_1000->SetSavedPoint(269,0.006618012);
   f_1000->SetSavedPoint(270,0.006622611);
   f_1000->SetSavedPoint(271,0.006627211);
   f_1000->SetSavedPoint(272,0.006631811);
   f_1000->SetSavedPoint(273,0.00663641);
   f_1000->SetSavedPoint(274,0.00664101);
   f_1000->SetSavedPoint(275,0.00664561);
   f_1000->SetSavedPoint(276,0.006650841);
   f_1000->SetSavedPoint(277,0.006656072);
   f_1000->SetSavedPoint(278,0.006661303);
   f_1000->SetSavedPoint(279,0.006666534);
   f_1000->SetSavedPoint(280,0.006671765);
   f_1000->SetSavedPoint(281,0.006676997);
   f_1000->SetSavedPoint(282,0.006682228);
   f_1000->SetSavedPoint(283,0.006687459);
   f_1000->SetSavedPoint(284,0.00669269);
   f_1000->SetSavedPoint(285,0.006697921);
   f_1000->SetSavedPoint(286,0.006703359);
   f_1000->SetSavedPoint(287,0.006708796);
   f_1000->SetSavedPoint(288,0.006714234);
   f_1000->SetSavedPoint(289,0.006719671);
   f_1000->SetSavedPoint(290,0.006725109);
   f_1000->SetSavedPoint(291,0.006730546);
   f_1000->SetSavedPoint(292,0.006735984);
   f_1000->SetSavedPoint(293,0.006741421);
   f_1000->SetSavedPoint(294,0.006746859);
   f_1000->SetSavedPoint(295,0.006752296);
   f_1000->SetSavedPoint(296,0.006757462);
   f_1000->SetSavedPoint(297,0.006762628);
   f_1000->SetSavedPoint(298,0.006767793);
   f_1000->SetSavedPoint(299,0.006772959);
   f_1000->SetSavedPoint(300,0.006778124);
   f_1000->SetSavedPoint(301,0.00678329);
   f_1000->SetSavedPoint(302,0.006788456);
   f_1000->SetSavedPoint(303,0.006793621);
   f_1000->SetSavedPoint(304,0.006798787);
   f_1000->SetSavedPoint(305,0.006803953);
   f_1000->SetSavedPoint(306,0.006808746);
   f_1000->SetSavedPoint(307,0.00681354);
   f_1000->SetSavedPoint(308,0.006818334);
   f_1000->SetSavedPoint(309,0.006823128);
   f_1000->SetSavedPoint(310,0.006827922);
   f_1000->SetSavedPoint(311,0.006832715);
   f_1000->SetSavedPoint(312,0.006837509);
   f_1000->SetSavedPoint(313,0.006842303);
   f_1000->SetSavedPoint(314,0.006847097);
   f_1000->SetSavedPoint(315,0.006851891);
   f_1000->SetSavedPoint(316,0.006856588);
   f_1000->SetSavedPoint(317,0.006861285);
   f_1000->SetSavedPoint(318,0.006865982);
   f_1000->SetSavedPoint(319,0.00687068);
   f_1000->SetSavedPoint(320,0.006875377);
   f_1000->SetSavedPoint(321,0.006880074);
   f_1000->SetSavedPoint(322,0.006884771);
   f_1000->SetSavedPoint(323,0.006889468);
   f_1000->SetSavedPoint(324,0.006894166);
   f_1000->SetSavedPoint(325,0.006898863);
   f_1000->SetSavedPoint(326,0.006903822);
   f_1000->SetSavedPoint(327,0.006908781);
   f_1000->SetSavedPoint(328,0.00691374);
   f_1000->SetSavedPoint(329,0.006918699);
   f_1000->SetSavedPoint(330,0.006923658);
   f_1000->SetSavedPoint(331,0.006928617);
   f_1000->SetSavedPoint(332,0.006933576);
   f_1000->SetSavedPoint(333,0.006938535);
   f_1000->SetSavedPoint(334,0.006943494);
   f_1000->SetSavedPoint(335,0.006948453);
   f_1000->SetSavedPoint(336,0.006953936);
   f_1000->SetSavedPoint(337,0.006959419);
   f_1000->SetSavedPoint(338,0.006964902);
   f_1000->SetSavedPoint(339,0.006970385);
   f_1000->SetSavedPoint(340,0.006975868);
   f_1000->SetSavedPoint(341,0.006981351);
   f_1000->SetSavedPoint(342,0.006986834);
   f_1000->SetSavedPoint(343,0.006992317);
   f_1000->SetSavedPoint(344,0.006997801);
   f_1000->SetSavedPoint(345,0.007003284);
   f_1000->SetSavedPoint(346,0.007009434);
   f_1000->SetSavedPoint(347,0.007015585);
   f_1000->SetSavedPoint(348,0.007021736);
   f_1000->SetSavedPoint(349,0.007027887);
   f_1000->SetSavedPoint(350,0.007034038);
   f_1000->SetSavedPoint(351,0.007040189);
   f_1000->SetSavedPoint(352,0.00704634);
   f_1000->SetSavedPoint(353,0.007052491);
   f_1000->SetSavedPoint(354,0.007058641);
   f_1000->SetSavedPoint(355,0.007064792);
   f_1000->SetSavedPoint(356,0.007071524);
   f_1000->SetSavedPoint(357,0.007078256);
   f_1000->SetSavedPoint(358,0.007084987);
   f_1000->SetSavedPoint(359,0.007091719);
   f_1000->SetSavedPoint(360,0.007098451);
   f_1000->SetSavedPoint(361,0.007105183);
   f_1000->SetSavedPoint(362,0.007111914);
   f_1000->SetSavedPoint(363,0.007118646);
   f_1000->SetSavedPoint(364,0.007125378);
   f_1000->SetSavedPoint(365,0.00713211);
   f_1000->SetSavedPoint(366,0.007139093);
   f_1000->SetSavedPoint(367,0.007146075);
   f_1000->SetSavedPoint(368,0.007153058);
   f_1000->SetSavedPoint(369,0.007160041);
   f_1000->SetSavedPoint(370,0.007167024);
   f_1000->SetSavedPoint(371,0.007174007);
   f_1000->SetSavedPoint(372,0.00718099);
   f_1000->SetSavedPoint(373,0.007187973);
   f_1000->SetSavedPoint(374,0.007194956);
   f_1000->SetSavedPoint(375,0.007201939);
   f_1000->SetSavedPoint(376,0.007208986);
   f_1000->SetSavedPoint(377,0.007216034);
   f_1000->SetSavedPoint(378,0.007223082);
   f_1000->SetSavedPoint(379,0.007230129);
   f_1000->SetSavedPoint(380,0.007237177);
   f_1000->SetSavedPoint(381,0.007244225);
   f_1000->SetSavedPoint(382,0.007251272);
   f_1000->SetSavedPoint(383,0.00725832);
   f_1000->SetSavedPoint(384,0.007265368);
   f_1000->SetSavedPoint(385,0.007272415);
   f_1000->SetSavedPoint(386,0.007279769);
   f_1000->SetSavedPoint(387,0.007287124);
   f_1000->SetSavedPoint(388,0.007294478);
   f_1000->SetSavedPoint(389,0.007301832);
   f_1000->SetSavedPoint(390,0.007309186);
   f_1000->SetSavedPoint(391,0.00731654);
   f_1000->SetSavedPoint(392,0.007323894);
   f_1000->SetSavedPoint(393,0.007331248);
   f_1000->SetSavedPoint(394,0.007338602);
   f_1000->SetSavedPoint(395,0.007345957);
   f_1000->SetSavedPoint(396,0.00735389);
   f_1000->SetSavedPoint(397,0.007361824);
   f_1000->SetSavedPoint(398,0.007369758);
   f_1000->SetSavedPoint(399,0.007377692);
   f_1000->SetSavedPoint(400,0.007385625);
   f_1000->SetSavedPoint(401,0.007393559);
   f_1000->SetSavedPoint(402,0.007401493);
   f_1000->SetSavedPoint(403,0.007409427);
   f_1000->SetSavedPoint(404,0.00741736);
   f_1000->SetSavedPoint(405,0.007425294);
   f_1000->SetSavedPoint(406,0.007433556);
   f_1000->SetSavedPoint(407,0.007441819);
   f_1000->SetSavedPoint(408,0.007450081);
   f_1000->SetSavedPoint(409,0.007458343);
   f_1000->SetSavedPoint(410,0.007466605);
   f_1000->SetSavedPoint(411,0.007474868);
   f_1000->SetSavedPoint(412,0.00748313);
   f_1000->SetSavedPoint(413,0.007491392);
   f_1000->SetSavedPoint(414,0.007499654);
   f_1000->SetSavedPoint(415,0.007507917);
   f_1000->SetSavedPoint(416,0.007515846);
   f_1000->SetSavedPoint(417,0.007523776);
   f_1000->SetSavedPoint(418,0.007531705);
   f_1000->SetSavedPoint(419,0.007539635);
   f_1000->SetSavedPoint(420,0.007547564);
   f_1000->SetSavedPoint(421,0.007555494);
   f_1000->SetSavedPoint(422,0.007563424);
   f_1000->SetSavedPoint(423,0.007571353);
   f_1000->SetSavedPoint(424,0.007579283);
   f_1000->SetSavedPoint(425,0.007587212);
   f_1000->SetSavedPoint(426,0.007594316);
   f_1000->SetSavedPoint(427,0.007601419);
   f_1000->SetSavedPoint(428,0.007608523);
   f_1000->SetSavedPoint(429,0.007615626);
   f_1000->SetSavedPoint(430,0.00762273);
   f_1000->SetSavedPoint(431,0.007629833);
   f_1000->SetSavedPoint(432,0.007636937);
   f_1000->SetSavedPoint(433,0.00764404);
   f_1000->SetSavedPoint(434,0.007651144);
   f_1000->SetSavedPoint(435,0.007658247);
   f_1000->SetSavedPoint(436,0.007664491);
   f_1000->SetSavedPoint(437,0.007670734);
   f_1000->SetSavedPoint(438,0.007676978);
   f_1000->SetSavedPoint(439,0.007683221);
   f_1000->SetSavedPoint(440,0.007689465);
   f_1000->SetSavedPoint(441,0.007695708);
   f_1000->SetSavedPoint(442,0.007701952);
   f_1000->SetSavedPoint(443,0.007708195);
   f_1000->SetSavedPoint(444,0.007714439);
   f_1000->SetSavedPoint(445,0.007720682);
   f_1000->SetSavedPoint(446,0.007726443);
   f_1000->SetSavedPoint(447,0.007732204);
   f_1000->SetSavedPoint(448,0.007737965);
   f_1000->SetSavedPoint(449,0.007743726);
   f_1000->SetSavedPoint(450,0.007749486);
   f_1000->SetSavedPoint(451,0.007755247);
   f_1000->SetSavedPoint(452,0.007761008);
   f_1000->SetSavedPoint(453,0.007766769);
   f_1000->SetSavedPoint(454,0.00777253);
   f_1000->SetSavedPoint(455,0.007778291);
   f_1000->SetSavedPoint(456,0.007784313);
   f_1000->SetSavedPoint(457,0.007790336);
   f_1000->SetSavedPoint(458,0.007796358);
   f_1000->SetSavedPoint(459,0.007802381);
   f_1000->SetSavedPoint(460,0.007808403);
   f_1000->SetSavedPoint(461,0.007814426);
   f_1000->SetSavedPoint(462,0.007820449);
   f_1000->SetSavedPoint(463,0.007826471);
   f_1000->SetSavedPoint(464,0.007832494);
   f_1000->SetSavedPoint(465,0.007838516);
   f_1000->SetSavedPoint(466,0.007845748);
   f_1000->SetSavedPoint(467,0.00785298);
   f_1000->SetSavedPoint(468,0.007860212);
   f_1000->SetSavedPoint(469,0.007867444);
   f_1000->SetSavedPoint(470,0.007874676);
   f_1000->SetSavedPoint(471,0.007881909);
   f_1000->SetSavedPoint(472,0.007889141);
   f_1000->SetSavedPoint(473,0.007896373);
   f_1000->SetSavedPoint(474,0.007903605);
   f_1000->SetSavedPoint(475,0.007910837);
   f_1000->SetSavedPoint(476,0.007920056);
   f_1000->SetSavedPoint(477,0.007929276);
   f_1000->SetSavedPoint(478,0.007938496);
   f_1000->SetSavedPoint(479,0.007947716);
   f_1000->SetSavedPoint(480,0.007956935);
   f_1000->SetSavedPoint(481,0.007966155);
   f_1000->SetSavedPoint(482,0.007975375);
   f_1000->SetSavedPoint(483,0.007984594);
   f_1000->SetSavedPoint(484,0.007993814);
   f_1000->SetSavedPoint(485,0.008003034);
   f_1000->SetSavedPoint(486,0.00801459);
   f_1000->SetSavedPoint(487,0.008026147);
   f_1000->SetSavedPoint(488,0.008037704);
   f_1000->SetSavedPoint(489,0.00804926);
   f_1000->SetSavedPoint(490,0.008060817);
   f_1000->SetSavedPoint(491,0.008072373);
   f_1000->SetSavedPoint(492,0.00808393);
   f_1000->SetSavedPoint(493,0.008095486);
   f_1000->SetSavedPoint(494,0.008107043);
   f_1000->SetSavedPoint(495,0.008118599);
   f_1000->SetSavedPoint(496,0.008132257);
   f_1000->SetSavedPoint(497,0.008145914);
   f_1000->SetSavedPoint(498,0.008159571);
   f_1000->SetSavedPoint(499,0.008173229);
   f_1000->SetSavedPoint(500,0.008186886);
   f_1000->SetSavedPoint(501,0.008200543);
   f_1000->SetSavedPoint(502,0.008214201);
   f_1000->SetSavedPoint(503,0.008227858);
   f_1000->SetSavedPoint(504,0.008241515);
   f_1000->SetSavedPoint(505,0.008255173);
   f_1000->SetSavedPoint(506,0.008269914);
   f_1000->SetSavedPoint(507,0.008284655);
   f_1000->SetSavedPoint(508,0.008299397);
   f_1000->SetSavedPoint(509,0.008314138);
   f_1000->SetSavedPoint(510,0.008328879);
   f_1000->SetSavedPoint(511,0.008343621);
   f_1000->SetSavedPoint(512,0.008358362);
   f_1000->SetSavedPoint(513,0.008373104);
   f_1000->SetSavedPoint(514,0.008387845);
   f_1000->SetSavedPoint(515,0.008402586);
   f_1000->SetSavedPoint(516,0.008416832);
   f_1000->SetSavedPoint(517,0.008431077);
   f_1000->SetSavedPoint(518,0.008445323);
   f_1000->SetSavedPoint(519,0.008459568);
   f_1000->SetSavedPoint(520,0.008473814);
   f_1000->SetSavedPoint(521,0.008488059);
   f_1000->SetSavedPoint(522,0.008502305);
   f_1000->SetSavedPoint(523,0.00851655);
   f_1000->SetSavedPoint(524,0.008530796);
   f_1000->SetSavedPoint(525,0.008545041);
   f_1000->SetSavedPoint(526,0.008557523);
   f_1000->SetSavedPoint(527,0.008570006);
   f_1000->SetSavedPoint(528,0.008582488);
   f_1000->SetSavedPoint(529,0.008594971);
   f_1000->SetSavedPoint(530,0.008607453);
   f_1000->SetSavedPoint(531,0.008619935);
   f_1000->SetSavedPoint(532,0.008632418);
   f_1000->SetSavedPoint(533,0.0086449);
   f_1000->SetSavedPoint(534,0.008657383);
   f_1000->SetSavedPoint(535,0.008669865);
   f_1000->SetSavedPoint(536,0.008680444);
   f_1000->SetSavedPoint(537,0.008691024);
   f_1000->SetSavedPoint(538,0.008701603);
   f_1000->SetSavedPoint(539,0.008712183);
   f_1000->SetSavedPoint(540,0.008722762);
   f_1000->SetSavedPoint(541,0.008733342);
   f_1000->SetSavedPoint(542,0.008743921);
   f_1000->SetSavedPoint(543,0.008754501);
   f_1000->SetSavedPoint(544,0.00876508);
   f_1000->SetSavedPoint(545,0.00877566);
   f_1000->SetSavedPoint(546,0.008785299);
   f_1000->SetSavedPoint(547,0.008794938);
   f_1000->SetSavedPoint(548,0.008804577);
   f_1000->SetSavedPoint(549,0.008814217);
   f_1000->SetSavedPoint(550,0.008823856);
   f_1000->SetSavedPoint(551,0.008833495);
   f_1000->SetSavedPoint(552,0.008843134);
   f_1000->SetSavedPoint(553,0.008852773);
   f_1000->SetSavedPoint(554,0.008862413);
   f_1000->SetSavedPoint(555,0.008872052);
   f_1000->SetSavedPoint(556,0.008882042);
   f_1000->SetSavedPoint(557,0.008892033);
   f_1000->SetSavedPoint(558,0.008902023);
   f_1000->SetSavedPoint(559,0.008912014);
   f_1000->SetSavedPoint(560,0.008922004);
   f_1000->SetSavedPoint(561,0.008931995);
   f_1000->SetSavedPoint(562,0.008941985);
   f_1000->SetSavedPoint(563,0.008951976);
   f_1000->SetSavedPoint(564,0.008961966);
   f_1000->SetSavedPoint(565,0.008971957);
   f_1000->SetSavedPoint(566,0.008983068);
   f_1000->SetSavedPoint(567,0.008994179);
   f_1000->SetSavedPoint(568,0.00900529);
   f_1000->SetSavedPoint(569,0.009016402);
   f_1000->SetSavedPoint(570,0.009027513);
   f_1000->SetSavedPoint(571,0.009038624);
   f_1000->SetSavedPoint(572,0.009049735);
   f_1000->SetSavedPoint(573,0.009060846);
   f_1000->SetSavedPoint(574,0.009071957);
   f_1000->SetSavedPoint(575,0.009083068);
   f_1000->SetSavedPoint(576,0.009095241);
   f_1000->SetSavedPoint(577,0.009107413);
   f_1000->SetSavedPoint(578,0.009119585);
   f_1000->SetSavedPoint(579,0.009131757);
   f_1000->SetSavedPoint(580,0.009143929);
   f_1000->SetSavedPoint(581,0.009156101);
   f_1000->SetSavedPoint(582,0.009168273);
   f_1000->SetSavedPoint(583,0.009180445);
   f_1000->SetSavedPoint(584,0.009192617);
   f_1000->SetSavedPoint(585,0.009204789);
   f_1000->SetSavedPoint(586,0.009217617);
   f_1000->SetSavedPoint(587,0.009230444);
   f_1000->SetSavedPoint(588,0.009243272);
   f_1000->SetSavedPoint(589,0.009256099);
   f_1000->SetSavedPoint(590,0.009268927);
   f_1000->SetSavedPoint(591,0.009281755);
   f_1000->SetSavedPoint(592,0.009294582);
   f_1000->SetSavedPoint(593,0.00930741);
   f_1000->SetSavedPoint(594,0.009320238);
   f_1000->SetSavedPoint(595,0.009333065);
   f_1000->SetSavedPoint(596,0.009346629);
   f_1000->SetSavedPoint(597,0.009360192);
   f_1000->SetSavedPoint(598,0.009373756);
   f_1000->SetSavedPoint(599,0.00938732);
   f_1000->SetSavedPoint(600,0.009400883);
   f_1000->SetSavedPoint(601,0.009414447);
   f_1000->SetSavedPoint(602,0.00942801);
   f_1000->SetSavedPoint(603,0.009441574);
   f_1000->SetSavedPoint(604,0.009455138);
   f_1000->SetSavedPoint(605,0.009468701);
   f_1000->SetSavedPoint(606,0.009483706);
   f_1000->SetSavedPoint(607,0.00949871);
   f_1000->SetSavedPoint(608,0.009513715);
   f_1000->SetSavedPoint(609,0.009528719);
   f_1000->SetSavedPoint(610,0.009543724);
   f_1000->SetSavedPoint(611,0.009558728);
   f_1000->SetSavedPoint(612,0.009573733);
   f_1000->SetSavedPoint(613,0.009588737);
   f_1000->SetSavedPoint(614,0.009603742);
   f_1000->SetSavedPoint(615,0.009618746);
   f_1000->SetSavedPoint(616,0.00963553);
   f_1000->SetSavedPoint(617,0.009652313);
   f_1000->SetSavedPoint(618,0.009669097);
   f_1000->SetSavedPoint(619,0.009685881);
   f_1000->SetSavedPoint(620,0.009702664);
   f_1000->SetSavedPoint(621,0.009719448);
   f_1000->SetSavedPoint(622,0.009736231);
   f_1000->SetSavedPoint(623,0.009753015);
   f_1000->SetSavedPoint(624,0.009769799);
   f_1000->SetSavedPoint(625,0.009786582);
   f_1000->SetSavedPoint(626,0.009804134);
   f_1000->SetSavedPoint(627,0.009821686);
   f_1000->SetSavedPoint(628,0.009839238);
   f_1000->SetSavedPoint(629,0.00985679);
   f_1000->SetSavedPoint(630,0.009874342);
   f_1000->SetSavedPoint(631,0.009891894);
   f_1000->SetSavedPoint(632,0.009909446);
   f_1000->SetSavedPoint(633,0.009926998);
   f_1000->SetSavedPoint(634,0.00994455);
   f_1000->SetSavedPoint(635,0.009962102);
   f_1000->SetSavedPoint(636,0.009978601);
   f_1000->SetSavedPoint(637,0.0099951);
   f_1000->SetSavedPoint(638,0.0100116);
   f_1000->SetSavedPoint(639,0.0100281);
   f_1000->SetSavedPoint(640,0.0100446);
   f_1000->SetSavedPoint(641,0.0100611);
   f_1000->SetSavedPoint(642,0.0100776);
   f_1000->SetSavedPoint(643,0.01009409);
   f_1000->SetSavedPoint(644,0.01011059);
   f_1000->SetSavedPoint(645,0.01012709);
   f_1000->SetSavedPoint(646,0.01014169);
   f_1000->SetSavedPoint(647,0.0101563);
   f_1000->SetSavedPoint(648,0.0101709);
   f_1000->SetSavedPoint(649,0.0101855);
   f_1000->SetSavedPoint(650,0.0102001);
   f_1000->SetSavedPoint(651,0.0102147);
   f_1000->SetSavedPoint(652,0.0102293);
   f_1000->SetSavedPoint(653,0.0102439);
   f_1000->SetSavedPoint(654,0.01025851);
   f_1000->SetSavedPoint(655,0.01027311);
   f_1000->SetSavedPoint(656,0.01028696);
   f_1000->SetSavedPoint(657,0.01030081);
   f_1000->SetSavedPoint(658,0.01031466);
   f_1000->SetSavedPoint(659,0.01032851);
   f_1000->SetSavedPoint(660,0.01034236);
   f_1000->SetSavedPoint(661,0.01035621);
   f_1000->SetSavedPoint(662,0.01037006);
   f_1000->SetSavedPoint(663,0.01038392);
   f_1000->SetSavedPoint(664,0.01039777);
   f_1000->SetSavedPoint(665,0.01041162);
   f_1000->SetSavedPoint(666,0.01042678);
   f_1000->SetSavedPoint(667,0.01044194);
   f_1000->SetSavedPoint(668,0.0104571);
   f_1000->SetSavedPoint(669,0.01047227);
   f_1000->SetSavedPoint(670,0.01048743);
   f_1000->SetSavedPoint(671,0.01050259);
   f_1000->SetSavedPoint(672,0.01051775);
   f_1000->SetSavedPoint(673,0.01053291);
   f_1000->SetSavedPoint(674,0.01054807);
   f_1000->SetSavedPoint(675,0.01056324);
   f_1000->SetSavedPoint(676,0.01058059);
   f_1000->SetSavedPoint(677,0.01059794);
   f_1000->SetSavedPoint(678,0.01061529);
   f_1000->SetSavedPoint(679,0.01063264);
   f_1000->SetSavedPoint(680,0.01064999);
   f_1000->SetSavedPoint(681,0.01066734);
   f_1000->SetSavedPoint(682,0.01068469);
   f_1000->SetSavedPoint(683,0.01070204);
   f_1000->SetSavedPoint(684,0.01071939);
   f_1000->SetSavedPoint(685,0.01073674);
   f_1000->SetSavedPoint(686,0.01075518);
   f_1000->SetSavedPoint(687,0.01077361);
   f_1000->SetSavedPoint(688,0.01079205);
   f_1000->SetSavedPoint(689,0.01081049);
   f_1000->SetSavedPoint(690,0.01082893);
   f_1000->SetSavedPoint(691,0.01084736);
   f_1000->SetSavedPoint(692,0.0108658);
   f_1000->SetSavedPoint(693,0.01088424);
   f_1000->SetSavedPoint(694,0.01090268);
   f_1000->SetSavedPoint(695,0.01092112);
   f_1000->SetSavedPoint(696,0.01093891);
   f_1000->SetSavedPoint(697,0.01095671);
   f_1000->SetSavedPoint(698,0.01097451);
   f_1000->SetSavedPoint(699,0.01099231);
   f_1000->SetSavedPoint(700,0.0110101);
   f_1000->SetSavedPoint(701,0.0110279);
   f_1000->SetSavedPoint(702,0.0110457);
   f_1000->SetSavedPoint(703,0.0110635);
   f_1000->SetSavedPoint(704,0.01108129);
   f_1000->SetSavedPoint(705,0.01109909);
   f_1000->SetSavedPoint(706,0.01111566);
   f_1000->SetSavedPoint(707,0.01113223);
   f_1000->SetSavedPoint(708,0.0111488);
   f_1000->SetSavedPoint(709,0.01116537);
   f_1000->SetSavedPoint(710,0.01118193);
   f_1000->SetSavedPoint(711,0.0111985);
   f_1000->SetSavedPoint(712,0.01121507);
   f_1000->SetSavedPoint(713,0.01123164);
   f_1000->SetSavedPoint(714,0.01124821);
   f_1000->SetSavedPoint(715,0.01126478);
   f_1000->SetSavedPoint(716,0.01128076);
   f_1000->SetSavedPoint(717,0.01129674);
   f_1000->SetSavedPoint(718,0.01131273);
   f_1000->SetSavedPoint(719,0.01132871);
   f_1000->SetSavedPoint(720,0.0113447);
   f_1000->SetSavedPoint(721,0.01136068);
   f_1000->SetSavedPoint(722,0.01137666);
   f_1000->SetSavedPoint(723,0.01139265);
   f_1000->SetSavedPoint(724,0.01140863);
   f_1000->SetSavedPoint(725,0.01142462);
   f_1000->SetSavedPoint(726,0.01144067);
   f_1000->SetSavedPoint(727,0.01145673);
   f_1000->SetSavedPoint(728,0.01147279);
   f_1000->SetSavedPoint(729,0.01148884);
   f_1000->SetSavedPoint(730,0.0115049);
   f_1000->SetSavedPoint(731,0.01152095);
   f_1000->SetSavedPoint(732,0.01153701);
   f_1000->SetSavedPoint(733,0.01155307);
   f_1000->SetSavedPoint(734,0.01156912);
   f_1000->SetSavedPoint(735,0.01158518);
   f_1000->SetSavedPoint(736,0.01160147);
   f_1000->SetSavedPoint(737,0.01161776);
   f_1000->SetSavedPoint(738,0.01163405);
   f_1000->SetSavedPoint(739,0.01165034);
   f_1000->SetSavedPoint(740,0.01166664);
   f_1000->SetSavedPoint(741,0.01168293);
   f_1000->SetSavedPoint(742,0.01169922);
   f_1000->SetSavedPoint(743,0.01171551);
   f_1000->SetSavedPoint(744,0.0117318);
   f_1000->SetSavedPoint(745,0.01174809);
   f_1000->SetSavedPoint(746,0.01176495);
   f_1000->SetSavedPoint(747,0.0117818);
   f_1000->SetSavedPoint(748,0.01179865);
   f_1000->SetSavedPoint(749,0.0118155);
   f_1000->SetSavedPoint(750,0.01183235);
   f_1000->SetSavedPoint(751,0.0118492);
   f_1000->SetSavedPoint(752,0.01186605);
   f_1000->SetSavedPoint(753,0.0118829);
   f_1000->SetSavedPoint(754,0.01189975);
   f_1000->SetSavedPoint(755,0.0119166);
   f_1000->SetSavedPoint(756,0.01193473);
   f_1000->SetSavedPoint(757,0.01195286);
   f_1000->SetSavedPoint(758,0.011971);
   f_1000->SetSavedPoint(759,0.01198913);
   f_1000->SetSavedPoint(760,0.01200726);
   f_1000->SetSavedPoint(761,0.01202539);
   f_1000->SetSavedPoint(762,0.01204352);
   f_1000->SetSavedPoint(763,0.01206165);
   f_1000->SetSavedPoint(764,0.01207978);
   f_1000->SetSavedPoint(765,0.01209791);
   f_1000->SetSavedPoint(766,0.01211766);
   f_1000->SetSavedPoint(767,0.01213741);
   f_1000->SetSavedPoint(768,0.01215716);
   f_1000->SetSavedPoint(769,0.01217691);
   f_1000->SetSavedPoint(770,0.01219666);
   f_1000->SetSavedPoint(771,0.0122164);
   f_1000->SetSavedPoint(772,0.01223615);
   f_1000->SetSavedPoint(773,0.0122559);
   f_1000->SetSavedPoint(774,0.01227565);
   f_1000->SetSavedPoint(775,0.0122954);
   f_1000->SetSavedPoint(776,0.01231631);
   f_1000->SetSavedPoint(777,0.01233723);
   f_1000->SetSavedPoint(778,0.01235815);
   f_1000->SetSavedPoint(779,0.01237906);
   f_1000->SetSavedPoint(780,0.01239998);
   f_1000->SetSavedPoint(781,0.0124209);
   f_1000->SetSavedPoint(782,0.01244181);
   f_1000->SetSavedPoint(783,0.01246273);
   f_1000->SetSavedPoint(784,0.01248365);
   f_1000->SetSavedPoint(785,0.01250456);
   f_1000->SetSavedPoint(786,0.01252611);
   f_1000->SetSavedPoint(787,0.01254766);
   f_1000->SetSavedPoint(788,0.01256921);
   f_1000->SetSavedPoint(789,0.01259076);
   f_1000->SetSavedPoint(790,0.0126123);
   f_1000->SetSavedPoint(791,0.01263385);
   f_1000->SetSavedPoint(792,0.0126554);
   f_1000->SetSavedPoint(793,0.01267695);
   f_1000->SetSavedPoint(794,0.0126985);
   f_1000->SetSavedPoint(795,0.01272005);
   f_1000->SetSavedPoint(796,0.01274216);
   f_1000->SetSavedPoint(797,0.01276427);
   f_1000->SetSavedPoint(798,0.01278638);
   f_1000->SetSavedPoint(799,0.01280849);
   f_1000->SetSavedPoint(800,0.01283061);
   f_1000->SetSavedPoint(801,0.01285272);
   f_1000->SetSavedPoint(802,0.01287483);
   f_1000->SetSavedPoint(803,0.01289694);
   f_1000->SetSavedPoint(804,0.01291906);
   f_1000->SetSavedPoint(805,0.01294117);
   f_1000->SetSavedPoint(806,0.01296378);
   f_1000->SetSavedPoint(807,0.0129864);
   f_1000->SetSavedPoint(808,0.01300901);
   f_1000->SetSavedPoint(809,0.01303163);
   f_1000->SetSavedPoint(810,0.01305424);
   f_1000->SetSavedPoint(811,0.01307686);
   f_1000->SetSavedPoint(812,0.01309947);
   f_1000->SetSavedPoint(813,0.01312209);
   f_1000->SetSavedPoint(814,0.0131447);
   f_1000->SetSavedPoint(815,0.01316732);
   f_1000->SetSavedPoint(816,0.01318988);
   f_1000->SetSavedPoint(817,0.01321245);
   f_1000->SetSavedPoint(818,0.01323501);
   f_1000->SetSavedPoint(819,0.01325757);
   f_1000->SetSavedPoint(820,0.01328014);
   f_1000->SetSavedPoint(821,0.0133027);
   f_1000->SetSavedPoint(822,0.01332527);
   f_1000->SetSavedPoint(823,0.01334783);
   f_1000->SetSavedPoint(824,0.01337039);
   f_1000->SetSavedPoint(825,0.01339296);
   f_1000->SetSavedPoint(826,0.01341488);
   f_1000->SetSavedPoint(827,0.0134368);
   f_1000->SetSavedPoint(828,0.01345872);
   f_1000->SetSavedPoint(829,0.01348064);
   f_1000->SetSavedPoint(830,0.01350257);
   f_1000->SetSavedPoint(831,0.01352449);
   f_1000->SetSavedPoint(832,0.01354641);
   f_1000->SetSavedPoint(833,0.01356833);
   f_1000->SetSavedPoint(834,0.01359025);
   f_1000->SetSavedPoint(835,0.01361217);
   f_1000->SetSavedPoint(836,0.0136337);
   f_1000->SetSavedPoint(837,0.01365523);
   f_1000->SetSavedPoint(838,0.01367676);
   f_1000->SetSavedPoint(839,0.01369828);
   f_1000->SetSavedPoint(840,0.01371981);
   f_1000->SetSavedPoint(841,0.01374134);
   f_1000->SetSavedPoint(842,0.01376287);
   f_1000->SetSavedPoint(843,0.0137844);
   f_1000->SetSavedPoint(844,0.01380593);
   f_1000->SetSavedPoint(845,0.01382746);
   f_1000->SetSavedPoint(846,0.01384989);
   f_1000->SetSavedPoint(847,0.01387233);
   f_1000->SetSavedPoint(848,0.01389477);
   f_1000->SetSavedPoint(849,0.0139172);
   f_1000->SetSavedPoint(850,0.01393964);
   f_1000->SetSavedPoint(851,0.01396208);
   f_1000->SetSavedPoint(852,0.01398452);
   f_1000->SetSavedPoint(853,0.01400695);
   f_1000->SetSavedPoint(854,0.01402939);
   f_1000->SetSavedPoint(855,0.01405183);
   f_1000->SetSavedPoint(856,0.01407656);
   f_1000->SetSavedPoint(857,0.01410129);
   f_1000->SetSavedPoint(858,0.01412602);
   f_1000->SetSavedPoint(859,0.01415075);
   f_1000->SetSavedPoint(860,0.01417548);
   f_1000->SetSavedPoint(861,0.01420021);
   f_1000->SetSavedPoint(862,0.01422494);
   f_1000->SetSavedPoint(863,0.01424967);
   f_1000->SetSavedPoint(864,0.01427439);
   f_1000->SetSavedPoint(865,0.01429912);
   f_1000->SetSavedPoint(866,0.01432606);
   f_1000->SetSavedPoint(867,0.014353);
   f_1000->SetSavedPoint(868,0.01437993);
   f_1000->SetSavedPoint(869,0.01440687);
   f_1000->SetSavedPoint(870,0.01443381);
   f_1000->SetSavedPoint(871,0.01446074);
   f_1000->SetSavedPoint(872,0.01448768);
   f_1000->SetSavedPoint(873,0.01451462);
   f_1000->SetSavedPoint(874,0.01454155);
   f_1000->SetSavedPoint(875,0.01456849);
   f_1000->SetSavedPoint(876,0.01459561);
   f_1000->SetSavedPoint(877,0.01462273);
   f_1000->SetSavedPoint(878,0.01464985);
   f_1000->SetSavedPoint(879,0.01467697);
   f_1000->SetSavedPoint(880,0.01470409);
   f_1000->SetSavedPoint(881,0.01473121);
   f_1000->SetSavedPoint(882,0.01475833);
   f_1000->SetSavedPoint(883,0.01478545);
   f_1000->SetSavedPoint(884,0.01481258);
   f_1000->SetSavedPoint(885,0.0148397);
   f_1000->SetSavedPoint(886,0.01486464);
   f_1000->SetSavedPoint(887,0.01488959);
   f_1000->SetSavedPoint(888,0.01491453);
   f_1000->SetSavedPoint(889,0.01493948);
   f_1000->SetSavedPoint(890,0.01496442);
   f_1000->SetSavedPoint(891,0.01498937);
   f_1000->SetSavedPoint(892,0.01501432);
   f_1000->SetSavedPoint(893,0.01503926);
   f_1000->SetSavedPoint(894,0.01506421);
   f_1000->SetSavedPoint(895,0.01508915);
   f_1000->SetSavedPoint(896,0.0151113);
   f_1000->SetSavedPoint(897,0.01513345);
   f_1000->SetSavedPoint(898,0.0151556);
   f_1000->SetSavedPoint(899,0.01517775);
   f_1000->SetSavedPoint(900,0.0151999);
   f_1000->SetSavedPoint(901,0.01522205);
   f_1000->SetSavedPoint(902,0.0152442);
   f_1000->SetSavedPoint(903,0.01526635);
   f_1000->SetSavedPoint(904,0.01528849);
   f_1000->SetSavedPoint(905,0.01531064);
   f_1000->SetSavedPoint(906,0.01533131);
   f_1000->SetSavedPoint(907,0.01535197);
   f_1000->SetSavedPoint(908,0.01537264);
   f_1000->SetSavedPoint(909,0.0153933);
   f_1000->SetSavedPoint(910,0.01541396);
   f_1000->SetSavedPoint(911,0.01543463);
   f_1000->SetSavedPoint(912,0.01545529);
   f_1000->SetSavedPoint(913,0.01547596);
   f_1000->SetSavedPoint(914,0.01549662);
   f_1000->SetSavedPoint(915,0.01551728);
   f_1000->SetSavedPoint(916,0.0155382);
   f_1000->SetSavedPoint(917,0.01555913);
   f_1000->SetSavedPoint(918,0.01558005);
   f_1000->SetSavedPoint(919,0.01560097);
   f_1000->SetSavedPoint(920,0.01562189);
   f_1000->SetSavedPoint(921,0.01564281);
   f_1000->SetSavedPoint(922,0.01566373);
   f_1000->SetSavedPoint(923,0.01568465);
   f_1000->SetSavedPoint(924,0.01570557);
   f_1000->SetSavedPoint(925,0.0157265);
   f_1000->SetSavedPoint(926,0.01574878);
   f_1000->SetSavedPoint(927,0.01577107);
   f_1000->SetSavedPoint(928,0.01579336);
   f_1000->SetSavedPoint(929,0.01581565);
   f_1000->SetSavedPoint(930,0.01583794);
   f_1000->SetSavedPoint(931,0.01586023);
   f_1000->SetSavedPoint(932,0.01588251);
   f_1000->SetSavedPoint(933,0.0159048);
   f_1000->SetSavedPoint(934,0.01592709);
   f_1000->SetSavedPoint(935,0.01594938);
   f_1000->SetSavedPoint(936,0.0159737);
   f_1000->SetSavedPoint(937,0.01599802);
   f_1000->SetSavedPoint(938,0.01602235);
   f_1000->SetSavedPoint(939,0.01604667);
   f_1000->SetSavedPoint(940,0.01607099);
   f_1000->SetSavedPoint(941,0.01609531);
   f_1000->SetSavedPoint(942,0.01611964);
   f_1000->SetSavedPoint(943,0.01614396);
   f_1000->SetSavedPoint(944,0.01616828);
   f_1000->SetSavedPoint(945,0.01619261);
   f_1000->SetSavedPoint(946,0.01621942);
   f_1000->SetSavedPoint(947,0.01624623);
   f_1000->SetSavedPoint(948,0.01627304);
   f_1000->SetSavedPoint(949,0.01629985);
   f_1000->SetSavedPoint(950,0.01632666);
   f_1000->SetSavedPoint(951,0.01635347);
   f_1000->SetSavedPoint(952,0.01638029);
   f_1000->SetSavedPoint(953,0.0164071);
   f_1000->SetSavedPoint(954,0.01643391);
   f_1000->SetSavedPoint(955,0.01646072);
   f_1000->SetSavedPoint(956,0.01648975);
   f_1000->SetSavedPoint(957,0.01651877);
   f_1000->SetSavedPoint(958,0.0165478);
   f_1000->SetSavedPoint(959,0.01657682);
   f_1000->SetSavedPoint(960,0.01660585);
   f_1000->SetSavedPoint(961,0.01663487);
   f_1000->SetSavedPoint(962,0.0166639);
   f_1000->SetSavedPoint(963,0.01669292);
   f_1000->SetSavedPoint(964,0.01672195);
   f_1000->SetSavedPoint(965,0.01675097);
   f_1000->SetSavedPoint(966,0.01678094);
   f_1000->SetSavedPoint(967,0.01681091);
   f_1000->SetSavedPoint(968,0.01684088);
   f_1000->SetSavedPoint(969,0.01687084);
   f_1000->SetSavedPoint(970,0.01690081);
   f_1000->SetSavedPoint(971,0.01693078);
   f_1000->SetSavedPoint(972,0.01696075);
   f_1000->SetSavedPoint(973,0.01699072);
   f_1000->SetSavedPoint(974,0.01702068);
   f_1000->SetSavedPoint(975,0.01705065);
   f_1000->SetSavedPoint(976,0.01708017);
   f_1000->SetSavedPoint(977,0.01710969);
   f_1000->SetSavedPoint(978,0.0171392);
   f_1000->SetSavedPoint(979,0.01716872);
   f_1000->SetSavedPoint(980,0.01719824);
   f_1000->SetSavedPoint(981,0.01722775);
   f_1000->SetSavedPoint(982,0.01725727);
   f_1000->SetSavedPoint(983,0.01728679);
   f_1000->SetSavedPoint(984,0.01731631);
   f_1000->SetSavedPoint(985,0.01734582);
   f_1000->SetSavedPoint(986,0.01737454);
   f_1000->SetSavedPoint(987,0.01740325);
   f_1000->SetSavedPoint(988,0.01743196);
   f_1000->SetSavedPoint(989,0.01746068);
   f_1000->SetSavedPoint(990,0.01748939);
   f_1000->SetSavedPoint(991,0.0175181);
   f_1000->SetSavedPoint(992,0.01754682);
   f_1000->SetSavedPoint(993,0.01757553);
   f_1000->SetSavedPoint(994,0.01760424);
   f_1000->SetSavedPoint(995,0.01763296);
   f_1000->SetSavedPoint(996,0.01766165);
   f_1000->SetSavedPoint(997,0.01769035);
   f_1000->SetSavedPoint(998,0.01771904);
   f_1000->SetSavedPoint(999,0.01774774);
   f_1000->SetSavedPoint(1000,0.01777643);
   f_1000->SetSavedPoint(1001,0.01780513);
   f_1000->SetSavedPoint(1002,0.01783382);
   f_1000->SetSavedPoint(1003,0.01786252);
   f_1000->SetSavedPoint(1004,0.01789121);
   f_1000->SetSavedPoint(1005,0.01791991);
   f_1000->SetSavedPoint(1006,0.01794945);
   f_1000->SetSavedPoint(1007,0.017979);
   f_1000->SetSavedPoint(1008,0.01800854);
   f_1000->SetSavedPoint(1009,0.01803809);
   f_1000->SetSavedPoint(1010,0.01806763);
   f_1000->SetSavedPoint(1011,0.01809718);
   f_1000->SetSavedPoint(1012,0.01812672);
   f_1000->SetSavedPoint(1013,0.01815627);
   f_1000->SetSavedPoint(1014,0.01818581);
   f_1000->SetSavedPoint(1015,0.01821536);
   f_1000->SetSavedPoint(1016,0.01824569);
   f_1000->SetSavedPoint(1017,0.01827602);
   f_1000->SetSavedPoint(1018,0.01830635);
   f_1000->SetSavedPoint(1019,0.01833668);
   f_1000->SetSavedPoint(1020,0.01836701);
   f_1000->SetSavedPoint(1021,0.01839734);
   f_1000->SetSavedPoint(1022,0.01842768);
   f_1000->SetSavedPoint(1023,0.01845801);
   f_1000->SetSavedPoint(1024,0.01848834);
   f_1000->SetSavedPoint(1025,0.01851867);
   f_1000->SetSavedPoint(1026,0.01854891);
   f_1000->SetSavedPoint(1027,0.01857915);
   f_1000->SetSavedPoint(1028,0.01860939);
   f_1000->SetSavedPoint(1029,0.01863963);
   f_1000->SetSavedPoint(1030,0.01866987);
   f_1000->SetSavedPoint(1031,0.01870011);
   f_1000->SetSavedPoint(1032,0.01873035);
   f_1000->SetSavedPoint(1033,0.01876059);
   f_1000->SetSavedPoint(1034,0.01879083);
   f_1000->SetSavedPoint(1035,0.01882107);
   f_1000->SetSavedPoint(1036,0.01885064);
   f_1000->SetSavedPoint(1037,0.01888022);
   f_1000->SetSavedPoint(1038,0.01890979);
   f_1000->SetSavedPoint(1039,0.01893936);
   f_1000->SetSavedPoint(1040,0.01896893);
   f_1000->SetSavedPoint(1041,0.01899851);
   f_1000->SetSavedPoint(1042,0.01902808);
   f_1000->SetSavedPoint(1043,0.01905765);
   f_1000->SetSavedPoint(1044,0.01908722);
   f_1000->SetSavedPoint(1045,0.0191168);
   f_1000->SetSavedPoint(1046,0.01914637);
   f_1000->SetSavedPoint(1047,0.01917595);
   f_1000->SetSavedPoint(1048,0.01920553);
   f_1000->SetSavedPoint(1049,0.01923511);
   f_1000->SetSavedPoint(1050,0.01926468);
   f_1000->SetSavedPoint(1051,0.01929426);
   f_1000->SetSavedPoint(1052,0.01932384);
   f_1000->SetSavedPoint(1053,0.01935342);
   f_1000->SetSavedPoint(1054,0.01938299);
   f_1000->SetSavedPoint(1055,0.01941257);
   f_1000->SetSavedPoint(1056,0.01944372);
   f_1000->SetSavedPoint(1057,0.01947487);
   f_1000->SetSavedPoint(1058,0.01950602);
   f_1000->SetSavedPoint(1059,0.01953718);
   f_1000->SetSavedPoint(1060,0.01956833);
   f_1000->SetSavedPoint(1061,0.01959948);
   f_1000->SetSavedPoint(1062,0.01963063);
   f_1000->SetSavedPoint(1063,0.01966178);
   f_1000->SetSavedPoint(1064,0.01969293);
   f_1000->SetSavedPoint(1065,0.01972408);
   f_1000->SetSavedPoint(1066,0.01975781);
   f_1000->SetSavedPoint(1067,0.01979154);
   f_1000->SetSavedPoint(1068,0.01982527);
   f_1000->SetSavedPoint(1069,0.019859);
   f_1000->SetSavedPoint(1070,0.01989273);
   f_1000->SetSavedPoint(1071,0.01992646);
   f_1000->SetSavedPoint(1072,0.01996019);
   f_1000->SetSavedPoint(1073,0.01999392);
   f_1000->SetSavedPoint(1074,0.02002765);
   f_1000->SetSavedPoint(1075,0.02006138);
   f_1000->SetSavedPoint(1076,0.02009707);
   f_1000->SetSavedPoint(1077,0.02013275);
   f_1000->SetSavedPoint(1078,0.02016844);
   f_1000->SetSavedPoint(1079,0.02020412);
   f_1000->SetSavedPoint(1080,0.0202398);
   f_1000->SetSavedPoint(1081,0.02027549);
   f_1000->SetSavedPoint(1082,0.02031117);
   f_1000->SetSavedPoint(1083,0.02034686);
   f_1000->SetSavedPoint(1084,0.02038254);
   f_1000->SetSavedPoint(1085,0.02041823);
   f_1000->SetSavedPoint(1086,0.02045402);
   f_1000->SetSavedPoint(1087,0.02048981);
   f_1000->SetSavedPoint(1088,0.0205256);
   f_1000->SetSavedPoint(1089,0.02056139);
   f_1000->SetSavedPoint(1090,0.02059718);
   f_1000->SetSavedPoint(1091,0.02063297);
   f_1000->SetSavedPoint(1092,0.02066877);
   f_1000->SetSavedPoint(1093,0.02070456);
   f_1000->SetSavedPoint(1094,0.02074035);
   f_1000->SetSavedPoint(1095,0.02077614);
   f_1000->SetSavedPoint(1096,0.02081023);
   f_1000->SetSavedPoint(1097,0.02084432);
   f_1000->SetSavedPoint(1098,0.02087841);
   f_1000->SetSavedPoint(1099,0.02091249);
   f_1000->SetSavedPoint(1100,0.02094658);
   f_1000->SetSavedPoint(1101,0.02098067);
   f_1000->SetSavedPoint(1102,0.02101476);
   f_1000->SetSavedPoint(1103,0.02104885);
   f_1000->SetSavedPoint(1104,0.02108294);
   f_1000->SetSavedPoint(1105,0.02111703);
   f_1000->SetSavedPoint(1106,0.02114872);
   f_1000->SetSavedPoint(1107,0.02118041);
   f_1000->SetSavedPoint(1108,0.0212121);
   f_1000->SetSavedPoint(1109,0.02124379);
   f_1000->SetSavedPoint(1110,0.02127548);
   f_1000->SetSavedPoint(1111,0.02130717);
   f_1000->SetSavedPoint(1112,0.02133886);
   f_1000->SetSavedPoint(1113,0.02137055);
   f_1000->SetSavedPoint(1114,0.02140224);
   f_1000->SetSavedPoint(1115,0.02143393);
   f_1000->SetSavedPoint(1116,0.02146416);
   f_1000->SetSavedPoint(1117,0.02149438);
   f_1000->SetSavedPoint(1118,0.02152461);
   f_1000->SetSavedPoint(1119,0.02155483);
   f_1000->SetSavedPoint(1120,0.02158506);
   f_1000->SetSavedPoint(1121,0.02161528);
   f_1000->SetSavedPoint(1122,0.02164551);
   f_1000->SetSavedPoint(1123,0.02167574);
   f_1000->SetSavedPoint(1124,0.02170596);
   f_1000->SetSavedPoint(1125,0.02173619);
   f_1000->SetSavedPoint(1126,0.02176714);
   f_1000->SetSavedPoint(1127,0.02179809);
   f_1000->SetSavedPoint(1128,0.02182904);
   f_1000->SetSavedPoint(1129,0.02185999);
   f_1000->SetSavedPoint(1130,0.02189094);
   f_1000->SetSavedPoint(1131,0.02192189);
   f_1000->SetSavedPoint(1132,0.02195284);
   f_1000->SetSavedPoint(1133,0.02198379);
   f_1000->SetSavedPoint(1134,0.02201474);
   f_1000->SetSavedPoint(1135,0.02204569);
   f_1000->SetSavedPoint(1136,0.02207936);
   f_1000->SetSavedPoint(1137,0.02211303);
   f_1000->SetSavedPoint(1138,0.02214671);
   f_1000->SetSavedPoint(1139,0.02218038);
   f_1000->SetSavedPoint(1140,0.02221405);
   f_1000->SetSavedPoint(1141,0.02224772);
   f_1000->SetSavedPoint(1142,0.02228139);
   f_1000->SetSavedPoint(1143,0.02231506);
   f_1000->SetSavedPoint(1144,0.02234873);
   f_1000->SetSavedPoint(1145,0.0223824);
   f_1000->SetSavedPoint(1146,0.02241897);
   f_1000->SetSavedPoint(1147,0.02245555);
   f_1000->SetSavedPoint(1148,0.02249212);
   f_1000->SetSavedPoint(1149,0.02252869);
   f_1000->SetSavedPoint(1150,0.02256526);
   f_1000->SetSavedPoint(1151,0.02260183);
   f_1000->SetSavedPoint(1152,0.0226384);
   f_1000->SetSavedPoint(1153,0.02267497);
   f_1000->SetSavedPoint(1154,0.02271154);
   f_1000->SetSavedPoint(1155,0.02274811);
   f_1000->SetSavedPoint(1156,0.02278564);
   f_1000->SetSavedPoint(1157,0.02282317);
   f_1000->SetSavedPoint(1158,0.0228607);
   f_1000->SetSavedPoint(1159,0.02289823);
   f_1000->SetSavedPoint(1160,0.02293576);
   f_1000->SetSavedPoint(1161,0.02297329);
   f_1000->SetSavedPoint(1162,0.02301082);
   f_1000->SetSavedPoint(1163,0.02304835);
   f_1000->SetSavedPoint(1164,0.02308588);
   f_1000->SetSavedPoint(1165,0.02312341);
   f_1000->SetSavedPoint(1166,0.02315918);
   f_1000->SetSavedPoint(1167,0.02319495);
   f_1000->SetSavedPoint(1168,0.02323072);
   f_1000->SetSavedPoint(1169,0.0232665);
   f_1000->SetSavedPoint(1170,0.02330227);
   f_1000->SetSavedPoint(1171,0.02333804);
   f_1000->SetSavedPoint(1172,0.02337381);
   f_1000->SetSavedPoint(1173,0.02340958);
   f_1000->SetSavedPoint(1174,0.02344535);
   f_1000->SetSavedPoint(1175,0.02348112);
   f_1000->SetSavedPoint(1176,0.02351343);
   f_1000->SetSavedPoint(1177,0.02354574);
   f_1000->SetSavedPoint(1178,0.02357805);
   f_1000->SetSavedPoint(1179,0.02361036);
   f_1000->SetSavedPoint(1180,0.02364266);
   f_1000->SetSavedPoint(1181,0.02367497);
   f_1000->SetSavedPoint(1182,0.02370728);
   f_1000->SetSavedPoint(1183,0.02373959);
   f_1000->SetSavedPoint(1184,0.0237719);
   f_1000->SetSavedPoint(1185,0.0238042);
   f_1000->SetSavedPoint(1186,0.02383321);
   f_1000->SetSavedPoint(1187,0.02386221);
   f_1000->SetSavedPoint(1188,0.02389121);
   f_1000->SetSavedPoint(1189,0.02392021);
   f_1000->SetSavedPoint(1190,0.02394921);
   f_1000->SetSavedPoint(1191,0.02397821);
   f_1000->SetSavedPoint(1192,0.02400722);
   f_1000->SetSavedPoint(1193,0.02403622);
   f_1000->SetSavedPoint(1194,0.02406522);
   f_1000->SetSavedPoint(1195,0.02409422);
   f_1000->SetSavedPoint(1196,0.02412148);
   f_1000->SetSavedPoint(1197,0.02414874);
   f_1000->SetSavedPoint(1198,0.024176);
   f_1000->SetSavedPoint(1199,0.02420326);
   f_1000->SetSavedPoint(1200,0.02423052);
   f_1000->SetSavedPoint(1201,0.02425778);
   f_1000->SetSavedPoint(1202,0.02428504);
   f_1000->SetSavedPoint(1203,0.0243123);
   f_1000->SetSavedPoint(1204,0.02433956);
   f_1000->SetSavedPoint(1205,0.02436682);
   f_1000->SetSavedPoint(1206,0.02439433);
   f_1000->SetSavedPoint(1207,0.02442184);
   f_1000->SetSavedPoint(1208,0.02444935);
   f_1000->SetSavedPoint(1209,0.02447686);
   f_1000->SetSavedPoint(1210,0.02450437);
   f_1000->SetSavedPoint(1211,0.02453188);
   f_1000->SetSavedPoint(1212,0.02455939);
   f_1000->SetSavedPoint(1213,0.0245869);
   f_1000->SetSavedPoint(1214,0.02461441);
   f_1000->SetSavedPoint(1215,0.02464192);
   f_1000->SetSavedPoint(1216,0.02467144);
   f_1000->SetSavedPoint(1217,0.02470097);
   f_1000->SetSavedPoint(1218,0.02473049);
   f_1000->SetSavedPoint(1219,0.02476001);
   f_1000->SetSavedPoint(1220,0.02478954);
   f_1000->SetSavedPoint(1221,0.02481906);
   f_1000->SetSavedPoint(1222,0.02484858);
   f_1000->SetSavedPoint(1223,0.02487811);
   f_1000->SetSavedPoint(1224,0.02490763);
   f_1000->SetSavedPoint(1225,0.02493716);
   f_1000->SetSavedPoint(1226,0.0249699);
   f_1000->SetSavedPoint(1227,0.02500265);
   f_1000->SetSavedPoint(1228,0.0250354);
   f_1000->SetSavedPoint(1229,0.02506815);
   f_1000->SetSavedPoint(1230,0.0251009);
   f_1000->SetSavedPoint(1231,0.02513365);
   f_1000->SetSavedPoint(1232,0.0251664);
   f_1000->SetSavedPoint(1233,0.02519915);
   f_1000->SetSavedPoint(1234,0.0252319);
   f_1000->SetSavedPoint(1235,0.02526464);
   f_1000->SetSavedPoint(1236,0.02530085);
   f_1000->SetSavedPoint(1237,0.02533705);
   f_1000->SetSavedPoint(1238,0.02537326);
   f_1000->SetSavedPoint(1239,0.02540946);
   f_1000->SetSavedPoint(1240,0.02544567);
   f_1000->SetSavedPoint(1241,0.02548187);
   f_1000->SetSavedPoint(1242,0.02551808);
   f_1000->SetSavedPoint(1243,0.02555428);
   f_1000->SetSavedPoint(1244,0.02559049);
   f_1000->SetSavedPoint(1245,0.02562669);
   f_1000->SetSavedPoint(1246,0.0256652);
   f_1000->SetSavedPoint(1247,0.02570371);
   f_1000->SetSavedPoint(1248,0.02574221);
   f_1000->SetSavedPoint(1249,0.02578072);
   f_1000->SetSavedPoint(1250,0.02581923);
   f_1000->SetSavedPoint(1251,0.02585773);
   f_1000->SetSavedPoint(1252,0.02589624);
   f_1000->SetSavedPoint(1253,0.02593475);
   f_1000->SetSavedPoint(1254,0.02597326);
   f_1000->SetSavedPoint(1255,0.02601176);
   f_1000->SetSavedPoint(1256,0.0260503);
   f_1000->SetSavedPoint(1257,0.02608884);
   f_1000->SetSavedPoint(1258,0.02612738);
   f_1000->SetSavedPoint(1259,0.02616592);
   f_1000->SetSavedPoint(1260,0.02620446);
   f_1000->SetSavedPoint(1261,0.026243);
   f_1000->SetSavedPoint(1262,0.02628154);
   f_1000->SetSavedPoint(1263,0.02632007);
   f_1000->SetSavedPoint(1264,0.02635861);
   f_1000->SetSavedPoint(1265,0.02639715);
   f_1000->SetSavedPoint(1266,0.02643362);
   f_1000->SetSavedPoint(1267,0.02647009);
   f_1000->SetSavedPoint(1268,0.02650656);
   f_1000->SetSavedPoint(1269,0.02654303);
   f_1000->SetSavedPoint(1270,0.0265795);
   f_1000->SetSavedPoint(1271,0.02661597);
   f_1000->SetSavedPoint(1272,0.02665244);
   f_1000->SetSavedPoint(1273,0.02668891);
   f_1000->SetSavedPoint(1274,0.02672539);
   f_1000->SetSavedPoint(1275,0.02676186);
   f_1000->SetSavedPoint(1276,0.02679598);
   f_1000->SetSavedPoint(1277,0.0268301);
   f_1000->SetSavedPoint(1278,0.02686422);
   f_1000->SetSavedPoint(1279,0.02689834);
   f_1000->SetSavedPoint(1280,0.02693246);
   f_1000->SetSavedPoint(1281,0.02696658);
   f_1000->SetSavedPoint(1282,0.0270007);
   f_1000->SetSavedPoint(1283,0.02703482);
   f_1000->SetSavedPoint(1284,0.02706894);
   f_1000->SetSavedPoint(1285,0.02710306);
   f_1000->SetSavedPoint(1286,0.02713683);
   f_1000->SetSavedPoint(1287,0.0271706);
   f_1000->SetSavedPoint(1288,0.02720437);
   f_1000->SetSavedPoint(1289,0.02723814);
   f_1000->SetSavedPoint(1290,0.02727191);
   f_1000->SetSavedPoint(1291,0.02730568);
   f_1000->SetSavedPoint(1292,0.02733945);
   f_1000->SetSavedPoint(1293,0.02737322);
   f_1000->SetSavedPoint(1294,0.02740699);
   f_1000->SetSavedPoint(1295,0.02744076);
   f_1000->SetSavedPoint(1296,0.02747694);
   f_1000->SetSavedPoint(1297,0.02751313);
   f_1000->SetSavedPoint(1298,0.02754931);
   f_1000->SetSavedPoint(1299,0.02758549);
   f_1000->SetSavedPoint(1300,0.02762167);
   f_1000->SetSavedPoint(1301,0.02765786);
   f_1000->SetSavedPoint(1302,0.02769404);
   f_1000->SetSavedPoint(1303,0.02773022);
   f_1000->SetSavedPoint(1304,0.0277664);
   f_1000->SetSavedPoint(1305,0.02780258);
   f_1000->SetSavedPoint(1306,0.02784247);
   f_1000->SetSavedPoint(1307,0.02788235);
   f_1000->SetSavedPoint(1308,0.02792224);
   f_1000->SetSavedPoint(1309,0.02796212);
   f_1000->SetSavedPoint(1310,0.02800201);
   f_1000->SetSavedPoint(1311,0.02804189);
   f_1000->SetSavedPoint(1312,0.02808178);
   f_1000->SetSavedPoint(1313,0.02812166);
   f_1000->SetSavedPoint(1314,0.02816154);
   f_1000->SetSavedPoint(1315,0.02820143);
   f_1000->SetSavedPoint(1316,0.02824383);
   f_1000->SetSavedPoint(1317,0.02828623);
   f_1000->SetSavedPoint(1318,0.02832863);
   f_1000->SetSavedPoint(1319,0.02837104);
   f_1000->SetSavedPoint(1320,0.02841344);
   f_1000->SetSavedPoint(1321,0.02845584);
   f_1000->SetSavedPoint(1322,0.02849824);
   f_1000->SetSavedPoint(1323,0.02854064);
   f_1000->SetSavedPoint(1324,0.02858305);
   f_1000->SetSavedPoint(1325,0.02862545);
   f_1000->SetSavedPoint(1326,0.02866777);
   f_1000->SetSavedPoint(1327,0.02871008);
   f_1000->SetSavedPoint(1328,0.0287524);
   f_1000->SetSavedPoint(1329,0.02879472);
   f_1000->SetSavedPoint(1330,0.02883704);
   f_1000->SetSavedPoint(1331,0.02887936);
   f_1000->SetSavedPoint(1332,0.02892168);
   f_1000->SetSavedPoint(1333,0.028964);
   f_1000->SetSavedPoint(1334,0.02900631);
   f_1000->SetSavedPoint(1335,0.02904863);
   f_1000->SetSavedPoint(1336,0.0290893);
   f_1000->SetSavedPoint(1337,0.02912996);
   f_1000->SetSavedPoint(1338,0.02917063);
   f_1000->SetSavedPoint(1339,0.02921129);
   f_1000->SetSavedPoint(1340,0.02925196);
   f_1000->SetSavedPoint(1341,0.02929262);
   f_1000->SetSavedPoint(1342,0.02933329);
   f_1000->SetSavedPoint(1343,0.02937395);
   f_1000->SetSavedPoint(1344,0.02941462);
   f_1000->SetSavedPoint(1345,0.02945528);
   f_1000->SetSavedPoint(1346,0.02949535);
   f_1000->SetSavedPoint(1347,0.02953541);
   f_1000->SetSavedPoint(1348,0.02957547);
   f_1000->SetSavedPoint(1349,0.02961554);
   f_1000->SetSavedPoint(1350,0.0296556);
   f_1000->SetSavedPoint(1351,0.02969567);
   f_1000->SetSavedPoint(1352,0.02973573);
   f_1000->SetSavedPoint(1353,0.0297758);
   f_1000->SetSavedPoint(1354,0.02981586);
   f_1000->SetSavedPoint(1355,0.02985592);
   f_1000->SetSavedPoint(1356,0.02989768);
   f_1000->SetSavedPoint(1357,0.02993943);
   f_1000->SetSavedPoint(1358,0.02998119);
   f_1000->SetSavedPoint(1359,0.03002294);
   f_1000->SetSavedPoint(1360,0.03006469);
   f_1000->SetSavedPoint(1361,0.03010645);
   f_1000->SetSavedPoint(1362,0.0301482);
   f_1000->SetSavedPoint(1363,0.03018995);
   f_1000->SetSavedPoint(1364,0.03023171);
   f_1000->SetSavedPoint(1365,0.03027346);
   f_1000->SetSavedPoint(1366,0.03031746);
   f_1000->SetSavedPoint(1367,0.03036146);
   f_1000->SetSavedPoint(1368,0.03040545);
   f_1000->SetSavedPoint(1369,0.03044945);
   f_1000->SetSavedPoint(1370,0.03049345);
   f_1000->SetSavedPoint(1371,0.03053745);
   f_1000->SetSavedPoint(1372,0.03058144);
   f_1000->SetSavedPoint(1373,0.03062544);
   f_1000->SetSavedPoint(1374,0.03066944);
   f_1000->SetSavedPoint(1375,0.03071344);
   f_1000->SetSavedPoint(1376,0.03075787);
   f_1000->SetSavedPoint(1377,0.03080231);
   f_1000->SetSavedPoint(1378,0.03084675);
   f_1000->SetSavedPoint(1379,0.03089119);
   f_1000->SetSavedPoint(1380,0.03093563);
   f_1000->SetSavedPoint(1381,0.03098006);
   f_1000->SetSavedPoint(1382,0.0310245);
   f_1000->SetSavedPoint(1383,0.03106894);
   f_1000->SetSavedPoint(1384,0.03111338);
   f_1000->SetSavedPoint(1385,0.03115782);
   f_1000->SetSavedPoint(1386,0.03120097);
   f_1000->SetSavedPoint(1387,0.03124411);
   f_1000->SetSavedPoint(1388,0.03128726);
   f_1000->SetSavedPoint(1389,0.03133041);
   f_1000->SetSavedPoint(1390,0.03137356);
   f_1000->SetSavedPoint(1391,0.03141671);
   f_1000->SetSavedPoint(1392,0.03145986);
   f_1000->SetSavedPoint(1393,0.03150301);
   f_1000->SetSavedPoint(1394,0.03154615);
   f_1000->SetSavedPoint(1395,0.0315893);
   f_1000->SetSavedPoint(1396,0.03163128);
   f_1000->SetSavedPoint(1397,0.03167325);
   f_1000->SetSavedPoint(1398,0.03171523);
   f_1000->SetSavedPoint(1399,0.0317572);
   f_1000->SetSavedPoint(1400,0.03179918);
   f_1000->SetSavedPoint(1401,0.03184115);
   f_1000->SetSavedPoint(1402,0.03188312);
   f_1000->SetSavedPoint(1403,0.0319251);
   f_1000->SetSavedPoint(1404,0.03196707);
   f_1000->SetSavedPoint(1405,0.03200905);
   f_1000->SetSavedPoint(1406,0.03205084);
   f_1000->SetSavedPoint(1407,0.03209264);
   f_1000->SetSavedPoint(1408,0.03213443);
   f_1000->SetSavedPoint(1409,0.03217623);
   f_1000->SetSavedPoint(1410,0.03221802);
   f_1000->SetSavedPoint(1411,0.03225982);
   f_1000->SetSavedPoint(1412,0.03230161);
   f_1000->SetSavedPoint(1413,0.03234341);
   f_1000->SetSavedPoint(1414,0.0323852);
   f_1000->SetSavedPoint(1415,0.032427);
   f_1000->SetSavedPoint(1416,0.03246905);
   f_1000->SetSavedPoint(1417,0.03251111);
   f_1000->SetSavedPoint(1418,0.03255317);
   f_1000->SetSavedPoint(1419,0.03259523);
   f_1000->SetSavedPoint(1420,0.03263728);
   f_1000->SetSavedPoint(1421,0.03267934);
   f_1000->SetSavedPoint(1422,0.0327214);
   f_1000->SetSavedPoint(1423,0.03276346);
   f_1000->SetSavedPoint(1424,0.03280551);
   f_1000->SetSavedPoint(1425,0.03284757);
   f_1000->SetSavedPoint(1426,0.03288987);
   f_1000->SetSavedPoint(1427,0.03293216);
   f_1000->SetSavedPoint(1428,0.03297445);
   f_1000->SetSavedPoint(1429,0.03301675);
   f_1000->SetSavedPoint(1430,0.03305904);
   f_1000->SetSavedPoint(1431,0.03310134);
   f_1000->SetSavedPoint(1432,0.03314363);
   f_1000->SetSavedPoint(1433,0.03318593);
   f_1000->SetSavedPoint(1434,0.03322822);
   f_1000->SetSavedPoint(1435,0.03327052);
   f_1000->SetSavedPoint(1436,0.03331319);
   f_1000->SetSavedPoint(1437,0.03335587);
   f_1000->SetSavedPoint(1438,0.03339854);
   f_1000->SetSavedPoint(1439,0.03344121);
   f_1000->SetSavedPoint(1440,0.03348389);
   f_1000->SetSavedPoint(1441,0.03352656);
   f_1000->SetSavedPoint(1442,0.03356924);
   f_1000->SetSavedPoint(1443,0.03361191);
   f_1000->SetSavedPoint(1444,0.03365458);
   f_1000->SetSavedPoint(1445,0.03369726);
   f_1000->SetSavedPoint(1446,0.03374066);
   f_1000->SetSavedPoint(1447,0.03378406);
   f_1000->SetSavedPoint(1448,0.03382747);
   f_1000->SetSavedPoint(1449,0.03387087);
   f_1000->SetSavedPoint(1450,0.03391427);
   f_1000->SetSavedPoint(1451,0.03395768);
   f_1000->SetSavedPoint(1452,0.03400108);
   f_1000->SetSavedPoint(1453,0.03404448);
   f_1000->SetSavedPoint(1454,0.03408789);
   f_1000->SetSavedPoint(1455,0.03413129);
   f_1000->SetSavedPoint(1456,0.03417558);
   f_1000->SetSavedPoint(1457,0.03421988);
   f_1000->SetSavedPoint(1458,0.03426417);
   f_1000->SetSavedPoint(1459,0.03430846);
   f_1000->SetSavedPoint(1460,0.03435276);
   f_1000->SetSavedPoint(1461,0.03439705);
   f_1000->SetSavedPoint(1462,0.03444134);
   f_1000->SetSavedPoint(1463,0.03448563);
   f_1000->SetSavedPoint(1464,0.03452993);
   f_1000->SetSavedPoint(1465,0.03457422);
   f_1000->SetSavedPoint(1466,0.03461916);
   f_1000->SetSavedPoint(1467,0.0346641);
   f_1000->SetSavedPoint(1468,0.03470905);
   f_1000->SetSavedPoint(1469,0.03475399);
   f_1000->SetSavedPoint(1470,0.03479893);
   f_1000->SetSavedPoint(1471,0.03484387);
   f_1000->SetSavedPoint(1472,0.03488882);
   f_1000->SetSavedPoint(1473,0.03493376);
   f_1000->SetSavedPoint(1474,0.0349787);
   f_1000->SetSavedPoint(1475,0.03502364);
   f_1000->SetSavedPoint(1476,0.03506914);
   f_1000->SetSavedPoint(1477,0.03511463);
   f_1000->SetSavedPoint(1478,0.03516013);
   f_1000->SetSavedPoint(1479,0.03520563);
   f_1000->SetSavedPoint(1480,0.03525112);
   f_1000->SetSavedPoint(1481,0.03529662);
   f_1000->SetSavedPoint(1482,0.03534211);
   f_1000->SetSavedPoint(1483,0.03538761);
   f_1000->SetSavedPoint(1484,0.0354331);
   f_1000->SetSavedPoint(1485,0.0354786);
   f_1000->SetSavedPoint(1486,0.03552542);
   f_1000->SetSavedPoint(1487,0.03557225);
   f_1000->SetSavedPoint(1488,0.03561907);
   f_1000->SetSavedPoint(1489,0.03566589);
   f_1000->SetSavedPoint(1490,0.03571271);
   f_1000->SetSavedPoint(1491,0.03575954);
   f_1000->SetSavedPoint(1492,0.03580636);
   f_1000->SetSavedPoint(1493,0.03585318);
   f_1000->SetSavedPoint(1494,0.03590001);
   f_1000->SetSavedPoint(1495,0.03594683);
   f_1000->SetSavedPoint(1496,0.03599606);
   f_1000->SetSavedPoint(1497,0.03604529);
   f_1000->SetSavedPoint(1498,0.03609452);
   f_1000->SetSavedPoint(1499,0.03614374);
   f_1000->SetSavedPoint(1500,0.03619297);
   f_1000->SetSavedPoint(1501,0.0362422);
   f_1000->SetSavedPoint(1502,0.03629143);
   f_1000->SetSavedPoint(1503,0.03634066);
   f_1000->SetSavedPoint(1504,0.03638989);
   f_1000->SetSavedPoint(1505,0.03643912);
   f_1000->SetSavedPoint(1506,0.03649056);
   f_1000->SetSavedPoint(1507,0.036542);
   f_1000->SetSavedPoint(1508,0.03659344);
   f_1000->SetSavedPoint(1509,0.03664488);
   f_1000->SetSavedPoint(1510,0.03669633);
   f_1000->SetSavedPoint(1511,0.03674777);
   f_1000->SetSavedPoint(1512,0.03679921);
   f_1000->SetSavedPoint(1513,0.03685065);
   f_1000->SetSavedPoint(1514,0.03690209);
   f_1000->SetSavedPoint(1515,0.03695353);
   f_1000->SetSavedPoint(1516,0.03700531);
   f_1000->SetSavedPoint(1517,0.03705709);
   f_1000->SetSavedPoint(1518,0.03710887);
   f_1000->SetSavedPoint(1519,0.03716065);
   f_1000->SetSavedPoint(1520,0.03721243);
   f_1000->SetSavedPoint(1521,0.03726421);
   f_1000->SetSavedPoint(1522,0.03731599);
   f_1000->SetSavedPoint(1523,0.03736777);
   f_1000->SetSavedPoint(1524,0.03741955);
   f_1000->SetSavedPoint(1525,0.03747133);
   f_1000->SetSavedPoint(1526,0.03752131);
   f_1000->SetSavedPoint(1527,0.0375713);
   f_1000->SetSavedPoint(1528,0.03762129);
   f_1000->SetSavedPoint(1529,0.03767127);
   f_1000->SetSavedPoint(1530,0.03772126);
   f_1000->SetSavedPoint(1531,0.03777125);
   f_1000->SetSavedPoint(1532,0.03782123);
   f_1000->SetSavedPoint(1533,0.03787122);
   f_1000->SetSavedPoint(1534,0.03792121);
   f_1000->SetSavedPoint(1535,0.03797119);
   f_1000->SetSavedPoint(1536,0.03801846);
   f_1000->SetSavedPoint(1537,0.03806572);
   f_1000->SetSavedPoint(1538,0.03811298);
   f_1000->SetSavedPoint(1539,0.03816024);
   f_1000->SetSavedPoint(1540,0.03820751);
   f_1000->SetSavedPoint(1541,0.03825477);
   f_1000->SetSavedPoint(1542,0.03830203);
   f_1000->SetSavedPoint(1543,0.03834929);
   f_1000->SetSavedPoint(1544,0.03839656);
   f_1000->SetSavedPoint(1545,0.03844382);
   f_1000->SetSavedPoint(1546,0.03848876);
   f_1000->SetSavedPoint(1547,0.0385337);
   f_1000->SetSavedPoint(1548,0.03857864);
   f_1000->SetSavedPoint(1549,0.03862358);
   f_1000->SetSavedPoint(1550,0.03866852);
   f_1000->SetSavedPoint(1551,0.03871346);
   f_1000->SetSavedPoint(1552,0.0387584);
   f_1000->SetSavedPoint(1553,0.03880334);
   f_1000->SetSavedPoint(1554,0.03884828);
   f_1000->SetSavedPoint(1555,0.03889322);
   f_1000->SetSavedPoint(1556,0.038937);
   f_1000->SetSavedPoint(1557,0.03898077);
   f_1000->SetSavedPoint(1558,0.03902454);
   f_1000->SetSavedPoint(1559,0.03906831);
   f_1000->SetSavedPoint(1560,0.03911208);
   f_1000->SetSavedPoint(1561,0.03915585);
   f_1000->SetSavedPoint(1562,0.03919962);
   f_1000->SetSavedPoint(1563,0.03924339);
   f_1000->SetSavedPoint(1564,0.03928716);
   f_1000->SetSavedPoint(1565,0.03933093);
   f_1000->SetSavedPoint(1566,0.03937494);
   f_1000->SetSavedPoint(1567,0.03941895);
   f_1000->SetSavedPoint(1568,0.03946296);
   f_1000->SetSavedPoint(1569,0.03950697);
   f_1000->SetSavedPoint(1570,0.03955098);
   f_1000->SetSavedPoint(1571,0.03959499);
   f_1000->SetSavedPoint(1572,0.039639);
   f_1000->SetSavedPoint(1573,0.03968301);
   f_1000->SetSavedPoint(1574,0.03972702);
   f_1000->SetSavedPoint(1575,0.03977103);
   f_1000->SetSavedPoint(1576,0.0398166);
   f_1000->SetSavedPoint(1577,0.03986217);
   f_1000->SetSavedPoint(1578,0.03990774);
   f_1000->SetSavedPoint(1579,0.03995331);
   f_1000->SetSavedPoint(1580,0.03999888);
   f_1000->SetSavedPoint(1581,0.04004445);
   f_1000->SetSavedPoint(1582,0.04009002);
   f_1000->SetSavedPoint(1583,0.04013559);
   f_1000->SetSavedPoint(1584,0.04018116);
   f_1000->SetSavedPoint(1585,0.04022673);
   f_1000->SetSavedPoint(1586,0.04027491);
   f_1000->SetSavedPoint(1587,0.04032309);
   f_1000->SetSavedPoint(1588,0.04037127);
   f_1000->SetSavedPoint(1589,0.04041945);
   f_1000->SetSavedPoint(1590,0.04046763);
   f_1000->SetSavedPoint(1591,0.04051582);
   f_1000->SetSavedPoint(1592,0.040564);
   f_1000->SetSavedPoint(1593,0.04061218);
   f_1000->SetSavedPoint(1594,0.04066036);
   f_1000->SetSavedPoint(1595,0.04070854);
   f_1000->SetSavedPoint(1596,0.04075991);
   f_1000->SetSavedPoint(1597,0.04081127);
   f_1000->SetSavedPoint(1598,0.04086263);
   f_1000->SetSavedPoint(1599,0.04091399);
   f_1000->SetSavedPoint(1600,0.04096536);
   f_1000->SetSavedPoint(1601,0.04101672);
   f_1000->SetSavedPoint(1602,0.04106808);
   f_1000->SetSavedPoint(1603,0.04111945);
   f_1000->SetSavedPoint(1604,0.04117081);
   f_1000->SetSavedPoint(1605,0.04122217);
   f_1000->SetSavedPoint(1606,0.04127615);
   f_1000->SetSavedPoint(1607,0.04133013);
   f_1000->SetSavedPoint(1608,0.0413841);
   f_1000->SetSavedPoint(1609,0.04143808);
   f_1000->SetSavedPoint(1610,0.04149206);
   f_1000->SetSavedPoint(1611,0.04154603);
   f_1000->SetSavedPoint(1612,0.04160001);
   f_1000->SetSavedPoint(1613,0.04165399);
   f_1000->SetSavedPoint(1614,0.04170796);
   f_1000->SetSavedPoint(1615,0.04176194);
   f_1000->SetSavedPoint(1616,0.04181627);
   f_1000->SetSavedPoint(1617,0.0418706);
   f_1000->SetSavedPoint(1618,0.04192493);
   f_1000->SetSavedPoint(1619,0.04197926);
   f_1000->SetSavedPoint(1620,0.04203359);
   f_1000->SetSavedPoint(1621,0.04208793);
   f_1000->SetSavedPoint(1622,0.04214226);
   f_1000->SetSavedPoint(1623,0.04219659);
   f_1000->SetSavedPoint(1624,0.04225092);
   f_1000->SetSavedPoint(1625,0.04230525);
   f_1000->SetSavedPoint(1626,0.04235682);
   f_1000->SetSavedPoint(1627,0.04240839);
   f_1000->SetSavedPoint(1628,0.04245996);
   f_1000->SetSavedPoint(1629,0.04251153);
   f_1000->SetSavedPoint(1630,0.0425631);
   f_1000->SetSavedPoint(1631,0.04261467);
   f_1000->SetSavedPoint(1632,0.04266624);
   f_1000->SetSavedPoint(1633,0.04271781);
   f_1000->SetSavedPoint(1634,0.04276938);
   f_1000->SetSavedPoint(1635,0.04282095);
   f_1000->SetSavedPoint(1636,0.04286772);
   f_1000->SetSavedPoint(1637,0.04291448);
   f_1000->SetSavedPoint(1638,0.04296125);
   f_1000->SetSavedPoint(1639,0.04300801);
   f_1000->SetSavedPoint(1640,0.04305478);
   f_1000->SetSavedPoint(1641,0.04310154);
   f_1000->SetSavedPoint(1642,0.04314831);
   f_1000->SetSavedPoint(1643,0.04319508);
   f_1000->SetSavedPoint(1644,0.04324184);
   f_1000->SetSavedPoint(1645,0.04328861);
   f_1000->SetSavedPoint(1646,0.04333078);
   f_1000->SetSavedPoint(1647,0.04337296);
   f_1000->SetSavedPoint(1648,0.04341514);
   f_1000->SetSavedPoint(1649,0.04345732);
   f_1000->SetSavedPoint(1650,0.04349949);
   f_1000->SetSavedPoint(1651,0.04354167);
   f_1000->SetSavedPoint(1652,0.04358385);
   f_1000->SetSavedPoint(1653,0.04362602);
   f_1000->SetSavedPoint(1654,0.0436682);
   f_1000->SetSavedPoint(1655,0.04371038);
   f_1000->SetSavedPoint(1656,0.04375027);
   f_1000->SetSavedPoint(1657,0.04379016);
   f_1000->SetSavedPoint(1658,0.04383005);
   f_1000->SetSavedPoint(1659,0.04386995);
   f_1000->SetSavedPoint(1660,0.04390984);
   f_1000->SetSavedPoint(1661,0.04394973);
   f_1000->SetSavedPoint(1662,0.04398963);
   f_1000->SetSavedPoint(1663,0.04402952);
   f_1000->SetSavedPoint(1664,0.04406941);
   f_1000->SetSavedPoint(1665,0.0441093);
   f_1000->SetSavedPoint(1666,0.04415052);
   f_1000->SetSavedPoint(1667,0.04419173);
   f_1000->SetSavedPoint(1668,0.04423294);
   f_1000->SetSavedPoint(1669,0.04427415);
   f_1000->SetSavedPoint(1670,0.04431536);
   f_1000->SetSavedPoint(1671,0.04435657);
   f_1000->SetSavedPoint(1672,0.04439778);
   f_1000->SetSavedPoint(1673,0.04443899);
   f_1000->SetSavedPoint(1674,0.0444802);
   f_1000->SetSavedPoint(1675,0.04452141);
   f_1000->SetSavedPoint(1676,0.04456745);
   f_1000->SetSavedPoint(1677,0.0446135);
   f_1000->SetSavedPoint(1678,0.04465954);
   f_1000->SetSavedPoint(1679,0.04470558);
   f_1000->SetSavedPoint(1680,0.04475163);
   f_1000->SetSavedPoint(1681,0.04479767);
   f_1000->SetSavedPoint(1682,0.04484371);
   f_1000->SetSavedPoint(1683,0.04488976);
   f_1000->SetSavedPoint(1684,0.0449358);
   f_1000->SetSavedPoint(1685,0.04498184);
   f_1000->SetSavedPoint(1686,0.04503429);
   f_1000->SetSavedPoint(1687,0.04508674);
   f_1000->SetSavedPoint(1688,0.04513918);
   f_1000->SetSavedPoint(1689,0.04519163);
   f_1000->SetSavedPoint(1690,0.04524408);
   f_1000->SetSavedPoint(1691,0.04529653);
   f_1000->SetSavedPoint(1692,0.04534897);
   f_1000->SetSavedPoint(1693,0.04540142);
   f_1000->SetSavedPoint(1694,0.04545387);
   f_1000->SetSavedPoint(1695,0.04550631);
   f_1000->SetSavedPoint(1696,0.04556405);
   f_1000->SetSavedPoint(1697,0.04562179);
   f_1000->SetSavedPoint(1698,0.04567953);
   f_1000->SetSavedPoint(1699,0.04573727);
   f_1000->SetSavedPoint(1700,0.04579502);
   f_1000->SetSavedPoint(1701,0.04585276);
   f_1000->SetSavedPoint(1702,0.0459105);
   f_1000->SetSavedPoint(1703,0.04596824);
   f_1000->SetSavedPoint(1704,0.04602598);
   f_1000->SetSavedPoint(1705,0.04608372);
   f_1000->SetSavedPoint(1706,0.04614427);
   f_1000->SetSavedPoint(1707,0.04620482);
   f_1000->SetSavedPoint(1708,0.04626537);
   f_1000->SetSavedPoint(1709,0.04632592);
   f_1000->SetSavedPoint(1710,0.04638647);
   f_1000->SetSavedPoint(1711,0.04644702);
   f_1000->SetSavedPoint(1712,0.04650757);
   f_1000->SetSavedPoint(1713,0.04656812);
   f_1000->SetSavedPoint(1714,0.04662867);
   f_1000->SetSavedPoint(1715,0.04668923);
   f_1000->SetSavedPoint(1716,0.04675035);
   f_1000->SetSavedPoint(1717,0.04681147);
   f_1000->SetSavedPoint(1718,0.04687259);
   f_1000->SetSavedPoint(1719,0.04693371);
   f_1000->SetSavedPoint(1720,0.04699483);
   f_1000->SetSavedPoint(1721,0.04705595);
   f_1000->SetSavedPoint(1722,0.04711708);
   f_1000->SetSavedPoint(1723,0.0471782);
   f_1000->SetSavedPoint(1724,0.04723932);
   f_1000->SetSavedPoint(1725,0.04730044);
   f_1000->SetSavedPoint(1726,0.04736021);
   f_1000->SetSavedPoint(1727,0.04741998);
   f_1000->SetSavedPoint(1728,0.04747975);
   f_1000->SetSavedPoint(1729,0.04753952);
   f_1000->SetSavedPoint(1730,0.04759929);
   f_1000->SetSavedPoint(1731,0.04765906);
   f_1000->SetSavedPoint(1732,0.04771883);
   f_1000->SetSavedPoint(1733,0.0477786);
   f_1000->SetSavedPoint(1734,0.04783837);
   f_1000->SetSavedPoint(1735,0.04789814);
   f_1000->SetSavedPoint(1736,0.04795452);
   f_1000->SetSavedPoint(1737,0.0480109);
   f_1000->SetSavedPoint(1738,0.04806728);
   f_1000->SetSavedPoint(1739,0.04812367);
   f_1000->SetSavedPoint(1740,0.04818005);
   f_1000->SetSavedPoint(1741,0.04823643);
   f_1000->SetSavedPoint(1742,0.04829281);
   f_1000->SetSavedPoint(1743,0.04834919);
   f_1000->SetSavedPoint(1744,0.04840558);
   f_1000->SetSavedPoint(1745,0.04846196);
   f_1000->SetSavedPoint(1746,0.04851401);
   f_1000->SetSavedPoint(1747,0.04856607);
   f_1000->SetSavedPoint(1748,0.04861812);
   f_1000->SetSavedPoint(1749,0.04867018);
   f_1000->SetSavedPoint(1750,0.04872223);
   f_1000->SetSavedPoint(1751,0.04877429);
   f_1000->SetSavedPoint(1752,0.04882635);
   f_1000->SetSavedPoint(1753,0.0488784);
   f_1000->SetSavedPoint(1754,0.04893046);
   f_1000->SetSavedPoint(1755,0.04898251);
   f_1000->SetSavedPoint(1756,0.04903231);
   f_1000->SetSavedPoint(1757,0.04908211);
   f_1000->SetSavedPoint(1758,0.04913192);
   f_1000->SetSavedPoint(1759,0.04918172);
   f_1000->SetSavedPoint(1760,0.04923152);
   f_1000->SetSavedPoint(1761,0.04928132);
   f_1000->SetSavedPoint(1762,0.04933112);
   f_1000->SetSavedPoint(1763,0.04938092);
   f_1000->SetSavedPoint(1764,0.04943073);
   f_1000->SetSavedPoint(1765,0.04948053);
   f_1000->SetSavedPoint(1766,0.04953234);
   f_1000->SetSavedPoint(1767,0.04958415);
   f_1000->SetSavedPoint(1768,0.04963596);
   f_1000->SetSavedPoint(1769,0.04968777);
   f_1000->SetSavedPoint(1770,0.04973958);
   f_1000->SetSavedPoint(1771,0.0497914);
   f_1000->SetSavedPoint(1772,0.04984321);
   f_1000->SetSavedPoint(1773,0.04989502);
   f_1000->SetSavedPoint(1774,0.04994683);
   f_1000->SetSavedPoint(1775,0.04999864);
   f_1000->SetSavedPoint(1776,0.05005492);
   f_1000->SetSavedPoint(1777,0.0501112);
   f_1000->SetSavedPoint(1778,0.05016748);
   f_1000->SetSavedPoint(1779,0.05022376);
   f_1000->SetSavedPoint(1780,0.05028004);
   f_1000->SetSavedPoint(1781,0.05033632);
   f_1000->SetSavedPoint(1782,0.0503926);
   f_1000->SetSavedPoint(1783,0.05044888);
   f_1000->SetSavedPoint(1784,0.05050515);
   f_1000->SetSavedPoint(1785,0.05056143);
   f_1000->SetSavedPoint(1786,0.05062);
   f_1000->SetSavedPoint(1787,0.05067858);
   f_1000->SetSavedPoint(1788,0.05073715);
   f_1000->SetSavedPoint(1789,0.05079572);
   f_1000->SetSavedPoint(1790,0.05085429);
   f_1000->SetSavedPoint(1791,0.05091286);
   f_1000->SetSavedPoint(1792,0.05097143);
   f_1000->SetSavedPoint(1793,0.05103);
   f_1000->SetSavedPoint(1794,0.05108857);
   f_1000->SetSavedPoint(1795,0.05114715);
   f_1000->SetSavedPoint(1796,0.05120301);
   f_1000->SetSavedPoint(1797,0.05125887);
   f_1000->SetSavedPoint(1798,0.05131474);
   f_1000->SetSavedPoint(1799,0.0513706);
   f_1000->SetSavedPoint(1800,0.05142647);
   f_1000->SetSavedPoint(1801,0.05148233);
   f_1000->SetSavedPoint(1802,0.05153819);
   f_1000->SetSavedPoint(1803,0.05159406);
   f_1000->SetSavedPoint(1804,0.05164992);
   f_1000->SetSavedPoint(1805,0.05170579);
   f_1000->SetSavedPoint(1806,0.05175571);
   f_1000->SetSavedPoint(1807,0.05180564);
   f_1000->SetSavedPoint(1808,0.05185556);
   f_1000->SetSavedPoint(1809,0.05190549);
   f_1000->SetSavedPoint(1810,0.05195541);
   f_1000->SetSavedPoint(1811,0.05200534);
   f_1000->SetSavedPoint(1812,0.05205526);
   f_1000->SetSavedPoint(1813,0.05210519);
   f_1000->SetSavedPoint(1814,0.05215511);
   f_1000->SetSavedPoint(1815,0.05220504);
   f_1000->SetSavedPoint(1816,0.05225047);
   f_1000->SetSavedPoint(1817,0.0522959);
   f_1000->SetSavedPoint(1818,0.05234134);
   f_1000->SetSavedPoint(1819,0.05238677);
   f_1000->SetSavedPoint(1820,0.0524322);
   f_1000->SetSavedPoint(1821,0.05247764);
   f_1000->SetSavedPoint(1822,0.05252307);
   f_1000->SetSavedPoint(1823,0.0525685);
   f_1000->SetSavedPoint(1824,0.05261394);
   f_1000->SetSavedPoint(1825,0.05265937);
   f_1000->SetSavedPoint(1826,0.05270534);
   f_1000->SetSavedPoint(1827,0.05275131);
   f_1000->SetSavedPoint(1828,0.05279728);
   f_1000->SetSavedPoint(1829,0.05284325);
   f_1000->SetSavedPoint(1830,0.05288922);
   f_1000->SetSavedPoint(1831,0.05293519);
   f_1000->SetSavedPoint(1832,0.05298115);
   f_1000->SetSavedPoint(1833,0.05302712);
   f_1000->SetSavedPoint(1834,0.05307309);
   f_1000->SetSavedPoint(1835,0.05311906);
   f_1000->SetSavedPoint(1836,0.05317051);
   f_1000->SetSavedPoint(1837,0.05322197);
   f_1000->SetSavedPoint(1838,0.05327342);
   f_1000->SetSavedPoint(1839,0.05332487);
   f_1000->SetSavedPoint(1840,0.05337632);
   f_1000->SetSavedPoint(1841,0.05342777);
   f_1000->SetSavedPoint(1842,0.05347922);
   f_1000->SetSavedPoint(1843,0.05353068);
   f_1000->SetSavedPoint(1844,0.05358213);
   f_1000->SetSavedPoint(1845,0.05363358);
   f_1000->SetSavedPoint(1846,0.05369251);
   f_1000->SetSavedPoint(1847,0.05375144);
   f_1000->SetSavedPoint(1848,0.05381038);
   f_1000->SetSavedPoint(1849,0.05386931);
   f_1000->SetSavedPoint(1850,0.05392824);
   f_1000->SetSavedPoint(1851,0.05398717);
   f_1000->SetSavedPoint(1852,0.05404611);
   f_1000->SetSavedPoint(1853,0.05410504);
   f_1000->SetSavedPoint(1854,0.05416397);
   f_1000->SetSavedPoint(1855,0.0542229);
   f_1000->SetSavedPoint(1856,0.05428787);
   f_1000->SetSavedPoint(1857,0.05435284);
   f_1000->SetSavedPoint(1858,0.05441781);
   f_1000->SetSavedPoint(1859,0.05448278);
   f_1000->SetSavedPoint(1860,0.05454774);
   f_1000->SetSavedPoint(1861,0.05461271);
   f_1000->SetSavedPoint(1862,0.05467768);
   f_1000->SetSavedPoint(1863,0.05474265);
   f_1000->SetSavedPoint(1864,0.05480761);
   f_1000->SetSavedPoint(1865,0.05487258);
   f_1000->SetSavedPoint(1866,0.05493969);
   f_1000->SetSavedPoint(1867,0.05500679);
   f_1000->SetSavedPoint(1868,0.0550739);
   f_1000->SetSavedPoint(1869,0.055141);
   f_1000->SetSavedPoint(1870,0.05520811);
   f_1000->SetSavedPoint(1871,0.05527521);
   f_1000->SetSavedPoint(1872,0.05534232);
   f_1000->SetSavedPoint(1873,0.05540942);
   f_1000->SetSavedPoint(1874,0.05547653);
   f_1000->SetSavedPoint(1875,0.05554364);
   f_1000->SetSavedPoint(1876,0.05560827);
   f_1000->SetSavedPoint(1877,0.0556729);
   f_1000->SetSavedPoint(1878,0.05573754);
   f_1000->SetSavedPoint(1879,0.05580217);
   f_1000->SetSavedPoint(1880,0.05586681);
   f_1000->SetSavedPoint(1881,0.05593144);
   f_1000->SetSavedPoint(1882,0.05599608);
   f_1000->SetSavedPoint(1883,0.05606071);
   f_1000->SetSavedPoint(1884,0.05612535);
   f_1000->SetSavedPoint(1885,0.05618998);
   f_1000->SetSavedPoint(1886,0.05624928);
   f_1000->SetSavedPoint(1887,0.05630857);
   f_1000->SetSavedPoint(1888,0.05636787);
   f_1000->SetSavedPoint(1889,0.05642716);
   f_1000->SetSavedPoint(1890,0.05648645);
   f_1000->SetSavedPoint(1891,0.05654575);
   f_1000->SetSavedPoint(1892,0.05660504);
   f_1000->SetSavedPoint(1893,0.05666434);
   f_1000->SetSavedPoint(1894,0.05672363);
   f_1000->SetSavedPoint(1895,0.05678293);
   f_1000->SetSavedPoint(1896,0.05683762);
   f_1000->SetSavedPoint(1897,0.0568923);
   f_1000->SetSavedPoint(1898,0.05694699);
   f_1000->SetSavedPoint(1899,0.05700168);
   f_1000->SetSavedPoint(1900,0.05705637);
   f_1000->SetSavedPoint(1901,0.05711106);
   f_1000->SetSavedPoint(1902,0.05716575);
   f_1000->SetSavedPoint(1903,0.05722044);
   f_1000->SetSavedPoint(1904,0.05727513);
   f_1000->SetSavedPoint(1905,0.05732982);
   f_1000->SetSavedPoint(1906,0.05738361);
   f_1000->SetSavedPoint(1907,0.05743741);
   f_1000->SetSavedPoint(1908,0.05749121);
   f_1000->SetSavedPoint(1909,0.05754501);
   f_1000->SetSavedPoint(1910,0.05759881);
   f_1000->SetSavedPoint(1911,0.05765261);
   f_1000->SetSavedPoint(1912,0.05770641);
   f_1000->SetSavedPoint(1913,0.05776021);
   f_1000->SetSavedPoint(1914,0.05781401);
   f_1000->SetSavedPoint(1915,0.05786781);
   f_1000->SetSavedPoint(1916,0.05792443);
   f_1000->SetSavedPoint(1917,0.05798105);
   f_1000->SetSavedPoint(1918,0.05803767);
   f_1000->SetSavedPoint(1919,0.05809429);
   f_1000->SetSavedPoint(1920,0.05815091);
   f_1000->SetSavedPoint(1921,0.05820753);
   f_1000->SetSavedPoint(1922,0.05826415);
   f_1000->SetSavedPoint(1923,0.05832077);
   f_1000->SetSavedPoint(1924,0.05837739);
   f_1000->SetSavedPoint(1925,0.05843401);
   f_1000->SetSavedPoint(1926,0.05849439);
   f_1000->SetSavedPoint(1927,0.05855477);
   f_1000->SetSavedPoint(1928,0.05861516);
   f_1000->SetSavedPoint(1929,0.05867554);
   f_1000->SetSavedPoint(1930,0.05873592);
   f_1000->SetSavedPoint(1931,0.0587963);
   f_1000->SetSavedPoint(1932,0.05885669);
   f_1000->SetSavedPoint(1933,0.05891707);
   f_1000->SetSavedPoint(1934,0.05897745);
   f_1000->SetSavedPoint(1935,0.05903784);
   f_1000->SetSavedPoint(1936,0.05910024);
   f_1000->SetSavedPoint(1937,0.05916265);
   f_1000->SetSavedPoint(1938,0.05922505);
   f_1000->SetSavedPoint(1939,0.05928746);
   f_1000->SetSavedPoint(1940,0.05934987);
   f_1000->SetSavedPoint(1941,0.05941227);
   f_1000->SetSavedPoint(1942,0.05947468);
   f_1000->SetSavedPoint(1943,0.05953709);
   f_1000->SetSavedPoint(1944,0.05959949);
   f_1000->SetSavedPoint(1945,0.0596619);
   f_1000->SetSavedPoint(1946,0.05972457);
   f_1000->SetSavedPoint(1947,0.05978724);
   f_1000->SetSavedPoint(1948,0.05984991);
   f_1000->SetSavedPoint(1949,0.05991257);
   f_1000->SetSavedPoint(1950,0.05997524);
   f_1000->SetSavedPoint(1951,0.06003791);
   f_1000->SetSavedPoint(1952,0.06010058);
   f_1000->SetSavedPoint(1953,0.06016325);
   f_1000->SetSavedPoint(1954,0.06022592);
   f_1000->SetSavedPoint(1955,0.06028858);
   f_1000->SetSavedPoint(1956,0.06035163);
   f_1000->SetSavedPoint(1957,0.06041467);
   f_1000->SetSavedPoint(1958,0.06047772);
   f_1000->SetSavedPoint(1959,0.06054076);
   f_1000->SetSavedPoint(1960,0.0606038);
   f_1000->SetSavedPoint(1961,0.06066685);
   f_1000->SetSavedPoint(1962,0.06072989);
   f_1000->SetSavedPoint(1963,0.06079294);
   f_1000->SetSavedPoint(1964,0.06085598);
   f_1000->SetSavedPoint(1965,0.06091902);
   f_1000->SetSavedPoint(1966,0.06098335);
   f_1000->SetSavedPoint(1967,0.06104767);
   f_1000->SetSavedPoint(1968,0.061112);
   f_1000->SetSavedPoint(1969,0.06117632);
   f_1000->SetSavedPoint(1970,0.06124064);
   f_1000->SetSavedPoint(1971,0.06130497);
   f_1000->SetSavedPoint(1972,0.06136929);
   f_1000->SetSavedPoint(1973,0.06143362);
   f_1000->SetSavedPoint(1974,0.06149794);
   f_1000->SetSavedPoint(1975,0.06156226);
   f_1000->SetSavedPoint(1976,0.06162764);
   f_1000->SetSavedPoint(1977,0.06169301);
   f_1000->SetSavedPoint(1978,0.06175839);
   f_1000->SetSavedPoint(1979,0.06182376);
   f_1000->SetSavedPoint(1980,0.06188914);
   f_1000->SetSavedPoint(1981,0.06195451);
   f_1000->SetSavedPoint(1982,0.06201989);
   f_1000->SetSavedPoint(1983,0.06208526);
   f_1000->SetSavedPoint(1984,0.06215063);
   f_1000->SetSavedPoint(1985,0.06221601);
   f_1000->SetSavedPoint(1986,0.06228127);
   f_1000->SetSavedPoint(1987,0.06234653);
   f_1000->SetSavedPoint(1988,0.06241179);
   f_1000->SetSavedPoint(1989,0.06247705);
   f_1000->SetSavedPoint(1990,0.06254231);
   f_1000->SetSavedPoint(1991,0.06260758);
   f_1000->SetSavedPoint(1992,0.06267284);
   f_1000->SetSavedPoint(1993,0.0627381);
   f_1000->SetSavedPoint(1994,0.06280336);
   f_1000->SetSavedPoint(1995,0.06286862);
   f_1000->SetSavedPoint(1996,0.06293316);
   f_1000->SetSavedPoint(1997,0.0629977);
   f_1000->SetSavedPoint(1998,0.06306224);
   f_1000->SetSavedPoint(1999,0.06312678);
   f_1000->SetSavedPoint(2000,0.06319132);
   f_1000->SetSavedPoint(2001,0.06325587);
   f_1000->SetSavedPoint(2002,0.06332041);
   f_1000->SetSavedPoint(2003,0.06338495);
   f_1000->SetSavedPoint(2004,0.06344949);
   f_1000->SetSavedPoint(2005,0.06351403);
   f_1000->SetSavedPoint(2006,0.06357818);
   f_1000->SetSavedPoint(2007,0.06364232);
   f_1000->SetSavedPoint(2008,0.06370647);
   f_1000->SetSavedPoint(2009,0.06377061);
   f_1000->SetSavedPoint(2010,0.06383476);
   f_1000->SetSavedPoint(2011,0.0638989);
   f_1000->SetSavedPoint(2012,0.06396305);
   f_1000->SetSavedPoint(2013,0.06402719);
   f_1000->SetSavedPoint(2014,0.06409133);
   f_1000->SetSavedPoint(2015,0.06415548);
   f_1000->SetSavedPoint(2016,0.06421969);
   f_1000->SetSavedPoint(2017,0.06428389);
   f_1000->SetSavedPoint(2018,0.0643481);
   f_1000->SetSavedPoint(2019,0.06441231);
   f_1000->SetSavedPoint(2020,0.06447652);
   f_1000->SetSavedPoint(2021,0.06454072);
   f_1000->SetSavedPoint(2022,0.06460493);
   f_1000->SetSavedPoint(2023,0.06466914);
   f_1000->SetSavedPoint(2024,0.06473335);
   f_1000->SetSavedPoint(2025,0.06479755);
   f_1000->SetSavedPoint(2026,0.06486164);
   f_1000->SetSavedPoint(2027,0.06492572);
   f_1000->SetSavedPoint(2028,0.06498981);
   f_1000->SetSavedPoint(2029,0.06505389);
   f_1000->SetSavedPoint(2030,0.06511798);
   f_1000->SetSavedPoint(2031,0.06518206);
   f_1000->SetSavedPoint(2032,0.06524614);
   f_1000->SetSavedPoint(2033,0.06531023);
   f_1000->SetSavedPoint(2034,0.06537431);
   f_1000->SetSavedPoint(2035,0.0654384);
   f_1000->SetSavedPoint(2036,0.06550129);
   f_1000->SetSavedPoint(2037,0.06556418);
   f_1000->SetSavedPoint(2038,0.06562707);
   f_1000->SetSavedPoint(2039,0.06568997);
   f_1000->SetSavedPoint(2040,0.06575286);
   f_1000->SetSavedPoint(2041,0.06581575);
   f_1000->SetSavedPoint(2042,0.06587865);
   f_1000->SetSavedPoint(2043,0.06594154);
   f_1000->SetSavedPoint(2044,0.06600443);
   f_1000->SetSavedPoint(2045,0.06606732);
   f_1000->SetSavedPoint(2046,0.06612784);
   f_1000->SetSavedPoint(2047,0.06618836);
   f_1000->SetSavedPoint(2048,0.06624888);
   f_1000->SetSavedPoint(2049,0.0663094);
   f_1000->SetSavedPoint(2050,0.06636992);
   f_1000->SetSavedPoint(2051,0.06643044);
   f_1000->SetSavedPoint(2052,0.06649096);
   f_1000->SetSavedPoint(2053,0.06655148);
   f_1000->SetSavedPoint(2054,0.06661199);
   f_1000->SetSavedPoint(2055,0.06667251);
   f_1000->SetSavedPoint(2056,0.06673072);
   f_1000->SetSavedPoint(2057,0.06678893);
   f_1000->SetSavedPoint(2058,0.06684713);
   f_1000->SetSavedPoint(2059,0.06690534);
   f_1000->SetSavedPoint(2060,0.06696354);
   f_1000->SetSavedPoint(2061,0.06702175);
   f_1000->SetSavedPoint(2062,0.06707995);
   f_1000->SetSavedPoint(2063,0.06713816);
   f_1000->SetSavedPoint(2064,0.06719636);
   f_1000->SetSavedPoint(2065,0.06725457);
   f_1000->SetSavedPoint(2066,0.06731178);
   f_1000->SetSavedPoint(2067,0.06736898);
   f_1000->SetSavedPoint(2068,0.06742619);
   f_1000->SetSavedPoint(2069,0.0674834);
   f_1000->SetSavedPoint(2070,0.0675406);
   f_1000->SetSavedPoint(2071,0.06759781);
   f_1000->SetSavedPoint(2072,0.06765502);
   f_1000->SetSavedPoint(2073,0.06771222);
   f_1000->SetSavedPoint(2074,0.06776943);
   f_1000->SetSavedPoint(2075,0.06782664);
   f_1000->SetSavedPoint(2076,0.06788393);
   f_1000->SetSavedPoint(2077,0.06794123);
   f_1000->SetSavedPoint(2078,0.06799853);
   f_1000->SetSavedPoint(2079,0.06805583);
   f_1000->SetSavedPoint(2080,0.06811312);
   f_1000->SetSavedPoint(2081,0.06817042);
   f_1000->SetSavedPoint(2082,0.06822772);
   f_1000->SetSavedPoint(2083,0.06828502);
   f_1000->SetSavedPoint(2084,0.06834231);
   f_1000->SetSavedPoint(2085,0.06839961);
   f_1000->SetSavedPoint(2086,0.06845744);
   f_1000->SetSavedPoint(2087,0.06851527);
   f_1000->SetSavedPoint(2088,0.0685731);
   f_1000->SetSavedPoint(2089,0.06863093);
   f_1000->SetSavedPoint(2090,0.06868875);
   f_1000->SetSavedPoint(2091,0.06874658);
   f_1000->SetSavedPoint(2092,0.06880441);
   f_1000->SetSavedPoint(2093,0.06886224);
   f_1000->SetSavedPoint(2094,0.06892007);
   f_1000->SetSavedPoint(2095,0.0689779);
   f_1000->SetSavedPoint(2096,0.06903718);
   f_1000->SetSavedPoint(2097,0.06909647);
   f_1000->SetSavedPoint(2098,0.06915575);
   f_1000->SetSavedPoint(2099,0.06921504);
   f_1000->SetSavedPoint(2100,0.06927432);
   f_1000->SetSavedPoint(2101,0.06933361);
   f_1000->SetSavedPoint(2102,0.06939289);
   f_1000->SetSavedPoint(2103,0.06945218);
   f_1000->SetSavedPoint(2104,0.06951146);
   f_1000->SetSavedPoint(2105,0.06957075);
   f_1000->SetSavedPoint(2106,0.06963309);
   f_1000->SetSavedPoint(2107,0.06969544);
   f_1000->SetSavedPoint(2108,0.06975778);
   f_1000->SetSavedPoint(2109,0.06982013);
   f_1000->SetSavedPoint(2110,0.06988247);
   f_1000->SetSavedPoint(2111,0.06994481);
   f_1000->SetSavedPoint(2112,0.07000716);
   f_1000->SetSavedPoint(2113,0.0700695);
   f_1000->SetSavedPoint(2114,0.07013185);
   f_1000->SetSavedPoint(2115,0.07019419);
   f_1000->SetSavedPoint(2116,0.0702603);
   f_1000->SetSavedPoint(2117,0.07032641);
   f_1000->SetSavedPoint(2118,0.07039252);
   f_1000->SetSavedPoint(2119,0.07045863);
   f_1000->SetSavedPoint(2120,0.07052475);
   f_1000->SetSavedPoint(2121,0.07059086);
   f_1000->SetSavedPoint(2122,0.07065697);
   f_1000->SetSavedPoint(2123,0.07072308);
   f_1000->SetSavedPoint(2124,0.07078919);
   f_1000->SetSavedPoint(2125,0.0708553);
   f_1000->SetSavedPoint(2126,0.07092372);
   f_1000->SetSavedPoint(2127,0.07099214);
   f_1000->SetSavedPoint(2128,0.07106056);
   f_1000->SetSavedPoint(2129,0.07112898);
   f_1000->SetSavedPoint(2130,0.0711974);
   f_1000->SetSavedPoint(2131,0.07126582);
   f_1000->SetSavedPoint(2132,0.07133424);
   f_1000->SetSavedPoint(2133,0.07140267);
   f_1000->SetSavedPoint(2134,0.07147109);
   f_1000->SetSavedPoint(2135,0.07153951);
   f_1000->SetSavedPoint(2136,0.07160743);
   f_1000->SetSavedPoint(2137,0.07167536);
   f_1000->SetSavedPoint(2138,0.07174328);
   f_1000->SetSavedPoint(2139,0.07181121);
   f_1000->SetSavedPoint(2140,0.07187914);
   f_1000->SetSavedPoint(2141,0.07194706);
   f_1000->SetSavedPoint(2142,0.07201499);
   f_1000->SetSavedPoint(2143,0.07208291);
   f_1000->SetSavedPoint(2144,0.07215084);
   f_1000->SetSavedPoint(2145,0.07221877);
   f_1000->SetSavedPoint(2146,0.07228448);
   f_1000->SetSavedPoint(2147,0.07235019);
   f_1000->SetSavedPoint(2148,0.0724159);
   f_1000->SetSavedPoint(2149,0.07248161);
   f_1000->SetSavedPoint(2150,0.07254732);
   f_1000->SetSavedPoint(2151,0.07261303);
   f_1000->SetSavedPoint(2152,0.07267874);
   f_1000->SetSavedPoint(2153,0.07274446);
   f_1000->SetSavedPoint(2154,0.07281017);
   f_1000->SetSavedPoint(2155,0.07287588);
   f_1000->SetSavedPoint(2156,0.07294018);
   f_1000->SetSavedPoint(2157,0.07300448);
   f_1000->SetSavedPoint(2158,0.07306879);
   f_1000->SetSavedPoint(2159,0.07313309);
   f_1000->SetSavedPoint(2160,0.07319739);
   f_1000->SetSavedPoint(2161,0.07326169);
   f_1000->SetSavedPoint(2162,0.073326);
   f_1000->SetSavedPoint(2163,0.0733903);
   f_1000->SetSavedPoint(2164,0.0734546);
   f_1000->SetSavedPoint(2165,0.0735189);
   f_1000->SetSavedPoint(2166,0.07358375);
   f_1000->SetSavedPoint(2167,0.0736486);
   f_1000->SetSavedPoint(2168,0.07371345);
   f_1000->SetSavedPoint(2169,0.0737783);
   f_1000->SetSavedPoint(2170,0.07384315);
   f_1000->SetSavedPoint(2171,0.073908);
   f_1000->SetSavedPoint(2172,0.07397285);
   f_1000->SetSavedPoint(2173,0.07403769);
   f_1000->SetSavedPoint(2174,0.07410254);
   f_1000->SetSavedPoint(2175,0.07416739);
   f_1000->SetSavedPoint(2176,0.07423344);
   f_1000->SetSavedPoint(2177,0.07429948);
   f_1000->SetSavedPoint(2178,0.07436553);
   f_1000->SetSavedPoint(2179,0.07443157);
   f_1000->SetSavedPoint(2180,0.07449762);
   f_1000->SetSavedPoint(2181,0.07456366);
   f_1000->SetSavedPoint(2182,0.0746297);
   f_1000->SetSavedPoint(2183,0.07469575);
   f_1000->SetSavedPoint(2184,0.07476179);
   f_1000->SetSavedPoint(2185,0.07482784);
   f_1000->SetSavedPoint(2186,0.07489399);
   f_1000->SetSavedPoint(2187,0.07496014);
   f_1000->SetSavedPoint(2188,0.07502629);
   f_1000->SetSavedPoint(2189,0.07509244);
   f_1000->SetSavedPoint(2190,0.07515859);
   f_1000->SetSavedPoint(2191,0.07522474);
   f_1000->SetSavedPoint(2192,0.07529089);
   f_1000->SetSavedPoint(2193,0.07535704);
   f_1000->SetSavedPoint(2194,0.07542319);
   f_1000->SetSavedPoint(2195,0.07548934);
   f_1000->SetSavedPoint(2196,0.07555465);
   f_1000->SetSavedPoint(2197,0.07561997);
   f_1000->SetSavedPoint(2198,0.07568528);
   f_1000->SetSavedPoint(2199,0.07575059);
   f_1000->SetSavedPoint(2200,0.0758159);
   f_1000->SetSavedPoint(2201,0.07588121);
   f_1000->SetSavedPoint(2202,0.07594653);
   f_1000->SetSavedPoint(2203,0.07601184);
   f_1000->SetSavedPoint(2204,0.07607715);
   f_1000->SetSavedPoint(2205,0.07614246);
   f_1000->SetSavedPoint(2206,0.07620784);
   f_1000->SetSavedPoint(2207,0.07627321);
   f_1000->SetSavedPoint(2208,0.07633859);
   f_1000->SetSavedPoint(2209,0.07640396);
   f_1000->SetSavedPoint(2210,0.07646934);
   f_1000->SetSavedPoint(2211,0.07653471);
   f_1000->SetSavedPoint(2212,0.07660009);
   f_1000->SetSavedPoint(2213,0.07666546);
   f_1000->SetSavedPoint(2214,0.07673084);
   f_1000->SetSavedPoint(2215,0.07679621);
   f_1000->SetSavedPoint(2216,0.07686363);
   f_1000->SetSavedPoint(2217,0.07693104);
   f_1000->SetSavedPoint(2218,0.07699846);
   f_1000->SetSavedPoint(2219,0.07706587);
   f_1000->SetSavedPoint(2220,0.07713329);
   f_1000->SetSavedPoint(2221,0.0772007);
   f_1000->SetSavedPoint(2222,0.07726812);
   f_1000->SetSavedPoint(2223,0.07733553);
   f_1000->SetSavedPoint(2224,0.07740295);
   f_1000->SetSavedPoint(2225,0.07747036);
   f_1000->SetSavedPoint(2226,0.07754037);
   f_1000->SetSavedPoint(2227,0.07761037);
   f_1000->SetSavedPoint(2228,0.07768037);
   f_1000->SetSavedPoint(2229,0.07775037);
   f_1000->SetSavedPoint(2230,0.07782037);
   f_1000->SetSavedPoint(2231,0.07789038);
   f_1000->SetSavedPoint(2232,0.07796038);
   f_1000->SetSavedPoint(2233,0.07803038);
   f_1000->SetSavedPoint(2234,0.07810038);
   f_1000->SetSavedPoint(2235,0.07817038);
   f_1000->SetSavedPoint(2236,0.07824121);
   f_1000->SetSavedPoint(2237,0.07831203);
   f_1000->SetSavedPoint(2238,0.07838285);
   f_1000->SetSavedPoint(2239,0.07845368);
   f_1000->SetSavedPoint(2240,0.0785245);
   f_1000->SetSavedPoint(2241,0.07859532);
   f_1000->SetSavedPoint(2242,0.07866615);
   f_1000->SetSavedPoint(2243,0.07873697);
   f_1000->SetSavedPoint(2244,0.0788078);
   f_1000->SetSavedPoint(2245,0.07887862);
   f_1000->SetSavedPoint(2246,0.07894815);
   f_1000->SetSavedPoint(2247,0.07901768);
   f_1000->SetSavedPoint(2248,0.07908722);
   f_1000->SetSavedPoint(2249,0.07915675);
   f_1000->SetSavedPoint(2250,0.07922628);
   f_1000->SetSavedPoint(2251,0.07929582);
   f_1000->SetSavedPoint(2252,0.07936535);
   f_1000->SetSavedPoint(2253,0.07943488);
   f_1000->SetSavedPoint(2254,0.07950442);
   f_1000->SetSavedPoint(2255,0.07957395);
   f_1000->SetSavedPoint(2256,0.07964141);
   f_1000->SetSavedPoint(2257,0.07970888);
   f_1000->SetSavedPoint(2258,0.07977634);
   f_1000->SetSavedPoint(2259,0.07984381);
   f_1000->SetSavedPoint(2260,0.07991127);
   f_1000->SetSavedPoint(2261,0.07997874);
   f_1000->SetSavedPoint(2262,0.0800462);
   f_1000->SetSavedPoint(2263,0.08011367);
   f_1000->SetSavedPoint(2264,0.08018113);
   f_1000->SetSavedPoint(2265,0.0802486);
   f_1000->SetSavedPoint(2266,0.08031388);
   f_1000->SetSavedPoint(2267,0.08037915);
   f_1000->SetSavedPoint(2268,0.08044443);
   f_1000->SetSavedPoint(2269,0.08050971);
   f_1000->SetSavedPoint(2270,0.08057499);
   f_1000->SetSavedPoint(2271,0.08064027);
   f_1000->SetSavedPoint(2272,0.08070555);
   f_1000->SetSavedPoint(2273,0.08077082);
   f_1000->SetSavedPoint(2274,0.0808361);
   f_1000->SetSavedPoint(2275,0.08090138);
   f_1000->SetSavedPoint(2276,0.08096452);
   f_1000->SetSavedPoint(2277,0.08102765);
   f_1000->SetSavedPoint(2278,0.08109079);
   f_1000->SetSavedPoint(2279,0.08115393);
   f_1000->SetSavedPoint(2280,0.08121707);
   f_1000->SetSavedPoint(2281,0.0812802);
   f_1000->SetSavedPoint(2282,0.08134334);
   f_1000->SetSavedPoint(2283,0.08140648);
   f_1000->SetSavedPoint(2284,0.08146961);
   f_1000->SetSavedPoint(2285,0.08153275);
   f_1000->SetSavedPoint(2286,0.08159523);
   f_1000->SetSavedPoint(2287,0.08165771);
   f_1000->SetSavedPoint(2288,0.0817202);
   f_1000->SetSavedPoint(2289,0.08178268);
   f_1000->SetSavedPoint(2290,0.08184516);
   f_1000->SetSavedPoint(2291,0.08190764);
   f_1000->SetSavedPoint(2292,0.08197012);
   f_1000->SetSavedPoint(2293,0.08203261);
   f_1000->SetSavedPoint(2294,0.08209509);
   f_1000->SetSavedPoint(2295,0.08215757);
   f_1000->SetSavedPoint(2296,0.08222244);
   f_1000->SetSavedPoint(2297,0.0822873);
   f_1000->SetSavedPoint(2298,0.08235217);
   f_1000->SetSavedPoint(2299,0.08241704);
   f_1000->SetSavedPoint(2300,0.0824819);
   f_1000->SetSavedPoint(2301,0.08254677);
   f_1000->SetSavedPoint(2302,0.08261164);
   f_1000->SetSavedPoint(2303,0.0826765);
   f_1000->SetSavedPoint(2304,0.08274137);
   f_1000->SetSavedPoint(2305,0.08280624);
   f_1000->SetSavedPoint(2306,0.08287537);
   f_1000->SetSavedPoint(2307,0.08294451);
   f_1000->SetSavedPoint(2308,0.08301364);
   f_1000->SetSavedPoint(2309,0.08308277);
   f_1000->SetSavedPoint(2310,0.08315191);
   f_1000->SetSavedPoint(2311,0.08322104);
   f_1000->SetSavedPoint(2312,0.08329017);
   f_1000->SetSavedPoint(2313,0.08335931);
   f_1000->SetSavedPoint(2314,0.08342844);
   f_1000->SetSavedPoint(2315,0.08349757);
   f_1000->SetSavedPoint(2316,0.08356968);
   f_1000->SetSavedPoint(2317,0.08364179);
   f_1000->SetSavedPoint(2318,0.0837139);
   f_1000->SetSavedPoint(2319,0.083786);
   f_1000->SetSavedPoint(2320,0.08385811);
   f_1000->SetSavedPoint(2321,0.08393022);
   f_1000->SetSavedPoint(2322,0.08400233);
   f_1000->SetSavedPoint(2323,0.08407444);
   f_1000->SetSavedPoint(2324,0.08414654);
   f_1000->SetSavedPoint(2325,0.08421865);
   f_1000->SetSavedPoint(2326,0.08429092);
   f_1000->SetSavedPoint(2327,0.08436319);
   f_1000->SetSavedPoint(2328,0.08443546);
   f_1000->SetSavedPoint(2329,0.08450773);
   f_1000->SetSavedPoint(2330,0.08458001);
   f_1000->SetSavedPoint(2331,0.08465228);
   f_1000->SetSavedPoint(2332,0.08472455);
   f_1000->SetSavedPoint(2333,0.08479682);
   f_1000->SetSavedPoint(2334,0.08486909);
   f_1000->SetSavedPoint(2335,0.08494136);
   f_1000->SetSavedPoint(2336,0.08501242);
   f_1000->SetSavedPoint(2337,0.08508349);
   f_1000->SetSavedPoint(2338,0.08515456);
   f_1000->SetSavedPoint(2339,0.08522562);
   f_1000->SetSavedPoint(2340,0.08529669);
   f_1000->SetSavedPoint(2341,0.08536775);
   f_1000->SetSavedPoint(2342,0.08543882);
   f_1000->SetSavedPoint(2343,0.08550989);
   f_1000->SetSavedPoint(2344,0.08558095);
   f_1000->SetSavedPoint(2345,0.08565202);
   f_1000->SetSavedPoint(2346,0.08572266);
   f_1000->SetSavedPoint(2347,0.0857933);
   f_1000->SetSavedPoint(2348,0.08586394);
   f_1000->SetSavedPoint(2349,0.08593458);
   f_1000->SetSavedPoint(2350,0.08600522);
   f_1000->SetSavedPoint(2351,0.08607586);
   f_1000->SetSavedPoint(2352,0.0861465);
   f_1000->SetSavedPoint(2353,0.08621714);
   f_1000->SetSavedPoint(2354,0.08628778);
   f_1000->SetSavedPoint(2355,0.08635842);
   f_1000->SetSavedPoint(2356,0.08642988);
   f_1000->SetSavedPoint(2357,0.08650135);
   f_1000->SetSavedPoint(2358,0.08657282);
   f_1000->SetSavedPoint(2359,0.08664428);
   f_1000->SetSavedPoint(2360,0.08671575);
   f_1000->SetSavedPoint(2361,0.08678722);
   f_1000->SetSavedPoint(2362,0.08685868);
   f_1000->SetSavedPoint(2363,0.08693015);
   f_1000->SetSavedPoint(2364,0.08700162);
   f_1000->SetSavedPoint(2365,0.08707308);
   f_1000->SetSavedPoint(2366,0.08714526);
   f_1000->SetSavedPoint(2367,0.08721744);
   f_1000->SetSavedPoint(2368,0.08728962);
   f_1000->SetSavedPoint(2369,0.0873618);
   f_1000->SetSavedPoint(2370,0.08743398);
   f_1000->SetSavedPoint(2371,0.08750616);
   f_1000->SetSavedPoint(2372,0.08757834);
   f_1000->SetSavedPoint(2373,0.08765052);
   f_1000->SetSavedPoint(2374,0.0877227);
   f_1000->SetSavedPoint(2375,0.08779488);
   f_1000->SetSavedPoint(2376,0.08786614);
   f_1000->SetSavedPoint(2377,0.08793739);
   f_1000->SetSavedPoint(2378,0.08800864);
   f_1000->SetSavedPoint(2379,0.08807989);
   f_1000->SetSavedPoint(2380,0.08815114);
   f_1000->SetSavedPoint(2381,0.0882224);
   f_1000->SetSavedPoint(2382,0.08829365);
   f_1000->SetSavedPoint(2383,0.0883649);
   f_1000->SetSavedPoint(2384,0.08843615);
   f_1000->SetSavedPoint(2385,0.0885074);
   f_1000->SetSavedPoint(2386,0.08857615);
   f_1000->SetSavedPoint(2387,0.0886449);
   f_1000->SetSavedPoint(2388,0.08871364);
   f_1000->SetSavedPoint(2389,0.08878239);
   f_1000->SetSavedPoint(2390,0.08885113);
   f_1000->SetSavedPoint(2391,0.08891988);
   f_1000->SetSavedPoint(2392,0.08898862);
   f_1000->SetSavedPoint(2393,0.08905737);
   f_1000->SetSavedPoint(2394,0.08912611);
   f_1000->SetSavedPoint(2395,0.08919486);
   f_1000->SetSavedPoint(2396,0.08926091);
   f_1000->SetSavedPoint(2397,0.08932697);
   f_1000->SetSavedPoint(2398,0.08939302);
   f_1000->SetSavedPoint(2399,0.08945908);
   f_1000->SetSavedPoint(2400,0.08952513);
   f_1000->SetSavedPoint(2401,0.08959119);
   f_1000->SetSavedPoint(2402,0.08965724);
   f_1000->SetSavedPoint(2403,0.08972329);
   f_1000->SetSavedPoint(2404,0.08978935);
   f_1000->SetSavedPoint(2405,0.0898554);
   f_1000->SetSavedPoint(2406,0.08991934);
   f_1000->SetSavedPoint(2407,0.08998328);
   f_1000->SetSavedPoint(2408,0.09004722);
   f_1000->SetSavedPoint(2409,0.09011116);
   f_1000->SetSavedPoint(2410,0.0901751);
   f_1000->SetSavedPoint(2411,0.09023905);
   f_1000->SetSavedPoint(2412,0.09030299);
   f_1000->SetSavedPoint(2413,0.09036693);
   f_1000->SetSavedPoint(2414,0.09043087);
   f_1000->SetSavedPoint(2415,0.09049481);
   f_1000->SetSavedPoint(2416,0.09055683);
   f_1000->SetSavedPoint(2417,0.09061885);
   f_1000->SetSavedPoint(2418,0.09068088);
   f_1000->SetSavedPoint(2419,0.0907429);
   f_1000->SetSavedPoint(2420,0.09080492);
   f_1000->SetSavedPoint(2421,0.09086695);
   f_1000->SetSavedPoint(2422,0.09092897);
   f_1000->SetSavedPoint(2423,0.09099099);
   f_1000->SetSavedPoint(2424,0.09105302);
   f_1000->SetSavedPoint(2425,0.09111504);
   f_1000->SetSavedPoint(2426,0.09117577);
   f_1000->SetSavedPoint(2427,0.0912365);
   f_1000->SetSavedPoint(2428,0.09129722);
   f_1000->SetSavedPoint(2429,0.09135795);
   f_1000->SetSavedPoint(2430,0.09141868);
   f_1000->SetSavedPoint(2431,0.09147941);
   f_1000->SetSavedPoint(2432,0.09154014);
   f_1000->SetSavedPoint(2433,0.09160086);
   f_1000->SetSavedPoint(2434,0.09166159);
   f_1000->SetSavedPoint(2435,0.09172232);
   f_1000->SetSavedPoint(2436,0.09178446);
   f_1000->SetSavedPoint(2437,0.09184659);
   f_1000->SetSavedPoint(2438,0.09190873);
   f_1000->SetSavedPoint(2439,0.09197087);
   f_1000->SetSavedPoint(2440,0.092033);
   f_1000->SetSavedPoint(2441,0.09209514);
   f_1000->SetSavedPoint(2442,0.09215728);
   f_1000->SetSavedPoint(2443,0.09221941);
   f_1000->SetSavedPoint(2444,0.09228155);
   f_1000->SetSavedPoint(2445,0.09234369);
   f_1000->SetSavedPoint(2446,0.09241095);
   f_1000->SetSavedPoint(2447,0.09247821);
   f_1000->SetSavedPoint(2448,0.09254547);
   f_1000->SetSavedPoint(2449,0.09261274);
   f_1000->SetSavedPoint(2450,0.09268);
   f_1000->SetSavedPoint(2451,0.09274726);
   f_1000->SetSavedPoint(2452,0.09281452);
   f_1000->SetSavedPoint(2453,0.09288178);
   f_1000->SetSavedPoint(2454,0.09294905);
   f_1000->SetSavedPoint(2455,0.09301631);
   f_1000->SetSavedPoint(2456,0.09308971);
   f_1000->SetSavedPoint(2457,0.09316311);
   f_1000->SetSavedPoint(2458,0.09323651);
   f_1000->SetSavedPoint(2459,0.09330992);
   f_1000->SetSavedPoint(2460,0.09338332);
   f_1000->SetSavedPoint(2461,0.09345672);
   f_1000->SetSavedPoint(2462,0.09353012);
   f_1000->SetSavedPoint(2463,0.09360352);
   f_1000->SetSavedPoint(2464,0.09367692);
   f_1000->SetSavedPoint(2465,0.09375033);
   f_1000->SetSavedPoint(2466,0.09382629);
   f_1000->SetSavedPoint(2467,0.09390225);
   f_1000->SetSavedPoint(2468,0.09397822);
   f_1000->SetSavedPoint(2469,0.09405418);
   f_1000->SetSavedPoint(2470,0.09413015);
   f_1000->SetSavedPoint(2471,0.09420611);
   f_1000->SetSavedPoint(2472,0.09428208);
   f_1000->SetSavedPoint(2473,0.09435804);
   f_1000->SetSavedPoint(2474,0.09443401);
   f_1000->SetSavedPoint(2475,0.09450997);
   f_1000->SetSavedPoint(2476,0.09458285);
   f_1000->SetSavedPoint(2477,0.09465572);
   f_1000->SetSavedPoint(2478,0.0947286);
   f_1000->SetSavedPoint(2479,0.09480147);
   f_1000->SetSavedPoint(2480,0.09487435);
   f_1000->SetSavedPoint(2481,0.09494722);
   f_1000->SetSavedPoint(2482,0.0950201);
   f_1000->SetSavedPoint(2483,0.09509297);
   f_1000->SetSavedPoint(2484,0.09516585);
   f_1000->SetSavedPoint(2485,0.09523872);
   f_1000->SetSavedPoint(2486,0.0953052);
   f_1000->SetSavedPoint(2487,0.09537168);
   f_1000->SetSavedPoint(2488,0.09543815);
   f_1000->SetSavedPoint(2489,0.09550463);
   f_1000->SetSavedPoint(2490,0.0955711);
   f_1000->SetSavedPoint(2491,0.09563758);
   f_1000->SetSavedPoint(2492,0.09570405);
   f_1000->SetSavedPoint(2493,0.09577053);
   f_1000->SetSavedPoint(2494,0.095837);
   f_1000->SetSavedPoint(2495,0.09590348);
   f_1000->SetSavedPoint(2496,0.09596482);
   f_1000->SetSavedPoint(2497,0.09602615);
   f_1000->SetSavedPoint(2498,0.09608749);
   f_1000->SetSavedPoint(2499,0.09614883);
   f_1000->SetSavedPoint(2500,0.09621016);
   f_1000->SetSavedPoint(2501,0.0962715);
   f_1000->SetSavedPoint(2502,0.09633284);
   f_1000->SetSavedPoint(2503,0.09639417);
   f_1000->SetSavedPoint(2504,0.09645551);
   f_1000->SetSavedPoint(2505,0.09651685);
   f_1000->SetSavedPoint(2506,0.09657728);
   f_1000->SetSavedPoint(2507,0.09663772);
   f_1000->SetSavedPoint(2508,0.09669816);
   f_1000->SetSavedPoint(2509,0.0967586);
   f_1000->SetSavedPoint(2510,0.09681903);
   f_1000->SetSavedPoint(2511,0.09687947);
   f_1000->SetSavedPoint(2512,0.09693991);
   f_1000->SetSavedPoint(2513,0.09700034);
   f_1000->SetSavedPoint(2514,0.09706078);
   f_1000->SetSavedPoint(2515,0.09712122);
   f_1000->SetSavedPoint(2516,0.09718415);
   f_1000->SetSavedPoint(2517,0.09724707);
   f_1000->SetSavedPoint(2518,0.09731);
   f_1000->SetSavedPoint(2519,0.09737293);
   f_1000->SetSavedPoint(2520,0.09743586);
   f_1000->SetSavedPoint(2521,0.09749879);
   f_1000->SetSavedPoint(2522,0.09756171);
   f_1000->SetSavedPoint(2523,0.09762464);
   f_1000->SetSavedPoint(2524,0.09768757);
   f_1000->SetSavedPoint(2525,0.0977505);
   f_1000->SetSavedPoint(2526,0.09781577);
   f_1000->SetSavedPoint(2527,0.09788105);
   f_1000->SetSavedPoint(2528,0.09794633);
   f_1000->SetSavedPoint(2529,0.09801161);
   f_1000->SetSavedPoint(2530,0.09807689);
   f_1000->SetSavedPoint(2531,0.09814216);
   f_1000->SetSavedPoint(2532,0.09820744);
   f_1000->SetSavedPoint(2533,0.09827272);
   f_1000->SetSavedPoint(2534,0.098338);
   f_1000->SetSavedPoint(2535,0.09840328);
   f_1000->SetSavedPoint(2536,0.09846815);
   f_1000->SetSavedPoint(2537,0.09853302);
   f_1000->SetSavedPoint(2538,0.09859789);
   f_1000->SetSavedPoint(2539,0.09866276);
   f_1000->SetSavedPoint(2540,0.09872763);
   f_1000->SetSavedPoint(2541,0.0987925);
   f_1000->SetSavedPoint(2542,0.09885737);
   f_1000->SetSavedPoint(2543,0.09892224);
   f_1000->SetSavedPoint(2544,0.09898711);
   f_1000->SetSavedPoint(2545,0.09905198);
   f_1000->SetSavedPoint(2546,0.09911426);
   f_1000->SetSavedPoint(2547,0.09917653);
   f_1000->SetSavedPoint(2548,0.09923881);
   f_1000->SetSavedPoint(2549,0.09930109);
   f_1000->SetSavedPoint(2550,0.09936336);
   f_1000->SetSavedPoint(2551,0.09942564);
   f_1000->SetSavedPoint(2552,0.09948791);
   f_1000->SetSavedPoint(2553,0.09955019);
   f_1000->SetSavedPoint(2554,0.09961247);
   f_1000->SetSavedPoint(2555,0.09967474);
   f_1000->SetSavedPoint(2556,0.0997344);
   f_1000->SetSavedPoint(2557,0.09979405);
   f_1000->SetSavedPoint(2558,0.0998537);
   f_1000->SetSavedPoint(2559,0.09991336);
   f_1000->SetSavedPoint(2560,0.09997301);
   f_1000->SetSavedPoint(2561,0.1000327);
   f_1000->SetSavedPoint(2562,0.1000923);
   f_1000->SetSavedPoint(2563,0.100152);
   f_1000->SetSavedPoint(2564,0.1002116);
   f_1000->SetSavedPoint(2565,0.1002713);
   f_1000->SetSavedPoint(2566,0.1003292);
   f_1000->SetSavedPoint(2567,0.1003872);
   f_1000->SetSavedPoint(2568,0.1004451);
   f_1000->SetSavedPoint(2569,0.1005031);
   f_1000->SetSavedPoint(2570,0.1005611);
   f_1000->SetSavedPoint(2571,0.100619);
   f_1000->SetSavedPoint(2572,0.100677);
   f_1000->SetSavedPoint(2573,0.1007349);
   f_1000->SetSavedPoint(2574,0.1007929);
   f_1000->SetSavedPoint(2575,0.1008508);
   f_1000->SetSavedPoint(2576,0.1009076);
   f_1000->SetSavedPoint(2577,0.1009644);
   f_1000->SetSavedPoint(2578,0.1010212);
   f_1000->SetSavedPoint(2579,0.101078);
   f_1000->SetSavedPoint(2580,0.1011348);
   f_1000->SetSavedPoint(2581,0.1011916);
   f_1000->SetSavedPoint(2582,0.1012484);
   f_1000->SetSavedPoint(2583,0.1013052);
   f_1000->SetSavedPoint(2584,0.101362);
   f_1000->SetSavedPoint(2585,0.1014188);
   f_1000->SetSavedPoint(2586,0.101475);
   f_1000->SetSavedPoint(2587,0.1015313);
   f_1000->SetSavedPoint(2588,0.1015875);
   f_1000->SetSavedPoint(2589,0.1016437);
   f_1000->SetSavedPoint(2590,0.1017);
   f_1000->SetSavedPoint(2591,0.1017562);
   f_1000->SetSavedPoint(2592,0.1018125);
   f_1000->SetSavedPoint(2593,0.1018687);
   f_1000->SetSavedPoint(2594,0.101925);
   f_1000->SetSavedPoint(2595,0.1019812);
   f_1000->SetSavedPoint(2596,0.1020385);
   f_1000->SetSavedPoint(2597,0.1020958);
   f_1000->SetSavedPoint(2598,0.1021531);
   f_1000->SetSavedPoint(2599,0.1022104);
   f_1000->SetSavedPoint(2600,0.1022676);
   f_1000->SetSavedPoint(2601,0.1023249);
   f_1000->SetSavedPoint(2602,0.1023822);
   f_1000->SetSavedPoint(2603,0.1024395);
   f_1000->SetSavedPoint(2604,0.1024968);
   f_1000->SetSavedPoint(2605,0.102554);
   f_1000->SetSavedPoint(2606,0.1026141);
   f_1000->SetSavedPoint(2607,0.1026742);
   f_1000->SetSavedPoint(2608,0.1027343);
   f_1000->SetSavedPoint(2609,0.1027943);
   f_1000->SetSavedPoint(2610,0.1028544);
   f_1000->SetSavedPoint(2611,0.1029145);
   f_1000->SetSavedPoint(2612,0.1029746);
   f_1000->SetSavedPoint(2613,0.1030346);
   f_1000->SetSavedPoint(2614,0.1030947);
   f_1000->SetSavedPoint(2615,0.1031548);
   f_1000->SetSavedPoint(2616,0.103218);
   f_1000->SetSavedPoint(2617,0.1032812);
   f_1000->SetSavedPoint(2618,0.1033444);
   f_1000->SetSavedPoint(2619,0.1034076);
   f_1000->SetSavedPoint(2620,0.1034708);
   f_1000->SetSavedPoint(2621,0.103534);
   f_1000->SetSavedPoint(2622,0.1035972);
   f_1000->SetSavedPoint(2623,0.1036604);
   f_1000->SetSavedPoint(2624,0.1037236);
   f_1000->SetSavedPoint(2625,0.1037868);
   f_1000->SetSavedPoint(2626,0.1038521);
   f_1000->SetSavedPoint(2627,0.1039174);
   f_1000->SetSavedPoint(2628,0.1039827);
   f_1000->SetSavedPoint(2629,0.1040479);
   f_1000->SetSavedPoint(2630,0.1041132);
   f_1000->SetSavedPoint(2631,0.1041785);
   f_1000->SetSavedPoint(2632,0.1042438);
   f_1000->SetSavedPoint(2633,0.1043091);
   f_1000->SetSavedPoint(2634,0.1043744);
   f_1000->SetSavedPoint(2635,0.1044397);
   f_1000->SetSavedPoint(2636,0.1045057);
   f_1000->SetSavedPoint(2637,0.1045718);
   f_1000->SetSavedPoint(2638,0.1046378);
   f_1000->SetSavedPoint(2639,0.1047039);
   f_1000->SetSavedPoint(2640,0.1047699);
   f_1000->SetSavedPoint(2641,0.104836);
   f_1000->SetSavedPoint(2642,0.104902);
   f_1000->SetSavedPoint(2643,0.1049681);
   f_1000->SetSavedPoint(2644,0.1050341);
   f_1000->SetSavedPoint(2645,0.1051002);
   f_1000->SetSavedPoint(2646,0.1051653);
   f_1000->SetSavedPoint(2647,0.1052305);
   f_1000->SetSavedPoint(2648,0.1052956);
   f_1000->SetSavedPoint(2649,0.1053608);
   f_1000->SetSavedPoint(2650,0.1054259);
   f_1000->SetSavedPoint(2651,0.1054911);
   f_1000->SetSavedPoint(2652,0.1055562);
   f_1000->SetSavedPoint(2653,0.1056214);
   f_1000->SetSavedPoint(2654,0.1056865);
   f_1000->SetSavedPoint(2655,0.1057517);
   f_1000->SetSavedPoint(2656,0.1058139);
   f_1000->SetSavedPoint(2657,0.1058761);
   f_1000->SetSavedPoint(2658,0.1059383);
   f_1000->SetSavedPoint(2659,0.1060005);
   f_1000->SetSavedPoint(2660,0.1060627);
   f_1000->SetSavedPoint(2661,0.1061249);
   f_1000->SetSavedPoint(2662,0.1061871);
   f_1000->SetSavedPoint(2663,0.1062493);
   f_1000->SetSavedPoint(2664,0.1063115);
   f_1000->SetSavedPoint(2665,0.1063737);
   f_1000->SetSavedPoint(2666,0.1064324);
   f_1000->SetSavedPoint(2667,0.1064911);
   f_1000->SetSavedPoint(2668,0.1065498);
   f_1000->SetSavedPoint(2669,0.1066085);
   f_1000->SetSavedPoint(2670,0.1066672);
   f_1000->SetSavedPoint(2671,0.1067259);
   f_1000->SetSavedPoint(2672,0.1067846);
   f_1000->SetSavedPoint(2673,0.1068433);
   f_1000->SetSavedPoint(2674,0.106902);
   f_1000->SetSavedPoint(2675,0.1069607);
   f_1000->SetSavedPoint(2676,0.1070181);
   f_1000->SetSavedPoint(2677,0.1070755);
   f_1000->SetSavedPoint(2678,0.1071329);
   f_1000->SetSavedPoint(2679,0.1071903);
   f_1000->SetSavedPoint(2680,0.1072477);
   f_1000->SetSavedPoint(2681,0.1073051);
   f_1000->SetSavedPoint(2682,0.1073625);
   f_1000->SetSavedPoint(2683,0.1074199);
   f_1000->SetSavedPoint(2684,0.1074774);
   f_1000->SetSavedPoint(2685,0.1075348);
   f_1000->SetSavedPoint(2686,0.1075938);
   f_1000->SetSavedPoint(2687,0.1076528);
   f_1000->SetSavedPoint(2688,0.1077119);
   f_1000->SetSavedPoint(2689,0.1077709);
   f_1000->SetSavedPoint(2690,0.1078299);
   f_1000->SetSavedPoint(2691,0.107889);
   f_1000->SetSavedPoint(2692,0.107948);
   f_1000->SetSavedPoint(2693,0.1080071);
   f_1000->SetSavedPoint(2694,0.1080661);
   f_1000->SetSavedPoint(2695,0.1081251);
   f_1000->SetSavedPoint(2696,0.108186);
   f_1000->SetSavedPoint(2697,0.1082469);
   f_1000->SetSavedPoint(2698,0.1083078);
   f_1000->SetSavedPoint(2699,0.1083687);
   f_1000->SetSavedPoint(2700,0.1084295);
   f_1000->SetSavedPoint(2701,0.1084904);
   f_1000->SetSavedPoint(2702,0.1085513);
   f_1000->SetSavedPoint(2703,0.1086122);
   f_1000->SetSavedPoint(2704,0.1086731);
   f_1000->SetSavedPoint(2705,0.108734);
   f_1000->SetSavedPoint(2706,0.1087931);
   f_1000->SetSavedPoint(2707,0.1088523);
   f_1000->SetSavedPoint(2708,0.1089115);
   f_1000->SetSavedPoint(2709,0.1089707);
   f_1000->SetSavedPoint(2710,0.1090298);
   f_1000->SetSavedPoint(2711,0.109089);
   f_1000->SetSavedPoint(2712,0.1091482);
   f_1000->SetSavedPoint(2713,0.1092073);
   f_1000->SetSavedPoint(2714,0.1092665);
   f_1000->SetSavedPoint(2715,0.1093257);
   f_1000->SetSavedPoint(2716,0.1093785);
   f_1000->SetSavedPoint(2717,0.1094312);
   f_1000->SetSavedPoint(2718,0.109484);
   f_1000->SetSavedPoint(2719,0.1095368);
   f_1000->SetSavedPoint(2720,0.1095895);
   f_1000->SetSavedPoint(2721,0.1096423);
   f_1000->SetSavedPoint(2722,0.1096951);
   f_1000->SetSavedPoint(2723,0.1097479);
   f_1000->SetSavedPoint(2724,0.1098006);
   f_1000->SetSavedPoint(2725,0.1098534);
   f_1000->SetSavedPoint(2726,0.1098985);
   f_1000->SetSavedPoint(2727,0.1099436);
   f_1000->SetSavedPoint(2728,0.1099886);
   f_1000->SetSavedPoint(2729,0.1100337);
   f_1000->SetSavedPoint(2730,0.1100788);
   f_1000->SetSavedPoint(2731,0.1101239);
   f_1000->SetSavedPoint(2732,0.110169);
   f_1000->SetSavedPoint(2733,0.110214);
   f_1000->SetSavedPoint(2734,0.1102591);
   f_1000->SetSavedPoint(2735,0.1103042);
   f_1000->SetSavedPoint(2736,0.1103456);
   f_1000->SetSavedPoint(2737,0.110387);
   f_1000->SetSavedPoint(2738,0.1104285);
   f_1000->SetSavedPoint(2739,0.1104699);
   f_1000->SetSavedPoint(2740,0.1105113);
   f_1000->SetSavedPoint(2741,0.1105527);
   f_1000->SetSavedPoint(2742,0.1105942);
   f_1000->SetSavedPoint(2743,0.1106356);
   f_1000->SetSavedPoint(2744,0.110677);
   f_1000->SetSavedPoint(2745,0.1107184);
   f_1000->SetSavedPoint(2746,0.1107621);
   f_1000->SetSavedPoint(2747,0.1108059);
   f_1000->SetSavedPoint(2748,0.1108496);
   f_1000->SetSavedPoint(2749,0.1108933);
   f_1000->SetSavedPoint(2750,0.110937);
   f_1000->SetSavedPoint(2751,0.1109807);
   f_1000->SetSavedPoint(2752,0.1110245);
   f_1000->SetSavedPoint(2753,0.1110682);
   f_1000->SetSavedPoint(2754,0.1111119);
   f_1000->SetSavedPoint(2755,0.1111556);
   f_1000->SetSavedPoint(2756,0.111204);
   f_1000->SetSavedPoint(2757,0.1112524);
   f_1000->SetSavedPoint(2758,0.1113008);
   f_1000->SetSavedPoint(2759,0.1113493);
   f_1000->SetSavedPoint(2760,0.1113977);
   f_1000->SetSavedPoint(2761,0.1114461);
   f_1000->SetSavedPoint(2762,0.1114945);
   f_1000->SetSavedPoint(2763,0.1115429);
   f_1000->SetSavedPoint(2764,0.1115913);
   f_1000->SetSavedPoint(2765,0.1116397);
   f_1000->SetSavedPoint(2766,0.11169);
   f_1000->SetSavedPoint(2767,0.1117402);
   f_1000->SetSavedPoint(2768,0.1117905);
   f_1000->SetSavedPoint(2769,0.1118407);
   f_1000->SetSavedPoint(2770,0.111891);
   f_1000->SetSavedPoint(2771,0.1119413);
   f_1000->SetSavedPoint(2772,0.1119915);
   f_1000->SetSavedPoint(2773,0.1120418);
   f_1000->SetSavedPoint(2774,0.112092);
   f_1000->SetSavedPoint(2775,0.1121423);
   f_1000->SetSavedPoint(2776,0.11219);
   f_1000->SetSavedPoint(2777,0.1122377);
   f_1000->SetSavedPoint(2778,0.1122855);
   f_1000->SetSavedPoint(2779,0.1123332);
   f_1000->SetSavedPoint(2780,0.1123809);
   f_1000->SetSavedPoint(2781,0.1124287);
   f_1000->SetSavedPoint(2782,0.1124764);
   f_1000->SetSavedPoint(2783,0.1125241);
   f_1000->SetSavedPoint(2784,0.1125718);
   f_1000->SetSavedPoint(2785,0.1126196);
   f_1000->SetSavedPoint(2786,0.1126633);
   f_1000->SetSavedPoint(2787,0.112707);
   f_1000->SetSavedPoint(2788,0.1127507);
   f_1000->SetSavedPoint(2789,0.1127944);
   f_1000->SetSavedPoint(2790,0.1128381);
   f_1000->SetSavedPoint(2791,0.1128818);
   f_1000->SetSavedPoint(2792,0.1129255);
   f_1000->SetSavedPoint(2793,0.1129692);
   f_1000->SetSavedPoint(2794,0.113013);
   f_1000->SetSavedPoint(2795,0.1130567);
   f_1000->SetSavedPoint(2796,0.1130982);
   f_1000->SetSavedPoint(2797,0.1131398);
   f_1000->SetSavedPoint(2798,0.1131814);
   f_1000->SetSavedPoint(2799,0.113223);
   f_1000->SetSavedPoint(2800,0.1132645);
   f_1000->SetSavedPoint(2801,0.1133061);
   f_1000->SetSavedPoint(2802,0.1133477);
   f_1000->SetSavedPoint(2803,0.1133893);
   f_1000->SetSavedPoint(2804,0.1134309);
   f_1000->SetSavedPoint(2805,0.1134724);
   f_1000->SetSavedPoint(2806,0.1135141);
   f_1000->SetSavedPoint(2807,0.1135558);
   f_1000->SetSavedPoint(2808,0.1135975);
   f_1000->SetSavedPoint(2809,0.1136392);
   f_1000->SetSavedPoint(2810,0.1136809);
   f_1000->SetSavedPoint(2811,0.1137227);
   f_1000->SetSavedPoint(2812,0.1137644);
   f_1000->SetSavedPoint(2813,0.1138061);
   f_1000->SetSavedPoint(2814,0.1138478);
   f_1000->SetSavedPoint(2815,0.1138895);
   f_1000->SetSavedPoint(2816,0.1139319);
   f_1000->SetSavedPoint(2817,0.1139742);
   f_1000->SetSavedPoint(2818,0.1140166);
   f_1000->SetSavedPoint(2819,0.114059);
   f_1000->SetSavedPoint(2820,0.1141014);
   f_1000->SetSavedPoint(2821,0.1141438);
   f_1000->SetSavedPoint(2822,0.1141862);
   f_1000->SetSavedPoint(2823,0.1142286);
   f_1000->SetSavedPoint(2824,0.114271);
   f_1000->SetSavedPoint(2825,0.1143133);
   f_1000->SetSavedPoint(2826,0.1143558);
   f_1000->SetSavedPoint(2827,0.1143983);
   f_1000->SetSavedPoint(2828,0.1144408);
   f_1000->SetSavedPoint(2829,0.1144833);
   f_1000->SetSavedPoint(2830,0.1145257);
   f_1000->SetSavedPoint(2831,0.1145682);
   f_1000->SetSavedPoint(2832,0.1146107);
   f_1000->SetSavedPoint(2833,0.1146532);
   f_1000->SetSavedPoint(2834,0.1146957);
   f_1000->SetSavedPoint(2835,0.1147381);
   f_1000->SetSavedPoint(2836,0.1147799);
   f_1000->SetSavedPoint(2837,0.1148216);
   f_1000->SetSavedPoint(2838,0.1148633);
   f_1000->SetSavedPoint(2839,0.114905);
   f_1000->SetSavedPoint(2840,0.1149468);
   f_1000->SetSavedPoint(2841,0.1149885);
   f_1000->SetSavedPoint(2842,0.1150302);
   f_1000->SetSavedPoint(2843,0.1150719);
   f_1000->SetSavedPoint(2844,0.1151137);
   f_1000->SetSavedPoint(2845,0.1151554);
   f_1000->SetSavedPoint(2846,0.1151951);
   f_1000->SetSavedPoint(2847,0.1152348);
   f_1000->SetSavedPoint(2848,0.1152745);
   f_1000->SetSavedPoint(2849,0.1153143);
   f_1000->SetSavedPoint(2850,0.115354);
   f_1000->SetSavedPoint(2851,0.1153937);
   f_1000->SetSavedPoint(2852,0.1154334);
   f_1000->SetSavedPoint(2853,0.1154732);
   f_1000->SetSavedPoint(2854,0.1155129);
   f_1000->SetSavedPoint(2855,0.1155526);
   f_1000->SetSavedPoint(2856,0.1155891);
   f_1000->SetSavedPoint(2857,0.1156255);
   f_1000->SetSavedPoint(2858,0.115662);
   f_1000->SetSavedPoint(2859,0.1156984);
   f_1000->SetSavedPoint(2860,0.1157349);
   f_1000->SetSavedPoint(2861,0.1157713);
   f_1000->SetSavedPoint(2862,0.1158078);
   f_1000->SetSavedPoint(2863,0.1158442);
   f_1000->SetSavedPoint(2864,0.1158807);
   f_1000->SetSavedPoint(2865,0.1159171);
   f_1000->SetSavedPoint(2866,0.1159503);
   f_1000->SetSavedPoint(2867,0.1159836);
   f_1000->SetSavedPoint(2868,0.1160168);
   f_1000->SetSavedPoint(2869,0.11605);
   f_1000->SetSavedPoint(2870,0.1160832);
   f_1000->SetSavedPoint(2871,0.1161165);
   f_1000->SetSavedPoint(2872,0.1161497);
   f_1000->SetSavedPoint(2873,0.1161829);
   f_1000->SetSavedPoint(2874,0.1162161);
   f_1000->SetSavedPoint(2875,0.1162493);
   f_1000->SetSavedPoint(2876,0.1162808);
   f_1000->SetSavedPoint(2877,0.1163122);
   f_1000->SetSavedPoint(2878,0.1163437);
   f_1000->SetSavedPoint(2879,0.1163751);
   f_1000->SetSavedPoint(2880,0.1164066);
   f_1000->SetSavedPoint(2881,0.116438);
   f_1000->SetSavedPoint(2882,0.1164695);
   f_1000->SetSavedPoint(2883,0.1165009);
   f_1000->SetSavedPoint(2884,0.1165324);
   f_1000->SetSavedPoint(2885,0.1165638);
   f_1000->SetSavedPoint(2886,0.1165943);
   f_1000->SetSavedPoint(2887,0.1166248);
   f_1000->SetSavedPoint(2888,0.1166553);
   f_1000->SetSavedPoint(2889,0.1166858);
   f_1000->SetSavedPoint(2890,0.1167163);
   f_1000->SetSavedPoint(2891,0.1167468);
   f_1000->SetSavedPoint(2892,0.1167773);
   f_1000->SetSavedPoint(2893,0.1168078);
   f_1000->SetSavedPoint(2894,0.1168383);
   f_1000->SetSavedPoint(2895,0.1168688);
   f_1000->SetSavedPoint(2896,0.1168967);
   f_1000->SetSavedPoint(2897,0.1169246);
   f_1000->SetSavedPoint(2898,0.1169525);
   f_1000->SetSavedPoint(2899,0.1169803);
   f_1000->SetSavedPoint(2900,0.1170082);
   f_1000->SetSavedPoint(2901,0.1170361);
   f_1000->SetSavedPoint(2902,0.117064);
   f_1000->SetSavedPoint(2903,0.1170919);
   f_1000->SetSavedPoint(2904,0.1171198);
   f_1000->SetSavedPoint(2905,0.1171476);
   f_1000->SetSavedPoint(2906,0.1171696);
   f_1000->SetSavedPoint(2907,0.1171915);
   f_1000->SetSavedPoint(2908,0.1172134);
   f_1000->SetSavedPoint(2909,0.1172354);
   f_1000->SetSavedPoint(2910,0.1172573);
   f_1000->SetSavedPoint(2911,0.1172792);
   f_1000->SetSavedPoint(2912,0.1173012);
   f_1000->SetSavedPoint(2913,0.1173231);
   f_1000->SetSavedPoint(2914,0.117345);
   f_1000->SetSavedPoint(2915,0.117367);
   f_1000->SetSavedPoint(2916,0.1173809);
   f_1000->SetSavedPoint(2917,0.1173948);
   f_1000->SetSavedPoint(2918,0.1174088);
   f_1000->SetSavedPoint(2919,0.1174227);
   f_1000->SetSavedPoint(2920,0.1174366);
   f_1000->SetSavedPoint(2921,0.1174506);
   f_1000->SetSavedPoint(2922,0.1174645);
   f_1000->SetSavedPoint(2923,0.1174784);
   f_1000->SetSavedPoint(2924,0.1174924);
   f_1000->SetSavedPoint(2925,0.1175063);
   f_1000->SetSavedPoint(2926,0.1175137);
   f_1000->SetSavedPoint(2927,0.117521);
   f_1000->SetSavedPoint(2928,0.1175284);
   f_1000->SetSavedPoint(2929,0.1175357);
   f_1000->SetSavedPoint(2930,0.1175431);
   f_1000->SetSavedPoint(2931,0.1175505);
   f_1000->SetSavedPoint(2932,0.1175578);
   f_1000->SetSavedPoint(2933,0.1175652);
   f_1000->SetSavedPoint(2934,0.1175726);
   f_1000->SetSavedPoint(2935,0.1175799);
   f_1000->SetSavedPoint(2936,0.1175849);
   f_1000->SetSavedPoint(2937,0.1175899);
   f_1000->SetSavedPoint(2938,0.1175949);
   f_1000->SetSavedPoint(2939,0.1175999);
   f_1000->SetSavedPoint(2940,0.117605);
   f_1000->SetSavedPoint(2941,0.11761);
   f_1000->SetSavedPoint(2942,0.117615);
   f_1000->SetSavedPoint(2943,0.11762);
   f_1000->SetSavedPoint(2944,0.117625);
   f_1000->SetSavedPoint(2945,0.11763);
   f_1000->SetSavedPoint(2946,0.1176371);
   f_1000->SetSavedPoint(2947,0.1176442);
   f_1000->SetSavedPoint(2948,0.1176513);
   f_1000->SetSavedPoint(2949,0.1176583);
   f_1000->SetSavedPoint(2950,0.1176654);
   f_1000->SetSavedPoint(2951,0.1176725);
   f_1000->SetSavedPoint(2952,0.1176796);
   f_1000->SetSavedPoint(2953,0.1176867);
   f_1000->SetSavedPoint(2954,0.1176938);
   f_1000->SetSavedPoint(2955,0.1177009);
   f_1000->SetSavedPoint(2956,0.1177124);
   f_1000->SetSavedPoint(2957,0.1177239);
   f_1000->SetSavedPoint(2958,0.1177355);
   f_1000->SetSavedPoint(2959,0.117747);
   f_1000->SetSavedPoint(2960,0.1177585);
   f_1000->SetSavedPoint(2961,0.1177701);
   f_1000->SetSavedPoint(2962,0.1177816);
   f_1000->SetSavedPoint(2963,0.1177932);
   f_1000->SetSavedPoint(2964,0.1178047);
   f_1000->SetSavedPoint(2965,0.1178162);
   f_1000->SetSavedPoint(2966,0.1178318);
   f_1000->SetSavedPoint(2967,0.1178473);
   f_1000->SetSavedPoint(2968,0.1178628);
   f_1000->SetSavedPoint(2969,0.1178784);
   f_1000->SetSavedPoint(2970,0.1178939);
   f_1000->SetSavedPoint(2971,0.1179094);
   f_1000->SetSavedPoint(2972,0.117925);
   f_1000->SetSavedPoint(2973,0.1179405);
   f_1000->SetSavedPoint(2974,0.1179561);
   f_1000->SetSavedPoint(2975,0.1179716);
   f_1000->SetSavedPoint(2976,0.1179887);
   f_1000->SetSavedPoint(2977,0.1180059);
   f_1000->SetSavedPoint(2978,0.118023);
   f_1000->SetSavedPoint(2979,0.1180402);
   f_1000->SetSavedPoint(2980,0.1180573);
   f_1000->SetSavedPoint(2981,0.1180744);
   f_1000->SetSavedPoint(2982,0.1180916);
   f_1000->SetSavedPoint(2983,0.1181087);
   f_1000->SetSavedPoint(2984,0.1181259);
   f_1000->SetSavedPoint(2985,0.118143);
   f_1000->SetSavedPoint(2986,0.1181592);
   f_1000->SetSavedPoint(2987,0.1181754);
   f_1000->SetSavedPoint(2988,0.1181916);
   f_1000->SetSavedPoint(2989,0.1182078);
   f_1000->SetSavedPoint(2990,0.118224);
   f_1000->SetSavedPoint(2991,0.1182402);
   f_1000->SetSavedPoint(2992,0.1182564);
   f_1000->SetSavedPoint(2993,0.1182725);
   f_1000->SetSavedPoint(2994,0.1182887);
   f_1000->SetSavedPoint(2995,0.1183049);
   f_1000->SetSavedPoint(2996,0.1183185);
   f_1000->SetSavedPoint(2997,0.1183322);
   f_1000->SetSavedPoint(2998,0.1183458);
   f_1000->SetSavedPoint(2999,0.1183594);
   f_1000->SetSavedPoint(3000,0.118373);
   f_1000->SetSavedPoint(3001,0.1183866);
   f_1000->SetSavedPoint(3002,0.1184002);
   f_1000->SetSavedPoint(3003,0.1184138);
   f_1000->SetSavedPoint(3004,0.1184275);
   f_1000->SetSavedPoint(3005,0.1184411);
   f_1000->SetSavedPoint(3006,0.1184511);
   f_1000->SetSavedPoint(3007,0.1184612);
   f_1000->SetSavedPoint(3008,0.1184712);
   f_1000->SetSavedPoint(3009,0.1184813);
   f_1000->SetSavedPoint(3010,0.1184913);
   f_1000->SetSavedPoint(3011,0.1185014);
   f_1000->SetSavedPoint(3012,0.1185114);
   f_1000->SetSavedPoint(3013,0.1185215);
   f_1000->SetSavedPoint(3014,0.1185315);
   f_1000->SetSavedPoint(3015,0.1185416);
   f_1000->SetSavedPoint(3016,0.118547);
   f_1000->SetSavedPoint(3017,0.1185524);
   f_1000->SetSavedPoint(3018,0.1185577);
   f_1000->SetSavedPoint(3019,0.1185631);
   f_1000->SetSavedPoint(3020,0.1185685);
   f_1000->SetSavedPoint(3021,0.1185739);
   f_1000->SetSavedPoint(3022,0.1185793);
   f_1000->SetSavedPoint(3023,0.1185847);
   f_1000->SetSavedPoint(3024,0.1185901);
   f_1000->SetSavedPoint(3025,0.1185955);
   f_1000->SetSavedPoint(3026,0.1185951);
   f_1000->SetSavedPoint(3027,0.1185947);
   f_1000->SetSavedPoint(3028,0.1185943);
   f_1000->SetSavedPoint(3029,0.1185939);
   f_1000->SetSavedPoint(3030,0.1185935);
   f_1000->SetSavedPoint(3031,0.1185931);
   f_1000->SetSavedPoint(3032,0.1185927);
   f_1000->SetSavedPoint(3033,0.1185923);
   f_1000->SetSavedPoint(3034,0.1185919);
   f_1000->SetSavedPoint(3035,0.1185915);
   f_1000->SetSavedPoint(3036,0.1185848);
   f_1000->SetSavedPoint(3037,0.1185782);
   f_1000->SetSavedPoint(3038,0.1185715);
   f_1000->SetSavedPoint(3039,0.1185649);
   f_1000->SetSavedPoint(3040,0.1185582);
   f_1000->SetSavedPoint(3041,0.1185516);
   f_1000->SetSavedPoint(3042,0.1185449);
   f_1000->SetSavedPoint(3043,0.1185383);
   f_1000->SetSavedPoint(3044,0.1185316);
   f_1000->SetSavedPoint(3045,0.118525);
   f_1000->SetSavedPoint(3046,0.1185128);
   f_1000->SetSavedPoint(3047,0.1185006);
   f_1000->SetSavedPoint(3048,0.1184884);
   f_1000->SetSavedPoint(3049,0.1184762);
   f_1000->SetSavedPoint(3050,0.1184639);
   f_1000->SetSavedPoint(3051,0.1184517);
   f_1000->SetSavedPoint(3052,0.1184395);
   f_1000->SetSavedPoint(3053,0.1184273);
   f_1000->SetSavedPoint(3054,0.1184151);
   f_1000->SetSavedPoint(3055,0.1184029);
   f_1000->SetSavedPoint(3056,0.1183861);
   f_1000->SetSavedPoint(3057,0.1183694);
   f_1000->SetSavedPoint(3058,0.1183526);
   f_1000->SetSavedPoint(3059,0.1183359);
   f_1000->SetSavedPoint(3060,0.1183191);
   f_1000->SetSavedPoint(3061,0.1183024);
   f_1000->SetSavedPoint(3062,0.1182856);
   f_1000->SetSavedPoint(3063,0.1182689);
   f_1000->SetSavedPoint(3064,0.1182521);
   f_1000->SetSavedPoint(3065,0.1182354);
   f_1000->SetSavedPoint(3066,0.1182144);
   f_1000->SetSavedPoint(3067,0.1181934);
   f_1000->SetSavedPoint(3068,0.1181725);
   f_1000->SetSavedPoint(3069,0.1181515);
   f_1000->SetSavedPoint(3070,0.1181306);
   f_1000->SetSavedPoint(3071,0.1181096);
   f_1000->SetSavedPoint(3072,0.1180886);
   f_1000->SetSavedPoint(3073,0.1180677);
   f_1000->SetSavedPoint(3074,0.1180467);
   f_1000->SetSavedPoint(3075,0.1180258);
   f_1000->SetSavedPoint(3076,0.1180002);
   f_1000->SetSavedPoint(3077,0.1179747);
   f_1000->SetSavedPoint(3078,0.1179492);
   f_1000->SetSavedPoint(3079,0.1179236);
   f_1000->SetSavedPoint(3080,0.1178981);
   f_1000->SetSavedPoint(3081,0.1178726);
   f_1000->SetSavedPoint(3082,0.1178471);
   f_1000->SetSavedPoint(3083,0.1178215);
   f_1000->SetSavedPoint(3084,0.117796);
   f_1000->SetSavedPoint(3085,0.1177705);
   f_1000->SetSavedPoint(3086,0.1177401);
   f_1000->SetSavedPoint(3087,0.1177096);
   f_1000->SetSavedPoint(3088,0.1176792);
   f_1000->SetSavedPoint(3089,0.1176488);
   f_1000->SetSavedPoint(3090,0.1176184);
   f_1000->SetSavedPoint(3091,0.1175879);
   f_1000->SetSavedPoint(3092,0.1175575);
   f_1000->SetSavedPoint(3093,0.1175271);
   f_1000->SetSavedPoint(3094,0.1174967);
   f_1000->SetSavedPoint(3095,0.1174663);
   f_1000->SetSavedPoint(3096,0.117431);
   f_1000->SetSavedPoint(3097,0.1173957);
   f_1000->SetSavedPoint(3098,0.1173604);
   f_1000->SetSavedPoint(3099,0.1173251);
   f_1000->SetSavedPoint(3100,0.1172898);
   f_1000->SetSavedPoint(3101,0.1172546);
   f_1000->SetSavedPoint(3102,0.1172193);
   f_1000->SetSavedPoint(3103,0.117184);
   f_1000->SetSavedPoint(3104,0.1171487);
   f_1000->SetSavedPoint(3105,0.1171134);
   f_1000->SetSavedPoint(3106,0.1170737);
   f_1000->SetSavedPoint(3107,0.117034);
   f_1000->SetSavedPoint(3108,0.1169943);
   f_1000->SetSavedPoint(3109,0.1169546);
   f_1000->SetSavedPoint(3110,0.1169149);
   f_1000->SetSavedPoint(3111,0.1168752);
   f_1000->SetSavedPoint(3112,0.1168355);
   f_1000->SetSavedPoint(3113,0.1167958);
   f_1000->SetSavedPoint(3114,0.1167561);
   f_1000->SetSavedPoint(3115,0.1167164);
   f_1000->SetSavedPoint(3116,0.1166733);
   f_1000->SetSavedPoint(3117,0.1166301);
   f_1000->SetSavedPoint(3118,0.116587);
   f_1000->SetSavedPoint(3119,0.1165438);
   f_1000->SetSavedPoint(3120,0.1165006);
   f_1000->SetSavedPoint(3121,0.1164575);
   f_1000->SetSavedPoint(3122,0.1164143);
   f_1000->SetSavedPoint(3123,0.1163712);
   f_1000->SetSavedPoint(3124,0.116328);
   f_1000->SetSavedPoint(3125,0.1162849);
   f_1000->SetSavedPoint(3126,0.1162395);
   f_1000->SetSavedPoint(3127,0.1161941);
   f_1000->SetSavedPoint(3128,0.1161487);
   f_1000->SetSavedPoint(3129,0.1161033);
   f_1000->SetSavedPoint(3130,0.116058);
   f_1000->SetSavedPoint(3131,0.1160126);
   f_1000->SetSavedPoint(3132,0.1159672);
   f_1000->SetSavedPoint(3133,0.1159218);
   f_1000->SetSavedPoint(3134,0.1158764);
   f_1000->SetSavedPoint(3135,0.115831);
   f_1000->SetSavedPoint(3136,0.1157841);
   f_1000->SetSavedPoint(3137,0.1157371);
   f_1000->SetSavedPoint(3138,0.1156902);
   f_1000->SetSavedPoint(3139,0.1156432);
   f_1000->SetSavedPoint(3140,0.1155963);
   f_1000->SetSavedPoint(3141,0.1155493);
   f_1000->SetSavedPoint(3142,0.1155024);
   f_1000->SetSavedPoint(3143,0.1154554);
   f_1000->SetSavedPoint(3144,0.1154084);
   f_1000->SetSavedPoint(3145,0.1153615);
   f_1000->SetSavedPoint(3146,0.1153123);
   f_1000->SetSavedPoint(3147,0.115263);
   f_1000->SetSavedPoint(3148,0.1152138);
   f_1000->SetSavedPoint(3149,0.1151646);
   f_1000->SetSavedPoint(3150,0.1151153);
   f_1000->SetSavedPoint(3151,0.1150661);
   f_1000->SetSavedPoint(3152,0.1150169);
   f_1000->SetSavedPoint(3153,0.1149676);
   f_1000->SetSavedPoint(3154,0.1149184);
   f_1000->SetSavedPoint(3155,0.1148692);
   f_1000->SetSavedPoint(3156,0.1148152);
   f_1000->SetSavedPoint(3157,0.1147613);
   f_1000->SetSavedPoint(3158,0.1147074);
   f_1000->SetSavedPoint(3159,0.1146535);
   f_1000->SetSavedPoint(3160,0.1145996);
   f_1000->SetSavedPoint(3161,0.1145456);
   f_1000->SetSavedPoint(3162,0.1144917);
   f_1000->SetSavedPoint(3163,0.1144378);
   f_1000->SetSavedPoint(3164,0.1143839);
   f_1000->SetSavedPoint(3165,0.11433);
   f_1000->SetSavedPoint(3166,0.1142683);
   f_1000->SetSavedPoint(3167,0.1142066);
   f_1000->SetSavedPoint(3168,0.1141449);
   f_1000->SetSavedPoint(3169,0.1140832);
   f_1000->SetSavedPoint(3170,0.1140215);
   f_1000->SetSavedPoint(3171,0.1139598);
   f_1000->SetSavedPoint(3172,0.1138981);
   f_1000->SetSavedPoint(3173,0.1138364);
   f_1000->SetSavedPoint(3174,0.1137747);
   f_1000->SetSavedPoint(3175,0.113713);
   f_1000->SetSavedPoint(3176,0.1136422);
   f_1000->SetSavedPoint(3177,0.1135713);
   f_1000->SetSavedPoint(3178,0.1135004);
   f_1000->SetSavedPoint(3179,0.1134296);
   f_1000->SetSavedPoint(3180,0.1133587);
   f_1000->SetSavedPoint(3181,0.1132879);
   f_1000->SetSavedPoint(3182,0.113217);
   f_1000->SetSavedPoint(3183,0.1131461);
   f_1000->SetSavedPoint(3184,0.1130753);
   f_1000->SetSavedPoint(3185,0.1130044);
   f_1000->SetSavedPoint(3186,0.112926);
   f_1000->SetSavedPoint(3187,0.1128475);
   f_1000->SetSavedPoint(3188,0.1127691);
   f_1000->SetSavedPoint(3189,0.1126907);
   f_1000->SetSavedPoint(3190,0.1126123);
   f_1000->SetSavedPoint(3191,0.1125338);
   f_1000->SetSavedPoint(3192,0.1124554);
   f_1000->SetSavedPoint(3193,0.112377);
   f_1000->SetSavedPoint(3194,0.1122985);
   f_1000->SetSavedPoint(3195,0.1122201);
   f_1000->SetSavedPoint(3196,0.112137);
   f_1000->SetSavedPoint(3197,0.112054);
   f_1000->SetSavedPoint(3198,0.1119709);
   f_1000->SetSavedPoint(3199,0.1118879);
   f_1000->SetSavedPoint(3200,0.1118048);
   f_1000->SetSavedPoint(3201,0.1117217);
   f_1000->SetSavedPoint(3202,0.1116387);
   f_1000->SetSavedPoint(3203,0.1115556);
   f_1000->SetSavedPoint(3204,0.1114726);
   f_1000->SetSavedPoint(3205,0.1113895);
   f_1000->SetSavedPoint(3206,0.1113034);
   f_1000->SetSavedPoint(3207,0.1112173);
   f_1000->SetSavedPoint(3208,0.1111312);
   f_1000->SetSavedPoint(3209,0.111045);
   f_1000->SetSavedPoint(3210,0.1109589);
   f_1000->SetSavedPoint(3211,0.1108728);
   f_1000->SetSavedPoint(3212,0.1107867);
   f_1000->SetSavedPoint(3213,0.1107006);
   f_1000->SetSavedPoint(3214,0.1106145);
   f_1000->SetSavedPoint(3215,0.1105284);
   f_1000->SetSavedPoint(3216,0.1104388);
   f_1000->SetSavedPoint(3217,0.1103492);
   f_1000->SetSavedPoint(3218,0.1102596);
   f_1000->SetSavedPoint(3219,0.11017);
   f_1000->SetSavedPoint(3220,0.1100805);
   f_1000->SetSavedPoint(3221,0.1099909);
   f_1000->SetSavedPoint(3222,0.1099013);
   f_1000->SetSavedPoint(3223,0.1098117);
   f_1000->SetSavedPoint(3224,0.1097222);
   f_1000->SetSavedPoint(3225,0.1096326);
   f_1000->SetSavedPoint(3226,0.1095388);
   f_1000->SetSavedPoint(3227,0.109445);
   f_1000->SetSavedPoint(3228,0.1093512);
   f_1000->SetSavedPoint(3229,0.1092573);
   f_1000->SetSavedPoint(3230,0.1091635);
   f_1000->SetSavedPoint(3231,0.1090697);
   f_1000->SetSavedPoint(3232,0.1089759);
   f_1000->SetSavedPoint(3233,0.1088821);
   f_1000->SetSavedPoint(3234,0.1087883);
   f_1000->SetSavedPoint(3235,0.1086945);
   f_1000->SetSavedPoint(3236,0.1085969);
   f_1000->SetSavedPoint(3237,0.1084993);
   f_1000->SetSavedPoint(3238,0.1084017);
   f_1000->SetSavedPoint(3239,0.1083041);
   f_1000->SetSavedPoint(3240,0.1082064);
   f_1000->SetSavedPoint(3241,0.1081088);
   f_1000->SetSavedPoint(3242,0.1080112);
   f_1000->SetSavedPoint(3243,0.1079136);
   f_1000->SetSavedPoint(3244,0.107816);
   f_1000->SetSavedPoint(3245,0.1077184);
   f_1000->SetSavedPoint(3246,0.1076186);
   f_1000->SetSavedPoint(3247,0.1075188);
   f_1000->SetSavedPoint(3248,0.107419);
   f_1000->SetSavedPoint(3249,0.1073192);
   f_1000->SetSavedPoint(3250,0.1072194);
   f_1000->SetSavedPoint(3251,0.1071196);
   f_1000->SetSavedPoint(3252,0.1070198);
   f_1000->SetSavedPoint(3253,0.1069199);
   f_1000->SetSavedPoint(3254,0.1068201);
   f_1000->SetSavedPoint(3255,0.1067203);
   f_1000->SetSavedPoint(3256,0.1066198);
   f_1000->SetSavedPoint(3257,0.1065192);
   f_1000->SetSavedPoint(3258,0.1064187);
   f_1000->SetSavedPoint(3259,0.1063181);
   f_1000->SetSavedPoint(3260,0.1062176);
   f_1000->SetSavedPoint(3261,0.106117);
   f_1000->SetSavedPoint(3262,0.1060164);
   f_1000->SetSavedPoint(3263,0.1059159);
   f_1000->SetSavedPoint(3264,0.1058153);
   f_1000->SetSavedPoint(3265,0.1057148);
   f_1000->SetSavedPoint(3266,0.105613);
   f_1000->SetSavedPoint(3267,0.1055113);
   f_1000->SetSavedPoint(3268,0.1054096);
   f_1000->SetSavedPoint(3269,0.1053078);
   f_1000->SetSavedPoint(3270,0.1052061);
   f_1000->SetSavedPoint(3271,0.1051044);
   f_1000->SetSavedPoint(3272,0.1050026);
   f_1000->SetSavedPoint(3273,0.1049009);
   f_1000->SetSavedPoint(3274,0.1047992);
   f_1000->SetSavedPoint(3275,0.1046974);
   f_1000->SetSavedPoint(3276,0.1045911);
   f_1000->SetSavedPoint(3277,0.1044848);
   f_1000->SetSavedPoint(3278,0.1043785);
   f_1000->SetSavedPoint(3279,0.1042722);
   f_1000->SetSavedPoint(3280,0.1041659);
   f_1000->SetSavedPoint(3281,0.1040596);
   f_1000->SetSavedPoint(3282,0.1039533);
   f_1000->SetSavedPoint(3283,0.103847);
   f_1000->SetSavedPoint(3284,0.1037407);
   f_1000->SetSavedPoint(3285,0.1036344);
   f_1000->SetSavedPoint(3286,0.1035182);
   f_1000->SetSavedPoint(3287,0.103402);
   f_1000->SetSavedPoint(3288,0.1032857);
   f_1000->SetSavedPoint(3289,0.1031695);
   f_1000->SetSavedPoint(3290,0.1030533);
   f_1000->SetSavedPoint(3291,0.1029371);
   f_1000->SetSavedPoint(3292,0.1028209);
   f_1000->SetSavedPoint(3293,0.1027047);
   f_1000->SetSavedPoint(3294,0.1025885);
   f_1000->SetSavedPoint(3295,0.1024723);
   f_1000->SetSavedPoint(3296,0.102342);
   f_1000->SetSavedPoint(3297,0.1022117);
   f_1000->SetSavedPoint(3298,0.1020815);
   f_1000->SetSavedPoint(3299,0.1019512);
   f_1000->SetSavedPoint(3300,0.1018209);
   f_1000->SetSavedPoint(3301,0.1016906);
   f_1000->SetSavedPoint(3302,0.1015604);
   f_1000->SetSavedPoint(3303,0.1014301);
   f_1000->SetSavedPoint(3304,0.1012998);
   f_1000->SetSavedPoint(3305,0.1011695);
   f_1000->SetSavedPoint(3306,0.1010253);
   f_1000->SetSavedPoint(3307,0.1008811);
   f_1000->SetSavedPoint(3308,0.1007368);
   f_1000->SetSavedPoint(3309,0.1005926);
   f_1000->SetSavedPoint(3310,0.1004484);
   f_1000->SetSavedPoint(3311,0.1003042);
   f_1000->SetSavedPoint(3312,0.1001599);
   f_1000->SetSavedPoint(3313,0.1000157);
   f_1000->SetSavedPoint(3314,0.0998715);
   f_1000->SetSavedPoint(3315,0.09972727);
   f_1000->SetSavedPoint(3316,0.0995742);
   f_1000->SetSavedPoint(3317,0.09942112);
   f_1000->SetSavedPoint(3318,0.09926804);
   f_1000->SetSavedPoint(3319,0.09911497);
   f_1000->SetSavedPoint(3320,0.09896189);
   f_1000->SetSavedPoint(3321,0.09880881);
   f_1000->SetSavedPoint(3322,0.09865574);
   f_1000->SetSavedPoint(3323,0.09850266);
   f_1000->SetSavedPoint(3324,0.09834959);
   f_1000->SetSavedPoint(3325,0.09819651);
   f_1000->SetSavedPoint(3326,0.0980414);
   f_1000->SetSavedPoint(3327,0.09788629);
   f_1000->SetSavedPoint(3328,0.09773117);
   f_1000->SetSavedPoint(3329,0.09757606);
   f_1000->SetSavedPoint(3330,0.09742095);
   f_1000->SetSavedPoint(3331,0.09726584);
   f_1000->SetSavedPoint(3332,0.09711072);
   f_1000->SetSavedPoint(3333,0.09695561);
   f_1000->SetSavedPoint(3334,0.0968005);
   f_1000->SetSavedPoint(3335,0.09664539);
   f_1000->SetSavedPoint(3336,0.09649125);
   f_1000->SetSavedPoint(3337,0.09633711);
   f_1000->SetSavedPoint(3338,0.09618297);
   f_1000->SetSavedPoint(3339,0.09602883);
   f_1000->SetSavedPoint(3340,0.0958747);
   f_1000->SetSavedPoint(3341,0.09572056);
   f_1000->SetSavedPoint(3342,0.09556642);
   f_1000->SetSavedPoint(3343,0.09541228);
   f_1000->SetSavedPoint(3344,0.09525814);
   f_1000->SetSavedPoint(3345,0.095104);
   f_1000->SetSavedPoint(3346,0.09494757);
   f_1000->SetSavedPoint(3347,0.09479114);
   f_1000->SetSavedPoint(3348,0.0946347);
   f_1000->SetSavedPoint(3349,0.09447827);
   f_1000->SetSavedPoint(3350,0.09432184);
   f_1000->SetSavedPoint(3351,0.0941654);
   f_1000->SetSavedPoint(3352,0.09400897);
   f_1000->SetSavedPoint(3353,0.09385253);
   f_1000->SetSavedPoint(3354,0.0936961);
   f_1000->SetSavedPoint(3355,0.09353967);
   f_1000->SetSavedPoint(3356,0.09337513);
   f_1000->SetSavedPoint(3357,0.0932106);
   f_1000->SetSavedPoint(3358,0.09304606);
   f_1000->SetSavedPoint(3359,0.09288152);
   f_1000->SetSavedPoint(3360,0.09271699);
   f_1000->SetSavedPoint(3361,0.09255245);
   f_1000->SetSavedPoint(3362,0.09238792);
   f_1000->SetSavedPoint(3363,0.09222338);
   f_1000->SetSavedPoint(3364,0.09205885);
   f_1000->SetSavedPoint(3365,0.09189431);
   f_1000->SetSavedPoint(3366,0.09171916);
   f_1000->SetSavedPoint(3367,0.09154401);
   f_1000->SetSavedPoint(3368,0.09136886);
   f_1000->SetSavedPoint(3369,0.09119371);
   f_1000->SetSavedPoint(3370,0.09101855);
   f_1000->SetSavedPoint(3371,0.0908434);
   f_1000->SetSavedPoint(3372,0.09066825);
   f_1000->SetSavedPoint(3373,0.0904931);
   f_1000->SetSavedPoint(3374,0.09031795);
   f_1000->SetSavedPoint(3375,0.0901428);
   f_1000->SetSavedPoint(3376,0.08995901);
   f_1000->SetSavedPoint(3377,0.08977522);
   f_1000->SetSavedPoint(3378,0.08959143);
   f_1000->SetSavedPoint(3379,0.08940765);
   f_1000->SetSavedPoint(3380,0.08922386);
   f_1000->SetSavedPoint(3381,0.08904007);
   f_1000->SetSavedPoint(3382,0.08885628);
   f_1000->SetSavedPoint(3383,0.08867249);
   f_1000->SetSavedPoint(3384,0.08848871);
   f_1000->SetSavedPoint(3385,0.08830492);
   f_1000->SetSavedPoint(3386,0.08811499);
   f_1000->SetSavedPoint(3387,0.08792507);
   f_1000->SetSavedPoint(3388,0.08773515);
   f_1000->SetSavedPoint(3389,0.08754522);
   f_1000->SetSavedPoint(3390,0.0873553);
   f_1000->SetSavedPoint(3391,0.08716538);
   f_1000->SetSavedPoint(3392,0.08697546);
   f_1000->SetSavedPoint(3393,0.08678553);
   f_1000->SetSavedPoint(3394,0.08659561);
   f_1000->SetSavedPoint(3395,0.08640569);
   f_1000->SetSavedPoint(3396,0.0862094);
   f_1000->SetSavedPoint(3397,0.08601312);
   f_1000->SetSavedPoint(3398,0.08581684);
   f_1000->SetSavedPoint(3399,0.08562056);
   f_1000->SetSavedPoint(3400,0.08542428);
   f_1000->SetSavedPoint(3401,0.085228);
   f_1000->SetSavedPoint(3402,0.08503171);
   f_1000->SetSavedPoint(3403,0.08483543);
   f_1000->SetSavedPoint(3404,0.08463915);
   f_1000->SetSavedPoint(3405,0.08444287);
   f_1000->SetSavedPoint(3406,0.08423854);
   f_1000->SetSavedPoint(3407,0.08403421);
   f_1000->SetSavedPoint(3408,0.08382988);
   f_1000->SetSavedPoint(3409,0.08362554);
   f_1000->SetSavedPoint(3410,0.08342121);
   f_1000->SetSavedPoint(3411,0.08321688);
   f_1000->SetSavedPoint(3412,0.08301255);
   f_1000->SetSavedPoint(3413,0.08280822);
   f_1000->SetSavedPoint(3414,0.08260389);
   f_1000->SetSavedPoint(3415,0.08239956);
   f_1000->SetSavedPoint(3416,0.08218693);
   f_1000->SetSavedPoint(3417,0.08197431);
   f_1000->SetSavedPoint(3418,0.08176169);
   f_1000->SetSavedPoint(3419,0.08154907);
   f_1000->SetSavedPoint(3420,0.08133644);
   f_1000->SetSavedPoint(3421,0.08112382);
   f_1000->SetSavedPoint(3422,0.0809112);
   f_1000->SetSavedPoint(3423,0.08069857);
   f_1000->SetSavedPoint(3424,0.08048595);
   f_1000->SetSavedPoint(3425,0.08027333);
   f_1000->SetSavedPoint(3426,0.08005405);
   f_1000->SetSavedPoint(3427,0.07983478);
   f_1000->SetSavedPoint(3428,0.07961551);
   f_1000->SetSavedPoint(3429,0.07939624);
   f_1000->SetSavedPoint(3430,0.07917697);
   f_1000->SetSavedPoint(3431,0.0789577);
   f_1000->SetSavedPoint(3432,0.07873843);
   f_1000->SetSavedPoint(3433,0.07851916);
   f_1000->SetSavedPoint(3434,0.07829989);
   f_1000->SetSavedPoint(3435,0.07808061);
   f_1000->SetSavedPoint(3436,0.07785655);
   f_1000->SetSavedPoint(3437,0.07763249);
   f_1000->SetSavedPoint(3438,0.07740844);
   f_1000->SetSavedPoint(3439,0.07718438);
   f_1000->SetSavedPoint(3440,0.07696032);
   f_1000->SetSavedPoint(3441,0.07673626);
   f_1000->SetSavedPoint(3442,0.0765122);
   f_1000->SetSavedPoint(3443,0.07628814);
   f_1000->SetSavedPoint(3444,0.07606408);
   f_1000->SetSavedPoint(3445,0.07584002);
   f_1000->SetSavedPoint(3446,0.07561217);
   f_1000->SetSavedPoint(3447,0.07538433);
   f_1000->SetSavedPoint(3448,0.07515648);
   f_1000->SetSavedPoint(3449,0.07492864);
   f_1000->SetSavedPoint(3450,0.07470079);
   f_1000->SetSavedPoint(3451,0.07447295);
   f_1000->SetSavedPoint(3452,0.0742451);
   f_1000->SetSavedPoint(3453,0.07401726);
   f_1000->SetSavedPoint(3454,0.07378941);
   f_1000->SetSavedPoint(3455,0.07356157);
   f_1000->SetSavedPoint(3456,0.07333028);
   f_1000->SetSavedPoint(3457,0.07309899);
   f_1000->SetSavedPoint(3458,0.0728677);
   f_1000->SetSavedPoint(3459,0.07263641);
   f_1000->SetSavedPoint(3460,0.07240512);
   f_1000->SetSavedPoint(3461,0.07217383);
   f_1000->SetSavedPoint(3462,0.07194254);
   f_1000->SetSavedPoint(3463,0.07171126);
   f_1000->SetSavedPoint(3464,0.07147997);
   f_1000->SetSavedPoint(3465,0.07124868);
   f_1000->SetSavedPoint(3466,0.07101411);
   f_1000->SetSavedPoint(3467,0.07077954);
   f_1000->SetSavedPoint(3468,0.07054496);
   f_1000->SetSavedPoint(3469,0.07031039);
   f_1000->SetSavedPoint(3470,0.07007582);
   f_1000->SetSavedPoint(3471,0.06984125);
   f_1000->SetSavedPoint(3472,0.06960668);
   f_1000->SetSavedPoint(3473,0.06937211);
   f_1000->SetSavedPoint(3474,0.06913754);
   f_1000->SetSavedPoint(3475,0.06890297);
   f_1000->SetSavedPoint(3476,0.0686652);
   f_1000->SetSavedPoint(3477,0.06842742);
   f_1000->SetSavedPoint(3478,0.06818965);
   f_1000->SetSavedPoint(3479,0.06795188);
   f_1000->SetSavedPoint(3480,0.06771411);
   f_1000->SetSavedPoint(3481,0.06747634);
   f_1000->SetSavedPoint(3482,0.06723857);
   f_1000->SetSavedPoint(3483,0.0670008);
   f_1000->SetSavedPoint(3484,0.06676303);
   f_1000->SetSavedPoint(3485,0.06652525);
   f_1000->SetSavedPoint(3486,0.06628385);
   f_1000->SetSavedPoint(3487,0.06604245);
   f_1000->SetSavedPoint(3488,0.06580105);
   f_1000->SetSavedPoint(3489,0.06555964);
   f_1000->SetSavedPoint(3490,0.06531824);
   f_1000->SetSavedPoint(3491,0.06507684);
   f_1000->SetSavedPoint(3492,0.06483543);
   f_1000->SetSavedPoint(3493,0.06459403);
   f_1000->SetSavedPoint(3494,0.06435263);
   f_1000->SetSavedPoint(3495,0.06411122);
   f_1000->SetSavedPoint(3496,0.0638649);
   f_1000->SetSavedPoint(3497,0.06361858);
   f_1000->SetSavedPoint(3498,0.06337225);
   f_1000->SetSavedPoint(3499,0.06312593);
   f_1000->SetSavedPoint(3500,0.06287961);
   f_1000->SetSavedPoint(3501,0.06263328);
   f_1000->SetSavedPoint(3502,0.06238696);
   f_1000->SetSavedPoint(3503,0.06214063);
   f_1000->SetSavedPoint(3504,0.06189431);
   f_1000->SetSavedPoint(3505,0.06164799);
   f_1000->SetSavedPoint(3506,0.06139521);
   f_1000->SetSavedPoint(3507,0.06114244);
   f_1000->SetSavedPoint(3508,0.06088966);
   f_1000->SetSavedPoint(3509,0.06063689);
   f_1000->SetSavedPoint(3510,0.06038411);
   f_1000->SetSavedPoint(3511,0.06013134);
   f_1000->SetSavedPoint(3512,0.05987856);
   f_1000->SetSavedPoint(3513,0.05962579);
   f_1000->SetSavedPoint(3514,0.05937301);
   f_1000->SetSavedPoint(3515,0.05912024);
   f_1000->SetSavedPoint(3516,0.0588602);
   f_1000->SetSavedPoint(3517,0.05860016);
   f_1000->SetSavedPoint(3518,0.05834013);
   f_1000->SetSavedPoint(3519,0.05808009);
   f_1000->SetSavedPoint(3520,0.05782005);
   f_1000->SetSavedPoint(3521,0.05756002);
   f_1000->SetSavedPoint(3522,0.05729998);
   f_1000->SetSavedPoint(3523,0.05703994);
   f_1000->SetSavedPoint(3524,0.05677991);
   f_1000->SetSavedPoint(3525,0.05651987);
   f_1000->SetSavedPoint(3526,0.05625271);
   f_1000->SetSavedPoint(3527,0.05598555);
   f_1000->SetSavedPoint(3528,0.05571839);
   f_1000->SetSavedPoint(3529,0.05545123);
   f_1000->SetSavedPoint(3530,0.05518406);
   f_1000->SetSavedPoint(3531,0.0549169);
   f_1000->SetSavedPoint(3532,0.05464974);
   f_1000->SetSavedPoint(3533,0.05438258);
   f_1000->SetSavedPoint(3534,0.05411542);
   f_1000->SetSavedPoint(3535,0.05384826);
   f_1000->SetSavedPoint(3536,0.053575);
   f_1000->SetSavedPoint(3537,0.05330174);
   f_1000->SetSavedPoint(3538,0.05302849);
   f_1000->SetSavedPoint(3539,0.05275523);
   f_1000->SetSavedPoint(3540,0.05248197);
   f_1000->SetSavedPoint(3541,0.05220872);
   f_1000->SetSavedPoint(3542,0.05193546);
   f_1000->SetSavedPoint(3543,0.0516622);
   f_1000->SetSavedPoint(3544,0.05138895);
   f_1000->SetSavedPoint(3545,0.05111569);
   f_1000->SetSavedPoint(3546,0.0508385);
   f_1000->SetSavedPoint(3547,0.05056131);
   f_1000->SetSavedPoint(3548,0.05028413);
   f_1000->SetSavedPoint(3549,0.05000694);
   f_1000->SetSavedPoint(3550,0.04972975);
   f_1000->SetSavedPoint(3551,0.04945257);
   f_1000->SetSavedPoint(3552,0.04917538);
   f_1000->SetSavedPoint(3553,0.04889819);
   f_1000->SetSavedPoint(3554,0.04862101);
   f_1000->SetSavedPoint(3555,0.04834382);
   f_1000->SetSavedPoint(3556,0.04806564);
   f_1000->SetSavedPoint(3557,0.04778746);
   f_1000->SetSavedPoint(3558,0.04750928);
   f_1000->SetSavedPoint(3559,0.0472311);
   f_1000->SetSavedPoint(3560,0.04695291);
   f_1000->SetSavedPoint(3561,0.04667473);
   f_1000->SetSavedPoint(3562,0.04639655);
   f_1000->SetSavedPoint(3563,0.04611837);
   f_1000->SetSavedPoint(3564,0.04584019);
   f_1000->SetSavedPoint(3565,0.04556201);
   f_1000->SetSavedPoint(3566,0.04528495);
   f_1000->SetSavedPoint(3567,0.0450079);
   f_1000->SetSavedPoint(3568,0.04473084);
   f_1000->SetSavedPoint(3569,0.04445379);
   f_1000->SetSavedPoint(3570,0.04417673);
   f_1000->SetSavedPoint(3571,0.04389967);
   f_1000->SetSavedPoint(3572,0.04362262);
   f_1000->SetSavedPoint(3573,0.04334556);
   f_1000->SetSavedPoint(3574,0.04306851);
   f_1000->SetSavedPoint(3575,0.04279145);
   f_1000->SetSavedPoint(3576,0.04251535);
   f_1000->SetSavedPoint(3577,0.04223925);
   f_1000->SetSavedPoint(3578,0.04196314);
   f_1000->SetSavedPoint(3579,0.04168704);
   f_1000->SetSavedPoint(3580,0.04141094);
   f_1000->SetSavedPoint(3581,0.04113484);
   f_1000->SetSavedPoint(3582,0.04085873);
   f_1000->SetSavedPoint(3583,0.04058263);
   f_1000->SetSavedPoint(3584,0.04030653);
   f_1000->SetSavedPoint(3585,0.04003042);
   f_1000->SetSavedPoint(3586,0.03975327);
   f_1000->SetSavedPoint(3587,0.03947612);
   f_1000->SetSavedPoint(3588,0.03919896);
   f_1000->SetSavedPoint(3589,0.03892181);
   f_1000->SetSavedPoint(3590,0.03864466);
   f_1000->SetSavedPoint(3591,0.0383675);
   f_1000->SetSavedPoint(3592,0.03809035);
   f_1000->SetSavedPoint(3593,0.0378132);
   f_1000->SetSavedPoint(3594,0.03753604);
   f_1000->SetSavedPoint(3595,0.03725889);
   f_1000->SetSavedPoint(3596,0.03697911);
   f_1000->SetSavedPoint(3597,0.03669934);
   f_1000->SetSavedPoint(3598,0.03641956);
   f_1000->SetSavedPoint(3599,0.03613979);
   f_1000->SetSavedPoint(3600,0.03586001);
   f_1000->SetSavedPoint(3601,0.03558024);
   f_1000->SetSavedPoint(3602,0.03530046);
   f_1000->SetSavedPoint(3603,0.03502069);
   f_1000->SetSavedPoint(3604,0.03474091);
   f_1000->SetSavedPoint(3605,0.03446114);
   f_1000->SetSavedPoint(3606,0.03417964);
   f_1000->SetSavedPoint(3607,0.03389813);
   f_1000->SetSavedPoint(3608,0.03361663);
   f_1000->SetSavedPoint(3609,0.03333513);
   f_1000->SetSavedPoint(3610,0.03305363);
   f_1000->SetSavedPoint(3611,0.03277213);
   f_1000->SetSavedPoint(3612,0.03249063);
   f_1000->SetSavedPoint(3613,0.03220913);
   f_1000->SetSavedPoint(3614,0.03192763);
   f_1000->SetSavedPoint(3615,0.03164612);
   f_1000->SetSavedPoint(3616,0.03136615);
   f_1000->SetSavedPoint(3617,0.03108617);
   f_1000->SetSavedPoint(3618,0.03080619);
   f_1000->SetSavedPoint(3619,0.03052622);
   f_1000->SetSavedPoint(3620,0.03024624);
   f_1000->SetSavedPoint(3621,0.02996626);
   f_1000->SetSavedPoint(3622,0.02968628);
   f_1000->SetSavedPoint(3623,0.02940631);
   f_1000->SetSavedPoint(3624,0.02912633);
   f_1000->SetSavedPoint(3625,0.02884635);
   f_1000->SetSavedPoint(3626,0.02857123);
   f_1000->SetSavedPoint(3627,0.0282961);
   f_1000->SetSavedPoint(3628,0.02802097);
   f_1000->SetSavedPoint(3629,0.02774585);
   f_1000->SetSavedPoint(3630,0.02747072);
   f_1000->SetSavedPoint(3631,0.0271956);
   f_1000->SetSavedPoint(3632,0.02692047);
   f_1000->SetSavedPoint(3633,0.02664534);
   f_1000->SetSavedPoint(3634,0.02637022);
   f_1000->SetSavedPoint(3635,0.02609509);
   f_1000->SetSavedPoint(3636,0.02582597);
   f_1000->SetSavedPoint(3637,0.02555685);
   f_1000->SetSavedPoint(3638,0.02528773);
   f_1000->SetSavedPoint(3639,0.02501861);
   f_1000->SetSavedPoint(3640,0.02474949);
   f_1000->SetSavedPoint(3641,0.02448037);
   f_1000->SetSavedPoint(3642,0.02421125);
   f_1000->SetSavedPoint(3643,0.02394213);
   f_1000->SetSavedPoint(3644,0.023673);
   f_1000->SetSavedPoint(3645,0.02340388);
   f_1000->SetSavedPoint(3646,0.02314009);
   f_1000->SetSavedPoint(3647,0.02287629);
   f_1000->SetSavedPoint(3648,0.02261249);
   f_1000->SetSavedPoint(3649,0.02234869);
   f_1000->SetSavedPoint(3650,0.02208489);
   f_1000->SetSavedPoint(3651,0.02182109);
   f_1000->SetSavedPoint(3652,0.0215573);
   f_1000->SetSavedPoint(3653,0.0212935);
   f_1000->SetSavedPoint(3654,0.0210297);
   f_1000->SetSavedPoint(3655,0.0207659);
   f_1000->SetSavedPoint(3656,0.02050739);
   f_1000->SetSavedPoint(3657,0.02024888);
   f_1000->SetSavedPoint(3658,0.01999037);
   f_1000->SetSavedPoint(3659,0.01973187);
   f_1000->SetSavedPoint(3660,0.01947336);
   f_1000->SetSavedPoint(3661,0.01921485);
   f_1000->SetSavedPoint(3662,0.01895634);
   f_1000->SetSavedPoint(3663,0.01869783);
   f_1000->SetSavedPoint(3664,0.01843932);
   f_1000->SetSavedPoint(3665,0.01818081);
   f_1000->SetSavedPoint(3666,0.01792965);
   f_1000->SetSavedPoint(3667,0.01767849);
   f_1000->SetSavedPoint(3668,0.01742733);
   f_1000->SetSavedPoint(3669,0.01717617);
   f_1000->SetSavedPoint(3670,0.01692501);
   f_1000->SetSavedPoint(3671,0.01667384);
   f_1000->SetSavedPoint(3672,0.01642268);
   f_1000->SetSavedPoint(3673,0.01617152);
   f_1000->SetSavedPoint(3674,0.01592036);
   f_1000->SetSavedPoint(3675,0.0156692);
   f_1000->SetSavedPoint(3676,0.01542846);
   f_1000->SetSavedPoint(3677,0.01518773);
   f_1000->SetSavedPoint(3678,0.01494699);
   f_1000->SetSavedPoint(3679,0.01470626);
   f_1000->SetSavedPoint(3680,0.01446552);
   f_1000->SetSavedPoint(3681,0.01422479);
   f_1000->SetSavedPoint(3682,0.01398405);
   f_1000->SetSavedPoint(3683,0.01374332);
   f_1000->SetSavedPoint(3684,0.01350258);
   f_1000->SetSavedPoint(3685,0.01326185);
   f_1000->SetSavedPoint(3686,0.01303385);
   f_1000->SetSavedPoint(3687,0.01280585);
   f_1000->SetSavedPoint(3688,0.01257785);
   f_1000->SetSavedPoint(3689,0.01234985);
   f_1000->SetSavedPoint(3690,0.01212186);
   f_1000->SetSavedPoint(3691,0.01189386);
   f_1000->SetSavedPoint(3692,0.01166586);
   f_1000->SetSavedPoint(3693,0.01143786);
   f_1000->SetSavedPoint(3694,0.01120986);
   f_1000->SetSavedPoint(3695,0.01098187);
   f_1000->SetSavedPoint(3696,0.01076758);
   f_1000->SetSavedPoint(3697,0.0105533);
   f_1000->SetSavedPoint(3698,0.01033901);
   f_1000->SetSavedPoint(3699,0.01012473);
   f_1000->SetSavedPoint(3700,0.009910443);
   f_1000->SetSavedPoint(3701,0.009696158);
   f_1000->SetSavedPoint(3702,0.009481873);
   f_1000->SetSavedPoint(3703,0.009267588);
   f_1000->SetSavedPoint(3704,0.009053304);
   f_1000->SetSavedPoint(3705,0.008839019);
   f_1000->SetSavedPoint(3706,0.008639124);
   f_1000->SetSavedPoint(3707,0.008439229);
   f_1000->SetSavedPoint(3708,0.008239335);
   f_1000->SetSavedPoint(3709,0.00803944);
   f_1000->SetSavedPoint(3710,0.007839545);
   f_1000->SetSavedPoint(3711,0.007639651);
   f_1000->SetSavedPoint(3712,0.007439756);
   f_1000->SetSavedPoint(3713,0.007239861);
   f_1000->SetSavedPoint(3714,0.007039966);
   f_1000->SetSavedPoint(3715,0.006840072);
   f_1000->SetSavedPoint(3716,0.006656955);
   f_1000->SetSavedPoint(3717,0.006473838);
   f_1000->SetSavedPoint(3718,0.006290722);
   f_1000->SetSavedPoint(3719,0.006107605);
   f_1000->SetSavedPoint(3720,0.005924489);
   f_1000->SetSavedPoint(3721,0.005741372);
   f_1000->SetSavedPoint(3722,0.005558255);
   f_1000->SetSavedPoint(3723,0.005375139);
   f_1000->SetSavedPoint(3724,0.005192022);
   f_1000->SetSavedPoint(3725,0.005008905);
   f_1000->SetSavedPoint(3726,0.004848107);
   f_1000->SetSavedPoint(3727,0.004687308);
   f_1000->SetSavedPoint(3728,0.004526509);
   f_1000->SetSavedPoint(3729,0.00436571);
   f_1000->SetSavedPoint(3730,0.004204912);
   f_1000->SetSavedPoint(3731,0.004044113);
   f_1000->SetSavedPoint(3732,0.003883314);
   f_1000->SetSavedPoint(3733,0.003722515);
   f_1000->SetSavedPoint(3734,0.003561717);
   f_1000->SetSavedPoint(3735,0.003400918);
   f_1000->SetSavedPoint(3736,0.00327002);
   f_1000->SetSavedPoint(3737,0.003139122);
   f_1000->SetSavedPoint(3738,0.003008224);
   f_1000->SetSavedPoint(3739,0.002877326);
   f_1000->SetSavedPoint(3740,0.002746428);
   f_1000->SetSavedPoint(3741,0.002615529);
   f_1000->SetSavedPoint(3742,0.002484631);
   f_1000->SetSavedPoint(3743,0.002353733);
   f_1000->SetSavedPoint(3744,0.002222835);
   f_1000->SetSavedPoint(3745,0.002091937);
   f_1000->SetSavedPoint(3746,0.001996579);
   f_1000->SetSavedPoint(3747,0.001901222);
   f_1000->SetSavedPoint(3748,0.001805864);
   f_1000->SetSavedPoint(3749,0.001710507);
   f_1000->SetSavedPoint(3750,0.001615149);
   f_1000->SetSavedPoint(3751,0.001519791);
   f_1000->SetSavedPoint(3752,0.001424434);
   f_1000->SetSavedPoint(3753,0.001329076);
   f_1000->SetSavedPoint(3754,0.001233718);
   f_1000->SetSavedPoint(3755,0.001138361);
   f_1000->SetSavedPoint(3756,0.001078116);
   f_1000->SetSavedPoint(3757,0.001017871);
   f_1000->SetSavedPoint(3758,0.0009576257);
   f_1000->SetSavedPoint(3759,0.0008973807);
   f_1000->SetSavedPoint(3760,0.0008371357);
   f_1000->SetSavedPoint(3761,0.0007768908);
   f_1000->SetSavedPoint(3762,0.0007166458);
   f_1000->SetSavedPoint(3763,0.0006564009);
   f_1000->SetSavedPoint(3764,0.0005961559);
   f_1000->SetSavedPoint(3765,0.0005359109);
   f_1000->SetSavedPoint(3766,0.0005037226);
   f_1000->SetSavedPoint(3767,0.0004715342);
   f_1000->SetSavedPoint(3768,0.0004393458);
   f_1000->SetSavedPoint(3769,0.0004071575);
   f_1000->SetSavedPoint(3770,0.0003749691);
   f_1000->SetSavedPoint(3771,0.0003427807);
   f_1000->SetSavedPoint(3772,0.0003105923);
   f_1000->SetSavedPoint(3773,0.000278404);
   f_1000->SetSavedPoint(3774,0.0002462156);
   f_1000->SetSavedPoint(3775,0.0002140272);
   f_1000->SetSavedPoint(3776,0.0001997575);
   f_1000->SetSavedPoint(3777,0.0001854878);
   f_1000->SetSavedPoint(3778,0.0001712181);
   f_1000->SetSavedPoint(3779,0.0001569485);
   f_1000->SetSavedPoint(3780,0.0001426788);
   f_1000->SetSavedPoint(3781,0.0001284091);
   f_1000->SetSavedPoint(3782,0.0001141394);
   f_1000->SetSavedPoint(3783,9.986968e-05);
   f_1000->SetSavedPoint(3784,8.559998e-05);
   f_1000->SetSavedPoint(3785,7.133029e-05);
   f_1000->SetSavedPoint(3786,6.615476e-05);
   f_1000->SetSavedPoint(3787,6.097924e-05);
   f_1000->SetSavedPoint(3788,5.580372e-05);
   f_1000->SetSavedPoint(3789,5.062819e-05);
   f_1000->SetSavedPoint(3790,4.545267e-05);
   f_1000->SetSavedPoint(3791,4.027715e-05);
   f_1000->SetSavedPoint(3792,3.510162e-05);
   f_1000->SetSavedPoint(3793,2.99261e-05);
   f_1000->SetSavedPoint(3794,2.475057e-05);
   f_1000->SetSavedPoint(3795,1.957505e-05);
   f_1000->SetSavedPoint(3796,1.805517e-05);
   f_1000->SetSavedPoint(3797,1.653529e-05);
   f_1000->SetSavedPoint(3798,1.501541e-05);
   f_1000->SetSavedPoint(3799,1.349553e-05);
   f_1000->SetSavedPoint(3800,1.197566e-05);
   f_1000->SetSavedPoint(3801,1.045578e-05);
   f_1000->SetSavedPoint(3802,8.935897e-06);
   f_1000->SetSavedPoint(3803,7.416017e-06);
   f_1000->SetSavedPoint(3804,5.896138e-06);
   f_1000->SetSavedPoint(3805,4.376259e-06);
   f_1000->SetSavedPoint(3806,4.017658e-06);
   f_1000->SetSavedPoint(3807,3.659057e-06);
   f_1000->SetSavedPoint(3808,3.300456e-06);
   f_1000->SetSavedPoint(3809,2.941855e-06);
   f_1000->SetSavedPoint(3810,2.583254e-06);
   f_1000->SetSavedPoint(3811,2.224653e-06);
   f_1000->SetSavedPoint(3812,1.866052e-06);
   f_1000->SetSavedPoint(3813,1.507451e-06);
   f_1000->SetSavedPoint(3814,1.14885e-06);
   f_1000->SetSavedPoint(3815,7.902484e-07);
   f_1000->SetSavedPoint(3816,7.226715e-07);
   f_1000->SetSavedPoint(3817,6.550945e-07);
   f_1000->SetSavedPoint(3818,5.875175e-07);
   f_1000->SetSavedPoint(3819,5.199406e-07);
   f_1000->SetSavedPoint(3820,4.523636e-07);
   f_1000->SetSavedPoint(3821,3.847866e-07);
   f_1000->SetSavedPoint(3822,3.172097e-07);
   f_1000->SetSavedPoint(3823,2.496327e-07);
   f_1000->SetSavedPoint(3824,1.820557e-07);
   f_1000->SetSavedPoint(3825,1.144787e-07);
   f_1000->SetSavedPoint(3826,1.043541e-07);
   f_1000->SetSavedPoint(3827,9.422936e-08);
   f_1000->SetSavedPoint(3828,8.410467e-08);
   f_1000->SetSavedPoint(3829,7.397998e-08);
   f_1000->SetSavedPoint(3830,6.385529e-08);
   f_1000->SetSavedPoint(3831,5.37306e-08);
   f_1000->SetSavedPoint(3832,4.360591e-08);
   f_1000->SetSavedPoint(3833,3.348121e-08);
   f_1000->SetSavedPoint(3834,2.335652e-08);
   f_1000->SetSavedPoint(3835,1.323183e-08);
   f_1000->SetSavedPoint(3836,1.203014e-08);
   f_1000->SetSavedPoint(3837,1.082845e-08);
   f_1000->SetSavedPoint(3838,9.626761e-09);
   f_1000->SetSavedPoint(3839,8.425071e-09);
   f_1000->SetSavedPoint(3840,7.223381e-09);
   f_1000->SetSavedPoint(3841,6.021691e-09);
   f_1000->SetSavedPoint(3842,4.820001e-09);
   f_1000->SetSavedPoint(3843,3.61831e-09);
   f_1000->SetSavedPoint(3844,2.41662e-09);
   f_1000->SetSavedPoint(3845,1.21493e-09);
   f_1000->SetSavedPoint(3846,1.102268e-09);
   f_1000->SetSavedPoint(3847,9.896055e-10);
   f_1000->SetSavedPoint(3848,8.769431e-10);
   f_1000->SetSavedPoint(3849,7.642808e-10);
   f_1000->SetSavedPoint(3850,6.516184e-10);
   f_1000->SetSavedPoint(3851,5.389561e-10);
   f_1000->SetSavedPoint(3852,4.262937e-10);
   f_1000->SetSavedPoint(3853,3.136314e-10);
   f_1000->SetSavedPoint(3854,2.00969e-10);
   f_1000->SetSavedPoint(3855,8.830669e-11);
   f_1000->SetSavedPoint(3856,7.998268e-11);
   f_1000->SetSavedPoint(3857,7.165867e-11);
   f_1000->SetSavedPoint(3858,6.333467e-11);
   f_1000->SetSavedPoint(3859,5.501066e-11);
   f_1000->SetSavedPoint(3860,4.668665e-11);
   f_1000->SetSavedPoint(3861,3.836265e-11);
   f_1000->SetSavedPoint(3862,3.003864e-11);
   f_1000->SetSavedPoint(3863,2.171463e-11);
   f_1000->SetSavedPoint(3864,1.339062e-11);
   f_1000->SetSavedPoint(3865,5.066618e-12);
   f_1000->SetSavedPoint(3866,4.582851e-12);
   f_1000->SetSavedPoint(3867,4.099083e-12);
   f_1000->SetSavedPoint(3868,3.615316e-12);
   f_1000->SetSavedPoint(3869,3.131549e-12);
   f_1000->SetSavedPoint(3870,2.647782e-12);
   f_1000->SetSavedPoint(3871,2.164015e-12);
   f_1000->SetSavedPoint(3872,1.680248e-12);
   f_1000->SetSavedPoint(3873,1.196481e-12);
   f_1000->SetSavedPoint(3874,7.127134e-13);
   f_1000->SetSavedPoint(3875,2.289462e-13);
   f_1000->SetSavedPoint(3876,2.068649e-13);
   f_1000->SetSavedPoint(3877,1.847835e-13);
   f_1000->SetSavedPoint(3878,1.627022e-13);
   f_1000->SetSavedPoint(3879,1.406208e-13);
   f_1000->SetSavedPoint(3880,1.185395e-13);
   f_1000->SetSavedPoint(3881,9.645814e-14);
   f_1000->SetSavedPoint(3882,7.437679e-14);
   f_1000->SetSavedPoint(3883,5.229545e-14);
   f_1000->SetSavedPoint(3884,3.02141e-14);
   f_1000->SetSavedPoint(3885,8.132758e-15);
   f_1000->SetSavedPoint(3886,7.342159e-15);
   f_1000->SetSavedPoint(3887,6.55156e-15);
   f_1000->SetSavedPoint(3888,5.760961e-15);
   f_1000->SetSavedPoint(3889,4.970362e-15);
   f_1000->SetSavedPoint(3890,4.179763e-15);
   f_1000->SetSavedPoint(3891,3.389164e-15);
   f_1000->SetSavedPoint(3892,2.598565e-15);
   f_1000->SetSavedPoint(3893,1.807966e-15);
   f_1000->SetSavedPoint(3894,1.017367e-15);
   f_1000->SetSavedPoint(3895,2.26768e-16);
   f_1000->SetSavedPoint(3896,2.04587e-16);
   f_1000->SetSavedPoint(3897,1.824059e-16);
   f_1000->SetSavedPoint(3898,1.602248e-16);
   f_1000->SetSavedPoint(3899,1.380437e-16);
   f_1000->SetSavedPoint(3900,1.158626e-16);
   f_1000->SetSavedPoint(3901,9.368155e-17);
   f_1000->SetSavedPoint(3902,7.150047e-17);
   f_1000->SetSavedPoint(3903,4.931938e-17);
   f_1000->SetSavedPoint(3904,2.71383e-17);
   f_1000->SetSavedPoint(3905,4.957217e-18);
   f_1000->SetSavedPoint(3906,4.469983e-18);
   f_1000->SetSavedPoint(3907,3.982749e-18);
   f_1000->SetSavedPoint(3908,3.495514e-18);
   f_1000->SetSavedPoint(3909,3.00828e-18);
   f_1000->SetSavedPoint(3910,2.521046e-18);
   f_1000->SetSavedPoint(3911,2.033811e-18);
   f_1000->SetSavedPoint(3912,1.546577e-18);
   f_1000->SetSavedPoint(3913,1.059343e-18);
   f_1000->SetSavedPoint(3914,5.721086e-19);
   f_1000->SetSavedPoint(3915,8.487434e-20);
   f_1000->SetSavedPoint(3916,7.650063e-20);
   f_1000->SetSavedPoint(3917,6.812692e-20);
   f_1000->SetSavedPoint(3918,5.975321e-20);
   f_1000->SetSavedPoint(3919,5.137949e-20);
   f_1000->SetSavedPoint(3920,4.300578e-20);
   f_1000->SetSavedPoint(3921,3.463207e-20);
   f_1000->SetSavedPoint(3922,2.625836e-20);
   f_1000->SetSavedPoint(3923,1.788465e-20);
   f_1000->SetSavedPoint(3924,9.510936e-21);
   f_1000->SetSavedPoint(3925,1.137224e-21);
   f_1000->SetSavedPoint(3926,1.024693e-21);
   f_1000->SetSavedPoint(3927,9.121627e-22);
   f_1000->SetSavedPoint(3928,7.99632e-22);
   f_1000->SetSavedPoint(3929,6.871012e-22);
   f_1000->SetSavedPoint(3930,5.745705e-22);
   f_1000->SetSavedPoint(3931,4.620398e-22);
   f_1000->SetSavedPoint(3932,3.49509e-22);
   f_1000->SetSavedPoint(3933,2.369783e-22);
   f_1000->SetSavedPoint(3934,1.244475e-22);
   f_1000->SetSavedPoint(3935,1.191678e-23);
   f_1000->SetSavedPoint(3936,1.073486e-23);
   f_1000->SetSavedPoint(3937,9.552944e-24);
   f_1000->SetSavedPoint(3938,8.371027e-24);
   f_1000->SetSavedPoint(3939,7.18911e-24);
   f_1000->SetSavedPoint(3940,6.007192e-24);
   f_1000->SetSavedPoint(3941,4.825275e-24);
   f_1000->SetSavedPoint(3942,3.643358e-24);
   f_1000->SetSavedPoint(3943,2.461441e-24);
   f_1000->SetSavedPoint(3944,1.279523e-24);
   f_1000->SetSavedPoint(3945,9.760618e-26);
   f_1000->SetSavedPoint(3946,8.790802e-26);
   f_1000->SetSavedPoint(3947,7.820986e-26);
   f_1000->SetSavedPoint(3948,6.851171e-26);
   f_1000->SetSavedPoint(3949,5.881355e-26);
   f_1000->SetSavedPoint(3950,4.911539e-26);
   f_1000->SetSavedPoint(3951,3.941723e-26);
   f_1000->SetSavedPoint(3952,2.971908e-26);
   f_1000->SetSavedPoint(3953,2.002092e-26);
   f_1000->SetSavedPoint(3954,1.032276e-26);
   f_1000->SetSavedPoint(3955,6.246041e-28);
   f_1000->SetSavedPoint(3956,5.624558e-28);
   f_1000->SetSavedPoint(3957,5.003076e-28);
   f_1000->SetSavedPoint(3958,4.381593e-28);
   f_1000->SetSavedPoint(3959,3.760111e-28);
   f_1000->SetSavedPoint(3960,3.138628e-28);
   f_1000->SetSavedPoint(3961,2.517146e-28);
   f_1000->SetSavedPoint(3962,1.895663e-28);
   f_1000->SetSavedPoint(3963,1.274181e-28);
   f_1000->SetSavedPoint(3964,6.526985e-29);
   f_1000->SetSavedPoint(3965,3.121604e-30);
   f_1000->SetSavedPoint(3966,2.810662e-30);
   f_1000->SetSavedPoint(3967,2.499719e-30);
   f_1000->SetSavedPoint(3968,2.188777e-30);
   f_1000->SetSavedPoint(3969,1.877834e-30);
   f_1000->SetSavedPoint(3970,1.566892e-30);
   f_1000->SetSavedPoint(3971,1.25595e-30);
   f_1000->SetSavedPoint(3972,9.450074e-31);
   f_1000->SetSavedPoint(3973,6.34065e-31);
   f_1000->SetSavedPoint(3974,3.231227e-31);
   f_1000->SetSavedPoint(3975,1.218034e-32);
   f_1000->SetSavedPoint(3976,1.096601e-32);
   f_1000->SetSavedPoint(3977,9.751689e-33);
   f_1000->SetSavedPoint(3978,8.537365e-33);
   f_1000->SetSavedPoint(3979,7.323041e-33);
   f_1000->SetSavedPoint(3980,6.108717e-33);
   f_1000->SetSavedPoint(3981,4.894393e-33);
   f_1000->SetSavedPoint(3982,3.680069e-33);
   f_1000->SetSavedPoint(3983,2.465745e-33);
   f_1000->SetSavedPoint(3984,1.251421e-33);
   f_1000->SetSavedPoint(3985,3.70966e-35);
   f_1000->SetSavedPoint(3986,3.339576e-35);
   f_1000->SetSavedPoint(3987,2.969491e-35);
   f_1000->SetSavedPoint(3988,2.599407e-35);
   f_1000->SetSavedPoint(3989,2.229323e-35);
   f_1000->SetSavedPoint(3990,1.859238e-35);
   f_1000->SetSavedPoint(3991,1.489154e-35);
   f_1000->SetSavedPoint(3992,1.11907e-35);
   f_1000->SetSavedPoint(3993,7.489854e-36);
   f_1000->SetSavedPoint(3994,3.78901e-36);
   f_1000->SetSavedPoint(3995,8.81667e-38);
   f_1000->SetSavedPoint(3996,8.81667e-38);
   f_1000->SetSavedPoint(3997,8.81667e-38);
   f_1000->SetSavedPoint(3998,8.81667e-38);
   f_1000->SetSavedPoint(3999,8.81667e-38);
   f_1000->SetSavedPoint(4000,0);
   f_1000->SetSavedPoint(4001,-1);
   f_1000->SetSavedPoint(4002,1);
   f_1000->SetFillColor(19);
   f_1000->SetFillStyle(0);
   f_1000->SetMarkerStyle(20);
   f_1000->SetMarkerSize(1.2);
   f_1000->SetLineColor(4);
   f_1000->SetLineWidth(2);
   f_1000->GetXaxis()->SetNdivisions(505);
   f_1000->GetXaxis()->SetLabelFont(132);
   f_1000->GetXaxis()->SetLabelOffset(0.015);
   f_1000->GetXaxis()->SetLabelSize(0.05);
   f_1000->GetXaxis()->SetTitleSize(0.06);
   f_1000->GetXaxis()->SetTitleFont(132);
   f_1000->GetYaxis()->SetLabelFont(132);
   f_1000->GetYaxis()->SetLabelSize(0.05);
   f_1000->GetYaxis()->SetTitleSize(0.06);
   f_1000->GetYaxis()->SetTitleFont(42);
   f_1000->SetParameter(0,1);
   f_1000->SetParError(0,0);
   f_1000->SetParLimits(0,1,1);
   f_1000->SetParameter(1,0);
   f_1000->SetParError(1,0);
   f_1000->SetParLimits(1,1,1);
   f_1000->SetParameter(2,1);
   f_1000->SetParError(2,0);
   f_1000->SetParLimits(2,1,1);
   f_1000->Draw("same");
   
   TH1D *h_1180__5 = new TH1D("h_1180__5","",20,-1,1);
   h_1180__5->SetBinContent(1,1.993407e-05);
   h_1180__5->SetBinContent(2,0.001151347);
   h_1180__5->SetBinContent(3,0.01564205);
   h_1180__5->SetBinContent(4,0.0100147);
   h_1180__5->SetBinContent(5,0.01163532);
   h_1180__5->SetBinContent(6,0.03559615);
   h_1180__5->SetBinContent(7,0.03090036);
   h_1180__5->SetBinContent(8,0.02975051);
   h_1180__5->SetBinContent(9,0.02593208);
   h_1180__5->SetBinContent(10,0.05093076);
   h_1180__5->SetBinContent(11,0.0666771);
   h_1180__5->SetBinContent(12,0.07897339);
   h_1180__5->SetBinContent(13,0.09256224);
   h_1180__5->SetBinContent(14,0.1231443);
   h_1180__5->SetBinContent(15,0.07554148);
   h_1180__5->SetBinContent(16,0.1511878);
   h_1180__5->SetBinContent(17,0.1063703);
   h_1180__5->SetBinContent(18,0.0604248);
   h_1180__5->SetBinContent(19,0.03354541);
   h_1180__5->SetBinError(1,0.0002737786);
   h_1180__5->SetBinError(2,0.002599206);
   h_1180__5->SetBinError(3,0.007387073);
   h_1180__5->SetBinError(4,0.004686675);
   h_1180__5->SetBinError(5,0.006010275);
   h_1180__5->SetBinError(6,0.0146258);
   h_1180__5->SetBinError(7,0.00845315);
   h_1180__5->SetBinError(8,0.01275114);
   h_1180__5->SetBinError(9,0.009276017);
   h_1180__5->SetBinError(10,0.01194965);
   h_1180__5->SetBinError(11,0.01818211);
   h_1180__5->SetBinError(12,0.01775387);
   h_1180__5->SetBinError(13,0.02340149);
   h_1180__5->SetBinError(14,0.02492842);
   h_1180__5->SetBinError(15,0.03357315);
   h_1180__5->SetBinError(16,0.03000183);
   h_1180__5->SetBinError(17,0.02600753);
   h_1180__5->SetBinError(18,0.02339332);
   h_1180__5->SetBinError(19,0.01829807);
   h_1180__5->SetEntries(6813);
   h_1180__5->SetDirectory(0);
   h_1180__5->SetStats(0);
   h_1180__5->SetLineColor(2);
   h_1180__5->SetMarkerColor(2);
   h_1180__5->SetMarkerStyle(20);
   h_1180__5->SetMarkerSize(1.2);
   h_1180__5->GetXaxis()->SetNdivisions(505);
   h_1180__5->GetXaxis()->SetLabelFont(132);
   h_1180__5->GetXaxis()->SetLabelOffset(0.015);
   h_1180__5->GetXaxis()->SetLabelSize(0.05);
   h_1180__5->GetXaxis()->SetTitleSize(0.06);
   h_1180__5->GetXaxis()->SetTitleFont(132);
   h_1180__5->GetYaxis()->SetLabelFont(132);
   h_1180__5->GetYaxis()->SetLabelSize(0.05);
   h_1180__5->GetYaxis()->SetTitleSize(0.06);
   h_1180__5->GetYaxis()->SetTitleFont(42);
   h_1180__5->GetZaxis()->SetLabelFont(132);
   h_1180__5->GetZaxis()->SetLabelSize(0.05);
   h_1180__5->GetZaxis()->SetTitleSize(0.06);
   h_1180__5->GetZaxis()->SetTitleFont(42);
   h_1180__5->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig11b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:06:17 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.345679,-0.07468354,1.123457,0.2670886);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1070 = new TH1D("h_1070","",20,-1,1);
   h_1070->SetBinContent(1,100);
   h_1070->SetBinContent(2,100);
   h_1070->SetBinContent(3,100);
   h_1070->SetBinContent(4,100);
   h_1070->SetBinContent(5,100);
   h_1070->SetBinContent(6,100);
   h_1070->SetBinContent(7,100);
   h_1070->SetBinContent(8,100);
   h_1070->SetBinContent(9,100);
   h_1070->SetBinContent(10,100);
   h_1070->SetBinContent(11,100);
   h_1070->SetBinContent(12,100);
   h_1070->SetBinContent(13,100);
   h_1070->SetBinContent(14,100);
   h_1070->SetBinContent(15,100);
   h_1070->SetBinContent(16,100);
   h_1070->SetBinContent(17,100);
   h_1070->SetBinContent(18,100);
   h_1070->SetBinContent(19,100);
   h_1070->SetBinContent(20,100);
   h_1070->SetMinimum(-0.02);
   h_1070->SetMaximum(0.25);
   h_1070->SetEntries(20);
   h_1070->SetStats(0);
   h_1070->SetMarkerStyle(20);
   h_1070->SetMarkerSize(1.2);
   h_1070->GetXaxis()->SetNdivisions(505);
   h_1070->GetXaxis()->SetLabelFont(132);
   h_1070->GetXaxis()->SetLabelOffset(0.015);
   h_1070->GetXaxis()->SetLabelSize(0.05);
   h_1070->GetXaxis()->SetTitleSize(0.06);
   h_1070->GetXaxis()->SetTitleFont(132);
   h_1070->GetYaxis()->SetLabelFont(132);
   h_1070->GetYaxis()->SetLabelSize(0.05);
   h_1070->GetYaxis()->SetTitleSize(0.06);
   h_1070->GetYaxis()->SetTitleFont(42);
   h_1070->GetZaxis()->SetLabelFont(132);
   h_1070->GetZaxis()->SetLabelSize(0.05);
   h_1070->GetZaxis()->SetTitleSize(0.06);
   h_1070->GetZaxis()->SetTitleFont(42);
   h_1070->Draw("");
   TLine *line = new TLine(-1,0,1,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TF1 *f_1010 = new TF1("*f_1010",-1,1,3);
    //The original function : f_1010 had originally been created by:
    //TF1 *f_1010 = new TF1("f_1010",f_1010,-1,1,3);
   f_1010->SetRange(-1,1);
   f_1010->SetName("f_1010");
   f_1010->SetTitle("f_1010");
   f_1010->SetNpx(4000);
   f_1010->SetSavedPoint(0,0.004450608);
   f_1010->SetSavedPoint(1,0.004450608);
   f_1010->SetSavedPoint(2,0.004450608);
   f_1010->SetSavedPoint(3,0.004450608);
   f_1010->SetSavedPoint(4,0.004450608);
   f_1010->SetSavedPoint(5,0.004450608);
   f_1010->SetSavedPoint(6,0.004523411);
   f_1010->SetSavedPoint(7,0.004596214);
   f_1010->SetSavedPoint(8,0.004669017);
   f_1010->SetSavedPoint(9,0.00474182);
   f_1010->SetSavedPoint(10,0.004814622);
   f_1010->SetSavedPoint(11,0.004887425);
   f_1010->SetSavedPoint(12,0.004960228);
   f_1010->SetSavedPoint(13,0.005033031);
   f_1010->SetSavedPoint(14,0.005105834);
   f_1010->SetSavedPoint(15,0.005178637);
   f_1010->SetSavedPoint(16,0.005220895);
   f_1010->SetSavedPoint(17,0.005263154);
   f_1010->SetSavedPoint(18,0.005305412);
   f_1010->SetSavedPoint(19,0.005347671);
   f_1010->SetSavedPoint(20,0.005389929);
   f_1010->SetSavedPoint(21,0.005432188);
   f_1010->SetSavedPoint(22,0.005474446);
   f_1010->SetSavedPoint(23,0.005516705);
   f_1010->SetSavedPoint(24,0.005558963);
   f_1010->SetSavedPoint(25,0.005601222);
   f_1010->SetSavedPoint(26,0.005622807);
   f_1010->SetSavedPoint(27,0.005644392);
   f_1010->SetSavedPoint(28,0.005665978);
   f_1010->SetSavedPoint(29,0.005687563);
   f_1010->SetSavedPoint(30,0.005709148);
   f_1010->SetSavedPoint(31,0.005730734);
   f_1010->SetSavedPoint(32,0.005752319);
   f_1010->SetSavedPoint(33,0.005773904);
   f_1010->SetSavedPoint(34,0.005795489);
   f_1010->SetSavedPoint(35,0.005817075);
   f_1010->SetSavedPoint(36,0.00582876);
   f_1010->SetSavedPoint(37,0.005840444);
   f_1010->SetSavedPoint(38,0.005852129);
   f_1010->SetSavedPoint(39,0.005863814);
   f_1010->SetSavedPoint(40,0.005875499);
   f_1010->SetSavedPoint(41,0.005887184);
   f_1010->SetSavedPoint(42,0.005898869);
   f_1010->SetSavedPoint(43,0.005910554);
   f_1010->SetSavedPoint(44,0.005922239);
   f_1010->SetSavedPoint(45,0.005933924);
   f_1010->SetSavedPoint(46,0.005942085);
   f_1010->SetSavedPoint(47,0.005950245);
   f_1010->SetSavedPoint(48,0.005958406);
   f_1010->SetSavedPoint(49,0.005966567);
   f_1010->SetSavedPoint(50,0.005974727);
   f_1010->SetSavedPoint(51,0.005982888);
   f_1010->SetSavedPoint(52,0.005991049);
   f_1010->SetSavedPoint(53,0.00599921);
   f_1010->SetSavedPoint(54,0.00600737);
   f_1010->SetSavedPoint(55,0.006015531);
   f_1010->SetSavedPoint(56,0.006022415);
   f_1010->SetSavedPoint(57,0.0060293);
   f_1010->SetSavedPoint(58,0.006036184);
   f_1010->SetSavedPoint(59,0.006043068);
   f_1010->SetSavedPoint(60,0.006049953);
   f_1010->SetSavedPoint(61,0.006056837);
   f_1010->SetSavedPoint(62,0.006063721);
   f_1010->SetSavedPoint(63,0.006070606);
   f_1010->SetSavedPoint(64,0.00607749);
   f_1010->SetSavedPoint(65,0.006084374);
   f_1010->SetSavedPoint(66,0.006090129);
   f_1010->SetSavedPoint(67,0.006095883);
   f_1010->SetSavedPoint(68,0.006101638);
   f_1010->SetSavedPoint(69,0.006107393);
   f_1010->SetSavedPoint(70,0.006113147);
   f_1010->SetSavedPoint(71,0.006118902);
   f_1010->SetSavedPoint(72,0.006124656);
   f_1010->SetSavedPoint(73,0.006130411);
   f_1010->SetSavedPoint(74,0.006136165);
   f_1010->SetSavedPoint(75,0.00614192);
   f_1010->SetSavedPoint(76,0.006146019);
   f_1010->SetSavedPoint(77,0.006150118);
   f_1010->SetSavedPoint(78,0.006154217);
   f_1010->SetSavedPoint(79,0.006158316);
   f_1010->SetSavedPoint(80,0.006162415);
   f_1010->SetSavedPoint(81,0.006166514);
   f_1010->SetSavedPoint(82,0.006170613);
   f_1010->SetSavedPoint(83,0.006174712);
   f_1010->SetSavedPoint(84,0.006178811);
   f_1010->SetSavedPoint(85,0.00618291);
   f_1010->SetSavedPoint(86,0.006184953);
   f_1010->SetSavedPoint(87,0.006186996);
   f_1010->SetSavedPoint(88,0.00618904);
   f_1010->SetSavedPoint(89,0.006191083);
   f_1010->SetSavedPoint(90,0.006193126);
   f_1010->SetSavedPoint(91,0.006195169);
   f_1010->SetSavedPoint(92,0.006197213);
   f_1010->SetSavedPoint(93,0.006199256);
   f_1010->SetSavedPoint(94,0.006201299);
   f_1010->SetSavedPoint(95,0.006203343);
   f_1010->SetSavedPoint(96,0.006203639);
   f_1010->SetSavedPoint(97,0.006203935);
   f_1010->SetSavedPoint(98,0.006204231);
   f_1010->SetSavedPoint(99,0.006204527);
   f_1010->SetSavedPoint(100,0.006204823);
   f_1010->SetSavedPoint(101,0.00620512);
   f_1010->SetSavedPoint(102,0.006205416);
   f_1010->SetSavedPoint(103,0.006205712);
   f_1010->SetSavedPoint(104,0.006206008);
   f_1010->SetSavedPoint(105,0.006206304);
   f_1010->SetSavedPoint(106,0.006205978);
   f_1010->SetSavedPoint(107,0.006205653);
   f_1010->SetSavedPoint(108,0.006205327);
   f_1010->SetSavedPoint(109,0.006205001);
   f_1010->SetSavedPoint(110,0.006204675);
   f_1010->SetSavedPoint(111,0.006204349);
   f_1010->SetSavedPoint(112,0.006204023);
   f_1010->SetSavedPoint(113,0.006203698);
   f_1010->SetSavedPoint(114,0.006203372);
   f_1010->SetSavedPoint(115,0.006203046);
   f_1010->SetSavedPoint(116,0.006203441);
   f_1010->SetSavedPoint(117,0.006203836);
   f_1010->SetSavedPoint(118,0.006204231);
   f_1010->SetSavedPoint(119,0.006204626);
   f_1010->SetSavedPoint(120,0.006205021);
   f_1010->SetSavedPoint(121,0.006205416);
   f_1010->SetSavedPoint(122,0.006205811);
   f_1010->SetSavedPoint(123,0.006206206);
   f_1010->SetSavedPoint(124,0.006206601);
   f_1010->SetSavedPoint(125,0.006206996);
   f_1010->SetSavedPoint(126,0.006208924);
   f_1010->SetSavedPoint(127,0.006210852);
   f_1010->SetSavedPoint(128,0.00621278);
   f_1010->SetSavedPoint(129,0.006214708);
   f_1010->SetSavedPoint(130,0.006216636);
   f_1010->SetSavedPoint(131,0.006218564);
   f_1010->SetSavedPoint(132,0.006220492);
   f_1010->SetSavedPoint(133,0.00622242);
   f_1010->SetSavedPoint(134,0.006224348);
   f_1010->SetSavedPoint(135,0.006226276);
   f_1010->SetSavedPoint(136,0.006229797);
   f_1010->SetSavedPoint(137,0.006233319);
   f_1010->SetSavedPoint(138,0.006236841);
   f_1010->SetSavedPoint(139,0.006240362);
   f_1010->SetSavedPoint(140,0.006243884);
   f_1010->SetSavedPoint(141,0.006247406);
   f_1010->SetSavedPoint(142,0.006250928);
   f_1010->SetSavedPoint(143,0.006254449);
   f_1010->SetSavedPoint(144,0.006257971);
   f_1010->SetSavedPoint(145,0.006261493);
   f_1010->SetSavedPoint(146,0.00626612);
   f_1010->SetSavedPoint(147,0.006270748);
   f_1010->SetSavedPoint(148,0.006275375);
   f_1010->SetSavedPoint(149,0.006280003);
   f_1010->SetSavedPoint(150,0.00628463);
   f_1010->SetSavedPoint(151,0.006289258);
   f_1010->SetSavedPoint(152,0.006293885);
   f_1010->SetSavedPoint(153,0.006298513);
   f_1010->SetSavedPoint(154,0.00630314);
   f_1010->SetSavedPoint(155,0.006307768);
   f_1010->SetSavedPoint(156,0.006312623);
   f_1010->SetSavedPoint(157,0.006317479);
   f_1010->SetSavedPoint(158,0.006322334);
   f_1010->SetSavedPoint(159,0.00632719);
   f_1010->SetSavedPoint(160,0.006332045);
   f_1010->SetSavedPoint(161,0.006336901);
   f_1010->SetSavedPoint(162,0.006341756);
   f_1010->SetSavedPoint(163,0.006346612);
   f_1010->SetSavedPoint(164,0.006351467);
   f_1010->SetSavedPoint(165,0.006356323);
   f_1010->SetSavedPoint(166,0.006360364);
   f_1010->SetSavedPoint(167,0.006364406);
   f_1010->SetSavedPoint(168,0.006368447);
   f_1010->SetSavedPoint(169,0.006372489);
   f_1010->SetSavedPoint(170,0.006376531);
   f_1010->SetSavedPoint(171,0.006380572);
   f_1010->SetSavedPoint(172,0.006384614);
   f_1010->SetSavedPoint(173,0.006388655);
   f_1010->SetSavedPoint(174,0.006392697);
   f_1010->SetSavedPoint(175,0.006396738);
   f_1010->SetSavedPoint(176,0.00639937);
   f_1010->SetSavedPoint(177,0.006402002);
   f_1010->SetSavedPoint(178,0.006404635);
   f_1010->SetSavedPoint(179,0.006407267);
   f_1010->SetSavedPoint(180,0.006409899);
   f_1010->SetSavedPoint(181,0.006412531);
   f_1010->SetSavedPoint(182,0.006415163);
   f_1010->SetSavedPoint(183,0.006417796);
   f_1010->SetSavedPoint(184,0.006420428);
   f_1010->SetSavedPoint(185,0.00642306);
   f_1010->SetSavedPoint(186,0.006424652);
   f_1010->SetSavedPoint(187,0.006426244);
   f_1010->SetSavedPoint(188,0.006427837);
   f_1010->SetSavedPoint(189,0.006429429);
   f_1010->SetSavedPoint(190,0.006431021);
   f_1010->SetSavedPoint(191,0.006432613);
   f_1010->SetSavedPoint(192,0.006434205);
   f_1010->SetSavedPoint(193,0.006435797);
   f_1010->SetSavedPoint(194,0.00643739);
   f_1010->SetSavedPoint(195,0.006438982);
   f_1010->SetSavedPoint(196,0.00644052);
   f_1010->SetSavedPoint(197,0.006442059);
   f_1010->SetSavedPoint(198,0.006443598);
   f_1010->SetSavedPoint(199,0.006445136);
   f_1010->SetSavedPoint(200,0.006446675);
   f_1010->SetSavedPoint(201,0.006448214);
   f_1010->SetSavedPoint(202,0.006449752);
   f_1010->SetSavedPoint(203,0.006451291);
   f_1010->SetSavedPoint(204,0.006452829);
   f_1010->SetSavedPoint(205,0.006454368);
   f_1010->SetSavedPoint(206,0.006456544);
   f_1010->SetSavedPoint(207,0.00645872);
   f_1010->SetSavedPoint(208,0.006460897);
   f_1010->SetSavedPoint(209,0.006463073);
   f_1010->SetSavedPoint(210,0.006465249);
   f_1010->SetSavedPoint(211,0.006467426);
   f_1010->SetSavedPoint(212,0.006469602);
   f_1010->SetSavedPoint(213,0.006471778);
   f_1010->SetSavedPoint(214,0.006473954);
   f_1010->SetSavedPoint(215,0.006476131);
   f_1010->SetSavedPoint(216,0.006478946);
   f_1010->SetSavedPoint(217,0.006481761);
   f_1010->SetSavedPoint(218,0.006484576);
   f_1010->SetSavedPoint(219,0.006487391);
   f_1010->SetSavedPoint(220,0.006490206);
   f_1010->SetSavedPoint(221,0.006493021);
   f_1010->SetSavedPoint(222,0.006495836);
   f_1010->SetSavedPoint(223,0.006498651);
   f_1010->SetSavedPoint(224,0.006501466);
   f_1010->SetSavedPoint(225,0.006504281);
   f_1010->SetSavedPoint(226,0.006507447);
   f_1010->SetSavedPoint(227,0.006510612);
   f_1010->SetSavedPoint(228,0.006513778);
   f_1010->SetSavedPoint(229,0.006516944);
   f_1010->SetSavedPoint(230,0.006520109);
   f_1010->SetSavedPoint(231,0.006523275);
   f_1010->SetSavedPoint(232,0.006526441);
   f_1010->SetSavedPoint(233,0.006529606);
   f_1010->SetSavedPoint(234,0.006532772);
   f_1010->SetSavedPoint(235,0.006535938);
   f_1010->SetSavedPoint(236,0.006539307);
   f_1010->SetSavedPoint(237,0.006542676);
   f_1010->SetSavedPoint(238,0.006546045);
   f_1010->SetSavedPoint(239,0.006549414);
   f_1010->SetSavedPoint(240,0.006552783);
   f_1010->SetSavedPoint(241,0.006556152);
   f_1010->SetSavedPoint(242,0.006559522);
   f_1010->SetSavedPoint(243,0.006562891);
   f_1010->SetSavedPoint(244,0.00656626);
   f_1010->SetSavedPoint(245,0.006569629);
   f_1010->SetSavedPoint(246,0.006573179);
   f_1010->SetSavedPoint(247,0.00657673);
   f_1010->SetSavedPoint(248,0.00658028);
   f_1010->SetSavedPoint(249,0.006583831);
   f_1010->SetSavedPoint(250,0.006587381);
   f_1010->SetSavedPoint(251,0.006590932);
   f_1010->SetSavedPoint(252,0.006594482);
   f_1010->SetSavedPoint(253,0.006598032);
   f_1010->SetSavedPoint(254,0.006601583);
   f_1010->SetSavedPoint(255,0.006605133);
   f_1010->SetSavedPoint(256,0.006608869);
   f_1010->SetSavedPoint(257,0.006612605);
   f_1010->SetSavedPoint(258,0.006616341);
   f_1010->SetSavedPoint(259,0.006620077);
   f_1010->SetSavedPoint(260,0.006623812);
   f_1010->SetSavedPoint(261,0.006627548);
   f_1010->SetSavedPoint(262,0.006631284);
   f_1010->SetSavedPoint(263,0.00663502);
   f_1010->SetSavedPoint(264,0.006638756);
   f_1010->SetSavedPoint(265,0.006642492);
   f_1010->SetSavedPoint(266,0.006646543);
   f_1010->SetSavedPoint(267,0.006650595);
   f_1010->SetSavedPoint(268,0.006654646);
   f_1010->SetSavedPoint(269,0.006658698);
   f_1010->SetSavedPoint(270,0.00666275);
   f_1010->SetSavedPoint(271,0.006666801);
   f_1010->SetSavedPoint(272,0.006670853);
   f_1010->SetSavedPoint(273,0.006674905);
   f_1010->SetSavedPoint(274,0.006678956);
   f_1010->SetSavedPoint(275,0.006683008);
   f_1010->SetSavedPoint(276,0.006687627);
   f_1010->SetSavedPoint(277,0.006692247);
   f_1010->SetSavedPoint(278,0.006696866);
   f_1010->SetSavedPoint(279,0.006701486);
   f_1010->SetSavedPoint(280,0.006706105);
   f_1010->SetSavedPoint(281,0.006710725);
   f_1010->SetSavedPoint(282,0.006715344);
   f_1010->SetSavedPoint(283,0.006719964);
   f_1010->SetSavedPoint(284,0.006724583);
   f_1010->SetSavedPoint(285,0.006729203);
   f_1010->SetSavedPoint(286,0.0067345);
   f_1010->SetSavedPoint(287,0.006739797);
   f_1010->SetSavedPoint(288,0.006745094);
   f_1010->SetSavedPoint(289,0.006750392);
   f_1010->SetSavedPoint(290,0.006755689);
   f_1010->SetSavedPoint(291,0.006760986);
   f_1010->SetSavedPoint(292,0.006766283);
   f_1010->SetSavedPoint(293,0.00677158);
   f_1010->SetSavedPoint(294,0.006776877);
   f_1010->SetSavedPoint(295,0.006782175);
   f_1010->SetSavedPoint(296,0.006787982);
   f_1010->SetSavedPoint(297,0.006793789);
   f_1010->SetSavedPoint(298,0.006799596);
   f_1010->SetSavedPoint(299,0.006805403);
   f_1010->SetSavedPoint(300,0.00681121);
   f_1010->SetSavedPoint(301,0.006817017);
   f_1010->SetSavedPoint(302,0.006822824);
   f_1010->SetSavedPoint(303,0.006828631);
   f_1010->SetSavedPoint(304,0.006834438);
   f_1010->SetSavedPoint(305,0.006840245);
   f_1010->SetSavedPoint(306,0.006846327);
   f_1010->SetSavedPoint(307,0.006852409);
   f_1010->SetSavedPoint(308,0.006858491);
   f_1010->SetSavedPoint(309,0.006864573);
   f_1010->SetSavedPoint(310,0.006870655);
   f_1010->SetSavedPoint(311,0.006876737);
   f_1010->SetSavedPoint(312,0.006882819);
   f_1010->SetSavedPoint(313,0.006888901);
   f_1010->SetSavedPoint(314,0.006894983);
   f_1010->SetSavedPoint(315,0.006901065);
   f_1010->SetSavedPoint(316,0.006907317);
   f_1010->SetSavedPoint(317,0.006913569);
   f_1010->SetSavedPoint(318,0.006919822);
   f_1010->SetSavedPoint(319,0.006926074);
   f_1010->SetSavedPoint(320,0.006932326);
   f_1010->SetSavedPoint(321,0.006938578);
   f_1010->SetSavedPoint(322,0.006944831);
   f_1010->SetSavedPoint(323,0.006951083);
   f_1010->SetSavedPoint(324,0.006957335);
   f_1010->SetSavedPoint(325,0.006963587);
   f_1010->SetSavedPoint(326,0.006969962);
   f_1010->SetSavedPoint(327,0.006976336);
   f_1010->SetSavedPoint(328,0.00698271);
   f_1010->SetSavedPoint(329,0.006989085);
   f_1010->SetSavedPoint(330,0.006995459);
   f_1010->SetSavedPoint(331,0.007001834);
   f_1010->SetSavedPoint(332,0.007008208);
   f_1010->SetSavedPoint(333,0.007014582);
   f_1010->SetSavedPoint(334,0.007020957);
   f_1010->SetSavedPoint(335,0.007027331);
   f_1010->SetSavedPoint(336,0.007033767);
   f_1010->SetSavedPoint(337,0.007040203);
   f_1010->SetSavedPoint(338,0.007046639);
   f_1010->SetSavedPoint(339,0.007053074);
   f_1010->SetSavedPoint(340,0.00705951);
   f_1010->SetSavedPoint(341,0.007065946);
   f_1010->SetSavedPoint(342,0.007072382);
   f_1010->SetSavedPoint(343,0.007078818);
   f_1010->SetSavedPoint(344,0.007085254);
   f_1010->SetSavedPoint(345,0.00709169);
   f_1010->SetSavedPoint(346,0.007098256);
   f_1010->SetSavedPoint(347,0.007104822);
   f_1010->SetSavedPoint(348,0.007111388);
   f_1010->SetSavedPoint(349,0.007117955);
   f_1010->SetSavedPoint(350,0.007124521);
   f_1010->SetSavedPoint(351,0.007131087);
   f_1010->SetSavedPoint(352,0.007137653);
   f_1010->SetSavedPoint(353,0.007144219);
   f_1010->SetSavedPoint(354,0.007150786);
   f_1010->SetSavedPoint(355,0.007157352);
   f_1010->SetSavedPoint(356,0.00716432);
   f_1010->SetSavedPoint(357,0.007171288);
   f_1010->SetSavedPoint(358,0.007178257);
   f_1010->SetSavedPoint(359,0.007185225);
   f_1010->SetSavedPoint(360,0.007192193);
   f_1010->SetSavedPoint(361,0.007199161);
   f_1010->SetSavedPoint(362,0.007206129);
   f_1010->SetSavedPoint(363,0.007213098);
   f_1010->SetSavedPoint(364,0.007220066);
   f_1010->SetSavedPoint(365,0.007227034);
   f_1010->SetSavedPoint(366,0.007234678);
   f_1010->SetSavedPoint(367,0.007242322);
   f_1010->SetSavedPoint(368,0.007249966);
   f_1010->SetSavedPoint(369,0.007257609);
   f_1010->SetSavedPoint(370,0.007265253);
   f_1010->SetSavedPoint(371,0.007272897);
   f_1010->SetSavedPoint(372,0.007280541);
   f_1010->SetSavedPoint(373,0.007288184);
   f_1010->SetSavedPoint(374,0.007295828);
   f_1010->SetSavedPoint(375,0.007303472);
   f_1010->SetSavedPoint(376,0.00731183);
   f_1010->SetSavedPoint(377,0.007320187);
   f_1010->SetSavedPoint(378,0.007328545);
   f_1010->SetSavedPoint(379,0.007336902);
   f_1010->SetSavedPoint(380,0.00734526);
   f_1010->SetSavedPoint(381,0.007353617);
   f_1010->SetSavedPoint(382,0.007361975);
   f_1010->SetSavedPoint(383,0.007370332);
   f_1010->SetSavedPoint(384,0.00737869);
   f_1010->SetSavedPoint(385,0.007387047);
   f_1010->SetSavedPoint(386,0.007395904);
   f_1010->SetSavedPoint(387,0.00740476);
   f_1010->SetSavedPoint(388,0.007413617);
   f_1010->SetSavedPoint(389,0.007422474);
   f_1010->SetSavedPoint(390,0.00743133);
   f_1010->SetSavedPoint(391,0.007440187);
   f_1010->SetSavedPoint(392,0.007449043);
   f_1010->SetSavedPoint(393,0.0074579);
   f_1010->SetSavedPoint(394,0.007466756);
   f_1010->SetSavedPoint(395,0.007475613);
   f_1010->SetSavedPoint(396,0.007484622);
   f_1010->SetSavedPoint(397,0.007493632);
   f_1010->SetSavedPoint(398,0.007502641);
   f_1010->SetSavedPoint(399,0.007511651);
   f_1010->SetSavedPoint(400,0.00752066);
   f_1010->SetSavedPoint(401,0.00752967);
   f_1010->SetSavedPoint(402,0.007538679);
   f_1010->SetSavedPoint(403,0.007547689);
   f_1010->SetSavedPoint(404,0.007556698);
   f_1010->SetSavedPoint(405,0.007565708);
   f_1010->SetSavedPoint(406,0.007574491);
   f_1010->SetSavedPoint(407,0.007583274);
   f_1010->SetSavedPoint(408,0.007592058);
   f_1010->SetSavedPoint(409,0.007600841);
   f_1010->SetSavedPoint(410,0.007609624);
   f_1010->SetSavedPoint(411,0.007618408);
   f_1010->SetSavedPoint(412,0.007627191);
   f_1010->SetSavedPoint(413,0.007635974);
   f_1010->SetSavedPoint(414,0.007644758);
   f_1010->SetSavedPoint(415,0.007653541);
   f_1010->SetSavedPoint(416,0.007661866);
   f_1010->SetSavedPoint(417,0.007670191);
   f_1010->SetSavedPoint(418,0.007678516);
   f_1010->SetSavedPoint(419,0.007686841);
   f_1010->SetSavedPoint(420,0.007695166);
   f_1010->SetSavedPoint(421,0.007703491);
   f_1010->SetSavedPoint(422,0.007711816);
   f_1010->SetSavedPoint(423,0.007720141);
   f_1010->SetSavedPoint(424,0.007728466);
   f_1010->SetSavedPoint(425,0.007736791);
   f_1010->SetSavedPoint(426,0.007744867);
   f_1010->SetSavedPoint(427,0.007752944);
   f_1010->SetSavedPoint(428,0.007761021);
   f_1010->SetSavedPoint(429,0.007769098);
   f_1010->SetSavedPoint(430,0.007777175);
   f_1010->SetSavedPoint(431,0.007785251);
   f_1010->SetSavedPoint(432,0.007793328);
   f_1010->SetSavedPoint(433,0.007801405);
   f_1010->SetSavedPoint(434,0.007809482);
   f_1010->SetSavedPoint(435,0.007817559);
   f_1010->SetSavedPoint(436,0.007825964);
   f_1010->SetSavedPoint(437,0.007834369);
   f_1010->SetSavedPoint(438,0.007842774);
   f_1010->SetSavedPoint(439,0.007851179);
   f_1010->SetSavedPoint(440,0.007859584);
   f_1010->SetSavedPoint(441,0.007867989);
   f_1010->SetSavedPoint(442,0.007876394);
   f_1010->SetSavedPoint(443,0.007884799);
   f_1010->SetSavedPoint(444,0.007893204);
   f_1010->SetSavedPoint(445,0.007901609);
   f_1010->SetSavedPoint(446,0.007910563);
   f_1010->SetSavedPoint(447,0.007919517);
   f_1010->SetSavedPoint(448,0.007928471);
   f_1010->SetSavedPoint(449,0.007937426);
   f_1010->SetSavedPoint(450,0.00794638);
   f_1010->SetSavedPoint(451,0.007955334);
   f_1010->SetSavedPoint(452,0.007964288);
   f_1010->SetSavedPoint(453,0.007973242);
   f_1010->SetSavedPoint(454,0.007982196);
   f_1010->SetSavedPoint(455,0.007991151);
   f_1010->SetSavedPoint(456,0.008000006);
   f_1010->SetSavedPoint(457,0.008008862);
   f_1010->SetSavedPoint(458,0.008017718);
   f_1010->SetSavedPoint(459,0.008026574);
   f_1010->SetSavedPoint(460,0.008035429);
   f_1010->SetSavedPoint(461,0.008044285);
   f_1010->SetSavedPoint(462,0.008053141);
   f_1010->SetSavedPoint(463,0.008061997);
   f_1010->SetSavedPoint(464,0.008070852);
   f_1010->SetSavedPoint(465,0.008079708);
   f_1010->SetSavedPoint(466,0.008087593);
   f_1010->SetSavedPoint(467,0.008095478);
   f_1010->SetSavedPoint(468,0.008103363);
   f_1010->SetSavedPoint(469,0.008111248);
   f_1010->SetSavedPoint(470,0.008119133);
   f_1010->SetSavedPoint(471,0.008127018);
   f_1010->SetSavedPoint(472,0.008134903);
   f_1010->SetSavedPoint(473,0.008142788);
   f_1010->SetSavedPoint(474,0.008150672);
   f_1010->SetSavedPoint(475,0.008158557);
   f_1010->SetSavedPoint(476,0.008165538);
   f_1010->SetSavedPoint(477,0.008172518);
   f_1010->SetSavedPoint(478,0.008179498);
   f_1010->SetSavedPoint(479,0.008186478);
   f_1010->SetSavedPoint(480,0.008193458);
   f_1010->SetSavedPoint(481,0.008200438);
   f_1010->SetSavedPoint(482,0.008207419);
   f_1010->SetSavedPoint(483,0.008214399);
   f_1010->SetSavedPoint(484,0.008221379);
   f_1010->SetSavedPoint(485,0.008228359);
   f_1010->SetSavedPoint(486,0.008235658);
   f_1010->SetSavedPoint(487,0.008242957);
   f_1010->SetSavedPoint(488,0.008250255);
   f_1010->SetSavedPoint(489,0.008257554);
   f_1010->SetSavedPoint(490,0.008264853);
   f_1010->SetSavedPoint(491,0.008272152);
   f_1010->SetSavedPoint(492,0.00827945);
   f_1010->SetSavedPoint(493,0.008286749);
   f_1010->SetSavedPoint(494,0.008294048);
   f_1010->SetSavedPoint(495,0.008301347);
   f_1010->SetSavedPoint(496,0.008310435);
   f_1010->SetSavedPoint(497,0.008319523);
   f_1010->SetSavedPoint(498,0.008328611);
   f_1010->SetSavedPoint(499,0.008337699);
   f_1010->SetSavedPoint(500,0.008346788);
   f_1010->SetSavedPoint(501,0.008355876);
   f_1010->SetSavedPoint(502,0.008364964);
   f_1010->SetSavedPoint(503,0.008374052);
   f_1010->SetSavedPoint(504,0.00838314);
   f_1010->SetSavedPoint(505,0.008392228);
   f_1010->SetSavedPoint(506,0.008403823);
   f_1010->SetSavedPoint(507,0.008415417);
   f_1010->SetSavedPoint(508,0.008427012);
   f_1010->SetSavedPoint(509,0.008438606);
   f_1010->SetSavedPoint(510,0.008450201);
   f_1010->SetSavedPoint(511,0.008461795);
   f_1010->SetSavedPoint(512,0.00847339);
   f_1010->SetSavedPoint(513,0.008484985);
   f_1010->SetSavedPoint(514,0.008496579);
   f_1010->SetSavedPoint(515,0.008508174);
   f_1010->SetSavedPoint(516,0.00852187);
   f_1010->SetSavedPoint(517,0.008535567);
   f_1010->SetSavedPoint(518,0.008549264);
   f_1010->SetSavedPoint(519,0.008562961);
   f_1010->SetSavedPoint(520,0.008576658);
   f_1010->SetSavedPoint(521,0.008590355);
   f_1010->SetSavedPoint(522,0.008604052);
   f_1010->SetSavedPoint(523,0.008617749);
   f_1010->SetSavedPoint(524,0.008631446);
   f_1010->SetSavedPoint(525,0.008645143);
   f_1010->SetSavedPoint(526,0.008659753);
   f_1010->SetSavedPoint(527,0.008674363);
   f_1010->SetSavedPoint(528,0.008688973);
   f_1010->SetSavedPoint(529,0.008703583);
   f_1010->SetSavedPoint(530,0.008718193);
   f_1010->SetSavedPoint(531,0.008732803);
   f_1010->SetSavedPoint(532,0.008747413);
   f_1010->SetSavedPoint(533,0.008762023);
   f_1010->SetSavedPoint(534,0.008776632);
   f_1010->SetSavedPoint(535,0.008791242);
   f_1010->SetSavedPoint(536,0.008805567);
   f_1010->SetSavedPoint(537,0.008819892);
   f_1010->SetSavedPoint(538,0.008834216);
   f_1010->SetSavedPoint(539,0.008848541);
   f_1010->SetSavedPoint(540,0.008862865);
   f_1010->SetSavedPoint(541,0.00887719);
   f_1010->SetSavedPoint(542,0.008891514);
   f_1010->SetSavedPoint(543,0.008905839);
   f_1010->SetSavedPoint(544,0.008920163);
   f_1010->SetSavedPoint(545,0.008934488);
   f_1010->SetSavedPoint(546,0.008948);
   f_1010->SetSavedPoint(547,0.008961513);
   f_1010->SetSavedPoint(548,0.008975025);
   f_1010->SetSavedPoint(549,0.008988537);
   f_1010->SetSavedPoint(550,0.00900205);
   f_1010->SetSavedPoint(551,0.009015562);
   f_1010->SetSavedPoint(552,0.009029075);
   f_1010->SetSavedPoint(553,0.009042587);
   f_1010->SetSavedPoint(554,0.009056099);
   f_1010->SetSavedPoint(555,0.009069612);
   f_1010->SetSavedPoint(556,0.009082562);
   f_1010->SetSavedPoint(557,0.009095512);
   f_1010->SetSavedPoint(558,0.009108462);
   f_1010->SetSavedPoint(559,0.009121412);
   f_1010->SetSavedPoint(560,0.009134362);
   f_1010->SetSavedPoint(561,0.009147312);
   f_1010->SetSavedPoint(562,0.009160262);
   f_1010->SetSavedPoint(563,0.009173213);
   f_1010->SetSavedPoint(564,0.009186163);
   f_1010->SetSavedPoint(565,0.009199113);
   f_1010->SetSavedPoint(566,0.009212133);
   f_1010->SetSavedPoint(567,0.009225153);
   f_1010->SetSavedPoint(568,0.009238174);
   f_1010->SetSavedPoint(569,0.009251194);
   f_1010->SetSavedPoint(570,0.009264215);
   f_1010->SetSavedPoint(571,0.009277235);
   f_1010->SetSavedPoint(572,0.009290255);
   f_1010->SetSavedPoint(573,0.009303276);
   f_1010->SetSavedPoint(574,0.009316296);
   f_1010->SetSavedPoint(575,0.009329316);
   f_1010->SetSavedPoint(576,0.009343045);
   f_1010->SetSavedPoint(577,0.009356774);
   f_1010->SetSavedPoint(578,0.009370503);
   f_1010->SetSavedPoint(579,0.009384232);
   f_1010->SetSavedPoint(580,0.00939796);
   f_1010->SetSavedPoint(581,0.009411689);
   f_1010->SetSavedPoint(582,0.009425418);
   f_1010->SetSavedPoint(583,0.009439147);
   f_1010->SetSavedPoint(584,0.009452876);
   f_1010->SetSavedPoint(585,0.009466605);
   f_1010->SetSavedPoint(586,0.009481569);
   f_1010->SetSavedPoint(587,0.009496533);
   f_1010->SetSavedPoint(588,0.009511497);
   f_1010->SetSavedPoint(589,0.009526461);
   f_1010->SetSavedPoint(590,0.009541425);
   f_1010->SetSavedPoint(591,0.009556389);
   f_1010->SetSavedPoint(592,0.009571353);
   f_1010->SetSavedPoint(593,0.009586317);
   f_1010->SetSavedPoint(594,0.009601281);
   f_1010->SetSavedPoint(595,0.009616245);
   f_1010->SetSavedPoint(596,0.009632653);
   f_1010->SetSavedPoint(597,0.009649062);
   f_1010->SetSavedPoint(598,0.00966547);
   f_1010->SetSavedPoint(599,0.009681878);
   f_1010->SetSavedPoint(600,0.009698286);
   f_1010->SetSavedPoint(601,0.009714694);
   f_1010->SetSavedPoint(602,0.009731102);
   f_1010->SetSavedPoint(603,0.00974751);
   f_1010->SetSavedPoint(604,0.009763918);
   f_1010->SetSavedPoint(605,0.009780327);
   f_1010->SetSavedPoint(606,0.009797634);
   f_1010->SetSavedPoint(607,0.009814941);
   f_1010->SetSavedPoint(608,0.009832249);
   f_1010->SetSavedPoint(609,0.009849556);
   f_1010->SetSavedPoint(610,0.009866863);
   f_1010->SetSavedPoint(611,0.009884171);
   f_1010->SetSavedPoint(612,0.009901478);
   f_1010->SetSavedPoint(613,0.009918785);
   f_1010->SetSavedPoint(614,0.009936093);
   f_1010->SetSavedPoint(615,0.0099534);
   f_1010->SetSavedPoint(616,0.009970334);
   f_1010->SetSavedPoint(617,0.009987267);
   f_1010->SetSavedPoint(618,0.0100042);
   f_1010->SetSavedPoint(619,0.01002113);
   f_1010->SetSavedPoint(620,0.01003807);
   f_1010->SetSavedPoint(621,0.010055);
   f_1010->SetSavedPoint(622,0.01007193);
   f_1010->SetSavedPoint(623,0.01008887);
   f_1010->SetSavedPoint(624,0.0101058);
   f_1010->SetSavedPoint(625,0.01012273);
   f_1010->SetSavedPoint(626,0.01013823);
   f_1010->SetSavedPoint(627,0.01015374);
   f_1010->SetSavedPoint(628,0.01016924);
   f_1010->SetSavedPoint(629,0.01018474);
   f_1010->SetSavedPoint(630,0.01020024);
   f_1010->SetSavedPoint(631,0.01021574);
   f_1010->SetSavedPoint(632,0.01023124);
   f_1010->SetSavedPoint(633,0.01024674);
   f_1010->SetSavedPoint(634,0.01026224);
   f_1010->SetSavedPoint(635,0.01027774);
   f_1010->SetSavedPoint(636,0.01029192);
   f_1010->SetSavedPoint(637,0.01030611);
   f_1010->SetSavedPoint(638,0.0103203);
   f_1010->SetSavedPoint(639,0.01033448);
   f_1010->SetSavedPoint(640,0.01034867);
   f_1010->SetSavedPoint(641,0.01036285);
   f_1010->SetSavedPoint(642,0.01037704);
   f_1010->SetSavedPoint(643,0.01039122);
   f_1010->SetSavedPoint(644,0.01040541);
   f_1010->SetSavedPoint(645,0.01041959);
   f_1010->SetSavedPoint(646,0.01043366);
   f_1010->SetSavedPoint(647,0.01044774);
   f_1010->SetSavedPoint(648,0.01046181);
   f_1010->SetSavedPoint(649,0.01047588);
   f_1010->SetSavedPoint(650,0.01048995);
   f_1010->SetSavedPoint(651,0.01050403);
   f_1010->SetSavedPoint(652,0.0105181);
   f_1010->SetSavedPoint(653,0.01053217);
   f_1010->SetSavedPoint(654,0.01054624);
   f_1010->SetSavedPoint(655,0.01056032);
   f_1010->SetSavedPoint(656,0.0105757);
   f_1010->SetSavedPoint(657,0.01059109);
   f_1010->SetSavedPoint(658,0.01060647);
   f_1010->SetSavedPoint(659,0.01062186);
   f_1010->SetSavedPoint(660,0.01063724);
   f_1010->SetSavedPoint(661,0.01065262);
   f_1010->SetSavedPoint(662,0.01066801);
   f_1010->SetSavedPoint(663,0.01068339);
   f_1010->SetSavedPoint(664,0.01069878);
   f_1010->SetSavedPoint(665,0.01071416);
   f_1010->SetSavedPoint(666,0.01073169);
   f_1010->SetSavedPoint(667,0.01074922);
   f_1010->SetSavedPoint(668,0.01076674);
   f_1010->SetSavedPoint(669,0.01078427);
   f_1010->SetSavedPoint(670,0.0108018);
   f_1010->SetSavedPoint(671,0.01081932);
   f_1010->SetSavedPoint(672,0.01083685);
   f_1010->SetSavedPoint(673,0.01085438);
   f_1010->SetSavedPoint(674,0.0108719);
   f_1010->SetSavedPoint(675,0.01088943);
   f_1010->SetSavedPoint(676,0.01090881);
   f_1010->SetSavedPoint(677,0.01092819);
   f_1010->SetSavedPoint(678,0.01094757);
   f_1010->SetSavedPoint(679,0.01096694);
   f_1010->SetSavedPoint(680,0.01098632);
   f_1010->SetSavedPoint(681,0.0110057);
   f_1010->SetSavedPoint(682,0.01102508);
   f_1010->SetSavedPoint(683,0.01104446);
   f_1010->SetSavedPoint(684,0.01106383);
   f_1010->SetSavedPoint(685,0.01108321);
   f_1010->SetSavedPoint(686,0.01110297);
   f_1010->SetSavedPoint(687,0.01112273);
   f_1010->SetSavedPoint(688,0.01114249);
   f_1010->SetSavedPoint(689,0.01116225);
   f_1010->SetSavedPoint(690,0.01118201);
   f_1010->SetSavedPoint(691,0.01120177);
   f_1010->SetSavedPoint(692,0.01122153);
   f_1010->SetSavedPoint(693,0.01124129);
   f_1010->SetSavedPoint(694,0.01126105);
   f_1010->SetSavedPoint(695,0.01128081);
   f_1010->SetSavedPoint(696,0.01129911);
   f_1010->SetSavedPoint(697,0.01131741);
   f_1010->SetSavedPoint(698,0.01133571);
   f_1010->SetSavedPoint(699,0.01135401);
   f_1010->SetSavedPoint(700,0.01137231);
   f_1010->SetSavedPoint(701,0.01139062);
   f_1010->SetSavedPoint(702,0.01140892);
   f_1010->SetSavedPoint(703,0.01142722);
   f_1010->SetSavedPoint(704,0.01144552);
   f_1010->SetSavedPoint(705,0.01146382);
   f_1010->SetSavedPoint(706,0.01147984);
   f_1010->SetSavedPoint(707,0.01149585);
   f_1010->SetSavedPoint(708,0.01151186);
   f_1010->SetSavedPoint(709,0.01152787);
   f_1010->SetSavedPoint(710,0.01154389);
   f_1010->SetSavedPoint(711,0.0115599);
   f_1010->SetSavedPoint(712,0.01157591);
   f_1010->SetSavedPoint(713,0.01159192);
   f_1010->SetSavedPoint(714,0.01160793);
   f_1010->SetSavedPoint(715,0.01162395);
   f_1010->SetSavedPoint(716,0.01163866);
   f_1010->SetSavedPoint(717,0.01165336);
   f_1010->SetSavedPoint(718,0.01166807);
   f_1010->SetSavedPoint(719,0.01168278);
   f_1010->SetSavedPoint(720,0.01169749);
   f_1010->SetSavedPoint(721,0.0117122);
   f_1010->SetSavedPoint(722,0.01172691);
   f_1010->SetSavedPoint(723,0.01174162);
   f_1010->SetSavedPoint(724,0.01175633);
   f_1010->SetSavedPoint(725,0.01177104);
   f_1010->SetSavedPoint(726,0.01178666);
   f_1010->SetSavedPoint(727,0.01180229);
   f_1010->SetSavedPoint(728,0.01181791);
   f_1010->SetSavedPoint(729,0.01183353);
   f_1010->SetSavedPoint(730,0.01184916);
   f_1010->SetSavedPoint(731,0.01186478);
   f_1010->SetSavedPoint(732,0.01188041);
   f_1010->SetSavedPoint(733,0.01189603);
   f_1010->SetSavedPoint(734,0.01191166);
   f_1010->SetSavedPoint(735,0.01192728);
   f_1010->SetSavedPoint(736,0.01194568);
   f_1010->SetSavedPoint(737,0.01196409);
   f_1010->SetSavedPoint(738,0.01198249);
   f_1010->SetSavedPoint(739,0.01200089);
   f_1010->SetSavedPoint(740,0.0120193);
   f_1010->SetSavedPoint(741,0.0120377);
   f_1010->SetSavedPoint(742,0.0120561);
   f_1010->SetSavedPoint(743,0.01207451);
   f_1010->SetSavedPoint(744,0.01209291);
   f_1010->SetSavedPoint(745,0.01211131);
   f_1010->SetSavedPoint(746,0.01213274);
   f_1010->SetSavedPoint(747,0.01215416);
   f_1010->SetSavedPoint(748,0.01217558);
   f_1010->SetSavedPoint(749,0.01219701);
   f_1010->SetSavedPoint(750,0.01221843);
   f_1010->SetSavedPoint(751,0.01223985);
   f_1010->SetSavedPoint(752,0.01226128);
   f_1010->SetSavedPoint(753,0.0122827);
   f_1010->SetSavedPoint(754,0.01230413);
   f_1010->SetSavedPoint(755,0.01232555);
   f_1010->SetSavedPoint(756,0.01234873);
   f_1010->SetSavedPoint(757,0.0123719);
   f_1010->SetSavedPoint(758,0.01239508);
   f_1010->SetSavedPoint(759,0.01241825);
   f_1010->SetSavedPoint(760,0.01244143);
   f_1010->SetSavedPoint(761,0.0124646);
   f_1010->SetSavedPoint(762,0.01248778);
   f_1010->SetSavedPoint(763,0.01251095);
   f_1010->SetSavedPoint(764,0.01253413);
   f_1010->SetSavedPoint(765,0.01255731);
   f_1010->SetSavedPoint(766,0.01258064);
   f_1010->SetSavedPoint(767,0.01260398);
   f_1010->SetSavedPoint(768,0.01262732);
   f_1010->SetSavedPoint(769,0.01265066);
   f_1010->SetSavedPoint(770,0.01267399);
   f_1010->SetSavedPoint(771,0.01269733);
   f_1010->SetSavedPoint(772,0.01272067);
   f_1010->SetSavedPoint(773,0.012744);
   f_1010->SetSavedPoint(774,0.01276734);
   f_1010->SetSavedPoint(775,0.01279068);
   f_1010->SetSavedPoint(776,0.01281325);
   f_1010->SetSavedPoint(777,0.01283582);
   f_1010->SetSavedPoint(778,0.01285839);
   f_1010->SetSavedPoint(779,0.01288096);
   f_1010->SetSavedPoint(780,0.01290353);
   f_1010->SetSavedPoint(781,0.01292611);
   f_1010->SetSavedPoint(782,0.01294868);
   f_1010->SetSavedPoint(783,0.01297125);
   f_1010->SetSavedPoint(784,0.01299382);
   f_1010->SetSavedPoint(785,0.01301639);
   f_1010->SetSavedPoint(786,0.01303798);
   f_1010->SetSavedPoint(787,0.01305957);
   f_1010->SetSavedPoint(788,0.01308116);
   f_1010->SetSavedPoint(789,0.01310275);
   f_1010->SetSavedPoint(790,0.01312434);
   f_1010->SetSavedPoint(791,0.01314593);
   f_1010->SetSavedPoint(792,0.01316752);
   f_1010->SetSavedPoint(793,0.01318911);
   f_1010->SetSavedPoint(794,0.0132107);
   f_1010->SetSavedPoint(795,0.01323229);
   f_1010->SetSavedPoint(796,0.01325306);
   f_1010->SetSavedPoint(797,0.01327383);
   f_1010->SetSavedPoint(798,0.0132946);
   f_1010->SetSavedPoint(799,0.01331537);
   f_1010->SetSavedPoint(800,0.01333614);
   f_1010->SetSavedPoint(801,0.01335691);
   f_1010->SetSavedPoint(802,0.01337768);
   f_1010->SetSavedPoint(803,0.01339845);
   f_1010->SetSavedPoint(804,0.01341921);
   f_1010->SetSavedPoint(805,0.01343998);
   f_1010->SetSavedPoint(806,0.01346032);
   f_1010->SetSavedPoint(807,0.01348066);
   f_1010->SetSavedPoint(808,0.013501);
   f_1010->SetSavedPoint(809,0.01352134);
   f_1010->SetSavedPoint(810,0.01354168);
   f_1010->SetSavedPoint(811,0.01356202);
   f_1010->SetSavedPoint(812,0.01358236);
   f_1010->SetSavedPoint(813,0.0136027);
   f_1010->SetSavedPoint(814,0.01362304);
   f_1010->SetSavedPoint(815,0.01364338);
   f_1010->SetSavedPoint(816,0.01366369);
   f_1010->SetSavedPoint(817,0.013684);
   f_1010->SetSavedPoint(818,0.01370431);
   f_1010->SetSavedPoint(819,0.01372462);
   f_1010->SetSavedPoint(820,0.01374493);
   f_1010->SetSavedPoint(821,0.01376524);
   f_1010->SetSavedPoint(822,0.01378555);
   f_1010->SetSavedPoint(823,0.01380586);
   f_1010->SetSavedPoint(824,0.01382617);
   f_1010->SetSavedPoint(825,0.01384648);
   f_1010->SetSavedPoint(826,0.01386672);
   f_1010->SetSavedPoint(827,0.01388696);
   f_1010->SetSavedPoint(828,0.0139072);
   f_1010->SetSavedPoint(829,0.01392744);
   f_1010->SetSavedPoint(830,0.01394768);
   f_1010->SetSavedPoint(831,0.01396792);
   f_1010->SetSavedPoint(832,0.01398816);
   f_1010->SetSavedPoint(833,0.0140084);
   f_1010->SetSavedPoint(834,0.01402864);
   f_1010->SetSavedPoint(835,0.01404888);
   f_1010->SetSavedPoint(836,0.01406859);
   f_1010->SetSavedPoint(837,0.0140883);
   f_1010->SetSavedPoint(838,0.01410801);
   f_1010->SetSavedPoint(839,0.01412772);
   f_1010->SetSavedPoint(840,0.01414744);
   f_1010->SetSavedPoint(841,0.01416715);
   f_1010->SetSavedPoint(842,0.01418686);
   f_1010->SetSavedPoint(843,0.01420657);
   f_1010->SetSavedPoint(844,0.01422628);
   f_1010->SetSavedPoint(845,0.01424599);
   f_1010->SetSavedPoint(846,0.01426512);
   f_1010->SetSavedPoint(847,0.01428425);
   f_1010->SetSavedPoint(848,0.01430338);
   f_1010->SetSavedPoint(849,0.0143225);
   f_1010->SetSavedPoint(850,0.01434163);
   f_1010->SetSavedPoint(851,0.01436076);
   f_1010->SetSavedPoint(852,0.01437988);
   f_1010->SetSavedPoint(853,0.01439901);
   f_1010->SetSavedPoint(854,0.01441814);
   f_1010->SetSavedPoint(855,0.01443726);
   f_1010->SetSavedPoint(856,0.01445671);
   f_1010->SetSavedPoint(857,0.01447616);
   f_1010->SetSavedPoint(858,0.01449561);
   f_1010->SetSavedPoint(859,0.01451506);
   f_1010->SetSavedPoint(860,0.01453451);
   f_1010->SetSavedPoint(861,0.01455396);
   f_1010->SetSavedPoint(862,0.0145734);
   f_1010->SetSavedPoint(863,0.01459285);
   f_1010->SetSavedPoint(864,0.0146123);
   f_1010->SetSavedPoint(865,0.01463175);
   f_1010->SetSavedPoint(866,0.01465272);
   f_1010->SetSavedPoint(867,0.01467368);
   f_1010->SetSavedPoint(868,0.01469465);
   f_1010->SetSavedPoint(869,0.01471561);
   f_1010->SetSavedPoint(870,0.01473658);
   f_1010->SetSavedPoint(871,0.01475754);
   f_1010->SetSavedPoint(872,0.01477851);
   f_1010->SetSavedPoint(873,0.01479947);
   f_1010->SetSavedPoint(874,0.01482044);
   f_1010->SetSavedPoint(875,0.0148414);
   f_1010->SetSavedPoint(876,0.01486439);
   f_1010->SetSavedPoint(877,0.01488737);
   f_1010->SetSavedPoint(878,0.01491035);
   f_1010->SetSavedPoint(879,0.01493333);
   f_1010->SetSavedPoint(880,0.01495631);
   f_1010->SetSavedPoint(881,0.0149793);
   f_1010->SetSavedPoint(882,0.01500228);
   f_1010->SetSavedPoint(883,0.01502526);
   f_1010->SetSavedPoint(884,0.01504824);
   f_1010->SetSavedPoint(885,0.01507122);
   f_1010->SetSavedPoint(886,0.01509629);
   f_1010->SetSavedPoint(887,0.01512136);
   f_1010->SetSavedPoint(888,0.01514643);
   f_1010->SetSavedPoint(889,0.01517149);
   f_1010->SetSavedPoint(890,0.01519656);
   f_1010->SetSavedPoint(891,0.01522163);
   f_1010->SetSavedPoint(892,0.01524669);
   f_1010->SetSavedPoint(893,0.01527176);
   f_1010->SetSavedPoint(894,0.01529683);
   f_1010->SetSavedPoint(895,0.0153219);
   f_1010->SetSavedPoint(896,0.01534957);
   f_1010->SetSavedPoint(897,0.01537725);
   f_1010->SetSavedPoint(898,0.01540492);
   f_1010->SetSavedPoint(899,0.0154326);
   f_1010->SetSavedPoint(900,0.01546028);
   f_1010->SetSavedPoint(901,0.01548795);
   f_1010->SetSavedPoint(902,0.01551563);
   f_1010->SetSavedPoint(903,0.0155433);
   f_1010->SetSavedPoint(904,0.01557098);
   f_1010->SetSavedPoint(905,0.01559865);
   f_1010->SetSavedPoint(906,0.01562946);
   f_1010->SetSavedPoint(907,0.01566026);
   f_1010->SetSavedPoint(908,0.01569107);
   f_1010->SetSavedPoint(909,0.01572187);
   f_1010->SetSavedPoint(910,0.01575268);
   f_1010->SetSavedPoint(911,0.01578348);
   f_1010->SetSavedPoint(912,0.01581428);
   f_1010->SetSavedPoint(913,0.01584509);
   f_1010->SetSavedPoint(914,0.01587589);
   f_1010->SetSavedPoint(915,0.0159067);
   f_1010->SetSavedPoint(916,0.01593967);
   f_1010->SetSavedPoint(917,0.01597264);
   f_1010->SetSavedPoint(918,0.01600562);
   f_1010->SetSavedPoint(919,0.01603859);
   f_1010->SetSavedPoint(920,0.01607157);
   f_1010->SetSavedPoint(921,0.01610454);
   f_1010->SetSavedPoint(922,0.01613751);
   f_1010->SetSavedPoint(923,0.01617049);
   f_1010->SetSavedPoint(924,0.01620346);
   f_1010->SetSavedPoint(925,0.01623643);
   f_1010->SetSavedPoint(926,0.01626908);
   f_1010->SetSavedPoint(927,0.01630173);
   f_1010->SetSavedPoint(928,0.01633438);
   f_1010->SetSavedPoint(929,0.01636703);
   f_1010->SetSavedPoint(930,0.01639967);
   f_1010->SetSavedPoint(931,0.01643232);
   f_1010->SetSavedPoint(932,0.01646497);
   f_1010->SetSavedPoint(933,0.01649762);
   f_1010->SetSavedPoint(934,0.01653026);
   f_1010->SetSavedPoint(935,0.01656291);
   f_1010->SetSavedPoint(936,0.01659313);
   f_1010->SetSavedPoint(937,0.01662335);
   f_1010->SetSavedPoint(938,0.01665357);
   f_1010->SetSavedPoint(939,0.01668379);
   f_1010->SetSavedPoint(940,0.016714);
   f_1010->SetSavedPoint(941,0.01674422);
   f_1010->SetSavedPoint(942,0.01677444);
   f_1010->SetSavedPoint(943,0.01680466);
   f_1010->SetSavedPoint(944,0.01683488);
   f_1010->SetSavedPoint(945,0.0168651);
   f_1010->SetSavedPoint(946,0.01689292);
   f_1010->SetSavedPoint(947,0.01692074);
   f_1010->SetSavedPoint(948,0.01694856);
   f_1010->SetSavedPoint(949,0.01697638);
   f_1010->SetSavedPoint(950,0.01700419);
   f_1010->SetSavedPoint(951,0.01703201);
   f_1010->SetSavedPoint(952,0.01705983);
   f_1010->SetSavedPoint(953,0.01708765);
   f_1010->SetSavedPoint(954,0.01711547);
   f_1010->SetSavedPoint(955,0.01714329);
   f_1010->SetSavedPoint(956,0.01717061);
   f_1010->SetSavedPoint(957,0.01719793);
   f_1010->SetSavedPoint(958,0.01722525);
   f_1010->SetSavedPoint(959,0.01725258);
   f_1010->SetSavedPoint(960,0.0172799);
   f_1010->SetSavedPoint(961,0.01730722);
   f_1010->SetSavedPoint(962,0.01733454);
   f_1010->SetSavedPoint(963,0.01736186);
   f_1010->SetSavedPoint(964,0.01738918);
   f_1010->SetSavedPoint(965,0.0174165);
   f_1010->SetSavedPoint(966,0.01744526);
   f_1010->SetSavedPoint(967,0.01747402);
   f_1010->SetSavedPoint(968,0.01750278);
   f_1010->SetSavedPoint(969,0.01753154);
   f_1010->SetSavedPoint(970,0.01756029);
   f_1010->SetSavedPoint(971,0.01758905);
   f_1010->SetSavedPoint(972,0.01761781);
   f_1010->SetSavedPoint(973,0.01764657);
   f_1010->SetSavedPoint(974,0.01767533);
   f_1010->SetSavedPoint(975,0.01770409);
   f_1010->SetSavedPoint(976,0.01773465);
   f_1010->SetSavedPoint(977,0.01776521);
   f_1010->SetSavedPoint(978,0.01779576);
   f_1010->SetSavedPoint(979,0.01782632);
   f_1010->SetSavedPoint(980,0.01785688);
   f_1010->SetSavedPoint(981,0.01788744);
   f_1010->SetSavedPoint(982,0.01791799);
   f_1010->SetSavedPoint(983,0.01794855);
   f_1010->SetSavedPoint(984,0.01797911);
   f_1010->SetSavedPoint(985,0.01800967);
   f_1010->SetSavedPoint(986,0.01804073);
   f_1010->SetSavedPoint(987,0.0180718);
   f_1010->SetSavedPoint(988,0.01810286);
   f_1010->SetSavedPoint(989,0.01813393);
   f_1010->SetSavedPoint(990,0.01816499);
   f_1010->SetSavedPoint(991,0.01819606);
   f_1010->SetSavedPoint(992,0.01822712);
   f_1010->SetSavedPoint(993,0.01825819);
   f_1010->SetSavedPoint(994,0.01828925);
   f_1010->SetSavedPoint(995,0.01832032);
   f_1010->SetSavedPoint(996,0.01835014);
   f_1010->SetSavedPoint(997,0.01837996);
   f_1010->SetSavedPoint(998,0.01840979);
   f_1010->SetSavedPoint(999,0.01843961);
   f_1010->SetSavedPoint(1000,0.01846943);
   f_1010->SetSavedPoint(1001,0.01849925);
   f_1010->SetSavedPoint(1002,0.01852907);
   f_1010->SetSavedPoint(1003,0.0185589);
   f_1010->SetSavedPoint(1004,0.01858872);
   f_1010->SetSavedPoint(1005,0.01861854);
   f_1010->SetSavedPoint(1006,0.01864608);
   f_1010->SetSavedPoint(1007,0.01867361);
   f_1010->SetSavedPoint(1008,0.01870115);
   f_1010->SetSavedPoint(1009,0.01872868);
   f_1010->SetSavedPoint(1010,0.01875622);
   f_1010->SetSavedPoint(1011,0.01878376);
   f_1010->SetSavedPoint(1012,0.01881129);
   f_1010->SetSavedPoint(1013,0.01883883);
   f_1010->SetSavedPoint(1014,0.01886637);
   f_1010->SetSavedPoint(1015,0.0188939);
   f_1010->SetSavedPoint(1016,0.01891921);
   f_1010->SetSavedPoint(1017,0.01894453);
   f_1010->SetSavedPoint(1018,0.01896984);
   f_1010->SetSavedPoint(1019,0.01899515);
   f_1010->SetSavedPoint(1020,0.01902046);
   f_1010->SetSavedPoint(1021,0.01904577);
   f_1010->SetSavedPoint(1022,0.01907108);
   f_1010->SetSavedPoint(1023,0.0190964);
   f_1010->SetSavedPoint(1024,0.01912171);
   f_1010->SetSavedPoint(1025,0.01914702);
   f_1010->SetSavedPoint(1026,0.01917101);
   f_1010->SetSavedPoint(1027,0.01919499);
   f_1010->SetSavedPoint(1028,0.01921898);
   f_1010->SetSavedPoint(1029,0.01924296);
   f_1010->SetSavedPoint(1030,0.01926695);
   f_1010->SetSavedPoint(1031,0.01929094);
   f_1010->SetSavedPoint(1032,0.01931492);
   f_1010->SetSavedPoint(1033,0.01933891);
   f_1010->SetSavedPoint(1034,0.01936289);
   f_1010->SetSavedPoint(1035,0.01938688);
   f_1010->SetSavedPoint(1036,0.01941068);
   f_1010->SetSavedPoint(1037,0.01943447);
   f_1010->SetSavedPoint(1038,0.01945827);
   f_1010->SetSavedPoint(1039,0.01948207);
   f_1010->SetSavedPoint(1040,0.01950587);
   f_1010->SetSavedPoint(1041,0.01952966);
   f_1010->SetSavedPoint(1042,0.01955346);
   f_1010->SetSavedPoint(1043,0.01957726);
   f_1010->SetSavedPoint(1044,0.01960105);
   f_1010->SetSavedPoint(1045,0.01962485);
   f_1010->SetSavedPoint(1046,0.01964931);
   f_1010->SetSavedPoint(1047,0.01967377);
   f_1010->SetSavedPoint(1048,0.01969823);
   f_1010->SetSavedPoint(1049,0.0197227);
   f_1010->SetSavedPoint(1050,0.01974716);
   f_1010->SetSavedPoint(1051,0.01977162);
   f_1010->SetSavedPoint(1052,0.01979608);
   f_1010->SetSavedPoint(1053,0.01982054);
   f_1010->SetSavedPoint(1054,0.01984501);
   f_1010->SetSavedPoint(1055,0.01986947);
   f_1010->SetSavedPoint(1056,0.01989522);
   f_1010->SetSavedPoint(1057,0.01992098);
   f_1010->SetSavedPoint(1058,0.01994673);
   f_1010->SetSavedPoint(1059,0.01997249);
   f_1010->SetSavedPoint(1060,0.01999825);
   f_1010->SetSavedPoint(1061,0.020024);
   f_1010->SetSavedPoint(1062,0.02004976);
   f_1010->SetSavedPoint(1063,0.02007552);
   f_1010->SetSavedPoint(1064,0.02010127);
   f_1010->SetSavedPoint(1065,0.02012703);
   f_1010->SetSavedPoint(1066,0.02015491);
   f_1010->SetSavedPoint(1067,0.02018278);
   f_1010->SetSavedPoint(1068,0.02021066);
   f_1010->SetSavedPoint(1069,0.02023854);
   f_1010->SetSavedPoint(1070,0.02026642);
   f_1010->SetSavedPoint(1071,0.0202943);
   f_1010->SetSavedPoint(1072,0.02032218);
   f_1010->SetSavedPoint(1073,0.02035006);
   f_1010->SetSavedPoint(1074,0.02037794);
   f_1010->SetSavedPoint(1075,0.02040581);
   f_1010->SetSavedPoint(1076,0.02043666);
   f_1010->SetSavedPoint(1077,0.0204675);
   f_1010->SetSavedPoint(1078,0.02049834);
   f_1010->SetSavedPoint(1079,0.02052918);
   f_1010->SetSavedPoint(1080,0.02056002);
   f_1010->SetSavedPoint(1081,0.02059087);
   f_1010->SetSavedPoint(1082,0.02062171);
   f_1010->SetSavedPoint(1083,0.02065255);
   f_1010->SetSavedPoint(1084,0.02068339);
   f_1010->SetSavedPoint(1085,0.02071424);
   f_1010->SetSavedPoint(1086,0.020748);
   f_1010->SetSavedPoint(1087,0.02078176);
   f_1010->SetSavedPoint(1088,0.02081553);
   f_1010->SetSavedPoint(1089,0.02084929);
   f_1010->SetSavedPoint(1090,0.02088305);
   f_1010->SetSavedPoint(1091,0.02091682);
   f_1010->SetSavedPoint(1092,0.02095058);
   f_1010->SetSavedPoint(1093,0.02098434);
   f_1010->SetSavedPoint(1094,0.02101811);
   f_1010->SetSavedPoint(1095,0.02105187);
   f_1010->SetSavedPoint(1096,0.02108738);
   f_1010->SetSavedPoint(1097,0.02112289);
   f_1010->SetSavedPoint(1098,0.02115839);
   f_1010->SetSavedPoint(1099,0.0211939);
   f_1010->SetSavedPoint(1100,0.02122941);
   f_1010->SetSavedPoint(1101,0.02126491);
   f_1010->SetSavedPoint(1102,0.02130042);
   f_1010->SetSavedPoint(1103,0.02133593);
   f_1010->SetSavedPoint(1104,0.02137144);
   f_1010->SetSavedPoint(1105,0.02140694);
   f_1010->SetSavedPoint(1106,0.02144287);
   f_1010->SetSavedPoint(1107,0.02147879);
   f_1010->SetSavedPoint(1108,0.02151471);
   f_1010->SetSavedPoint(1109,0.02155064);
   f_1010->SetSavedPoint(1110,0.02158656);
   f_1010->SetSavedPoint(1111,0.02162249);
   f_1010->SetSavedPoint(1112,0.02165841);
   f_1010->SetSavedPoint(1113,0.02169433);
   f_1010->SetSavedPoint(1114,0.02173026);
   f_1010->SetSavedPoint(1115,0.02176618);
   f_1010->SetSavedPoint(1116,0.02180202);
   f_1010->SetSavedPoint(1117,0.02183786);
   f_1010->SetSavedPoint(1118,0.0218737);
   f_1010->SetSavedPoint(1119,0.02190954);
   f_1010->SetSavedPoint(1120,0.02194538);
   f_1010->SetSavedPoint(1121,0.02198122);
   f_1010->SetSavedPoint(1122,0.02201707);
   f_1010->SetSavedPoint(1123,0.02205291);
   f_1010->SetSavedPoint(1124,0.02208875);
   f_1010->SetSavedPoint(1125,0.02212459);
   f_1010->SetSavedPoint(1126,0.02216059);
   f_1010->SetSavedPoint(1127,0.02219658);
   f_1010->SetSavedPoint(1128,0.02223258);
   f_1010->SetSavedPoint(1129,0.02226858);
   f_1010->SetSavedPoint(1130,0.02230458);
   f_1010->SetSavedPoint(1131,0.02234058);
   f_1010->SetSavedPoint(1132,0.02237657);
   f_1010->SetSavedPoint(1133,0.02241257);
   f_1010->SetSavedPoint(1134,0.02244857);
   f_1010->SetSavedPoint(1135,0.02248457);
   f_1010->SetSavedPoint(1136,0.02252091);
   f_1010->SetSavedPoint(1137,0.02255726);
   f_1010->SetSavedPoint(1138,0.0225936);
   f_1010->SetSavedPoint(1139,0.02262995);
   f_1010->SetSavedPoint(1140,0.0226663);
   f_1010->SetSavedPoint(1141,0.02270264);
   f_1010->SetSavedPoint(1142,0.02273899);
   f_1010->SetSavedPoint(1143,0.02277534);
   f_1010->SetSavedPoint(1144,0.02281168);
   f_1010->SetSavedPoint(1145,0.02284803);
   f_1010->SetSavedPoint(1146,0.02288422);
   f_1010->SetSavedPoint(1147,0.02292041);
   f_1010->SetSavedPoint(1148,0.02295661);
   f_1010->SetSavedPoint(1149,0.0229928);
   f_1010->SetSavedPoint(1150,0.02302899);
   f_1010->SetSavedPoint(1151,0.02306518);
   f_1010->SetSavedPoint(1152,0.02310138);
   f_1010->SetSavedPoint(1153,0.02313757);
   f_1010->SetSavedPoint(1154,0.02317376);
   f_1010->SetSavedPoint(1155,0.02320996);
   f_1010->SetSavedPoint(1156,0.02324504);
   f_1010->SetSavedPoint(1157,0.02328012);
   f_1010->SetSavedPoint(1158,0.0233152);
   f_1010->SetSavedPoint(1159,0.02335029);
   f_1010->SetSavedPoint(1160,0.02338537);
   f_1010->SetSavedPoint(1161,0.02342045);
   f_1010->SetSavedPoint(1162,0.02345554);
   f_1010->SetSavedPoint(1163,0.02349062);
   f_1010->SetSavedPoint(1164,0.0235257);
   f_1010->SetSavedPoint(1165,0.02356079);
   f_1010->SetSavedPoint(1166,0.02359446);
   f_1010->SetSavedPoint(1167,0.02362814);
   f_1010->SetSavedPoint(1168,0.02366181);
   f_1010->SetSavedPoint(1169,0.02369549);
   f_1010->SetSavedPoint(1170,0.02372917);
   f_1010->SetSavedPoint(1171,0.02376284);
   f_1010->SetSavedPoint(1172,0.02379652);
   f_1010->SetSavedPoint(1173,0.02383019);
   f_1010->SetSavedPoint(1174,0.02386387);
   f_1010->SetSavedPoint(1175,0.02389755);
   f_1010->SetSavedPoint(1176,0.02393083);
   f_1010->SetSavedPoint(1177,0.02396411);
   f_1010->SetSavedPoint(1178,0.0239974);
   f_1010->SetSavedPoint(1179,0.02403068);
   f_1010->SetSavedPoint(1180,0.02406396);
   f_1010->SetSavedPoint(1181,0.02409725);
   f_1010->SetSavedPoint(1182,0.02413053);
   f_1010->SetSavedPoint(1183,0.02416381);
   f_1010->SetSavedPoint(1184,0.0241971);
   f_1010->SetSavedPoint(1185,0.02423038);
   f_1010->SetSavedPoint(1186,0.02426479);
   f_1010->SetSavedPoint(1187,0.02429919);
   f_1010->SetSavedPoint(1188,0.0243336);
   f_1010->SetSavedPoint(1189,0.024368);
   f_1010->SetSavedPoint(1190,0.02440241);
   f_1010->SetSavedPoint(1191,0.02443681);
   f_1010->SetSavedPoint(1192,0.02447122);
   f_1010->SetSavedPoint(1193,0.02450562);
   f_1010->SetSavedPoint(1194,0.02454003);
   f_1010->SetSavedPoint(1195,0.02457443);
   f_1010->SetSavedPoint(1196,0.02461077);
   f_1010->SetSavedPoint(1197,0.02464711);
   f_1010->SetSavedPoint(1198,0.02468345);
   f_1010->SetSavedPoint(1199,0.02471979);
   f_1010->SetSavedPoint(1200,0.02475613);
   f_1010->SetSavedPoint(1201,0.02479247);
   f_1010->SetSavedPoint(1202,0.0248288);
   f_1010->SetSavedPoint(1203,0.02486514);
   f_1010->SetSavedPoint(1204,0.02490148);
   f_1010->SetSavedPoint(1205,0.02493782);
   f_1010->SetSavedPoint(1206,0.02497613);
   f_1010->SetSavedPoint(1207,0.02501443);
   f_1010->SetSavedPoint(1208,0.02505274);
   f_1010->SetSavedPoint(1209,0.02509105);
   f_1010->SetSavedPoint(1210,0.02512935);
   f_1010->SetSavedPoint(1211,0.02516766);
   f_1010->SetSavedPoint(1212,0.02520597);
   f_1010->SetSavedPoint(1213,0.02524427);
   f_1010->SetSavedPoint(1214,0.02528258);
   f_1010->SetSavedPoint(1215,0.02532089);
   f_1010->SetSavedPoint(1216,0.02536098);
   f_1010->SetSavedPoint(1217,0.02540108);
   f_1010->SetSavedPoint(1218,0.02544117);
   f_1010->SetSavedPoint(1219,0.02548127);
   f_1010->SetSavedPoint(1220,0.02552136);
   f_1010->SetSavedPoint(1221,0.02556146);
   f_1010->SetSavedPoint(1222,0.02560155);
   f_1010->SetSavedPoint(1223,0.02564165);
   f_1010->SetSavedPoint(1224,0.02568174);
   f_1010->SetSavedPoint(1225,0.02572184);
   f_1010->SetSavedPoint(1226,0.02576319);
   f_1010->SetSavedPoint(1227,0.02580454);
   f_1010->SetSavedPoint(1228,0.0258459);
   f_1010->SetSavedPoint(1229,0.02588725);
   f_1010->SetSavedPoint(1230,0.0259286);
   f_1010->SetSavedPoint(1231,0.02596996);
   f_1010->SetSavedPoint(1232,0.02601131);
   f_1010->SetSavedPoint(1233,0.02605266);
   f_1010->SetSavedPoint(1234,0.02609402);
   f_1010->SetSavedPoint(1235,0.02613537);
   f_1010->SetSavedPoint(1236,0.02617666);
   f_1010->SetSavedPoint(1237,0.02621795);
   f_1010->SetSavedPoint(1238,0.02625924);
   f_1010->SetSavedPoint(1239,0.02630053);
   f_1010->SetSavedPoint(1240,0.02634182);
   f_1010->SetSavedPoint(1241,0.02638312);
   f_1010->SetSavedPoint(1242,0.02642441);
   f_1010->SetSavedPoint(1243,0.0264657);
   f_1010->SetSavedPoint(1244,0.02650699);
   f_1010->SetSavedPoint(1245,0.02654828);
   f_1010->SetSavedPoint(1246,0.02658789);
   f_1010->SetSavedPoint(1247,0.0266275);
   f_1010->SetSavedPoint(1248,0.02666712);
   f_1010->SetSavedPoint(1249,0.02670673);
   f_1010->SetSavedPoint(1250,0.02674634);
   f_1010->SetSavedPoint(1251,0.02678596);
   f_1010->SetSavedPoint(1252,0.02682557);
   f_1010->SetSavedPoint(1253,0.02686518);
   f_1010->SetSavedPoint(1254,0.02690479);
   f_1010->SetSavedPoint(1255,0.02694441);
   f_1010->SetSavedPoint(1256,0.02698158);
   f_1010->SetSavedPoint(1257,0.02701875);
   f_1010->SetSavedPoint(1258,0.02705592);
   f_1010->SetSavedPoint(1259,0.02709309);
   f_1010->SetSavedPoint(1260,0.02713026);
   f_1010->SetSavedPoint(1261,0.02716743);
   f_1010->SetSavedPoint(1262,0.0272046);
   f_1010->SetSavedPoint(1263,0.02724178);
   f_1010->SetSavedPoint(1264,0.02727895);
   f_1010->SetSavedPoint(1265,0.02731612);
   f_1010->SetSavedPoint(1266,0.02735148);
   f_1010->SetSavedPoint(1267,0.02738684);
   f_1010->SetSavedPoint(1268,0.02742221);
   f_1010->SetSavedPoint(1269,0.02745757);
   f_1010->SetSavedPoint(1270,0.02749293);
   f_1010->SetSavedPoint(1271,0.02752829);
   f_1010->SetSavedPoint(1272,0.02756366);
   f_1010->SetSavedPoint(1273,0.02759902);
   f_1010->SetSavedPoint(1274,0.02763438);
   f_1010->SetSavedPoint(1275,0.02766975);
   f_1010->SetSavedPoint(1276,0.02770496);
   f_1010->SetSavedPoint(1277,0.02774018);
   f_1010->SetSavedPoint(1278,0.0277754);
   f_1010->SetSavedPoint(1279,0.02781061);
   f_1010->SetSavedPoint(1280,0.02784583);
   f_1010->SetSavedPoint(1281,0.02788104);
   f_1010->SetSavedPoint(1282,0.02791626);
   f_1010->SetSavedPoint(1283,0.02795148);
   f_1010->SetSavedPoint(1284,0.02798669);
   f_1010->SetSavedPoint(1285,0.02802191);
   f_1010->SetSavedPoint(1286,0.02805888);
   f_1010->SetSavedPoint(1287,0.02809585);
   f_1010->SetSavedPoint(1288,0.02813282);
   f_1010->SetSavedPoint(1289,0.02816979);
   f_1010->SetSavedPoint(1290,0.02820675);
   f_1010->SetSavedPoint(1291,0.02824372);
   f_1010->SetSavedPoint(1292,0.02828069);
   f_1010->SetSavedPoint(1293,0.02831766);
   f_1010->SetSavedPoint(1294,0.02835463);
   f_1010->SetSavedPoint(1295,0.0283916);
   f_1010->SetSavedPoint(1296,0.02843151);
   f_1010->SetSavedPoint(1297,0.02847143);
   f_1010->SetSavedPoint(1298,0.02851135);
   f_1010->SetSavedPoint(1299,0.02855126);
   f_1010->SetSavedPoint(1300,0.02859118);
   f_1010->SetSavedPoint(1301,0.0286311);
   f_1010->SetSavedPoint(1302,0.02867101);
   f_1010->SetSavedPoint(1303,0.02871093);
   f_1010->SetSavedPoint(1304,0.02875085);
   f_1010->SetSavedPoint(1305,0.02879076);
   f_1010->SetSavedPoint(1306,0.02883331);
   f_1010->SetSavedPoint(1307,0.02887585);
   f_1010->SetSavedPoint(1308,0.0289184);
   f_1010->SetSavedPoint(1309,0.02896095);
   f_1010->SetSavedPoint(1310,0.02900349);
   f_1010->SetSavedPoint(1311,0.02904604);
   f_1010->SetSavedPoint(1312,0.02908858);
   f_1010->SetSavedPoint(1313,0.02913113);
   f_1010->SetSavedPoint(1314,0.02917367);
   f_1010->SetSavedPoint(1315,0.02921622);
   f_1010->SetSavedPoint(1316,0.02925975);
   f_1010->SetSavedPoint(1317,0.02930328);
   f_1010->SetSavedPoint(1318,0.0293468);
   f_1010->SetSavedPoint(1319,0.02939033);
   f_1010->SetSavedPoint(1320,0.02943386);
   f_1010->SetSavedPoint(1321,0.02947739);
   f_1010->SetSavedPoint(1322,0.02952092);
   f_1010->SetSavedPoint(1323,0.02956444);
   f_1010->SetSavedPoint(1324,0.02960797);
   f_1010->SetSavedPoint(1325,0.0296515);
   f_1010->SetSavedPoint(1326,0.02969453);
   f_1010->SetSavedPoint(1327,0.02973755);
   f_1010->SetSavedPoint(1328,0.02978058);
   f_1010->SetSavedPoint(1329,0.0298236);
   f_1010->SetSavedPoint(1330,0.02986663);
   f_1010->SetSavedPoint(1331,0.02990965);
   f_1010->SetSavedPoint(1332,0.02995268);
   f_1010->SetSavedPoint(1333,0.0299957);
   f_1010->SetSavedPoint(1334,0.03003873);
   f_1010->SetSavedPoint(1335,0.03008175);
   f_1010->SetSavedPoint(1336,0.03012408);
   f_1010->SetSavedPoint(1337,0.03016642);
   f_1010->SetSavedPoint(1338,0.03020875);
   f_1010->SetSavedPoint(1339,0.03025108);
   f_1010->SetSavedPoint(1340,0.03029341);
   f_1010->SetSavedPoint(1341,0.03033574);
   f_1010->SetSavedPoint(1342,0.03037807);
   f_1010->SetSavedPoint(1343,0.0304204);
   f_1010->SetSavedPoint(1344,0.03046273);
   f_1010->SetSavedPoint(1345,0.03050507);
   f_1010->SetSavedPoint(1346,0.03054692);
   f_1010->SetSavedPoint(1347,0.03058877);
   f_1010->SetSavedPoint(1348,0.03063062);
   f_1010->SetSavedPoint(1349,0.03067247);
   f_1010->SetSavedPoint(1350,0.03071432);
   f_1010->SetSavedPoint(1351,0.03075618);
   f_1010->SetSavedPoint(1352,0.03079803);
   f_1010->SetSavedPoint(1353,0.03083988);
   f_1010->SetSavedPoint(1354,0.03088173);
   f_1010->SetSavedPoint(1355,0.03092358);
   f_1010->SetSavedPoint(1356,0.03096405);
   f_1010->SetSavedPoint(1357,0.03100451);
   f_1010->SetSavedPoint(1358,0.03104498);
   f_1010->SetSavedPoint(1359,0.03108544);
   f_1010->SetSavedPoint(1360,0.03112591);
   f_1010->SetSavedPoint(1361,0.03116637);
   f_1010->SetSavedPoint(1362,0.03120683);
   f_1010->SetSavedPoint(1363,0.0312473);
   f_1010->SetSavedPoint(1364,0.03128776);
   f_1010->SetSavedPoint(1365,0.03132823);
   f_1010->SetSavedPoint(1366,0.03136583);
   f_1010->SetSavedPoint(1367,0.03140343);
   f_1010->SetSavedPoint(1368,0.03144104);
   f_1010->SetSavedPoint(1369,0.03147864);
   f_1010->SetSavedPoint(1370,0.03151624);
   f_1010->SetSavedPoint(1371,0.03155384);
   f_1010->SetSavedPoint(1372,0.03159145);
   f_1010->SetSavedPoint(1373,0.03162905);
   f_1010->SetSavedPoint(1374,0.03166665);
   f_1010->SetSavedPoint(1375,0.03170426);
   f_1010->SetSavedPoint(1376,0.03173924);
   f_1010->SetSavedPoint(1377,0.03177422);
   f_1010->SetSavedPoint(1378,0.0318092);
   f_1010->SetSavedPoint(1379,0.03184419);
   f_1010->SetSavedPoint(1380,0.03187917);
   f_1010->SetSavedPoint(1381,0.03191415);
   f_1010->SetSavedPoint(1382,0.03194913);
   f_1010->SetSavedPoint(1383,0.03198411);
   f_1010->SetSavedPoint(1384,0.0320191);
   f_1010->SetSavedPoint(1385,0.03205408);
   f_1010->SetSavedPoint(1386,0.03208924);
   f_1010->SetSavedPoint(1387,0.03212439);
   f_1010->SetSavedPoint(1388,0.03215955);
   f_1010->SetSavedPoint(1389,0.0321947);
   f_1010->SetSavedPoint(1390,0.03222986);
   f_1010->SetSavedPoint(1391,0.03226501);
   f_1010->SetSavedPoint(1392,0.03230017);
   f_1010->SetSavedPoint(1393,0.03233533);
   f_1010->SetSavedPoint(1394,0.03237048);
   f_1010->SetSavedPoint(1395,0.03240564);
   f_1010->SetSavedPoint(1396,0.03244421);
   f_1010->SetSavedPoint(1397,0.03248278);
   f_1010->SetSavedPoint(1398,0.03252136);
   f_1010->SetSavedPoint(1399,0.03255993);
   f_1010->SetSavedPoint(1400,0.0325985);
   f_1010->SetSavedPoint(1401,0.03263707);
   f_1010->SetSavedPoint(1402,0.03267565);
   f_1010->SetSavedPoint(1403,0.03271422);
   f_1010->SetSavedPoint(1404,0.03275279);
   f_1010->SetSavedPoint(1405,0.03279136);
   f_1010->SetSavedPoint(1406,0.03283409);
   f_1010->SetSavedPoint(1407,0.03287682);
   f_1010->SetSavedPoint(1408,0.03291955);
   f_1010->SetSavedPoint(1409,0.03296228);
   f_1010->SetSavedPoint(1410,0.03300501);
   f_1010->SetSavedPoint(1411,0.03304774);
   f_1010->SetSavedPoint(1412,0.03309047);
   f_1010->SetSavedPoint(1413,0.0331332);
   f_1010->SetSavedPoint(1414,0.03317593);
   f_1010->SetSavedPoint(1415,0.03321866);
   f_1010->SetSavedPoint(1416,0.0332631);
   f_1010->SetSavedPoint(1417,0.03330753);
   f_1010->SetSavedPoint(1418,0.03335197);
   f_1010->SetSavedPoint(1419,0.0333964);
   f_1010->SetSavedPoint(1420,0.03344084);
   f_1010->SetSavedPoint(1421,0.03348527);
   f_1010->SetSavedPoint(1422,0.03352971);
   f_1010->SetSavedPoint(1423,0.03357414);
   f_1010->SetSavedPoint(1424,0.03361858);
   f_1010->SetSavedPoint(1425,0.03366301);
   f_1010->SetSavedPoint(1426,0.03370588);
   f_1010->SetSavedPoint(1427,0.03374875);
   f_1010->SetSavedPoint(1428,0.03379162);
   f_1010->SetSavedPoint(1429,0.03383448);
   f_1010->SetSavedPoint(1430,0.03387735);
   f_1010->SetSavedPoint(1431,0.03392022);
   f_1010->SetSavedPoint(1432,0.03396309);
   f_1010->SetSavedPoint(1433,0.03400595);
   f_1010->SetSavedPoint(1434,0.03404882);
   f_1010->SetSavedPoint(1435,0.03409169);
   f_1010->SetSavedPoint(1436,0.03413191);
   f_1010->SetSavedPoint(1437,0.03417214);
   f_1010->SetSavedPoint(1438,0.03421236);
   f_1010->SetSavedPoint(1439,0.03425258);
   f_1010->SetSavedPoint(1440,0.03429281);
   f_1010->SetSavedPoint(1441,0.03433303);
   f_1010->SetSavedPoint(1442,0.03437325);
   f_1010->SetSavedPoint(1443,0.03441348);
   f_1010->SetSavedPoint(1444,0.0344537);
   f_1010->SetSavedPoint(1445,0.03449392);
   f_1010->SetSavedPoint(1446,0.03453329);
   f_1010->SetSavedPoint(1447,0.03457265);
   f_1010->SetSavedPoint(1448,0.03461201);
   f_1010->SetSavedPoint(1449,0.03465138);
   f_1010->SetSavedPoint(1450,0.03469074);
   f_1010->SetSavedPoint(1451,0.0347301);
   f_1010->SetSavedPoint(1452,0.03476947);
   f_1010->SetSavedPoint(1453,0.03480883);
   f_1010->SetSavedPoint(1454,0.0348482);
   f_1010->SetSavedPoint(1455,0.03488756);
   f_1010->SetSavedPoint(1456,0.0349288);
   f_1010->SetSavedPoint(1457,0.03497004);
   f_1010->SetSavedPoint(1458,0.03501127);
   f_1010->SetSavedPoint(1459,0.03505251);
   f_1010->SetSavedPoint(1460,0.03509375);
   f_1010->SetSavedPoint(1461,0.03513499);
   f_1010->SetSavedPoint(1462,0.03517622);
   f_1010->SetSavedPoint(1463,0.03521746);
   f_1010->SetSavedPoint(1464,0.0352587);
   f_1010->SetSavedPoint(1465,0.03529994);
   f_1010->SetSavedPoint(1466,0.0353446);
   f_1010->SetSavedPoint(1467,0.03538927);
   f_1010->SetSavedPoint(1468,0.03543393);
   f_1010->SetSavedPoint(1469,0.0354786);
   f_1010->SetSavedPoint(1470,0.03552327);
   f_1010->SetSavedPoint(1471,0.03556793);
   f_1010->SetSavedPoint(1472,0.0356126);
   f_1010->SetSavedPoint(1473,0.03565726);
   f_1010->SetSavedPoint(1474,0.03570193);
   f_1010->SetSavedPoint(1475,0.03574659);
   f_1010->SetSavedPoint(1476,0.03579443);
   f_1010->SetSavedPoint(1477,0.03584227);
   f_1010->SetSavedPoint(1478,0.0358901);
   f_1010->SetSavedPoint(1479,0.03593794);
   f_1010->SetSavedPoint(1480,0.03598578);
   f_1010->SetSavedPoint(1481,0.03603361);
   f_1010->SetSavedPoint(1482,0.03608145);
   f_1010->SetSavedPoint(1483,0.03612929);
   f_1010->SetSavedPoint(1484,0.03617713);
   f_1010->SetSavedPoint(1485,0.03622496);
   f_1010->SetSavedPoint(1486,0.03627446);
   f_1010->SetSavedPoint(1487,0.03632396);
   f_1010->SetSavedPoint(1488,0.03637346);
   f_1010->SetSavedPoint(1489,0.03642296);
   f_1010->SetSavedPoint(1490,0.03647246);
   f_1010->SetSavedPoint(1491,0.03652196);
   f_1010->SetSavedPoint(1492,0.03657146);
   f_1010->SetSavedPoint(1493,0.03662096);
   f_1010->SetSavedPoint(1494,0.03667046);
   f_1010->SetSavedPoint(1495,0.03671996);
   f_1010->SetSavedPoint(1496,0.03676937);
   f_1010->SetSavedPoint(1497,0.03681879);
   f_1010->SetSavedPoint(1498,0.0368682);
   f_1010->SetSavedPoint(1499,0.03691762);
   f_1010->SetSavedPoint(1500,0.03696704);
   f_1010->SetSavedPoint(1501,0.03701645);
   f_1010->SetSavedPoint(1502,0.03706587);
   f_1010->SetSavedPoint(1503,0.03711528);
   f_1010->SetSavedPoint(1504,0.0371647);
   f_1010->SetSavedPoint(1505,0.03721411);
   f_1010->SetSavedPoint(1506,0.03726267);
   f_1010->SetSavedPoint(1507,0.03731122);
   f_1010->SetSavedPoint(1508,0.03735977);
   f_1010->SetSavedPoint(1509,0.03740833);
   f_1010->SetSavedPoint(1510,0.03745688);
   f_1010->SetSavedPoint(1511,0.03750543);
   f_1010->SetSavedPoint(1512,0.03755399);
   f_1010->SetSavedPoint(1513,0.03760254);
   f_1010->SetSavedPoint(1514,0.03765109);
   f_1010->SetSavedPoint(1515,0.03769965);
   f_1010->SetSavedPoint(1516,0.0377481);
   f_1010->SetSavedPoint(1517,0.03779655);
   f_1010->SetSavedPoint(1518,0.037845);
   f_1010->SetSavedPoint(1519,0.03789346);
   f_1010->SetSavedPoint(1520,0.03794191);
   f_1010->SetSavedPoint(1521,0.03799036);
   f_1010->SetSavedPoint(1522,0.03803881);
   f_1010->SetSavedPoint(1523,0.03808727);
   f_1010->SetSavedPoint(1524,0.03813572);
   f_1010->SetSavedPoint(1525,0.03818417);
   f_1010->SetSavedPoint(1526,0.03823395);
   f_1010->SetSavedPoint(1527,0.03828373);
   f_1010->SetSavedPoint(1528,0.03833351);
   f_1010->SetSavedPoint(1529,0.03838329);
   f_1010->SetSavedPoint(1530,0.03843306);
   f_1010->SetSavedPoint(1531,0.03848284);
   f_1010->SetSavedPoint(1532,0.03853262);
   f_1010->SetSavedPoint(1533,0.0385824);
   f_1010->SetSavedPoint(1534,0.03863218);
   f_1010->SetSavedPoint(1535,0.03868196);
   f_1010->SetSavedPoint(1536,0.03873371);
   f_1010->SetSavedPoint(1537,0.03878547);
   f_1010->SetSavedPoint(1538,0.03883723);
   f_1010->SetSavedPoint(1539,0.03888898);
   f_1010->SetSavedPoint(1540,0.03894074);
   f_1010->SetSavedPoint(1541,0.03899249);
   f_1010->SetSavedPoint(1542,0.03904425);
   f_1010->SetSavedPoint(1543,0.03909601);
   f_1010->SetSavedPoint(1544,0.03914776);
   f_1010->SetSavedPoint(1545,0.03919952);
   f_1010->SetSavedPoint(1546,0.03925259);
   f_1010->SetSavedPoint(1547,0.03930566);
   f_1010->SetSavedPoint(1548,0.03935873);
   f_1010->SetSavedPoint(1549,0.0394118);
   f_1010->SetSavedPoint(1550,0.03946487);
   f_1010->SetSavedPoint(1551,0.03951794);
   f_1010->SetSavedPoint(1552,0.03957101);
   f_1010->SetSavedPoint(1553,0.03962408);
   f_1010->SetSavedPoint(1554,0.03967714);
   f_1010->SetSavedPoint(1555,0.03973021);
   f_1010->SetSavedPoint(1556,0.03978315);
   f_1010->SetSavedPoint(1557,0.03983609);
   f_1010->SetSavedPoint(1558,0.03988902);
   f_1010->SetSavedPoint(1559,0.03994196);
   f_1010->SetSavedPoint(1560,0.0399949);
   f_1010->SetSavedPoint(1561,0.04004783);
   f_1010->SetSavedPoint(1562,0.04010077);
   f_1010->SetSavedPoint(1563,0.04015371);
   f_1010->SetSavedPoint(1564,0.04020664);
   f_1010->SetSavedPoint(1565,0.04025958);
   f_1010->SetSavedPoint(1566,0.04031126);
   f_1010->SetSavedPoint(1567,0.04036294);
   f_1010->SetSavedPoint(1568,0.04041462);
   f_1010->SetSavedPoint(1569,0.0404663);
   f_1010->SetSavedPoint(1570,0.04051798);
   f_1010->SetSavedPoint(1571,0.04056966);
   f_1010->SetSavedPoint(1572,0.04062134);
   f_1010->SetSavedPoint(1573,0.04067302);
   f_1010->SetSavedPoint(1574,0.0407247);
   f_1010->SetSavedPoint(1575,0.04077638);
   f_1010->SetSavedPoint(1576,0.04082685);
   f_1010->SetSavedPoint(1577,0.04087733);
   f_1010->SetSavedPoint(1578,0.0409278);
   f_1010->SetSavedPoint(1579,0.04097828);
   f_1010->SetSavedPoint(1580,0.04102875);
   f_1010->SetSavedPoint(1581,0.04107923);
   f_1010->SetSavedPoint(1582,0.04112971);
   f_1010->SetSavedPoint(1583,0.04118018);
   f_1010->SetSavedPoint(1584,0.04123066);
   f_1010->SetSavedPoint(1585,0.04128113);
   f_1010->SetSavedPoint(1586,0.04133103);
   f_1010->SetSavedPoint(1587,0.04138093);
   f_1010->SetSavedPoint(1588,0.04143083);
   f_1010->SetSavedPoint(1589,0.04148073);
   f_1010->SetSavedPoint(1590,0.04153063);
   f_1010->SetSavedPoint(1591,0.04158052);
   f_1010->SetSavedPoint(1592,0.04163042);
   f_1010->SetSavedPoint(1593,0.04168032);
   f_1010->SetSavedPoint(1594,0.04173022);
   f_1010->SetSavedPoint(1595,0.04178012);
   f_1010->SetSavedPoint(1596,0.04182892);
   f_1010->SetSavedPoint(1597,0.04187773);
   f_1010->SetSavedPoint(1598,0.04192653);
   f_1010->SetSavedPoint(1599,0.04197534);
   f_1010->SetSavedPoint(1600,0.04202414);
   f_1010->SetSavedPoint(1601,0.04207295);
   f_1010->SetSavedPoint(1602,0.04212175);
   f_1010->SetSavedPoint(1603,0.04217056);
   f_1010->SetSavedPoint(1604,0.04221936);
   f_1010->SetSavedPoint(1605,0.04226816);
   f_1010->SetSavedPoint(1606,0.04231377);
   f_1010->SetSavedPoint(1607,0.04235937);
   f_1010->SetSavedPoint(1608,0.04240497);
   f_1010->SetSavedPoint(1609,0.04245057);
   f_1010->SetSavedPoint(1610,0.04249618);
   f_1010->SetSavedPoint(1611,0.04254178);
   f_1010->SetSavedPoint(1612,0.04258738);
   f_1010->SetSavedPoint(1613,0.04263298);
   f_1010->SetSavedPoint(1614,0.04267859);
   f_1010->SetSavedPoint(1615,0.04272419);
   f_1010->SetSavedPoint(1616,0.04276485);
   f_1010->SetSavedPoint(1617,0.04280551);
   f_1010->SetSavedPoint(1618,0.04284617);
   f_1010->SetSavedPoint(1619,0.04288683);
   f_1010->SetSavedPoint(1620,0.04292749);
   f_1010->SetSavedPoint(1621,0.04296816);
   f_1010->SetSavedPoint(1622,0.04300882);
   f_1010->SetSavedPoint(1623,0.04304948);
   f_1010->SetSavedPoint(1624,0.04309014);
   f_1010->SetSavedPoint(1625,0.0431308);
   f_1010->SetSavedPoint(1626,0.04316758);
   f_1010->SetSavedPoint(1627,0.04320436);
   f_1010->SetSavedPoint(1628,0.04324114);
   f_1010->SetSavedPoint(1629,0.04327792);
   f_1010->SetSavedPoint(1630,0.0433147);
   f_1010->SetSavedPoint(1631,0.04335149);
   f_1010->SetSavedPoint(1632,0.04338827);
   f_1010->SetSavedPoint(1633,0.04342505);
   f_1010->SetSavedPoint(1634,0.04346183);
   f_1010->SetSavedPoint(1635,0.04349861);
   f_1010->SetSavedPoint(1636,0.04353579);
   f_1010->SetSavedPoint(1637,0.04357297);
   f_1010->SetSavedPoint(1638,0.04361015);
   f_1010->SetSavedPoint(1639,0.04364733);
   f_1010->SetSavedPoint(1640,0.04368451);
   f_1010->SetSavedPoint(1641,0.04372168);
   f_1010->SetSavedPoint(1642,0.04375886);
   f_1010->SetSavedPoint(1643,0.04379604);
   f_1010->SetSavedPoint(1644,0.04383322);
   f_1010->SetSavedPoint(1645,0.0438704);
   f_1010->SetSavedPoint(1646,0.04391338);
   f_1010->SetSavedPoint(1647,0.04395636);
   f_1010->SetSavedPoint(1648,0.04399935);
   f_1010->SetSavedPoint(1649,0.04404233);
   f_1010->SetSavedPoint(1650,0.04408531);
   f_1010->SetSavedPoint(1651,0.04412829);
   f_1010->SetSavedPoint(1652,0.04417127);
   f_1010->SetSavedPoint(1653,0.04421425);
   f_1010->SetSavedPoint(1654,0.04425724);
   f_1010->SetSavedPoint(1655,0.04430022);
   f_1010->SetSavedPoint(1656,0.04435223);
   f_1010->SetSavedPoint(1657,0.04440424);
   f_1010->SetSavedPoint(1658,0.04445626);
   f_1010->SetSavedPoint(1659,0.04450827);
   f_1010->SetSavedPoint(1660,0.04456028);
   f_1010->SetSavedPoint(1661,0.0446123);
   f_1010->SetSavedPoint(1662,0.04466431);
   f_1010->SetSavedPoint(1663,0.04471632);
   f_1010->SetSavedPoint(1664,0.04476834);
   f_1010->SetSavedPoint(1665,0.04482035);
   f_1010->SetSavedPoint(1666,0.04488011);
   f_1010->SetSavedPoint(1667,0.04493988);
   f_1010->SetSavedPoint(1668,0.04499964);
   f_1010->SetSavedPoint(1669,0.0450594);
   f_1010->SetSavedPoint(1670,0.04511917);
   f_1010->SetSavedPoint(1671,0.04517893);
   f_1010->SetSavedPoint(1672,0.0452387);
   f_1010->SetSavedPoint(1673,0.04529846);
   f_1010->SetSavedPoint(1674,0.04535822);
   f_1010->SetSavedPoint(1675,0.04541799);
   f_1010->SetSavedPoint(1676,0.04548047);
   f_1010->SetSavedPoint(1677,0.04554296);
   f_1010->SetSavedPoint(1678,0.04560544);
   f_1010->SetSavedPoint(1679,0.04566792);
   f_1010->SetSavedPoint(1680,0.04573041);
   f_1010->SetSavedPoint(1681,0.04579289);
   f_1010->SetSavedPoint(1682,0.04585537);
   f_1010->SetSavedPoint(1683,0.04591786);
   f_1010->SetSavedPoint(1684,0.04598034);
   f_1010->SetSavedPoint(1685,0.04604282);
   f_1010->SetSavedPoint(1686,0.04610299);
   f_1010->SetSavedPoint(1687,0.04616316);
   f_1010->SetSavedPoint(1688,0.04622333);
   f_1010->SetSavedPoint(1689,0.04628349);
   f_1010->SetSavedPoint(1690,0.04634366);
   f_1010->SetSavedPoint(1691,0.04640383);
   f_1010->SetSavedPoint(1692,0.046464);
   f_1010->SetSavedPoint(1693,0.04652417);
   f_1010->SetSavedPoint(1694,0.04658433);
   f_1010->SetSavedPoint(1695,0.0466445);
   f_1010->SetSavedPoint(1696,0.04670075);
   f_1010->SetSavedPoint(1697,0.04675701);
   f_1010->SetSavedPoint(1698,0.04681326);
   f_1010->SetSavedPoint(1699,0.04686951);
   f_1010->SetSavedPoint(1700,0.04692576);
   f_1010->SetSavedPoint(1701,0.04698202);
   f_1010->SetSavedPoint(1702,0.04703827);
   f_1010->SetSavedPoint(1703,0.04709452);
   f_1010->SetSavedPoint(1704,0.04715078);
   f_1010->SetSavedPoint(1705,0.04720703);
   f_1010->SetSavedPoint(1706,0.04726113);
   f_1010->SetSavedPoint(1707,0.04731524);
   f_1010->SetSavedPoint(1708,0.04736934);
   f_1010->SetSavedPoint(1709,0.04742344);
   f_1010->SetSavedPoint(1710,0.04747755);
   f_1010->SetSavedPoint(1711,0.04753165);
   f_1010->SetSavedPoint(1712,0.04758575);
   f_1010->SetSavedPoint(1713,0.04763986);
   f_1010->SetSavedPoint(1714,0.04769396);
   f_1010->SetSavedPoint(1715,0.04774806);
   f_1010->SetSavedPoint(1716,0.04780247);
   f_1010->SetSavedPoint(1717,0.04785688);
   f_1010->SetSavedPoint(1718,0.04791128);
   f_1010->SetSavedPoint(1719,0.04796569);
   f_1010->SetSavedPoint(1720,0.0480201);
   f_1010->SetSavedPoint(1721,0.0480745);
   f_1010->SetSavedPoint(1722,0.04812891);
   f_1010->SetSavedPoint(1723,0.04818331);
   f_1010->SetSavedPoint(1724,0.04823772);
   f_1010->SetSavedPoint(1725,0.04829213);
   f_1010->SetSavedPoint(1726,0.04834823);
   f_1010->SetSavedPoint(1727,0.04840434);
   f_1010->SetSavedPoint(1728,0.04846044);
   f_1010->SetSavedPoint(1729,0.04851655);
   f_1010->SetSavedPoint(1730,0.04857265);
   f_1010->SetSavedPoint(1731,0.04862876);
   f_1010->SetSavedPoint(1732,0.04868487);
   f_1010->SetSavedPoint(1733,0.04874097);
   f_1010->SetSavedPoint(1734,0.04879708);
   f_1010->SetSavedPoint(1735,0.04885318);
   f_1010->SetSavedPoint(1736,0.04891145);
   f_1010->SetSavedPoint(1737,0.04896971);
   f_1010->SetSavedPoint(1738,0.04902798);
   f_1010->SetSavedPoint(1739,0.04908624);
   f_1010->SetSavedPoint(1740,0.04914451);
   f_1010->SetSavedPoint(1741,0.04920278);
   f_1010->SetSavedPoint(1742,0.04926104);
   f_1010->SetSavedPoint(1743,0.04931931);
   f_1010->SetSavedPoint(1744,0.04937757);
   f_1010->SetSavedPoint(1745,0.04943584);
   f_1010->SetSavedPoint(1746,0.04949572);
   f_1010->SetSavedPoint(1747,0.0495556);
   f_1010->SetSavedPoint(1748,0.04961547);
   f_1010->SetSavedPoint(1749,0.04967535);
   f_1010->SetSavedPoint(1750,0.04973523);
   f_1010->SetSavedPoint(1751,0.04979511);
   f_1010->SetSavedPoint(1752,0.04985499);
   f_1010->SetSavedPoint(1753,0.04991486);
   f_1010->SetSavedPoint(1754,0.04997474);
   f_1010->SetSavedPoint(1755,0.05003462);
   f_1010->SetSavedPoint(1756,0.05009411);
   f_1010->SetSavedPoint(1757,0.0501536);
   f_1010->SetSavedPoint(1758,0.0502131);
   f_1010->SetSavedPoint(1759,0.05027259);
   f_1010->SetSavedPoint(1760,0.05033208);
   f_1010->SetSavedPoint(1761,0.05039157);
   f_1010->SetSavedPoint(1762,0.05045107);
   f_1010->SetSavedPoint(1763,0.05051056);
   f_1010->SetSavedPoint(1764,0.05057005);
   f_1010->SetSavedPoint(1765,0.05062954);
   f_1010->SetSavedPoint(1766,0.05068649);
   f_1010->SetSavedPoint(1767,0.05074344);
   f_1010->SetSavedPoint(1768,0.05080039);
   f_1010->SetSavedPoint(1769,0.05085734);
   f_1010->SetSavedPoint(1770,0.05091429);
   f_1010->SetSavedPoint(1771,0.05097123);
   f_1010->SetSavedPoint(1772,0.05102818);
   f_1010->SetSavedPoint(1773,0.05108513);
   f_1010->SetSavedPoint(1774,0.05114208);
   f_1010->SetSavedPoint(1775,0.05119903);
   f_1010->SetSavedPoint(1776,0.05125342);
   f_1010->SetSavedPoint(1777,0.05130782);
   f_1010->SetSavedPoint(1778,0.05136222);
   f_1010->SetSavedPoint(1779,0.05141661);
   f_1010->SetSavedPoint(1780,0.05147101);
   f_1010->SetSavedPoint(1781,0.05152541);
   f_1010->SetSavedPoint(1782,0.0515798);
   f_1010->SetSavedPoint(1783,0.0516342);
   f_1010->SetSavedPoint(1784,0.0516886);
   f_1010->SetSavedPoint(1785,0.05174299);
   f_1010->SetSavedPoint(1786,0.05179685);
   f_1010->SetSavedPoint(1787,0.05185071);
   f_1010->SetSavedPoint(1788,0.05190456);
   f_1010->SetSavedPoint(1789,0.05195842);
   f_1010->SetSavedPoint(1790,0.05201228);
   f_1010->SetSavedPoint(1791,0.05206613);
   f_1010->SetSavedPoint(1792,0.05211999);
   f_1010->SetSavedPoint(1793,0.05217385);
   f_1010->SetSavedPoint(1794,0.05222771);
   f_1010->SetSavedPoint(1795,0.05228156);
   f_1010->SetSavedPoint(1796,0.05233619);
   f_1010->SetSavedPoint(1797,0.05239082);
   f_1010->SetSavedPoint(1798,0.05244545);
   f_1010->SetSavedPoint(1799,0.05250008);
   f_1010->SetSavedPoint(1800,0.05255471);
   f_1010->SetSavedPoint(1801,0.05260934);
   f_1010->SetSavedPoint(1802,0.05266396);
   f_1010->SetSavedPoint(1803,0.05271859);
   f_1010->SetSavedPoint(1804,0.05277322);
   f_1010->SetSavedPoint(1805,0.05282785);
   f_1010->SetSavedPoint(1806,0.05288257);
   f_1010->SetSavedPoint(1807,0.05293729);
   f_1010->SetSavedPoint(1808,0.05299201);
   f_1010->SetSavedPoint(1809,0.05304672);
   f_1010->SetSavedPoint(1810,0.05310144);
   f_1010->SetSavedPoint(1811,0.05315616);
   f_1010->SetSavedPoint(1812,0.05321088);
   f_1010->SetSavedPoint(1813,0.0532656);
   f_1010->SetSavedPoint(1814,0.05332032);
   f_1010->SetSavedPoint(1815,0.05337503);
   f_1010->SetSavedPoint(1816,0.05342908);
   f_1010->SetSavedPoint(1817,0.05348313);
   f_1010->SetSavedPoint(1818,0.05353718);
   f_1010->SetSavedPoint(1819,0.05359123);
   f_1010->SetSavedPoint(1820,0.05364528);
   f_1010->SetSavedPoint(1821,0.05369933);
   f_1010->SetSavedPoint(1822,0.05375339);
   f_1010->SetSavedPoint(1823,0.05380744);
   f_1010->SetSavedPoint(1824,0.05386149);
   f_1010->SetSavedPoint(1825,0.05391554);
   f_1010->SetSavedPoint(1826,0.05396995);
   f_1010->SetSavedPoint(1827,0.05402436);
   f_1010->SetSavedPoint(1828,0.05407878);
   f_1010->SetSavedPoint(1829,0.05413319);
   f_1010->SetSavedPoint(1830,0.05418761);
   f_1010->SetSavedPoint(1831,0.05424202);
   f_1010->SetSavedPoint(1832,0.05429643);
   f_1010->SetSavedPoint(1833,0.05435085);
   f_1010->SetSavedPoint(1834,0.05440526);
   f_1010->SetSavedPoint(1835,0.05445968);
   f_1010->SetSavedPoint(1836,0.05451628);
   f_1010->SetSavedPoint(1837,0.05457289);
   f_1010->SetSavedPoint(1838,0.05462949);
   f_1010->SetSavedPoint(1839,0.0546861);
   f_1010->SetSavedPoint(1840,0.05474271);
   f_1010->SetSavedPoint(1841,0.05479931);
   f_1010->SetSavedPoint(1842,0.05485592);
   f_1010->SetSavedPoint(1843,0.05491253);
   f_1010->SetSavedPoint(1844,0.05496913);
   f_1010->SetSavedPoint(1845,0.05502574);
   f_1010->SetSavedPoint(1846,0.05508516);
   f_1010->SetSavedPoint(1847,0.05514458);
   f_1010->SetSavedPoint(1848,0.055204);
   f_1010->SetSavedPoint(1849,0.05526341);
   f_1010->SetSavedPoint(1850,0.05532283);
   f_1010->SetSavedPoint(1851,0.05538225);
   f_1010->SetSavedPoint(1852,0.05544167);
   f_1010->SetSavedPoint(1853,0.05550109);
   f_1010->SetSavedPoint(1854,0.05556051);
   f_1010->SetSavedPoint(1855,0.05561993);
   f_1010->SetSavedPoint(1856,0.05568119);
   f_1010->SetSavedPoint(1857,0.05574244);
   f_1010->SetSavedPoint(1858,0.0558037);
   f_1010->SetSavedPoint(1859,0.05586496);
   f_1010->SetSavedPoint(1860,0.05592622);
   f_1010->SetSavedPoint(1861,0.05598747);
   f_1010->SetSavedPoint(1862,0.05604873);
   f_1010->SetSavedPoint(1863,0.05610999);
   f_1010->SetSavedPoint(1864,0.05617124);
   f_1010->SetSavedPoint(1865,0.0562325);
   f_1010->SetSavedPoint(1866,0.05629399);
   f_1010->SetSavedPoint(1867,0.05635547);
   f_1010->SetSavedPoint(1868,0.05641696);
   f_1010->SetSavedPoint(1869,0.05647844);
   f_1010->SetSavedPoint(1870,0.05653993);
   f_1010->SetSavedPoint(1871,0.05660141);
   f_1010->SetSavedPoint(1872,0.0566629);
   f_1010->SetSavedPoint(1873,0.05672438);
   f_1010->SetSavedPoint(1874,0.05678587);
   f_1010->SetSavedPoint(1875,0.05684735);
   f_1010->SetSavedPoint(1876,0.05690806);
   f_1010->SetSavedPoint(1877,0.05696876);
   f_1010->SetSavedPoint(1878,0.05702947);
   f_1010->SetSavedPoint(1879,0.05709017);
   f_1010->SetSavedPoint(1880,0.05715088);
   f_1010->SetSavedPoint(1881,0.05721158);
   f_1010->SetSavedPoint(1882,0.05727229);
   f_1010->SetSavedPoint(1883,0.05733299);
   f_1010->SetSavedPoint(1884,0.0573937);
   f_1010->SetSavedPoint(1885,0.0574544);
   f_1010->SetSavedPoint(1886,0.05751482);
   f_1010->SetSavedPoint(1887,0.05757523);
   f_1010->SetSavedPoint(1888,0.05763564);
   f_1010->SetSavedPoint(1889,0.05769606);
   f_1010->SetSavedPoint(1890,0.05775647);
   f_1010->SetSavedPoint(1891,0.05781688);
   f_1010->SetSavedPoint(1892,0.0578773);
   f_1010->SetSavedPoint(1893,0.05793771);
   f_1010->SetSavedPoint(1894,0.05799813);
   f_1010->SetSavedPoint(1895,0.05805854);
   f_1010->SetSavedPoint(1896,0.05811996);
   f_1010->SetSavedPoint(1897,0.05818138);
   f_1010->SetSavedPoint(1898,0.0582428);
   f_1010->SetSavedPoint(1899,0.05830422);
   f_1010->SetSavedPoint(1900,0.05836564);
   f_1010->SetSavedPoint(1901,0.05842706);
   f_1010->SetSavedPoint(1902,0.05848848);
   f_1010->SetSavedPoint(1903,0.0585499);
   f_1010->SetSavedPoint(1904,0.05861132);
   f_1010->SetSavedPoint(1905,0.05867274);
   f_1010->SetSavedPoint(1906,0.05873519);
   f_1010->SetSavedPoint(1907,0.05879765);
   f_1010->SetSavedPoint(1908,0.0588601);
   f_1010->SetSavedPoint(1909,0.05892256);
   f_1010->SetSavedPoint(1910,0.05898501);
   f_1010->SetSavedPoint(1911,0.05904747);
   f_1010->SetSavedPoint(1912,0.05910993);
   f_1010->SetSavedPoint(1913,0.05917238);
   f_1010->SetSavedPoint(1914,0.05923484);
   f_1010->SetSavedPoint(1915,0.05929729);
   f_1010->SetSavedPoint(1916,0.05935905);
   f_1010->SetSavedPoint(1917,0.0594208);
   f_1010->SetSavedPoint(1918,0.05948255);
   f_1010->SetSavedPoint(1919,0.0595443);
   f_1010->SetSavedPoint(1920,0.05960606);
   f_1010->SetSavedPoint(1921,0.05966781);
   f_1010->SetSavedPoint(1922,0.05972956);
   f_1010->SetSavedPoint(1923,0.05979132);
   f_1010->SetSavedPoint(1924,0.05985307);
   f_1010->SetSavedPoint(1925,0.05991482);
   f_1010->SetSavedPoint(1926,0.0599745);
   f_1010->SetSavedPoint(1927,0.06003418);
   f_1010->SetSavedPoint(1928,0.06009386);
   f_1010->SetSavedPoint(1929,0.06015354);
   f_1010->SetSavedPoint(1930,0.06021322);
   f_1010->SetSavedPoint(1931,0.0602729);
   f_1010->SetSavedPoint(1932,0.06033258);
   f_1010->SetSavedPoint(1933,0.06039226);
   f_1010->SetSavedPoint(1934,0.06045194);
   f_1010->SetSavedPoint(1935,0.06051162);
   f_1010->SetSavedPoint(1936,0.06056969);
   f_1010->SetSavedPoint(1937,0.06062776);
   f_1010->SetSavedPoint(1938,0.06068583);
   f_1010->SetSavedPoint(1939,0.0607439);
   f_1010->SetSavedPoint(1940,0.06080197);
   f_1010->SetSavedPoint(1941,0.06086003);
   f_1010->SetSavedPoint(1942,0.0609181);
   f_1010->SetSavedPoint(1943,0.06097617);
   f_1010->SetSavedPoint(1944,0.06103424);
   f_1010->SetSavedPoint(1945,0.06109231);
   f_1010->SetSavedPoint(1946,0.06114967);
   f_1010->SetSavedPoint(1947,0.06120703);
   f_1010->SetSavedPoint(1948,0.06126439);
   f_1010->SetSavedPoint(1949,0.06132175);
   f_1010->SetSavedPoint(1950,0.06137911);
   f_1010->SetSavedPoint(1951,0.06143647);
   f_1010->SetSavedPoint(1952,0.06149384);
   f_1010->SetSavedPoint(1953,0.0615512);
   f_1010->SetSavedPoint(1954,0.06160856);
   f_1010->SetSavedPoint(1955,0.06166592);
   f_1010->SetSavedPoint(1956,0.06172242);
   f_1010->SetSavedPoint(1957,0.06177892);
   f_1010->SetSavedPoint(1958,0.06183542);
   f_1010->SetSavedPoint(1959,0.06189192);
   f_1010->SetSavedPoint(1960,0.06194842);
   f_1010->SetSavedPoint(1961,0.06200492);
   f_1010->SetSavedPoint(1962,0.06206142);
   f_1010->SetSavedPoint(1963,0.06211792);
   f_1010->SetSavedPoint(1964,0.06217442);
   f_1010->SetSavedPoint(1965,0.06223092);
   f_1010->SetSavedPoint(1966,0.06228639);
   f_1010->SetSavedPoint(1967,0.06234186);
   f_1010->SetSavedPoint(1968,0.06239734);
   f_1010->SetSavedPoint(1969,0.06245281);
   f_1010->SetSavedPoint(1970,0.06250829);
   f_1010->SetSavedPoint(1971,0.06256376);
   f_1010->SetSavedPoint(1972,0.06261924);
   f_1010->SetSavedPoint(1973,0.06267471);
   f_1010->SetSavedPoint(1974,0.06273018);
   f_1010->SetSavedPoint(1975,0.06278566);
   f_1010->SetSavedPoint(1976,0.06284156);
   f_1010->SetSavedPoint(1977,0.06289746);
   f_1010->SetSavedPoint(1978,0.06295337);
   f_1010->SetSavedPoint(1979,0.06300927);
   f_1010->SetSavedPoint(1980,0.06306517);
   f_1010->SetSavedPoint(1981,0.06312108);
   f_1010->SetSavedPoint(1982,0.06317698);
   f_1010->SetSavedPoint(1983,0.06323288);
   f_1010->SetSavedPoint(1984,0.06328879);
   f_1010->SetSavedPoint(1985,0.06334469);
   f_1010->SetSavedPoint(1986,0.06340331);
   f_1010->SetSavedPoint(1987,0.06346193);
   f_1010->SetSavedPoint(1988,0.06352056);
   f_1010->SetSavedPoint(1989,0.06357918);
   f_1010->SetSavedPoint(1990,0.0636378);
   f_1010->SetSavedPoint(1991,0.06369642);
   f_1010->SetSavedPoint(1992,0.06375504);
   f_1010->SetSavedPoint(1993,0.06381367);
   f_1010->SetSavedPoint(1994,0.06387229);
   f_1010->SetSavedPoint(1995,0.06393091);
   f_1010->SetSavedPoint(1996,0.06399309);
   f_1010->SetSavedPoint(1997,0.06405527);
   f_1010->SetSavedPoint(1998,0.06411745);
   f_1010->SetSavedPoint(1999,0.06417963);
   f_1010->SetSavedPoint(2000,0.06424181);
   f_1010->SetSavedPoint(2001,0.064304);
   f_1010->SetSavedPoint(2002,0.06436618);
   f_1010->SetSavedPoint(2003,0.06442836);
   f_1010->SetSavedPoint(2004,0.06449054);
   f_1010->SetSavedPoint(2005,0.06455272);
   f_1010->SetSavedPoint(2006,0.06461681);
   f_1010->SetSavedPoint(2007,0.06468089);
   f_1010->SetSavedPoint(2008,0.06474498);
   f_1010->SetSavedPoint(2009,0.06480907);
   f_1010->SetSavedPoint(2010,0.06487315);
   f_1010->SetSavedPoint(2011,0.06493724);
   f_1010->SetSavedPoint(2012,0.06500133);
   f_1010->SetSavedPoint(2013,0.06506541);
   f_1010->SetSavedPoint(2014,0.0651295);
   f_1010->SetSavedPoint(2015,0.06519359);
   f_1010->SetSavedPoint(2016,0.06525643);
   f_1010->SetSavedPoint(2017,0.06531928);
   f_1010->SetSavedPoint(2018,0.06538212);
   f_1010->SetSavedPoint(2019,0.06544497);
   f_1010->SetSavedPoint(2020,0.06550781);
   f_1010->SetSavedPoint(2021,0.06557065);
   f_1010->SetSavedPoint(2022,0.0656335);
   f_1010->SetSavedPoint(2023,0.06569634);
   f_1010->SetSavedPoint(2024,0.06575919);
   f_1010->SetSavedPoint(2025,0.06582203);
   f_1010->SetSavedPoint(2026,0.06588147);
   f_1010->SetSavedPoint(2027,0.0659409);
   f_1010->SetSavedPoint(2028,0.06600033);
   f_1010->SetSavedPoint(2029,0.06605976);
   f_1010->SetSavedPoint(2030,0.06611919);
   f_1010->SetSavedPoint(2031,0.06617862);
   f_1010->SetSavedPoint(2032,0.06623806);
   f_1010->SetSavedPoint(2033,0.06629749);
   f_1010->SetSavedPoint(2034,0.06635692);
   f_1010->SetSavedPoint(2035,0.06641635);
   f_1010->SetSavedPoint(2036,0.06647367);
   f_1010->SetSavedPoint(2037,0.066531);
   f_1010->SetSavedPoint(2038,0.06658832);
   f_1010->SetSavedPoint(2039,0.06664564);
   f_1010->SetSavedPoint(2040,0.06670296);
   f_1010->SetSavedPoint(2041,0.06676029);
   f_1010->SetSavedPoint(2042,0.06681761);
   f_1010->SetSavedPoint(2043,0.06687493);
   f_1010->SetSavedPoint(2044,0.06693225);
   f_1010->SetSavedPoint(2045,0.06698958);
   f_1010->SetSavedPoint(2046,0.06704929);
   f_1010->SetSavedPoint(2047,0.06710901);
   f_1010->SetSavedPoint(2048,0.06716873);
   f_1010->SetSavedPoint(2049,0.06722845);
   f_1010->SetSavedPoint(2050,0.06728817);
   f_1010->SetSavedPoint(2051,0.06734788);
   f_1010->SetSavedPoint(2052,0.0674076);
   f_1010->SetSavedPoint(2053,0.06746732);
   f_1010->SetSavedPoint(2054,0.06752704);
   f_1010->SetSavedPoint(2055,0.06758676);
   f_1010->SetSavedPoint(2056,0.06765268);
   f_1010->SetSavedPoint(2057,0.0677186);
   f_1010->SetSavedPoint(2058,0.06778452);
   f_1010->SetSavedPoint(2059,0.06785044);
   f_1010->SetSavedPoint(2060,0.06791636);
   f_1010->SetSavedPoint(2061,0.06798228);
   f_1010->SetSavedPoint(2062,0.0680482);
   f_1010->SetSavedPoint(2063,0.06811412);
   f_1010->SetSavedPoint(2064,0.06818004);
   f_1010->SetSavedPoint(2065,0.06824596);
   f_1010->SetSavedPoint(2066,0.06831756);
   f_1010->SetSavedPoint(2067,0.06838915);
   f_1010->SetSavedPoint(2068,0.06846075);
   f_1010->SetSavedPoint(2069,0.06853234);
   f_1010->SetSavedPoint(2070,0.06860394);
   f_1010->SetSavedPoint(2071,0.06867553);
   f_1010->SetSavedPoint(2072,0.06874713);
   f_1010->SetSavedPoint(2073,0.06881872);
   f_1010->SetSavedPoint(2074,0.06889032);
   f_1010->SetSavedPoint(2075,0.06896191);
   f_1010->SetSavedPoint(2076,0.06903489);
   f_1010->SetSavedPoint(2077,0.06910787);
   f_1010->SetSavedPoint(2078,0.06918085);
   f_1010->SetSavedPoint(2079,0.06925384);
   f_1010->SetSavedPoint(2080,0.06932682);
   f_1010->SetSavedPoint(2081,0.0693998);
   f_1010->SetSavedPoint(2082,0.06947278);
   f_1010->SetSavedPoint(2083,0.06954576);
   f_1010->SetSavedPoint(2084,0.06961874);
   f_1010->SetSavedPoint(2085,0.06969172);
   f_1010->SetSavedPoint(2086,0.06976167);
   f_1010->SetSavedPoint(2087,0.06983161);
   f_1010->SetSavedPoint(2088,0.06990155);
   f_1010->SetSavedPoint(2089,0.0699715);
   f_1010->SetSavedPoint(2090,0.07004144);
   f_1010->SetSavedPoint(2091,0.07011139);
   f_1010->SetSavedPoint(2092,0.07018133);
   f_1010->SetSavedPoint(2093,0.07025127);
   f_1010->SetSavedPoint(2094,0.07032122);
   f_1010->SetSavedPoint(2095,0.07039116);
   f_1010->SetSavedPoint(2096,0.07045615);
   f_1010->SetSavedPoint(2097,0.07052113);
   f_1010->SetSavedPoint(2098,0.07058612);
   f_1010->SetSavedPoint(2099,0.0706511);
   f_1010->SetSavedPoint(2100,0.07071609);
   f_1010->SetSavedPoint(2101,0.07078108);
   f_1010->SetSavedPoint(2102,0.07084606);
   f_1010->SetSavedPoint(2103,0.07091105);
   f_1010->SetSavedPoint(2104,0.07097603);
   f_1010->SetSavedPoint(2105,0.07104102);
   f_1010->SetSavedPoint(2106,0.07110151);
   f_1010->SetSavedPoint(2107,0.071162);
   f_1010->SetSavedPoint(2108,0.07122249);
   f_1010->SetSavedPoint(2109,0.07128298);
   f_1010->SetSavedPoint(2110,0.07134347);
   f_1010->SetSavedPoint(2111,0.07140396);
   f_1010->SetSavedPoint(2112,0.07146445);
   f_1010->SetSavedPoint(2113,0.07152494);
   f_1010->SetSavedPoint(2114,0.07158543);
   f_1010->SetSavedPoint(2115,0.07164592);
   f_1010->SetSavedPoint(2116,0.07170346);
   f_1010->SetSavedPoint(2117,0.071761);
   f_1010->SetSavedPoint(2118,0.07181854);
   f_1010->SetSavedPoint(2119,0.07187608);
   f_1010->SetSavedPoint(2120,0.07193362);
   f_1010->SetSavedPoint(2121,0.07199116);
   f_1010->SetSavedPoint(2122,0.0720487);
   f_1010->SetSavedPoint(2123,0.07210624);
   f_1010->SetSavedPoint(2124,0.07216378);
   f_1010->SetSavedPoint(2125,0.07222132);
   f_1010->SetSavedPoint(2126,0.07227786);
   f_1010->SetSavedPoint(2127,0.07233441);
   f_1010->SetSavedPoint(2128,0.07239096);
   f_1010->SetSavedPoint(2129,0.07244751);
   f_1010->SetSavedPoint(2130,0.07250406);
   f_1010->SetSavedPoint(2131,0.0725606);
   f_1010->SetSavedPoint(2132,0.07261715);
   f_1010->SetSavedPoint(2133,0.0726737);
   f_1010->SetSavedPoint(2134,0.07273025);
   f_1010->SetSavedPoint(2135,0.0727868);
   f_1010->SetSavedPoint(2136,0.07284427);
   f_1010->SetSavedPoint(2137,0.07290174);
   f_1010->SetSavedPoint(2138,0.07295921);
   f_1010->SetSavedPoint(2139,0.07301668);
   f_1010->SetSavedPoint(2140,0.07307415);
   f_1010->SetSavedPoint(2141,0.07313162);
   f_1010->SetSavedPoint(2142,0.07318909);
   f_1010->SetSavedPoint(2143,0.07324657);
   f_1010->SetSavedPoint(2144,0.07330404);
   f_1010->SetSavedPoint(2145,0.07336151);
   f_1010->SetSavedPoint(2146,0.07342091);
   f_1010->SetSavedPoint(2147,0.07348032);
   f_1010->SetSavedPoint(2148,0.07353973);
   f_1010->SetSavedPoint(2149,0.07359913);
   f_1010->SetSavedPoint(2150,0.07365854);
   f_1010->SetSavedPoint(2151,0.07371795);
   f_1010->SetSavedPoint(2152,0.07377736);
   f_1010->SetSavedPoint(2153,0.07383676);
   f_1010->SetSavedPoint(2154,0.07389617);
   f_1010->SetSavedPoint(2155,0.07395558);
   f_1010->SetSavedPoint(2156,0.0740167);
   f_1010->SetSavedPoint(2157,0.07407783);
   f_1010->SetSavedPoint(2158,0.07413895);
   f_1010->SetSavedPoint(2159,0.07420008);
   f_1010->SetSavedPoint(2160,0.07426121);
   f_1010->SetSavedPoint(2161,0.07432233);
   f_1010->SetSavedPoint(2162,0.07438346);
   f_1010->SetSavedPoint(2163,0.07444459);
   f_1010->SetSavedPoint(2164,0.07450571);
   f_1010->SetSavedPoint(2165,0.07456684);
   f_1010->SetSavedPoint(2166,0.07462882);
   f_1010->SetSavedPoint(2167,0.07469081);
   f_1010->SetSavedPoint(2168,0.07475279);
   f_1010->SetSavedPoint(2169,0.07481478);
   f_1010->SetSavedPoint(2170,0.07487676);
   f_1010->SetSavedPoint(2171,0.07493875);
   f_1010->SetSavedPoint(2172,0.07500073);
   f_1010->SetSavedPoint(2173,0.07506272);
   f_1010->SetSavedPoint(2174,0.0751247);
   f_1010->SetSavedPoint(2175,0.07518669);
   f_1010->SetSavedPoint(2176,0.07524859);
   f_1010->SetSavedPoint(2177,0.0753105);
   f_1010->SetSavedPoint(2178,0.0753724);
   f_1010->SetSavedPoint(2179,0.07543431);
   f_1010->SetSavedPoint(2180,0.07549621);
   f_1010->SetSavedPoint(2181,0.07555812);
   f_1010->SetSavedPoint(2182,0.07562002);
   f_1010->SetSavedPoint(2183,0.07568193);
   f_1010->SetSavedPoint(2184,0.07574383);
   f_1010->SetSavedPoint(2185,0.07580574);
   f_1010->SetSavedPoint(2186,0.07586681);
   f_1010->SetSavedPoint(2187,0.07592788);
   f_1010->SetSavedPoint(2188,0.07598896);
   f_1010->SetSavedPoint(2189,0.07605003);
   f_1010->SetSavedPoint(2190,0.0761111);
   f_1010->SetSavedPoint(2191,0.07617217);
   f_1010->SetSavedPoint(2192,0.07623325);
   f_1010->SetSavedPoint(2193,0.07629432);
   f_1010->SetSavedPoint(2194,0.07635539);
   f_1010->SetSavedPoint(2195,0.07641647);
   f_1010->SetSavedPoint(2196,0.07647651);
   f_1010->SetSavedPoint(2197,0.07653656);
   f_1010->SetSavedPoint(2198,0.0765966);
   f_1010->SetSavedPoint(2199,0.07665664);
   f_1010->SetSavedPoint(2200,0.07671669);
   f_1010->SetSavedPoint(2201,0.07677673);
   f_1010->SetSavedPoint(2202,0.07683678);
   f_1010->SetSavedPoint(2203,0.07689682);
   f_1010->SetSavedPoint(2204,0.07695687);
   f_1010->SetSavedPoint(2205,0.07701691);
   f_1010->SetSavedPoint(2206,0.07707673);
   f_1010->SetSavedPoint(2207,0.07713655);
   f_1010->SetSavedPoint(2208,0.07719637);
   f_1010->SetSavedPoint(2209,0.07725618);
   f_1010->SetSavedPoint(2210,0.077316);
   f_1010->SetSavedPoint(2211,0.07737582);
   f_1010->SetSavedPoint(2212,0.07743564);
   f_1010->SetSavedPoint(2213,0.07749546);
   f_1010->SetSavedPoint(2214,0.07755528);
   f_1010->SetSavedPoint(2215,0.07761509);
   f_1010->SetSavedPoint(2216,0.07767661);
   f_1010->SetSavedPoint(2217,0.07773813);
   f_1010->SetSavedPoint(2218,0.07779964);
   f_1010->SetSavedPoint(2219,0.07786116);
   f_1010->SetSavedPoint(2220,0.07792268);
   f_1010->SetSavedPoint(2221,0.07798419);
   f_1010->SetSavedPoint(2222,0.07804571);
   f_1010->SetSavedPoint(2223,0.07810722);
   f_1010->SetSavedPoint(2224,0.07816874);
   f_1010->SetSavedPoint(2225,0.07823026);
   f_1010->SetSavedPoint(2226,0.07829583);
   f_1010->SetSavedPoint(2227,0.07836141);
   f_1010->SetSavedPoint(2228,0.07842698);
   f_1010->SetSavedPoint(2229,0.07849256);
   f_1010->SetSavedPoint(2230,0.07855813);
   f_1010->SetSavedPoint(2231,0.07862371);
   f_1010->SetSavedPoint(2232,0.07868928);
   f_1010->SetSavedPoint(2233,0.07875486);
   f_1010->SetSavedPoint(2234,0.07882043);
   f_1010->SetSavedPoint(2235,0.078886);
   f_1010->SetSavedPoint(2236,0.07895692);
   f_1010->SetSavedPoint(2237,0.07902783);
   f_1010->SetSavedPoint(2238,0.07909874);
   f_1010->SetSavedPoint(2239,0.07916965);
   f_1010->SetSavedPoint(2240,0.07924057);
   f_1010->SetSavedPoint(2241,0.07931148);
   f_1010->SetSavedPoint(2242,0.07938239);
   f_1010->SetSavedPoint(2243,0.0794533);
   f_1010->SetSavedPoint(2244,0.07952422);
   f_1010->SetSavedPoint(2245,0.07959513);
   f_1010->SetSavedPoint(2246,0.07967021);
   f_1010->SetSavedPoint(2247,0.07974529);
   f_1010->SetSavedPoint(2248,0.07982037);
   f_1010->SetSavedPoint(2249,0.07989545);
   f_1010->SetSavedPoint(2250,0.07997053);
   f_1010->SetSavedPoint(2251,0.08004561);
   f_1010->SetSavedPoint(2252,0.08012069);
   f_1010->SetSavedPoint(2253,0.08019577);
   f_1010->SetSavedPoint(2254,0.08027085);
   f_1010->SetSavedPoint(2255,0.08034593);
   f_1010->SetSavedPoint(2256,0.0804216);
   f_1010->SetSavedPoint(2257,0.08049728);
   f_1010->SetSavedPoint(2258,0.08057295);
   f_1010->SetSavedPoint(2259,0.08064862);
   f_1010->SetSavedPoint(2260,0.0807243);
   f_1010->SetSavedPoint(2261,0.08079997);
   f_1010->SetSavedPoint(2262,0.08087564);
   f_1010->SetSavedPoint(2263,0.08095132);
   f_1010->SetSavedPoint(2264,0.08102699);
   f_1010->SetSavedPoint(2265,0.08110266);
   f_1010->SetSavedPoint(2266,0.08117465);
   f_1010->SetSavedPoint(2267,0.08124663);
   f_1010->SetSavedPoint(2268,0.08131862);
   f_1010->SetSavedPoint(2269,0.0813906);
   f_1010->SetSavedPoint(2270,0.08146259);
   f_1010->SetSavedPoint(2271,0.08153457);
   f_1010->SetSavedPoint(2272,0.08160656);
   f_1010->SetSavedPoint(2273,0.08167854);
   f_1010->SetSavedPoint(2274,0.08175053);
   f_1010->SetSavedPoint(2275,0.08182252);
   f_1010->SetSavedPoint(2276,0.0818881);
   f_1010->SetSavedPoint(2277,0.08195368);
   f_1010->SetSavedPoint(2278,0.08201926);
   f_1010->SetSavedPoint(2279,0.08208484);
   f_1010->SetSavedPoint(2280,0.08215042);
   f_1010->SetSavedPoint(2281,0.082216);
   f_1010->SetSavedPoint(2282,0.08228159);
   f_1010->SetSavedPoint(2283,0.08234717);
   f_1010->SetSavedPoint(2284,0.08241275);
   f_1010->SetSavedPoint(2285,0.08247833);
   f_1010->SetSavedPoint(2286,0.08253772);
   f_1010->SetSavedPoint(2287,0.08259711);
   f_1010->SetSavedPoint(2288,0.08265649);
   f_1010->SetSavedPoint(2289,0.08271588);
   f_1010->SetSavedPoint(2290,0.08277527);
   f_1010->SetSavedPoint(2291,0.08283466);
   f_1010->SetSavedPoint(2292,0.08289405);
   f_1010->SetSavedPoint(2293,0.08295343);
   f_1010->SetSavedPoint(2294,0.08301282);
   f_1010->SetSavedPoint(2295,0.08307221);
   f_1010->SetSavedPoint(2296,0.08312834);
   f_1010->SetSavedPoint(2297,0.08318447);
   f_1010->SetSavedPoint(2298,0.0832406);
   f_1010->SetSavedPoint(2299,0.08329673);
   f_1010->SetSavedPoint(2300,0.08335286);
   f_1010->SetSavedPoint(2301,0.08340899);
   f_1010->SetSavedPoint(2302,0.08346512);
   f_1010->SetSavedPoint(2303,0.08352125);
   f_1010->SetSavedPoint(2304,0.08357738);
   f_1010->SetSavedPoint(2305,0.08363351);
   f_1010->SetSavedPoint(2306,0.08369065);
   f_1010->SetSavedPoint(2307,0.08374778);
   f_1010->SetSavedPoint(2308,0.08380491);
   f_1010->SetSavedPoint(2309,0.08386204);
   f_1010->SetSavedPoint(2310,0.08391917);
   f_1010->SetSavedPoint(2311,0.0839763);
   f_1010->SetSavedPoint(2312,0.08403343);
   f_1010->SetSavedPoint(2313,0.08409057);
   f_1010->SetSavedPoint(2314,0.0841477);
   f_1010->SetSavedPoint(2315,0.08420483);
   f_1010->SetSavedPoint(2316,0.08426656);
   f_1010->SetSavedPoint(2317,0.08432828);
   f_1010->SetSavedPoint(2318,0.08439001);
   f_1010->SetSavedPoint(2319,0.08445174);
   f_1010->SetSavedPoint(2320,0.08451346);
   f_1010->SetSavedPoint(2321,0.08457519);
   f_1010->SetSavedPoint(2322,0.08463692);
   f_1010->SetSavedPoint(2323,0.08469865);
   f_1010->SetSavedPoint(2324,0.08476037);
   f_1010->SetSavedPoint(2325,0.0848221);
   f_1010->SetSavedPoint(2326,0.08488951);
   f_1010->SetSavedPoint(2327,0.08495692);
   f_1010->SetSavedPoint(2328,0.08502432);
   f_1010->SetSavedPoint(2329,0.08509173);
   f_1010->SetSavedPoint(2330,0.08515914);
   f_1010->SetSavedPoint(2331,0.08522655);
   f_1010->SetSavedPoint(2332,0.08529396);
   f_1010->SetSavedPoint(2333,0.08536136);
   f_1010->SetSavedPoint(2334,0.08542877);
   f_1010->SetSavedPoint(2335,0.08549618);
   f_1010->SetSavedPoint(2336,0.08556729);
   f_1010->SetSavedPoint(2337,0.08563841);
   f_1010->SetSavedPoint(2338,0.08570952);
   f_1010->SetSavedPoint(2339,0.08578063);
   f_1010->SetSavedPoint(2340,0.08585174);
   f_1010->SetSavedPoint(2341,0.08592286);
   f_1010->SetSavedPoint(2342,0.08599397);
   f_1010->SetSavedPoint(2343,0.08606508);
   f_1010->SetSavedPoint(2344,0.08613619);
   f_1010->SetSavedPoint(2345,0.08620731);
   f_1010->SetSavedPoint(2346,0.08627842);
   f_1010->SetSavedPoint(2347,0.08634954);
   f_1010->SetSavedPoint(2348,0.08642066);
   f_1010->SetSavedPoint(2349,0.08649178);
   f_1010->SetSavedPoint(2350,0.0865629);
   f_1010->SetSavedPoint(2351,0.08663402);
   f_1010->SetSavedPoint(2352,0.08670513);
   f_1010->SetSavedPoint(2353,0.08677625);
   f_1010->SetSavedPoint(2354,0.08684737);
   f_1010->SetSavedPoint(2355,0.08691849);
   f_1010->SetSavedPoint(2356,0.08698655);
   f_1010->SetSavedPoint(2357,0.0870546);
   f_1010->SetSavedPoint(2358,0.08712266);
   f_1010->SetSavedPoint(2359,0.08719072);
   f_1010->SetSavedPoint(2360,0.08725878);
   f_1010->SetSavedPoint(2361,0.08732684);
   f_1010->SetSavedPoint(2362,0.08739489);
   f_1010->SetSavedPoint(2363,0.08746295);
   f_1010->SetSavedPoint(2364,0.08753101);
   f_1010->SetSavedPoint(2365,0.08759907);
   f_1010->SetSavedPoint(2366,0.08766351);
   f_1010->SetSavedPoint(2367,0.08772796);
   f_1010->SetSavedPoint(2368,0.0877924);
   f_1010->SetSavedPoint(2369,0.08785685);
   f_1010->SetSavedPoint(2370,0.0879213);
   f_1010->SetSavedPoint(2371,0.08798574);
   f_1010->SetSavedPoint(2372,0.08805019);
   f_1010->SetSavedPoint(2373,0.08811463);
   f_1010->SetSavedPoint(2374,0.08817908);
   f_1010->SetSavedPoint(2375,0.08824352);
   f_1010->SetSavedPoint(2376,0.08830655);
   f_1010->SetSavedPoint(2377,0.08836957);
   f_1010->SetSavedPoint(2378,0.08843259);
   f_1010->SetSavedPoint(2379,0.08849562);
   f_1010->SetSavedPoint(2380,0.08855864);
   f_1010->SetSavedPoint(2381,0.08862166);
   f_1010->SetSavedPoint(2382,0.08868468);
   f_1010->SetSavedPoint(2383,0.08874771);
   f_1010->SetSavedPoint(2384,0.08881073);
   f_1010->SetSavedPoint(2385,0.08887375);
   f_1010->SetSavedPoint(2386,0.08893862);
   f_1010->SetSavedPoint(2387,0.0890035);
   f_1010->SetSavedPoint(2388,0.08906837);
   f_1010->SetSavedPoint(2389,0.08913324);
   f_1010->SetSavedPoint(2390,0.08919811);
   f_1010->SetSavedPoint(2391,0.08926298);
   f_1010->SetSavedPoint(2392,0.08932785);
   f_1010->SetSavedPoint(2393,0.08939272);
   f_1010->SetSavedPoint(2394,0.08945759);
   f_1010->SetSavedPoint(2395,0.08952247);
   f_1010->SetSavedPoint(2396,0.08959129);
   f_1010->SetSavedPoint(2397,0.08966012);
   f_1010->SetSavedPoint(2398,0.08972895);
   f_1010->SetSavedPoint(2399,0.08979778);
   f_1010->SetSavedPoint(2400,0.08986661);
   f_1010->SetSavedPoint(2401,0.08993544);
   f_1010->SetSavedPoint(2402,0.09000427);
   f_1010->SetSavedPoint(2403,0.09007309);
   f_1010->SetSavedPoint(2404,0.09014192);
   f_1010->SetSavedPoint(2405,0.09021075);
   f_1010->SetSavedPoint(2406,0.09028323);
   f_1010->SetSavedPoint(2407,0.09035571);
   f_1010->SetSavedPoint(2408,0.09042819);
   f_1010->SetSavedPoint(2409,0.09050066);
   f_1010->SetSavedPoint(2410,0.09057314);
   f_1010->SetSavedPoint(2411,0.09064562);
   f_1010->SetSavedPoint(2412,0.0907181);
   f_1010->SetSavedPoint(2413,0.09079058);
   f_1010->SetSavedPoint(2414,0.09086306);
   f_1010->SetSavedPoint(2415,0.09093553);
   f_1010->SetSavedPoint(2416,0.09100889);
   f_1010->SetSavedPoint(2417,0.09108224);
   f_1010->SetSavedPoint(2418,0.0911556);
   f_1010->SetSavedPoint(2419,0.09122895);
   f_1010->SetSavedPoint(2420,0.09130231);
   f_1010->SetSavedPoint(2421,0.09137567);
   f_1010->SetSavedPoint(2422,0.09144902);
   f_1010->SetSavedPoint(2423,0.09152238);
   f_1010->SetSavedPoint(2424,0.09159573);
   f_1010->SetSavedPoint(2425,0.09166909);
   f_1010->SetSavedPoint(2426,0.09173911);
   f_1010->SetSavedPoint(2427,0.09180913);
   f_1010->SetSavedPoint(2428,0.09187916);
   f_1010->SetSavedPoint(2429,0.09194918);
   f_1010->SetSavedPoint(2430,0.0920192);
   f_1010->SetSavedPoint(2431,0.09208922);
   f_1010->SetSavedPoint(2432,0.09215925);
   f_1010->SetSavedPoint(2433,0.09222927);
   f_1010->SetSavedPoint(2434,0.09229929);
   f_1010->SetSavedPoint(2435,0.09236932);
   f_1010->SetSavedPoint(2436,0.09243265);
   f_1010->SetSavedPoint(2437,0.09249599);
   f_1010->SetSavedPoint(2438,0.09255933);
   f_1010->SetSavedPoint(2439,0.09262266);
   f_1010->SetSavedPoint(2440,0.092686);
   f_1010->SetSavedPoint(2441,0.09274934);
   f_1010->SetSavedPoint(2442,0.09281268);
   f_1010->SetSavedPoint(2443,0.09287601);
   f_1010->SetSavedPoint(2444,0.09293935);
   f_1010->SetSavedPoint(2445,0.09300269);
   f_1010->SetSavedPoint(2446,0.09305924);
   f_1010->SetSavedPoint(2447,0.0931158);
   f_1010->SetSavedPoint(2448,0.09317235);
   f_1010->SetSavedPoint(2449,0.0932289);
   f_1010->SetSavedPoint(2450,0.09328546);
   f_1010->SetSavedPoint(2451,0.09334201);
   f_1010->SetSavedPoint(2452,0.09339857);
   f_1010->SetSavedPoint(2453,0.09345512);
   f_1010->SetSavedPoint(2454,0.09351168);
   f_1010->SetSavedPoint(2455,0.09356823);
   f_1010->SetSavedPoint(2456,0.09362136);
   f_1010->SetSavedPoint(2457,0.09367448);
   f_1010->SetSavedPoint(2458,0.0937276);
   f_1010->SetSavedPoint(2459,0.09378073);
   f_1010->SetSavedPoint(2460,0.09383385);
   f_1010->SetSavedPoint(2461,0.09388698);
   f_1010->SetSavedPoint(2462,0.0939401);
   f_1010->SetSavedPoint(2463,0.09399323);
   f_1010->SetSavedPoint(2464,0.09404635);
   f_1010->SetSavedPoint(2465,0.09409947);
   f_1010->SetSavedPoint(2466,0.0941534);
   f_1010->SetSavedPoint(2467,0.09420733);
   f_1010->SetSavedPoint(2468,0.09426126);
   f_1010->SetSavedPoint(2469,0.09431519);
   f_1010->SetSavedPoint(2470,0.09436912);
   f_1010->SetSavedPoint(2471,0.09442305);
   f_1010->SetSavedPoint(2472,0.09447698);
   f_1010->SetSavedPoint(2473,0.09453091);
   f_1010->SetSavedPoint(2474,0.09458483);
   f_1010->SetSavedPoint(2475,0.09463876);
   f_1010->SetSavedPoint(2476,0.0946957);
   f_1010->SetSavedPoint(2477,0.09475263);
   f_1010->SetSavedPoint(2478,0.09480957);
   f_1010->SetSavedPoint(2479,0.0948665);
   f_1010->SetSavedPoint(2480,0.09492344);
   f_1010->SetSavedPoint(2481,0.09498037);
   f_1010->SetSavedPoint(2482,0.09503731);
   f_1010->SetSavedPoint(2483,0.09509425);
   f_1010->SetSavedPoint(2484,0.09515118);
   f_1010->SetSavedPoint(2485,0.09520812);
   f_1010->SetSavedPoint(2486,0.09526778);
   f_1010->SetSavedPoint(2487,0.09532745);
   f_1010->SetSavedPoint(2488,0.09538711);
   f_1010->SetSavedPoint(2489,0.09544678);
   f_1010->SetSavedPoint(2490,0.09550645);
   f_1010->SetSavedPoint(2491,0.09556611);
   f_1010->SetSavedPoint(2492,0.09562578);
   f_1010->SetSavedPoint(2493,0.09568544);
   f_1010->SetSavedPoint(2494,0.09574511);
   f_1010->SetSavedPoint(2495,0.09580478);
   f_1010->SetSavedPoint(2496,0.09586627);
   f_1010->SetSavedPoint(2497,0.09592776);
   f_1010->SetSavedPoint(2498,0.09598925);
   f_1010->SetSavedPoint(2499,0.09605074);
   f_1010->SetSavedPoint(2500,0.09611224);
   f_1010->SetSavedPoint(2501,0.09617373);
   f_1010->SetSavedPoint(2502,0.09623522);
   f_1010->SetSavedPoint(2503,0.09629671);
   f_1010->SetSavedPoint(2504,0.0963582);
   f_1010->SetSavedPoint(2505,0.09641969);
   f_1010->SetSavedPoint(2506,0.09648276);
   f_1010->SetSavedPoint(2507,0.09654583);
   f_1010->SetSavedPoint(2508,0.0966089);
   f_1010->SetSavedPoint(2509,0.09667196);
   f_1010->SetSavedPoint(2510,0.09673503);
   f_1010->SetSavedPoint(2511,0.0967981);
   f_1010->SetSavedPoint(2512,0.09686117);
   f_1010->SetSavedPoint(2513,0.09692424);
   f_1010->SetSavedPoint(2514,0.0969873);
   f_1010->SetSavedPoint(2515,0.09705037);
   f_1010->SetSavedPoint(2516,0.09711489);
   f_1010->SetSavedPoint(2517,0.09717941);
   f_1010->SetSavedPoint(2518,0.09724393);
   f_1010->SetSavedPoint(2519,0.09730846);
   f_1010->SetSavedPoint(2520,0.09737298);
   f_1010->SetSavedPoint(2521,0.0974375);
   f_1010->SetSavedPoint(2522,0.09750202);
   f_1010->SetSavedPoint(2523,0.09756654);
   f_1010->SetSavedPoint(2524,0.09763106);
   f_1010->SetSavedPoint(2525,0.09769558);
   f_1010->SetSavedPoint(2526,0.09776096);
   f_1010->SetSavedPoint(2527,0.09782634);
   f_1010->SetSavedPoint(2528,0.09789172);
   f_1010->SetSavedPoint(2529,0.0979571);
   f_1010->SetSavedPoint(2530,0.09802248);
   f_1010->SetSavedPoint(2531,0.09808786);
   f_1010->SetSavedPoint(2532,0.09815324);
   f_1010->SetSavedPoint(2533,0.09821862);
   f_1010->SetSavedPoint(2534,0.098284);
   f_1010->SetSavedPoint(2535,0.09834938);
   f_1010->SetSavedPoint(2536,0.09841493);
   f_1010->SetSavedPoint(2537,0.09848049);
   f_1010->SetSavedPoint(2538,0.09854604);
   f_1010->SetSavedPoint(2539,0.0986116);
   f_1010->SetSavedPoint(2540,0.09867715);
   f_1010->SetSavedPoint(2541,0.09874271);
   f_1010->SetSavedPoint(2542,0.09880826);
   f_1010->SetSavedPoint(2543,0.09887382);
   f_1010->SetSavedPoint(2544,0.09893937);
   f_1010->SetSavedPoint(2545,0.09900493);
   f_1010->SetSavedPoint(2546,0.09906999);
   f_1010->SetSavedPoint(2547,0.09913505);
   f_1010->SetSavedPoint(2548,0.09920012);
   f_1010->SetSavedPoint(2549,0.09926518);
   f_1010->SetSavedPoint(2550,0.09933024);
   f_1010->SetSavedPoint(2551,0.09939531);
   f_1010->SetSavedPoint(2552,0.09946037);
   f_1010->SetSavedPoint(2553,0.09952543);
   f_1010->SetSavedPoint(2554,0.09959049);
   f_1010->SetSavedPoint(2555,0.09965556);
   f_1010->SetSavedPoint(2556,0.09971889);
   f_1010->SetSavedPoint(2557,0.09978222);
   f_1010->SetSavedPoint(2558,0.09984555);
   f_1010->SetSavedPoint(2559,0.09990888);
   f_1010->SetSavedPoint(2560,0.09997221);
   f_1010->SetSavedPoint(2561,0.1000355);
   f_1010->SetSavedPoint(2562,0.1000989);
   f_1010->SetSavedPoint(2563,0.1001622);
   f_1010->SetSavedPoint(2564,0.1002255);
   f_1010->SetSavedPoint(2565,0.1002889);
   f_1010->SetSavedPoint(2566,0.1003492);
   f_1010->SetSavedPoint(2567,0.1004096);
   f_1010->SetSavedPoint(2568,0.1004699);
   f_1010->SetSavedPoint(2569,0.1005303);
   f_1010->SetSavedPoint(2570,0.1005906);
   f_1010->SetSavedPoint(2571,0.100651);
   f_1010->SetSavedPoint(2572,0.1007113);
   f_1010->SetSavedPoint(2573,0.1007717);
   f_1010->SetSavedPoint(2574,0.100832);
   f_1010->SetSavedPoint(2575,0.1008924);
   f_1010->SetSavedPoint(2576,0.1009506);
   f_1010->SetSavedPoint(2577,0.1010087);
   f_1010->SetSavedPoint(2578,0.1010669);
   f_1010->SetSavedPoint(2579,0.1011251);
   f_1010->SetSavedPoint(2580,0.1011832);
   f_1010->SetSavedPoint(2581,0.1012414);
   f_1010->SetSavedPoint(2582,0.1012996);
   f_1010->SetSavedPoint(2583,0.1013577);
   f_1010->SetSavedPoint(2584,0.1014159);
   f_1010->SetSavedPoint(2585,0.1014741);
   f_1010->SetSavedPoint(2586,0.1015331);
   f_1010->SetSavedPoint(2587,0.1015922);
   f_1010->SetSavedPoint(2588,0.1016512);
   f_1010->SetSavedPoint(2589,0.1017103);
   f_1010->SetSavedPoint(2590,0.1017693);
   f_1010->SetSavedPoint(2591,0.1018284);
   f_1010->SetSavedPoint(2592,0.1018875);
   f_1010->SetSavedPoint(2593,0.1019465);
   f_1010->SetSavedPoint(2594,0.1020056);
   f_1010->SetSavedPoint(2595,0.1020646);
   f_1010->SetSavedPoint(2596,0.102127);
   f_1010->SetSavedPoint(2597,0.1021893);
   f_1010->SetSavedPoint(2598,0.1022516);
   f_1010->SetSavedPoint(2599,0.1023139);
   f_1010->SetSavedPoint(2600,0.1023763);
   f_1010->SetSavedPoint(2601,0.1024386);
   f_1010->SetSavedPoint(2602,0.1025009);
   f_1010->SetSavedPoint(2603,0.1025632);
   f_1010->SetSavedPoint(2604,0.1026255);
   f_1010->SetSavedPoint(2605,0.1026879);
   f_1010->SetSavedPoint(2606,0.1027528);
   f_1010->SetSavedPoint(2607,0.1028177);
   f_1010->SetSavedPoint(2608,0.1028826);
   f_1010->SetSavedPoint(2609,0.1029474);
   f_1010->SetSavedPoint(2610,0.1030123);
   f_1010->SetSavedPoint(2611,0.1030772);
   f_1010->SetSavedPoint(2612,0.1031421);
   f_1010->SetSavedPoint(2613,0.103207);
   f_1010->SetSavedPoint(2614,0.1032719);
   f_1010->SetSavedPoint(2615,0.1033368);
   f_1010->SetSavedPoint(2616,0.1034021);
   f_1010->SetSavedPoint(2617,0.1034674);
   f_1010->SetSavedPoint(2618,0.1035327);
   f_1010->SetSavedPoint(2619,0.1035979);
   f_1010->SetSavedPoint(2620,0.1036632);
   f_1010->SetSavedPoint(2621,0.1037285);
   f_1010->SetSavedPoint(2622,0.1037938);
   f_1010->SetSavedPoint(2623,0.1038591);
   f_1010->SetSavedPoint(2624,0.1039244);
   f_1010->SetSavedPoint(2625,0.1039896);
   f_1010->SetSavedPoint(2626,0.1040544);
   f_1010->SetSavedPoint(2627,0.1041191);
   f_1010->SetSavedPoint(2628,0.1041838);
   f_1010->SetSavedPoint(2629,0.1042485);
   f_1010->SetSavedPoint(2630,0.1043133);
   f_1010->SetSavedPoint(2631,0.104378);
   f_1010->SetSavedPoint(2632,0.1044427);
   f_1010->SetSavedPoint(2633,0.1045075);
   f_1010->SetSavedPoint(2634,0.1045722);
   f_1010->SetSavedPoint(2635,0.1046369);
   f_1010->SetSavedPoint(2636,0.1047011);
   f_1010->SetSavedPoint(2637,0.1047652);
   f_1010->SetSavedPoint(2638,0.1048294);
   f_1010->SetSavedPoint(2639,0.1048936);
   f_1010->SetSavedPoint(2640,0.1049577);
   f_1010->SetSavedPoint(2641,0.1050219);
   f_1010->SetSavedPoint(2642,0.1050861);
   f_1010->SetSavedPoint(2643,0.1051502);
   f_1010->SetSavedPoint(2644,0.1052144);
   f_1010->SetSavedPoint(2645,0.1052785);
   f_1010->SetSavedPoint(2646,0.1053412);
   f_1010->SetSavedPoint(2647,0.1054039);
   f_1010->SetSavedPoint(2648,0.1054666);
   f_1010->SetSavedPoint(2649,0.1055293);
   f_1010->SetSavedPoint(2650,0.105592);
   f_1010->SetSavedPoint(2651,0.1056547);
   f_1010->SetSavedPoint(2652,0.1057174);
   f_1010->SetSavedPoint(2653,0.10578);
   f_1010->SetSavedPoint(2654,0.1058427);
   f_1010->SetSavedPoint(2655,0.1059054);
   f_1010->SetSavedPoint(2656,0.105965);
   f_1010->SetSavedPoint(2657,0.1060247);
   f_1010->SetSavedPoint(2658,0.1060843);
   f_1010->SetSavedPoint(2659,0.106144);
   f_1010->SetSavedPoint(2660,0.1062036);
   f_1010->SetSavedPoint(2661,0.1062632);
   f_1010->SetSavedPoint(2662,0.1063229);
   f_1010->SetSavedPoint(2663,0.1063825);
   f_1010->SetSavedPoint(2664,0.1064422);
   f_1010->SetSavedPoint(2665,0.1065018);
   f_1010->SetSavedPoint(2666,0.1065581);
   f_1010->SetSavedPoint(2667,0.1066143);
   f_1010->SetSavedPoint(2668,0.1066705);
   f_1010->SetSavedPoint(2669,0.1067268);
   f_1010->SetSavedPoint(2670,0.106783);
   f_1010->SetSavedPoint(2671,0.1068393);
   f_1010->SetSavedPoint(2672,0.1068955);
   f_1010->SetSavedPoint(2673,0.1069518);
   f_1010->SetSavedPoint(2674,0.107008);
   f_1010->SetSavedPoint(2675,0.1070643);
   f_1010->SetSavedPoint(2676,0.1071184);
   f_1010->SetSavedPoint(2677,0.1071725);
   f_1010->SetSavedPoint(2678,0.1072266);
   f_1010->SetSavedPoint(2679,0.1072807);
   f_1010->SetSavedPoint(2680,0.1073349);
   f_1010->SetSavedPoint(2681,0.107389);
   f_1010->SetSavedPoint(2682,0.1074431);
   f_1010->SetSavedPoint(2683,0.1074972);
   f_1010->SetSavedPoint(2684,0.1075514);
   f_1010->SetSavedPoint(2685,0.1076055);
   f_1010->SetSavedPoint(2686,0.1076592);
   f_1010->SetSavedPoint(2687,0.1077129);
   f_1010->SetSavedPoint(2688,0.1077665);
   f_1010->SetSavedPoint(2689,0.1078202);
   f_1010->SetSavedPoint(2690,0.1078739);
   f_1010->SetSavedPoint(2691,0.1079276);
   f_1010->SetSavedPoint(2692,0.1079813);
   f_1010->SetSavedPoint(2693,0.108035);
   f_1010->SetSavedPoint(2694,0.1080887);
   f_1010->SetSavedPoint(2695,0.1081424);
   f_1010->SetSavedPoint(2696,0.1081966);
   f_1010->SetSavedPoint(2697,0.1082509);
   f_1010->SetSavedPoint(2698,0.1083051);
   f_1010->SetSavedPoint(2699,0.1083594);
   f_1010->SetSavedPoint(2700,0.1084137);
   f_1010->SetSavedPoint(2701,0.1084679);
   f_1010->SetSavedPoint(2702,0.1085222);
   f_1010->SetSavedPoint(2703,0.1085764);
   f_1010->SetSavedPoint(2704,0.1086307);
   f_1010->SetSavedPoint(2705,0.108685);
   f_1010->SetSavedPoint(2706,0.1087395);
   f_1010->SetSavedPoint(2707,0.108794);
   f_1010->SetSavedPoint(2708,0.1088486);
   f_1010->SetSavedPoint(2709,0.1089031);
   f_1010->SetSavedPoint(2710,0.1089576);
   f_1010->SetSavedPoint(2711,0.1090122);
   f_1010->SetSavedPoint(2712,0.1090667);
   f_1010->SetSavedPoint(2713,0.1091212);
   f_1010->SetSavedPoint(2714,0.1091757);
   f_1010->SetSavedPoint(2715,0.1092303);
   f_1010->SetSavedPoint(2716,0.1092834);
   f_1010->SetSavedPoint(2717,0.1093365);
   f_1010->SetSavedPoint(2718,0.1093895);
   f_1010->SetSavedPoint(2719,0.1094426);
   f_1010->SetSavedPoint(2720,0.1094957);
   f_1010->SetSavedPoint(2721,0.1095488);
   f_1010->SetSavedPoint(2722,0.1096019);
   f_1010->SetSavedPoint(2723,0.109655);
   f_1010->SetSavedPoint(2724,0.1097081);
   f_1010->SetSavedPoint(2725,0.1097612);
   f_1010->SetSavedPoint(2726,0.1098111);
   f_1010->SetSavedPoint(2727,0.1098611);
   f_1010->SetSavedPoint(2728,0.109911);
   f_1010->SetSavedPoint(2729,0.1099609);
   f_1010->SetSavedPoint(2730,0.1100109);
   f_1010->SetSavedPoint(2731,0.1100608);
   f_1010->SetSavedPoint(2732,0.1101108);
   f_1010->SetSavedPoint(2733,0.1101607);
   f_1010->SetSavedPoint(2734,0.1102106);
   f_1010->SetSavedPoint(2735,0.1102606);
   f_1010->SetSavedPoint(2736,0.1103075);
   f_1010->SetSavedPoint(2737,0.1103544);
   f_1010->SetSavedPoint(2738,0.1104014);
   f_1010->SetSavedPoint(2739,0.1104483);
   f_1010->SetSavedPoint(2740,0.1104952);
   f_1010->SetSavedPoint(2741,0.1105422);
   f_1010->SetSavedPoint(2742,0.1105891);
   f_1010->SetSavedPoint(2743,0.110636);
   f_1010->SetSavedPoint(2744,0.110683);
   f_1010->SetSavedPoint(2745,0.1107299);
   f_1010->SetSavedPoint(2746,0.1107755);
   f_1010->SetSavedPoint(2747,0.1108211);
   f_1010->SetSavedPoint(2748,0.1108667);
   f_1010->SetSavedPoint(2749,0.1109124);
   f_1010->SetSavedPoint(2750,0.110958);
   f_1010->SetSavedPoint(2751,0.1110036);
   f_1010->SetSavedPoint(2752,0.1110492);
   f_1010->SetSavedPoint(2753,0.1110948);
   f_1010->SetSavedPoint(2754,0.1111405);
   f_1010->SetSavedPoint(2755,0.1111861);
   f_1010->SetSavedPoint(2756,0.1112317);
   f_1010->SetSavedPoint(2757,0.1112773);
   f_1010->SetSavedPoint(2758,0.1113228);
   f_1010->SetSavedPoint(2759,0.1113684);
   f_1010->SetSavedPoint(2760,0.111414);
   f_1010->SetSavedPoint(2761,0.1114596);
   f_1010->SetSavedPoint(2762,0.1115052);
   f_1010->SetSavedPoint(2763,0.1115508);
   f_1010->SetSavedPoint(2764,0.1115964);
   f_1010->SetSavedPoint(2765,0.111642);
   f_1010->SetSavedPoint(2766,0.1116875);
   f_1010->SetSavedPoint(2767,0.111733);
   f_1010->SetSavedPoint(2768,0.1117785);
   f_1010->SetSavedPoint(2769,0.111824);
   f_1010->SetSavedPoint(2770,0.1118696);
   f_1010->SetSavedPoint(2771,0.1119151);
   f_1010->SetSavedPoint(2772,0.1119606);
   f_1010->SetSavedPoint(2773,0.1120061);
   f_1010->SetSavedPoint(2774,0.1120516);
   f_1010->SetSavedPoint(2775,0.1120971);
   f_1010->SetSavedPoint(2776,0.1121416);
   f_1010->SetSavedPoint(2777,0.112186);
   f_1010->SetSavedPoint(2778,0.1122304);
   f_1010->SetSavedPoint(2779,0.1122748);
   f_1010->SetSavedPoint(2780,0.1123192);
   f_1010->SetSavedPoint(2781,0.1123636);
   f_1010->SetSavedPoint(2782,0.112408);
   f_1010->SetSavedPoint(2783,0.1124524);
   f_1010->SetSavedPoint(2784,0.1124968);
   f_1010->SetSavedPoint(2785,0.1125412);
   f_1010->SetSavedPoint(2786,0.1125824);
   f_1010->SetSavedPoint(2787,0.1126236);
   f_1010->SetSavedPoint(2788,0.1126648);
   f_1010->SetSavedPoint(2789,0.1127061);
   f_1010->SetSavedPoint(2790,0.1127473);
   f_1010->SetSavedPoint(2791,0.1127885);
   f_1010->SetSavedPoint(2792,0.1128297);
   f_1010->SetSavedPoint(2793,0.1128709);
   f_1010->SetSavedPoint(2794,0.1129122);
   f_1010->SetSavedPoint(2795,0.1129534);
   f_1010->SetSavedPoint(2796,0.112989);
   f_1010->SetSavedPoint(2797,0.1130246);
   f_1010->SetSavedPoint(2798,0.1130602);
   f_1010->SetSavedPoint(2799,0.1130958);
   f_1010->SetSavedPoint(2800,0.1131314);
   f_1010->SetSavedPoint(2801,0.113167);
   f_1010->SetSavedPoint(2802,0.1132026);
   f_1010->SetSavedPoint(2803,0.1132382);
   f_1010->SetSavedPoint(2804,0.1132738);
   f_1010->SetSavedPoint(2805,0.1133095);
   f_1010->SetSavedPoint(2806,0.1133394);
   f_1010->SetSavedPoint(2807,0.1133694);
   f_1010->SetSavedPoint(2808,0.1133993);
   f_1010->SetSavedPoint(2809,0.1134293);
   f_1010->SetSavedPoint(2810,0.1134593);
   f_1010->SetSavedPoint(2811,0.1134892);
   f_1010->SetSavedPoint(2812,0.1135192);
   f_1010->SetSavedPoint(2813,0.1135491);
   f_1010->SetSavedPoint(2814,0.1135791);
   f_1010->SetSavedPoint(2815,0.1136091);
   f_1010->SetSavedPoint(2816,0.1136374);
   f_1010->SetSavedPoint(2817,0.1136657);
   f_1010->SetSavedPoint(2818,0.113694);
   f_1010->SetSavedPoint(2819,0.1137223);
   f_1010->SetSavedPoint(2820,0.1137506);
   f_1010->SetSavedPoint(2821,0.1137789);
   f_1010->SetSavedPoint(2822,0.1138072);
   f_1010->SetSavedPoint(2823,0.1138355);
   f_1010->SetSavedPoint(2824,0.1138638);
   f_1010->SetSavedPoint(2825,0.1138921);
   f_1010->SetSavedPoint(2826,0.1139233);
   f_1010->SetSavedPoint(2827,0.1139544);
   f_1010->SetSavedPoint(2828,0.1139856);
   f_1010->SetSavedPoint(2829,0.1140168);
   f_1010->SetSavedPoint(2830,0.1140479);
   f_1010->SetSavedPoint(2831,0.1140791);
   f_1010->SetSavedPoint(2832,0.1141102);
   f_1010->SetSavedPoint(2833,0.1141414);
   f_1010->SetSavedPoint(2834,0.1141725);
   f_1010->SetSavedPoint(2835,0.1142037);
   f_1010->SetSavedPoint(2836,0.1142373);
   f_1010->SetSavedPoint(2837,0.114271);
   f_1010->SetSavedPoint(2838,0.1143046);
   f_1010->SetSavedPoint(2839,0.1143382);
   f_1010->SetSavedPoint(2840,0.1143719);
   f_1010->SetSavedPoint(2841,0.1144055);
   f_1010->SetSavedPoint(2842,0.1144391);
   f_1010->SetSavedPoint(2843,0.1144728);
   f_1010->SetSavedPoint(2844,0.1145064);
   f_1010->SetSavedPoint(2845,0.11454);
   f_1010->SetSavedPoint(2846,0.1145712);
   f_1010->SetSavedPoint(2847,0.1146025);
   f_1010->SetSavedPoint(2848,0.1146337);
   f_1010->SetSavedPoint(2849,0.1146649);
   f_1010->SetSavedPoint(2850,0.1146961);
   f_1010->SetSavedPoint(2851,0.1147273);
   f_1010->SetSavedPoint(2852,0.1147585);
   f_1010->SetSavedPoint(2853,0.1147898);
   f_1010->SetSavedPoint(2854,0.114821);
   f_1010->SetSavedPoint(2855,0.1148522);
   f_1010->SetSavedPoint(2856,0.1148778);
   f_1010->SetSavedPoint(2857,0.1149035);
   f_1010->SetSavedPoint(2858,0.1149291);
   f_1010->SetSavedPoint(2859,0.1149548);
   f_1010->SetSavedPoint(2860,0.1149804);
   f_1010->SetSavedPoint(2861,0.115006);
   f_1010->SetSavedPoint(2862,0.1150317);
   f_1010->SetSavedPoint(2863,0.1150573);
   f_1010->SetSavedPoint(2864,0.1150829);
   f_1010->SetSavedPoint(2865,0.1151086);
   f_1010->SetSavedPoint(2866,0.1151312);
   f_1010->SetSavedPoint(2867,0.1151538);
   f_1010->SetSavedPoint(2868,0.1151765);
   f_1010->SetSavedPoint(2869,0.1151991);
   f_1010->SetSavedPoint(2870,0.1152217);
   f_1010->SetSavedPoint(2871,0.1152443);
   f_1010->SetSavedPoint(2872,0.115267);
   f_1010->SetSavedPoint(2873,0.1152896);
   f_1010->SetSavedPoint(2874,0.1153122);
   f_1010->SetSavedPoint(2875,0.1153349);
   f_1010->SetSavedPoint(2876,0.1153599);
   f_1010->SetSavedPoint(2877,0.1153849);
   f_1010->SetSavedPoint(2878,0.1154099);
   f_1010->SetSavedPoint(2879,0.115435);
   f_1010->SetSavedPoint(2880,0.11546);
   f_1010->SetSavedPoint(2881,0.115485);
   f_1010->SetSavedPoint(2882,0.1155101);
   f_1010->SetSavedPoint(2883,0.1155351);
   f_1010->SetSavedPoint(2884,0.1155601);
   f_1010->SetSavedPoint(2885,0.1155852);
   f_1010->SetSavedPoint(2886,0.115615);
   f_1010->SetSavedPoint(2887,0.1156448);
   f_1010->SetSavedPoint(2888,0.1156746);
   f_1010->SetSavedPoint(2889,0.1157044);
   f_1010->SetSavedPoint(2890,0.1157342);
   f_1010->SetSavedPoint(2891,0.1157639);
   f_1010->SetSavedPoint(2892,0.1157937);
   f_1010->SetSavedPoint(2893,0.1158235);
   f_1010->SetSavedPoint(2894,0.1158533);
   f_1010->SetSavedPoint(2895,0.1158831);
   f_1010->SetSavedPoint(2896,0.1159144);
   f_1010->SetSavedPoint(2897,0.1159456);
   f_1010->SetSavedPoint(2898,0.1159768);
   f_1010->SetSavedPoint(2899,0.116008);
   f_1010->SetSavedPoint(2900,0.1160392);
   f_1010->SetSavedPoint(2901,0.1160705);
   f_1010->SetSavedPoint(2902,0.1161017);
   f_1010->SetSavedPoint(2903,0.1161329);
   f_1010->SetSavedPoint(2904,0.1161641);
   f_1010->SetSavedPoint(2905,0.1161953);
   f_1010->SetSavedPoint(2906,0.1162217);
   f_1010->SetSavedPoint(2907,0.1162481);
   f_1010->SetSavedPoint(2908,0.1162745);
   f_1010->SetSavedPoint(2909,0.1163008);
   f_1010->SetSavedPoint(2910,0.1163272);
   f_1010->SetSavedPoint(2911,0.1163536);
   f_1010->SetSavedPoint(2912,0.11638);
   f_1010->SetSavedPoint(2913,0.1164063);
   f_1010->SetSavedPoint(2914,0.1164327);
   f_1010->SetSavedPoint(2915,0.1164591);
   f_1010->SetSavedPoint(2916,0.1164768);
   f_1010->SetSavedPoint(2917,0.1164945);
   f_1010->SetSavedPoint(2918,0.1165121);
   f_1010->SetSavedPoint(2919,0.1165298);
   f_1010->SetSavedPoint(2920,0.1165475);
   f_1010->SetSavedPoint(2921,0.1165652);
   f_1010->SetSavedPoint(2922,0.1165829);
   f_1010->SetSavedPoint(2923,0.1166006);
   f_1010->SetSavedPoint(2924,0.1166183);
   f_1010->SetSavedPoint(2925,0.116636);
   f_1010->SetSavedPoint(2926,0.1166463);
   f_1010->SetSavedPoint(2927,0.1166567);
   f_1010->SetSavedPoint(2928,0.116667);
   f_1010->SetSavedPoint(2929,0.1166774);
   f_1010->SetSavedPoint(2930,0.1166877);
   f_1010->SetSavedPoint(2931,0.1166981);
   f_1010->SetSavedPoint(2932,0.1167084);
   f_1010->SetSavedPoint(2933,0.1167188);
   f_1010->SetSavedPoint(2934,0.1167291);
   f_1010->SetSavedPoint(2935,0.1167395);
   f_1010->SetSavedPoint(2936,0.1167467);
   f_1010->SetSavedPoint(2937,0.1167539);
   f_1010->SetSavedPoint(2938,0.1167611);
   f_1010->SetSavedPoint(2939,0.1167684);
   f_1010->SetSavedPoint(2940,0.1167756);
   f_1010->SetSavedPoint(2941,0.1167828);
   f_1010->SetSavedPoint(2942,0.11679);
   f_1010->SetSavedPoint(2943,0.1167972);
   f_1010->SetSavedPoint(2944,0.1168045);
   f_1010->SetSavedPoint(2945,0.1168117);
   f_1010->SetSavedPoint(2946,0.1168187);
   f_1010->SetSavedPoint(2947,0.1168258);
   f_1010->SetSavedPoint(2948,0.1168329);
   f_1010->SetSavedPoint(2949,0.11684);
   f_1010->SetSavedPoint(2950,0.116847);
   f_1010->SetSavedPoint(2951,0.1168541);
   f_1010->SetSavedPoint(2952,0.1168612);
   f_1010->SetSavedPoint(2953,0.1168683);
   f_1010->SetSavedPoint(2954,0.1168753);
   f_1010->SetSavedPoint(2955,0.1168824);
   f_1010->SetSavedPoint(2956,0.1168901);
   f_1010->SetSavedPoint(2957,0.1168977);
   f_1010->SetSavedPoint(2958,0.1169054);
   f_1010->SetSavedPoint(2959,0.116913);
   f_1010->SetSavedPoint(2960,0.1169207);
   f_1010->SetSavedPoint(2961,0.1169284);
   f_1010->SetSavedPoint(2962,0.116936);
   f_1010->SetSavedPoint(2963,0.1169437);
   f_1010->SetSavedPoint(2964,0.1169513);
   f_1010->SetSavedPoint(2965,0.116959);
   f_1010->SetSavedPoint(2966,0.1169671);
   f_1010->SetSavedPoint(2967,0.1169752);
   f_1010->SetSavedPoint(2968,0.1169834);
   f_1010->SetSavedPoint(2969,0.1169915);
   f_1010->SetSavedPoint(2970,0.1169996);
   f_1010->SetSavedPoint(2971,0.1170077);
   f_1010->SetSavedPoint(2972,0.1170159);
   f_1010->SetSavedPoint(2973,0.117024);
   f_1010->SetSavedPoint(2974,0.1170321);
   f_1010->SetSavedPoint(2975,0.1170402);
   f_1010->SetSavedPoint(2976,0.1170482);
   f_1010->SetSavedPoint(2977,0.1170561);
   f_1010->SetSavedPoint(2978,0.117064);
   f_1010->SetSavedPoint(2979,0.1170719);
   f_1010->SetSavedPoint(2980,0.1170798);
   f_1010->SetSavedPoint(2981,0.1170877);
   f_1010->SetSavedPoint(2982,0.1170956);
   f_1010->SetSavedPoint(2983,0.1171035);
   f_1010->SetSavedPoint(2984,0.1171114);
   f_1010->SetSavedPoint(2985,0.1171194);
   f_1010->SetSavedPoint(2986,0.1171253);
   f_1010->SetSavedPoint(2987,0.1171313);
   f_1010->SetSavedPoint(2988,0.1171373);
   f_1010->SetSavedPoint(2989,0.1171433);
   f_1010->SetSavedPoint(2990,0.1171492);
   f_1010->SetSavedPoint(2991,0.1171552);
   f_1010->SetSavedPoint(2992,0.1171612);
   f_1010->SetSavedPoint(2993,0.1171672);
   f_1010->SetSavedPoint(2994,0.1171732);
   f_1010->SetSavedPoint(2995,0.1171791);
   f_1010->SetSavedPoint(2996,0.1171815);
   f_1010->SetSavedPoint(2997,0.1171839);
   f_1010->SetSavedPoint(2998,0.1171863);
   f_1010->SetSavedPoint(2999,0.1171887);
   f_1010->SetSavedPoint(3000,0.1171911);
   f_1010->SetSavedPoint(3001,0.1171935);
   f_1010->SetSavedPoint(3002,0.1171959);
   f_1010->SetSavedPoint(3003,0.1171983);
   f_1010->SetSavedPoint(3004,0.1172007);
   f_1010->SetSavedPoint(3005,0.1172031);
   f_1010->SetSavedPoint(3006,0.1172017);
   f_1010->SetSavedPoint(3007,0.1172004);
   f_1010->SetSavedPoint(3008,0.117199);
   f_1010->SetSavedPoint(3009,0.1171977);
   f_1010->SetSavedPoint(3010,0.1171964);
   f_1010->SetSavedPoint(3011,0.117195);
   f_1010->SetSavedPoint(3012,0.1171937);
   f_1010->SetSavedPoint(3013,0.1171924);
   f_1010->SetSavedPoint(3014,0.117191);
   f_1010->SetSavedPoint(3015,0.1171897);
   f_1010->SetSavedPoint(3016,0.1171853);
   f_1010->SetSavedPoint(3017,0.1171808);
   f_1010->SetSavedPoint(3018,0.1171764);
   f_1010->SetSavedPoint(3019,0.1171719);
   f_1010->SetSavedPoint(3020,0.1171675);
   f_1010->SetSavedPoint(3021,0.117163);
   f_1010->SetSavedPoint(3022,0.1171586);
   f_1010->SetSavedPoint(3023,0.1171541);
   f_1010->SetSavedPoint(3024,0.1171497);
   f_1010->SetSavedPoint(3025,0.1171453);
   f_1010->SetSavedPoint(3026,0.1171375);
   f_1010->SetSavedPoint(3027,0.1171297);
   f_1010->SetSavedPoint(3028,0.1171219);
   f_1010->SetSavedPoint(3029,0.117114);
   f_1010->SetSavedPoint(3030,0.1171062);
   f_1010->SetSavedPoint(3031,0.1170984);
   f_1010->SetSavedPoint(3032,0.1170906);
   f_1010->SetSavedPoint(3033,0.1170828);
   f_1010->SetSavedPoint(3034,0.117075);
   f_1010->SetSavedPoint(3035,0.1170672);
   f_1010->SetSavedPoint(3036,0.1170551);
   f_1010->SetSavedPoint(3037,0.117043);
   f_1010->SetSavedPoint(3038,0.1170309);
   f_1010->SetSavedPoint(3039,0.1170188);
   f_1010->SetSavedPoint(3040,0.1170067);
   f_1010->SetSavedPoint(3041,0.1169945);
   f_1010->SetSavedPoint(3042,0.1169824);
   f_1010->SetSavedPoint(3043,0.1169703);
   f_1010->SetSavedPoint(3044,0.1169582);
   f_1010->SetSavedPoint(3045,0.1169461);
   f_1010->SetSavedPoint(3046,0.1169292);
   f_1010->SetSavedPoint(3047,0.1169123);
   f_1010->SetSavedPoint(3048,0.1168954);
   f_1010->SetSavedPoint(3049,0.1168785);
   f_1010->SetSavedPoint(3050,0.1168616);
   f_1010->SetSavedPoint(3051,0.1168448);
   f_1010->SetSavedPoint(3052,0.1168279);
   f_1010->SetSavedPoint(3053,0.116811);
   f_1010->SetSavedPoint(3054,0.1167941);
   f_1010->SetSavedPoint(3055,0.1167772);
   f_1010->SetSavedPoint(3056,0.1167557);
   f_1010->SetSavedPoint(3057,0.1167341);
   f_1010->SetSavedPoint(3058,0.1167126);
   f_1010->SetSavedPoint(3059,0.116691);
   f_1010->SetSavedPoint(3060,0.1166695);
   f_1010->SetSavedPoint(3061,0.1166479);
   f_1010->SetSavedPoint(3062,0.1166264);
   f_1010->SetSavedPoint(3063,0.1166049);
   f_1010->SetSavedPoint(3064,0.1165833);
   f_1010->SetSavedPoint(3065,0.1165618);
   f_1010->SetSavedPoint(3066,0.1165357);
   f_1010->SetSavedPoint(3067,0.1165096);
   f_1010->SetSavedPoint(3068,0.1164835);
   f_1010->SetSavedPoint(3069,0.1164574);
   f_1010->SetSavedPoint(3070,0.1164312);
   f_1010->SetSavedPoint(3071,0.1164051);
   f_1010->SetSavedPoint(3072,0.116379);
   f_1010->SetSavedPoint(3073,0.1163529);
   f_1010->SetSavedPoint(3074,0.1163268);
   f_1010->SetSavedPoint(3075,0.1163007);
   f_1010->SetSavedPoint(3076,0.1162704);
   f_1010->SetSavedPoint(3077,0.1162402);
   f_1010->SetSavedPoint(3078,0.1162099);
   f_1010->SetSavedPoint(3079,0.1161796);
   f_1010->SetSavedPoint(3080,0.1161493);
   f_1010->SetSavedPoint(3081,0.116119);
   f_1010->SetSavedPoint(3082,0.1160887);
   f_1010->SetSavedPoint(3083,0.1160584);
   f_1010->SetSavedPoint(3084,0.1160281);
   f_1010->SetSavedPoint(3085,0.1159978);
   f_1010->SetSavedPoint(3086,0.1159648);
   f_1010->SetSavedPoint(3087,0.1159318);
   f_1010->SetSavedPoint(3088,0.1158989);
   f_1010->SetSavedPoint(3089,0.1158659);
   f_1010->SetSavedPoint(3090,0.1158329);
   f_1010->SetSavedPoint(3091,0.1157999);
   f_1010->SetSavedPoint(3092,0.1157669);
   f_1010->SetSavedPoint(3093,0.1157339);
   f_1010->SetSavedPoint(3094,0.1157009);
   f_1010->SetSavedPoint(3095,0.1156679);
   f_1010->SetSavedPoint(3096,0.1156346);
   f_1010->SetSavedPoint(3097,0.1156013);
   f_1010->SetSavedPoint(3098,0.115568);
   f_1010->SetSavedPoint(3099,0.1155347);
   f_1010->SetSavedPoint(3100,0.1155014);
   f_1010->SetSavedPoint(3101,0.1154682);
   f_1010->SetSavedPoint(3102,0.1154349);
   f_1010->SetSavedPoint(3103,0.1154016);
   f_1010->SetSavedPoint(3104,0.1153683);
   f_1010->SetSavedPoint(3105,0.115335);
   f_1010->SetSavedPoint(3106,0.115303);
   f_1010->SetSavedPoint(3107,0.115271);
   f_1010->SetSavedPoint(3108,0.1152389);
   f_1010->SetSavedPoint(3109,0.1152069);
   f_1010->SetSavedPoint(3110,0.1151749);
   f_1010->SetSavedPoint(3111,0.1151429);
   f_1010->SetSavedPoint(3112,0.1151108);
   f_1010->SetSavedPoint(3113,0.1150788);
   f_1010->SetSavedPoint(3114,0.1150468);
   f_1010->SetSavedPoint(3115,0.1150148);
   f_1010->SetSavedPoint(3116,0.1149825);
   f_1010->SetSavedPoint(3117,0.1149502);
   f_1010->SetSavedPoint(3118,0.1149179);
   f_1010->SetSavedPoint(3119,0.1148856);
   f_1010->SetSavedPoint(3120,0.1148533);
   f_1010->SetSavedPoint(3121,0.114821);
   f_1010->SetSavedPoint(3122,0.1147887);
   f_1010->SetSavedPoint(3123,0.1147564);
   f_1010->SetSavedPoint(3124,0.1147241);
   f_1010->SetSavedPoint(3125,0.1146918);
   f_1010->SetSavedPoint(3126,0.114654);
   f_1010->SetSavedPoint(3127,0.1146163);
   f_1010->SetSavedPoint(3128,0.1145785);
   f_1010->SetSavedPoint(3129,0.1145407);
   f_1010->SetSavedPoint(3130,0.114503);
   f_1010->SetSavedPoint(3131,0.1144652);
   f_1010->SetSavedPoint(3132,0.1144274);
   f_1010->SetSavedPoint(3133,0.1143897);
   f_1010->SetSavedPoint(3134,0.1143519);
   f_1010->SetSavedPoint(3135,0.1143141);
   f_1010->SetSavedPoint(3136,0.1142645);
   f_1010->SetSavedPoint(3137,0.1142149);
   f_1010->SetSavedPoint(3138,0.1141653);
   f_1010->SetSavedPoint(3139,0.1141156);
   f_1010->SetSavedPoint(3140,0.114066);
   f_1010->SetSavedPoint(3141,0.1140164);
   f_1010->SetSavedPoint(3142,0.1139667);
   f_1010->SetSavedPoint(3143,0.1139171);
   f_1010->SetSavedPoint(3144,0.1138675);
   f_1010->SetSavedPoint(3145,0.1138179);
   f_1010->SetSavedPoint(3146,0.1137534);
   f_1010->SetSavedPoint(3147,0.1136889);
   f_1010->SetSavedPoint(3148,0.1136244);
   f_1010->SetSavedPoint(3149,0.11356);
   f_1010->SetSavedPoint(3150,0.1134955);
   f_1010->SetSavedPoint(3151,0.113431);
   f_1010->SetSavedPoint(3152,0.1133665);
   f_1010->SetSavedPoint(3153,0.1133021);
   f_1010->SetSavedPoint(3154,0.1132376);
   f_1010->SetSavedPoint(3155,0.1131731);
   f_1010->SetSavedPoint(3156,0.113097);
   f_1010->SetSavedPoint(3157,0.1130209);
   f_1010->SetSavedPoint(3158,0.1129448);
   f_1010->SetSavedPoint(3159,0.1128687);
   f_1010->SetSavedPoint(3160,0.1127926);
   f_1010->SetSavedPoint(3161,0.1127165);
   f_1010->SetSavedPoint(3162,0.1126404);
   f_1010->SetSavedPoint(3163,0.1125643);
   f_1010->SetSavedPoint(3164,0.1124882);
   f_1010->SetSavedPoint(3165,0.1124121);
   f_1010->SetSavedPoint(3166,0.112331);
   f_1010->SetSavedPoint(3167,0.11225);
   f_1010->SetSavedPoint(3168,0.1121689);
   f_1010->SetSavedPoint(3169,0.1120878);
   f_1010->SetSavedPoint(3170,0.1120067);
   f_1010->SetSavedPoint(3171,0.1119257);
   f_1010->SetSavedPoint(3172,0.1118446);
   f_1010->SetSavedPoint(3173,0.1117635);
   f_1010->SetSavedPoint(3174,0.1116824);
   f_1010->SetSavedPoint(3175,0.1116014);
   f_1010->SetSavedPoint(3176,0.1115195);
   f_1010->SetSavedPoint(3177,0.1114376);
   f_1010->SetSavedPoint(3178,0.1113557);
   f_1010->SetSavedPoint(3179,0.1112738);
   f_1010->SetSavedPoint(3180,0.1111919);
   f_1010->SetSavedPoint(3181,0.11111);
   f_1010->SetSavedPoint(3182,0.1110281);
   f_1010->SetSavedPoint(3183,0.1109462);
   f_1010->SetSavedPoint(3184,0.1108643);
   f_1010->SetSavedPoint(3185,0.1107824);
   f_1010->SetSavedPoint(3186,0.110699);
   f_1010->SetSavedPoint(3187,0.1106155);
   f_1010->SetSavedPoint(3188,0.1105321);
   f_1010->SetSavedPoint(3189,0.1104487);
   f_1010->SetSavedPoint(3190,0.1103653);
   f_1010->SetSavedPoint(3191,0.1102819);
   f_1010->SetSavedPoint(3192,0.1101985);
   f_1010->SetSavedPoint(3193,0.1101151);
   f_1010->SetSavedPoint(3194,0.1100317);
   f_1010->SetSavedPoint(3195,0.1099483);
   f_1010->SetSavedPoint(3196,0.1098612);
   f_1010->SetSavedPoint(3197,0.1097741);
   f_1010->SetSavedPoint(3198,0.109687);
   f_1010->SetSavedPoint(3199,0.1095999);
   f_1010->SetSavedPoint(3200,0.1095128);
   f_1010->SetSavedPoint(3201,0.1094257);
   f_1010->SetSavedPoint(3202,0.1093386);
   f_1010->SetSavedPoint(3203,0.1092515);
   f_1010->SetSavedPoint(3204,0.1091644);
   f_1010->SetSavedPoint(3205,0.1090773);
   f_1010->SetSavedPoint(3206,0.1089866);
   f_1010->SetSavedPoint(3207,0.1088959);
   f_1010->SetSavedPoint(3208,0.1088053);
   f_1010->SetSavedPoint(3209,0.1087146);
   f_1010->SetSavedPoint(3210,0.1086239);
   f_1010->SetSavedPoint(3211,0.1085332);
   f_1010->SetSavedPoint(3212,0.1084425);
   f_1010->SetSavedPoint(3213,0.1083518);
   f_1010->SetSavedPoint(3214,0.1082611);
   f_1010->SetSavedPoint(3215,0.1081705);
   f_1010->SetSavedPoint(3216,0.1080782);
   f_1010->SetSavedPoint(3217,0.1079859);
   f_1010->SetSavedPoint(3218,0.1078936);
   f_1010->SetSavedPoint(3219,0.1078013);
   f_1010->SetSavedPoint(3220,0.107709);
   f_1010->SetSavedPoint(3221,0.1076167);
   f_1010->SetSavedPoint(3222,0.1075244);
   f_1010->SetSavedPoint(3223,0.1074321);
   f_1010->SetSavedPoint(3224,0.1073398);
   f_1010->SetSavedPoint(3225,0.1072475);
   f_1010->SetSavedPoint(3226,0.1071544);
   f_1010->SetSavedPoint(3227,0.1070614);
   f_1010->SetSavedPoint(3228,0.1069684);
   f_1010->SetSavedPoint(3229,0.1068754);
   f_1010->SetSavedPoint(3230,0.1067823);
   f_1010->SetSavedPoint(3231,0.1066893);
   f_1010->SetSavedPoint(3232,0.1065963);
   f_1010->SetSavedPoint(3233,0.1065033);
   f_1010->SetSavedPoint(3234,0.1064102);
   f_1010->SetSavedPoint(3235,0.1063172);
   f_1010->SetSavedPoint(3236,0.1062219);
   f_1010->SetSavedPoint(3237,0.1061266);
   f_1010->SetSavedPoint(3238,0.1060313);
   f_1010->SetSavedPoint(3239,0.105936);
   f_1010->SetSavedPoint(3240,0.1058407);
   f_1010->SetSavedPoint(3241,0.1057454);
   f_1010->SetSavedPoint(3242,0.1056501);
   f_1010->SetSavedPoint(3243,0.1055548);
   f_1010->SetSavedPoint(3244,0.1054595);
   f_1010->SetSavedPoint(3245,0.1053642);
   f_1010->SetSavedPoint(3246,0.1052643);
   f_1010->SetSavedPoint(3247,0.1051645);
   f_1010->SetSavedPoint(3248,0.1050647);
   f_1010->SetSavedPoint(3249,0.1049649);
   f_1010->SetSavedPoint(3250,0.1048651);
   f_1010->SetSavedPoint(3251,0.1047653);
   f_1010->SetSavedPoint(3252,0.1046655);
   f_1010->SetSavedPoint(3253,0.1045656);
   f_1010->SetSavedPoint(3254,0.1044658);
   f_1010->SetSavedPoint(3255,0.104366);
   f_1010->SetSavedPoint(3256,0.1042612);
   f_1010->SetSavedPoint(3257,0.1041564);
   f_1010->SetSavedPoint(3258,0.1040516);
   f_1010->SetSavedPoint(3259,0.1039468);
   f_1010->SetSavedPoint(3260,0.103842);
   f_1010->SetSavedPoint(3261,0.1037372);
   f_1010->SetSavedPoint(3262,0.1036324);
   f_1010->SetSavedPoint(3263,0.1035276);
   f_1010->SetSavedPoint(3264,0.1034228);
   f_1010->SetSavedPoint(3265,0.103318);
   f_1010->SetSavedPoint(3266,0.1032094);
   f_1010->SetSavedPoint(3267,0.1031009);
   f_1010->SetSavedPoint(3268,0.1029923);
   f_1010->SetSavedPoint(3269,0.1028838);
   f_1010->SetSavedPoint(3270,0.1027752);
   f_1010->SetSavedPoint(3271,0.1026666);
   f_1010->SetSavedPoint(3272,0.1025581);
   f_1010->SetSavedPoint(3273,0.1024495);
   f_1010->SetSavedPoint(3274,0.102341);
   f_1010->SetSavedPoint(3275,0.1022324);
   f_1010->SetSavedPoint(3276,0.1021204);
   f_1010->SetSavedPoint(3277,0.1020083);
   f_1010->SetSavedPoint(3278,0.1018963);
   f_1010->SetSavedPoint(3279,0.1017842);
   f_1010->SetSavedPoint(3280,0.1016722);
   f_1010->SetSavedPoint(3281,0.1015601);
   f_1010->SetSavedPoint(3282,0.1014481);
   f_1010->SetSavedPoint(3283,0.1013361);
   f_1010->SetSavedPoint(3284,0.101224);
   f_1010->SetSavedPoint(3285,0.101112);
   f_1010->SetSavedPoint(3286,0.1009939);
   f_1010->SetSavedPoint(3287,0.1008758);
   f_1010->SetSavedPoint(3288,0.1007577);
   f_1010->SetSavedPoint(3289,0.1006396);
   f_1010->SetSavedPoint(3290,0.1005215);
   f_1010->SetSavedPoint(3291,0.1004034);
   f_1010->SetSavedPoint(3292,0.1002853);
   f_1010->SetSavedPoint(3293,0.1001672);
   f_1010->SetSavedPoint(3294,0.1000491);
   f_1010->SetSavedPoint(3295,0.09993102);
   f_1010->SetSavedPoint(3296,0.0998031);
   f_1010->SetSavedPoint(3297,0.09967517);
   f_1010->SetSavedPoint(3298,0.09954724);
   f_1010->SetSavedPoint(3299,0.09941931);
   f_1010->SetSavedPoint(3300,0.09929138);
   f_1010->SetSavedPoint(3301,0.09916345);
   f_1010->SetSavedPoint(3302,0.09903552);
   f_1010->SetSavedPoint(3303,0.0989076);
   f_1010->SetSavedPoint(3304,0.09877967);
   f_1010->SetSavedPoint(3305,0.09865174);
   f_1010->SetSavedPoint(3306,0.09851255);
   f_1010->SetSavedPoint(3307,0.09837336);
   f_1010->SetSavedPoint(3308,0.09823416);
   f_1010->SetSavedPoint(3309,0.09809497);
   f_1010->SetSavedPoint(3310,0.09795578);
   f_1010->SetSavedPoint(3311,0.09781659);
   f_1010->SetSavedPoint(3312,0.0976774);
   f_1010->SetSavedPoint(3313,0.09753821);
   f_1010->SetSavedPoint(3314,0.09739901);
   f_1010->SetSavedPoint(3315,0.09725982);
   f_1010->SetSavedPoint(3316,0.0971115);
   f_1010->SetSavedPoint(3317,0.09696318);
   f_1010->SetSavedPoint(3318,0.09681486);
   f_1010->SetSavedPoint(3319,0.09666655);
   f_1010->SetSavedPoint(3320,0.09651823);
   f_1010->SetSavedPoint(3321,0.09636991);
   f_1010->SetSavedPoint(3322,0.09622159);
   f_1010->SetSavedPoint(3323,0.09607327);
   f_1010->SetSavedPoint(3324,0.09592495);
   f_1010->SetSavedPoint(3325,0.09577663);
   f_1010->SetSavedPoint(3326,0.0956224);
   f_1010->SetSavedPoint(3327,0.09546818);
   f_1010->SetSavedPoint(3328,0.09531395);
   f_1010->SetSavedPoint(3329,0.09515972);
   f_1010->SetSavedPoint(3330,0.09500549);
   f_1010->SetSavedPoint(3331,0.09485127);
   f_1010->SetSavedPoint(3332,0.09469704);
   f_1010->SetSavedPoint(3333,0.09454281);
   f_1010->SetSavedPoint(3334,0.09438858);
   f_1010->SetSavedPoint(3335,0.09423436);
   f_1010->SetSavedPoint(3336,0.09407565);
   f_1010->SetSavedPoint(3337,0.09391694);
   f_1010->SetSavedPoint(3338,0.09375823);
   f_1010->SetSavedPoint(3339,0.09359952);
   f_1010->SetSavedPoint(3340,0.09344081);
   f_1010->SetSavedPoint(3341,0.0932821);
   f_1010->SetSavedPoint(3342,0.09312339);
   f_1010->SetSavedPoint(3343,0.09296468);
   f_1010->SetSavedPoint(3344,0.09280597);
   f_1010->SetSavedPoint(3345,0.09264726);
   f_1010->SetSavedPoint(3346,0.09248357);
   f_1010->SetSavedPoint(3347,0.09231988);
   f_1010->SetSavedPoint(3348,0.09215619);
   f_1010->SetSavedPoint(3349,0.0919925);
   f_1010->SetSavedPoint(3350,0.0918288);
   f_1010->SetSavedPoint(3351,0.09166511);
   f_1010->SetSavedPoint(3352,0.09150142);
   f_1010->SetSavedPoint(3353,0.09133773);
   f_1010->SetSavedPoint(3354,0.09117404);
   f_1010->SetSavedPoint(3355,0.09101035);
   f_1010->SetSavedPoint(3356,0.09084089);
   f_1010->SetSavedPoint(3357,0.09067144);
   f_1010->SetSavedPoint(3358,0.09050199);
   f_1010->SetSavedPoint(3359,0.09033254);
   f_1010->SetSavedPoint(3360,0.09016309);
   f_1010->SetSavedPoint(3361,0.08999364);
   f_1010->SetSavedPoint(3362,0.08982419);
   f_1010->SetSavedPoint(3363,0.08965473);
   f_1010->SetSavedPoint(3364,0.08948528);
   f_1010->SetSavedPoint(3365,0.08931583);
   f_1010->SetSavedPoint(3366,0.08914046);
   f_1010->SetSavedPoint(3367,0.08896509);
   f_1010->SetSavedPoint(3368,0.08878972);
   f_1010->SetSavedPoint(3369,0.08861435);
   f_1010->SetSavedPoint(3370,0.08843898);
   f_1010->SetSavedPoint(3371,0.08826361);
   f_1010->SetSavedPoint(3372,0.08808824);
   f_1010->SetSavedPoint(3373,0.08791287);
   f_1010->SetSavedPoint(3374,0.0877375);
   f_1010->SetSavedPoint(3375,0.08756213);
   f_1010->SetSavedPoint(3376,0.08738109);
   f_1010->SetSavedPoint(3377,0.08720004);
   f_1010->SetSavedPoint(3378,0.087019);
   f_1010->SetSavedPoint(3379,0.08683795);
   f_1010->SetSavedPoint(3380,0.0866569);
   f_1010->SetSavedPoint(3381,0.08647586);
   f_1010->SetSavedPoint(3382,0.08629481);
   f_1010->SetSavedPoint(3383,0.08611377);
   f_1010->SetSavedPoint(3384,0.08593272);
   f_1010->SetSavedPoint(3385,0.08575167);
   f_1010->SetSavedPoint(3386,0.08556527);
   f_1010->SetSavedPoint(3387,0.08537888);
   f_1010->SetSavedPoint(3388,0.08519248);
   f_1010->SetSavedPoint(3389,0.08500608);
   f_1010->SetSavedPoint(3390,0.08481968);
   f_1010->SetSavedPoint(3391,0.08463328);
   f_1010->SetSavedPoint(3392,0.08444688);
   f_1010->SetSavedPoint(3393,0.08426048);
   f_1010->SetSavedPoint(3394,0.08407409);
   f_1010->SetSavedPoint(3395,0.08388769);
   f_1010->SetSavedPoint(3396,0.0836961);
   f_1010->SetSavedPoint(3397,0.08350451);
   f_1010->SetSavedPoint(3398,0.08331292);
   f_1010->SetSavedPoint(3399,0.08312133);
   f_1010->SetSavedPoint(3400,0.08292974);
   f_1010->SetSavedPoint(3401,0.08273815);
   f_1010->SetSavedPoint(3402,0.08254657);
   f_1010->SetSavedPoint(3403,0.08235498);
   f_1010->SetSavedPoint(3404,0.08216339);
   f_1010->SetSavedPoint(3405,0.0819718);
   f_1010->SetSavedPoint(3406,0.08177451);
   f_1010->SetSavedPoint(3407,0.08157722);
   f_1010->SetSavedPoint(3408,0.08137992);
   f_1010->SetSavedPoint(3409,0.08118263);
   f_1010->SetSavedPoint(3410,0.08098534);
   f_1010->SetSavedPoint(3411,0.08078805);
   f_1010->SetSavedPoint(3412,0.08059076);
   f_1010->SetSavedPoint(3413,0.08039347);
   f_1010->SetSavedPoint(3414,0.08019617);
   f_1010->SetSavedPoint(3415,0.07999888);
   f_1010->SetSavedPoint(3416,0.07979452);
   f_1010->SetSavedPoint(3417,0.07959017);
   f_1010->SetSavedPoint(3418,0.07938581);
   f_1010->SetSavedPoint(3419,0.07918145);
   f_1010->SetSavedPoint(3420,0.07897709);
   f_1010->SetSavedPoint(3421,0.07877273);
   f_1010->SetSavedPoint(3422,0.07856837);
   f_1010->SetSavedPoint(3423,0.07836401);
   f_1010->SetSavedPoint(3424,0.07815966);
   f_1010->SetSavedPoint(3425,0.0779553);
   f_1010->SetSavedPoint(3426,0.07774282);
   f_1010->SetSavedPoint(3427,0.07753034);
   f_1010->SetSavedPoint(3428,0.07731787);
   f_1010->SetSavedPoint(3429,0.07710539);
   f_1010->SetSavedPoint(3430,0.07689291);
   f_1010->SetSavedPoint(3431,0.07668043);
   f_1010->SetSavedPoint(3432,0.07646796);
   f_1010->SetSavedPoint(3433,0.07625548);
   f_1010->SetSavedPoint(3434,0.076043);
   f_1010->SetSavedPoint(3435,0.07583053);
   f_1010->SetSavedPoint(3436,0.07561073);
   f_1010->SetSavedPoint(3437,0.07539093);
   f_1010->SetSavedPoint(3438,0.07517113);
   f_1010->SetSavedPoint(3439,0.07495134);
   f_1010->SetSavedPoint(3440,0.07473154);
   f_1010->SetSavedPoint(3441,0.07451174);
   f_1010->SetSavedPoint(3442,0.07429195);
   f_1010->SetSavedPoint(3443,0.07407215);
   f_1010->SetSavedPoint(3444,0.07385235);
   f_1010->SetSavedPoint(3445,0.07363255);
   f_1010->SetSavedPoint(3446,0.07340766);
   f_1010->SetSavedPoint(3447,0.07318277);
   f_1010->SetSavedPoint(3448,0.07295788);
   f_1010->SetSavedPoint(3449,0.07273299);
   f_1010->SetSavedPoint(3450,0.0725081);
   f_1010->SetSavedPoint(3451,0.07228321);
   f_1010->SetSavedPoint(3452,0.07205832);
   f_1010->SetSavedPoint(3453,0.07183343);
   f_1010->SetSavedPoint(3454,0.07160854);
   f_1010->SetSavedPoint(3455,0.07138365);
   f_1010->SetSavedPoint(3456,0.07115521);
   f_1010->SetSavedPoint(3457,0.07092677);
   f_1010->SetSavedPoint(3458,0.07069833);
   f_1010->SetSavedPoint(3459,0.07046989);
   f_1010->SetSavedPoint(3460,0.07024145);
   f_1010->SetSavedPoint(3461,0.07001301);
   f_1010->SetSavedPoint(3462,0.06978457);
   f_1010->SetSavedPoint(3463,0.06955613);
   f_1010->SetSavedPoint(3464,0.06932769);
   f_1010->SetSavedPoint(3465,0.06909925);
   f_1010->SetSavedPoint(3466,0.06886729);
   f_1010->SetSavedPoint(3467,0.06863533);
   f_1010->SetSavedPoint(3468,0.06840337);
   f_1010->SetSavedPoint(3469,0.06817141);
   f_1010->SetSavedPoint(3470,0.06793945);
   f_1010->SetSavedPoint(3471,0.06770749);
   f_1010->SetSavedPoint(3472,0.06747553);
   f_1010->SetSavedPoint(3473,0.06724356);
   f_1010->SetSavedPoint(3474,0.0670116);
   f_1010->SetSavedPoint(3475,0.06677964);
   f_1010->SetSavedPoint(3476,0.06654388);
   f_1010->SetSavedPoint(3477,0.06630812);
   f_1010->SetSavedPoint(3478,0.06607235);
   f_1010->SetSavedPoint(3479,0.06583659);
   f_1010->SetSavedPoint(3480,0.06560082);
   f_1010->SetSavedPoint(3481,0.06536506);
   f_1010->SetSavedPoint(3482,0.06512929);
   f_1010->SetSavedPoint(3483,0.06489353);
   f_1010->SetSavedPoint(3484,0.06465777);
   f_1010->SetSavedPoint(3485,0.064422);
   f_1010->SetSavedPoint(3486,0.06418243);
   f_1010->SetSavedPoint(3487,0.06394285);
   f_1010->SetSavedPoint(3488,0.06370328);
   f_1010->SetSavedPoint(3489,0.0634637);
   f_1010->SetSavedPoint(3490,0.06322413);
   f_1010->SetSavedPoint(3491,0.06298455);
   f_1010->SetSavedPoint(3492,0.06274498);
   f_1010->SetSavedPoint(3493,0.0625054);
   f_1010->SetSavedPoint(3494,0.06226583);
   f_1010->SetSavedPoint(3495,0.06202625);
   f_1010->SetSavedPoint(3496,0.06178183);
   f_1010->SetSavedPoint(3497,0.0615374);
   f_1010->SetSavedPoint(3498,0.06129298);
   f_1010->SetSavedPoint(3499,0.06104855);
   f_1010->SetSavedPoint(3500,0.06080413);
   f_1010->SetSavedPoint(3501,0.0605597);
   f_1010->SetSavedPoint(3502,0.06031528);
   f_1010->SetSavedPoint(3503,0.06007085);
   f_1010->SetSavedPoint(3504,0.05982643);
   f_1010->SetSavedPoint(3505,0.059582);
   f_1010->SetSavedPoint(3506,0.05933008);
   f_1010->SetSavedPoint(3507,0.05907816);
   f_1010->SetSavedPoint(3508,0.05882624);
   f_1010->SetSavedPoint(3509,0.05857432);
   f_1010->SetSavedPoint(3510,0.0583224);
   f_1010->SetSavedPoint(3511,0.05807048);
   f_1010->SetSavedPoint(3512,0.05781856);
   f_1010->SetSavedPoint(3513,0.05756664);
   f_1010->SetSavedPoint(3514,0.05731472);
   f_1010->SetSavedPoint(3515,0.0570628);
   f_1010->SetSavedPoint(3516,0.05680162);
   f_1010->SetSavedPoint(3517,0.05654045);
   f_1010->SetSavedPoint(3518,0.05627927);
   f_1010->SetSavedPoint(3519,0.05601809);
   f_1010->SetSavedPoint(3520,0.05575691);
   f_1010->SetSavedPoint(3521,0.05549573);
   f_1010->SetSavedPoint(3522,0.05523455);
   f_1010->SetSavedPoint(3523,0.05497337);
   f_1010->SetSavedPoint(3524,0.05471219);
   f_1010->SetSavedPoint(3525,0.05445101);
   f_1010->SetSavedPoint(3526,0.05418263);
   f_1010->SetSavedPoint(3527,0.05391426);
   f_1010->SetSavedPoint(3528,0.05364589);
   f_1010->SetSavedPoint(3529,0.05337751);
   f_1010->SetSavedPoint(3530,0.05310914);
   f_1010->SetSavedPoint(3531,0.05284076);
   f_1010->SetSavedPoint(3532,0.05257239);
   f_1010->SetSavedPoint(3533,0.05230402);
   f_1010->SetSavedPoint(3534,0.05203564);
   f_1010->SetSavedPoint(3535,0.05176727);
   f_1010->SetSavedPoint(3536,0.05149666);
   f_1010->SetSavedPoint(3537,0.05122606);
   f_1010->SetSavedPoint(3538,0.05095545);
   f_1010->SetSavedPoint(3539,0.05068485);
   f_1010->SetSavedPoint(3540,0.05041424);
   f_1010->SetSavedPoint(3541,0.05014364);
   f_1010->SetSavedPoint(3542,0.04987303);
   f_1010->SetSavedPoint(3543,0.04960243);
   f_1010->SetSavedPoint(3544,0.04933182);
   f_1010->SetSavedPoint(3545,0.04906121);
   f_1010->SetSavedPoint(3546,0.04879201);
   f_1010->SetSavedPoint(3547,0.04852281);
   f_1010->SetSavedPoint(3548,0.04825361);
   f_1010->SetSavedPoint(3549,0.0479844);
   f_1010->SetSavedPoint(3550,0.0477152);
   f_1010->SetSavedPoint(3551,0.047446);
   f_1010->SetSavedPoint(3552,0.04717679);
   f_1010->SetSavedPoint(3553,0.04690759);
   f_1010->SetSavedPoint(3554,0.04663839);
   f_1010->SetSavedPoint(3555,0.04636918);
   f_1010->SetSavedPoint(3556,0.04610119);
   f_1010->SetSavedPoint(3557,0.0458332);
   f_1010->SetSavedPoint(3558,0.04556521);
   f_1010->SetSavedPoint(3559,0.04529722);
   f_1010->SetSavedPoint(3560,0.04502923);
   f_1010->SetSavedPoint(3561,0.04476125);
   f_1010->SetSavedPoint(3562,0.04449326);
   f_1010->SetSavedPoint(3563,0.04422527);
   f_1010->SetSavedPoint(3564,0.04395728);
   f_1010->SetSavedPoint(3565,0.04368929);
   f_1010->SetSavedPoint(3566,0.0434203);
   f_1010->SetSavedPoint(3567,0.04315131);
   f_1010->SetSavedPoint(3568,0.04288232);
   f_1010->SetSavedPoint(3569,0.04261333);
   f_1010->SetSavedPoint(3570,0.04234434);
   f_1010->SetSavedPoint(3571,0.04207535);
   f_1010->SetSavedPoint(3572,0.04180636);
   f_1010->SetSavedPoint(3573,0.04153737);
   f_1010->SetSavedPoint(3574,0.04126838);
   f_1010->SetSavedPoint(3575,0.04099939);
   f_1010->SetSavedPoint(3576,0.04072846);
   f_1010->SetSavedPoint(3577,0.04045753);
   f_1010->SetSavedPoint(3578,0.04018661);
   f_1010->SetSavedPoint(3579,0.03991568);
   f_1010->SetSavedPoint(3580,0.03964475);
   f_1010->SetSavedPoint(3581,0.03937382);
   f_1010->SetSavedPoint(3582,0.03910289);
   f_1010->SetSavedPoint(3583,0.03883196);
   f_1010->SetSavedPoint(3584,0.03856103);
   f_1010->SetSavedPoint(3585,0.03829011);
   f_1010->SetSavedPoint(3586,0.03801845);
   f_1010->SetSavedPoint(3587,0.03774679);
   f_1010->SetSavedPoint(3588,0.03747513);
   f_1010->SetSavedPoint(3589,0.03720348);
   f_1010->SetSavedPoint(3590,0.03693182);
   f_1010->SetSavedPoint(3591,0.03666016);
   f_1010->SetSavedPoint(3592,0.0363885);
   f_1010->SetSavedPoint(3593,0.03611685);
   f_1010->SetSavedPoint(3594,0.03584519);
   f_1010->SetSavedPoint(3595,0.03557353);
   f_1010->SetSavedPoint(3596,0.03530268);
   f_1010->SetSavedPoint(3597,0.03503182);
   f_1010->SetSavedPoint(3598,0.03476096);
   f_1010->SetSavedPoint(3599,0.03449011);
   f_1010->SetSavedPoint(3600,0.03421925);
   f_1010->SetSavedPoint(3601,0.03394839);
   f_1010->SetSavedPoint(3602,0.03367754);
   f_1010->SetSavedPoint(3603,0.03340668);
   f_1010->SetSavedPoint(3604,0.03313582);
   f_1010->SetSavedPoint(3605,0.03286497);
   f_1010->SetSavedPoint(3606,0.03259518);
   f_1010->SetSavedPoint(3607,0.03232539);
   f_1010->SetSavedPoint(3608,0.0320556);
   f_1010->SetSavedPoint(3609,0.03178581);
   f_1010->SetSavedPoint(3610,0.03151602);
   f_1010->SetSavedPoint(3611,0.03124623);
   f_1010->SetSavedPoint(3612,0.03097644);
   f_1010->SetSavedPoint(3613,0.03070665);
   f_1010->SetSavedPoint(3614,0.03043686);
   f_1010->SetSavedPoint(3615,0.03016707);
   f_1010->SetSavedPoint(3616,0.02989799);
   f_1010->SetSavedPoint(3617,0.02962891);
   f_1010->SetSavedPoint(3618,0.02935984);
   f_1010->SetSavedPoint(3619,0.02909076);
   f_1010->SetSavedPoint(3620,0.02882168);
   f_1010->SetSavedPoint(3621,0.0285526);
   f_1010->SetSavedPoint(3622,0.02828353);
   f_1010->SetSavedPoint(3623,0.02801445);
   f_1010->SetSavedPoint(3624,0.02774537);
   f_1010->SetSavedPoint(3625,0.02747629);
   f_1010->SetSavedPoint(3626,0.02720862);
   f_1010->SetSavedPoint(3627,0.02694095);
   f_1010->SetSavedPoint(3628,0.02667328);
   f_1010->SetSavedPoint(3629,0.02640561);
   f_1010->SetSavedPoint(3630,0.02613794);
   f_1010->SetSavedPoint(3631,0.02587027);
   f_1010->SetSavedPoint(3632,0.0256026);
   f_1010->SetSavedPoint(3633,0.02533493);
   f_1010->SetSavedPoint(3634,0.02506726);
   f_1010->SetSavedPoint(3635,0.02479959);
   f_1010->SetSavedPoint(3636,0.02453547);
   f_1010->SetSavedPoint(3637,0.02427135);
   f_1010->SetSavedPoint(3638,0.02400723);
   f_1010->SetSavedPoint(3639,0.02374311);
   f_1010->SetSavedPoint(3640,0.02347899);
   f_1010->SetSavedPoint(3641,0.02321487);
   f_1010->SetSavedPoint(3642,0.02295075);
   f_1010->SetSavedPoint(3643,0.02268663);
   f_1010->SetSavedPoint(3644,0.02242251);
   f_1010->SetSavedPoint(3645,0.02215839);
   f_1010->SetSavedPoint(3646,0.02190023);
   f_1010->SetSavedPoint(3647,0.02164207);
   f_1010->SetSavedPoint(3648,0.02138391);
   f_1010->SetSavedPoint(3649,0.02112575);
   f_1010->SetSavedPoint(3650,0.02086759);
   f_1010->SetSavedPoint(3651,0.02060943);
   f_1010->SetSavedPoint(3652,0.02035127);
   f_1010->SetSavedPoint(3653,0.02009311);
   f_1010->SetSavedPoint(3654,0.01983495);
   f_1010->SetSavedPoint(3655,0.01957679);
   f_1010->SetSavedPoint(3656,0.01932637);
   f_1010->SetSavedPoint(3657,0.01907596);
   f_1010->SetSavedPoint(3658,0.01882555);
   f_1010->SetSavedPoint(3659,0.01857513);
   f_1010->SetSavedPoint(3660,0.01832472);
   f_1010->SetSavedPoint(3661,0.01807431);
   f_1010->SetSavedPoint(3662,0.01782389);
   f_1010->SetSavedPoint(3663,0.01757348);
   f_1010->SetSavedPoint(3664,0.01732306);
   f_1010->SetSavedPoint(3665,0.01707265);
   f_1010->SetSavedPoint(3666,0.01683174);
   f_1010->SetSavedPoint(3667,0.01659083);
   f_1010->SetSavedPoint(3668,0.01634992);
   f_1010->SetSavedPoint(3669,0.01610901);
   f_1010->SetSavedPoint(3670,0.0158681);
   f_1010->SetSavedPoint(3671,0.0156272);
   f_1010->SetSavedPoint(3672,0.01538629);
   f_1010->SetSavedPoint(3673,0.01514538);
   f_1010->SetSavedPoint(3674,0.01490447);
   f_1010->SetSavedPoint(3675,0.01466356);
   f_1010->SetSavedPoint(3676,0.01443456);
   f_1010->SetSavedPoint(3677,0.01420555);
   f_1010->SetSavedPoint(3678,0.01397655);
   f_1010->SetSavedPoint(3679,0.01374755);
   f_1010->SetSavedPoint(3680,0.01351854);
   f_1010->SetSavedPoint(3681,0.01328954);
   f_1010->SetSavedPoint(3682,0.01306054);
   f_1010->SetSavedPoint(3683,0.01283154);
   f_1010->SetSavedPoint(3684,0.01260253);
   f_1010->SetSavedPoint(3685,0.01237353);
   f_1010->SetSavedPoint(3686,0.01215865);
   f_1010->SetSavedPoint(3687,0.01194376);
   f_1010->SetSavedPoint(3688,0.01172888);
   f_1010->SetSavedPoint(3689,0.01151399);
   f_1010->SetSavedPoint(3690,0.01129911);
   f_1010->SetSavedPoint(3691,0.01108422);
   f_1010->SetSavedPoint(3692,0.01086934);
   f_1010->SetSavedPoint(3693,0.01065446);
   f_1010->SetSavedPoint(3694,0.01043957);
   f_1010->SetSavedPoint(3695,0.01022469);
   f_1010->SetSavedPoint(3696,0.0100246);
   f_1010->SetSavedPoint(3697,0.009824507);
   f_1010->SetSavedPoint(3698,0.009624417);
   f_1010->SetSavedPoint(3699,0.009424327);
   f_1010->SetSavedPoint(3700,0.009224237);
   f_1010->SetSavedPoint(3701,0.009024148);
   f_1010->SetSavedPoint(3702,0.008824058);
   f_1010->SetSavedPoint(3703,0.008623968);
   f_1010->SetSavedPoint(3704,0.008423878);
   f_1010->SetSavedPoint(3705,0.008223788);
   f_1010->SetSavedPoint(3706,0.008038086);
   f_1010->SetSavedPoint(3707,0.007852384);
   f_1010->SetSavedPoint(3708,0.007666681);
   f_1010->SetSavedPoint(3709,0.007480979);
   f_1010->SetSavedPoint(3710,0.007295276);
   f_1010->SetSavedPoint(3711,0.007109574);
   f_1010->SetSavedPoint(3712,0.006923871);
   f_1010->SetSavedPoint(3713,0.006738169);
   f_1010->SetSavedPoint(3714,0.006552466);
   f_1010->SetSavedPoint(3715,0.006366764);
   f_1010->SetSavedPoint(3716,0.006196535);
   f_1010->SetSavedPoint(3717,0.006026306);
   f_1010->SetSavedPoint(3718,0.005856078);
   f_1010->SetSavedPoint(3719,0.005685849);
   f_1010->SetSavedPoint(3720,0.00551562);
   f_1010->SetSavedPoint(3721,0.005345391);
   f_1010->SetSavedPoint(3722,0.005175163);
   f_1010->SetSavedPoint(3723,0.005004934);
   f_1010->SetSavedPoint(3724,0.004834705);
   f_1010->SetSavedPoint(3725,0.004664476);
   f_1010->SetSavedPoint(3726,0.004514504);
   f_1010->SetSavedPoint(3727,0.004364531);
   f_1010->SetSavedPoint(3728,0.004214559);
   f_1010->SetSavedPoint(3729,0.004064586);
   f_1010->SetSavedPoint(3730,0.003914614);
   f_1010->SetSavedPoint(3731,0.003764642);
   f_1010->SetSavedPoint(3732,0.003614669);
   f_1010->SetSavedPoint(3733,0.003464697);
   f_1010->SetSavedPoint(3734,0.003314724);
   f_1010->SetSavedPoint(3735,0.003164752);
   f_1010->SetSavedPoint(3736,0.003042459);
   f_1010->SetSavedPoint(3737,0.002920166);
   f_1010->SetSavedPoint(3738,0.002797874);
   f_1010->SetSavedPoint(3739,0.002675581);
   f_1010->SetSavedPoint(3740,0.002553289);
   f_1010->SetSavedPoint(3741,0.002430996);
   f_1010->SetSavedPoint(3742,0.002308703);
   f_1010->SetSavedPoint(3743,0.002186411);
   f_1010->SetSavedPoint(3744,0.002064118);
   f_1010->SetSavedPoint(3745,0.001941825);
   f_1010->SetSavedPoint(3746,0.001852888);
   f_1010->SetSavedPoint(3747,0.00176395);
   f_1010->SetSavedPoint(3748,0.001675012);
   f_1010->SetSavedPoint(3749,0.001586075);
   f_1010->SetSavedPoint(3750,0.001497137);
   f_1010->SetSavedPoint(3751,0.001408199);
   f_1010->SetSavedPoint(3752,0.001319262);
   f_1010->SetSavedPoint(3753,0.001230324);
   f_1010->SetSavedPoint(3754,0.001141386);
   f_1010->SetSavedPoint(3755,0.001052448);
   f_1010->SetSavedPoint(3756,0.0009965121);
   f_1010->SetSavedPoint(3757,0.0009405759);
   f_1010->SetSavedPoint(3758,0.0008846396);
   f_1010->SetSavedPoint(3759,0.0008287033);
   f_1010->SetSavedPoint(3760,0.0007727671);
   f_1010->SetSavedPoint(3761,0.0007168308);
   f_1010->SetSavedPoint(3762,0.0006608945);
   f_1010->SetSavedPoint(3763,0.0006049583);
   f_1010->SetSavedPoint(3764,0.000549022);
   f_1010->SetSavedPoint(3765,0.0004930857);
   f_1010->SetSavedPoint(3766,0.0004633735);
   f_1010->SetSavedPoint(3767,0.0004336613);
   f_1010->SetSavedPoint(3768,0.0004039492);
   f_1010->SetSavedPoint(3769,0.000374237);
   f_1010->SetSavedPoint(3770,0.0003445248);
   f_1010->SetSavedPoint(3771,0.0003148126);
   f_1010->SetSavedPoint(3772,0.0002851004);
   f_1010->SetSavedPoint(3773,0.0002553882);
   f_1010->SetSavedPoint(3774,0.0002256761);
   f_1010->SetSavedPoint(3775,0.0001959639);
   f_1010->SetSavedPoint(3776,0.0001828695);
   f_1010->SetSavedPoint(3777,0.0001697751);
   f_1010->SetSavedPoint(3778,0.0001566807);
   f_1010->SetSavedPoint(3779,0.0001435864);
   f_1010->SetSavedPoint(3780,0.000130492);
   f_1010->SetSavedPoint(3781,0.0001173976);
   f_1010->SetSavedPoint(3782,0.0001043033);
   f_1010->SetSavedPoint(3783,9.120888e-05);
   f_1010->SetSavedPoint(3784,7.811451e-05);
   f_1010->SetSavedPoint(3785,6.502014e-05);
   f_1010->SetSavedPoint(3786,6.029575e-05);
   f_1010->SetSavedPoint(3787,5.557135e-05);
   f_1010->SetSavedPoint(3788,5.084696e-05);
   f_1010->SetSavedPoint(3789,4.612257e-05);
   f_1010->SetSavedPoint(3790,4.139818e-05);
   f_1010->SetSavedPoint(3791,3.667379e-05);
   f_1010->SetSavedPoint(3792,3.19494e-05);
   f_1010->SetSavedPoint(3793,2.722501e-05);
   f_1010->SetSavedPoint(3794,2.250062e-05);
   f_1010->SetSavedPoint(3795,1.777623e-05);
   f_1010->SetSavedPoint(3796,1.639481e-05);
   f_1010->SetSavedPoint(3797,1.501339e-05);
   f_1010->SetSavedPoint(3798,1.363197e-05);
   f_1010->SetSavedPoint(3799,1.225055e-05);
   f_1010->SetSavedPoint(3800,1.086913e-05);
   f_1010->SetSavedPoint(3801,9.487712e-06);
   f_1010->SetSavedPoint(3802,8.106293e-06);
   f_1010->SetSavedPoint(3803,6.724874e-06);
   f_1010->SetSavedPoint(3804,5.343455e-06);
   f_1010->SetSavedPoint(3805,3.962035e-06);
   f_1010->SetSavedPoint(3806,3.637207e-06);
   f_1010->SetSavedPoint(3807,3.312378e-06);
   f_1010->SetSavedPoint(3808,2.987549e-06);
   f_1010->SetSavedPoint(3809,2.662721e-06);
   f_1010->SetSavedPoint(3810,2.337892e-06);
   f_1010->SetSavedPoint(3811,2.013063e-06);
   f_1010->SetSavedPoint(3812,1.688235e-06);
   f_1010->SetSavedPoint(3813,1.363406e-06);
   f_1010->SetSavedPoint(3814,1.038577e-06);
   f_1010->SetSavedPoint(3815,7.137487e-07);
   f_1010->SetSavedPoint(3816,6.526946e-07);
   f_1010->SetSavedPoint(3817,5.916406e-07);
   f_1010->SetSavedPoint(3818,5.305865e-07);
   f_1010->SetSavedPoint(3819,4.695324e-07);
   f_1010->SetSavedPoint(3820,4.084783e-07);
   f_1010->SetSavedPoint(3821,3.474243e-07);
   f_1010->SetSavedPoint(3822,2.863702e-07);
   f_1010->SetSavedPoint(3823,2.253161e-07);
   f_1010->SetSavedPoint(3824,1.642621e-07);
   f_1010->SetSavedPoint(3825,1.03208e-07);
   f_1010->SetSavedPoint(3826,9.407845e-08);
   f_1010->SetSavedPoint(3827,8.494891e-08);
   f_1010->SetSavedPoint(3828,7.581937e-08);
   f_1010->SetSavedPoint(3829,6.668983e-08);
   f_1010->SetSavedPoint(3830,5.756029e-08);
   f_1010->SetSavedPoint(3831,4.843075e-08);
   f_1010->SetSavedPoint(3832,3.930121e-08);
   f_1010->SetSavedPoint(3833,3.017167e-08);
   f_1010->SetSavedPoint(3834,2.104213e-08);
   f_1010->SetSavedPoint(3835,1.191259e-08);
   f_1010->SetSavedPoint(3836,1.08306e-08);
   f_1010->SetSavedPoint(3837,9.748603e-09);
   f_1010->SetSavedPoint(3838,8.666609e-09);
   f_1010->SetSavedPoint(3839,7.584616e-09);
   f_1010->SetSavedPoint(3840,6.502622e-09);
   f_1010->SetSavedPoint(3841,5.420628e-09);
   f_1010->SetSavedPoint(3842,4.338635e-09);
   f_1010->SetSavedPoint(3843,3.256641e-09);
   f_1010->SetSavedPoint(3844,2.174647e-09);
   f_1010->SetSavedPoint(3845,1.092654e-09);
   f_1010->SetSavedPoint(3846,9.913239e-10);
   f_1010->SetSavedPoint(3847,8.899942e-10);
   f_1010->SetSavedPoint(3848,7.886644e-10);
   f_1010->SetSavedPoint(3849,6.873347e-10);
   f_1010->SetSavedPoint(3850,5.86005e-10);
   f_1010->SetSavedPoint(3851,4.846752e-10);
   f_1010->SetSavedPoint(3852,3.833455e-10);
   f_1010->SetSavedPoint(3853,2.820157e-10);
   f_1010->SetSavedPoint(3854,1.80686e-10);
   f_1010->SetSavedPoint(3855,7.935627e-11);
   f_1010->SetSavedPoint(3856,7.187568e-11);
   f_1010->SetSavedPoint(3857,6.439509e-11);
   f_1010->SetSavedPoint(3858,5.69145e-11);
   f_1010->SetSavedPoint(3859,4.943391e-11);
   f_1010->SetSavedPoint(3860,4.195332e-11);
   f_1010->SetSavedPoint(3861,3.447272e-11);
   f_1010->SetSavedPoint(3862,2.699213e-11);
   f_1010->SetSavedPoint(3863,1.951154e-11);
   f_1010->SetSavedPoint(3864,1.203095e-11);
   f_1010->SetSavedPoint(3865,4.550362e-12);
   f_1010->SetSavedPoint(3866,4.115879e-12);
   f_1010->SetSavedPoint(3867,3.681395e-12);
   f_1010->SetSavedPoint(3868,3.246911e-12);
   f_1010->SetSavedPoint(3869,2.812427e-12);
   f_1010->SetSavedPoint(3870,2.377944e-12);
   f_1010->SetSavedPoint(3871,1.94346e-12);
   f_1010->SetSavedPoint(3872,1.508976e-12);
   f_1010->SetSavedPoint(3873,1.074492e-12);
   f_1010->SetSavedPoint(3874,6.400086e-13);
   f_1010->SetSavedPoint(3875,2.055248e-13);
   f_1010->SetSavedPoint(3876,1.857021e-13);
   f_1010->SetSavedPoint(3877,1.658795e-13);
   f_1010->SetSavedPoint(3878,1.460568e-13);
   f_1010->SetSavedPoint(3879,1.262342e-13);
   f_1010->SetSavedPoint(3880,1.064115e-13);
   f_1010->SetSavedPoint(3881,8.658887e-14);
   f_1010->SetSavedPoint(3882,6.676622e-14);
   f_1010->SetSavedPoint(3883,4.694356e-14);
   f_1010->SetSavedPoint(3884,2.71209e-14);
   f_1010->SetSavedPoint(3885,7.298249e-15);
   f_1010->SetSavedPoint(3886,6.588768e-15);
   f_1010->SetSavedPoint(3887,5.879288e-15);
   f_1010->SetSavedPoint(3888,5.169808e-15);
   f_1010->SetSavedPoint(3889,4.460327e-15);
   f_1010->SetSavedPoint(3890,3.750847e-15);
   f_1010->SetSavedPoint(3891,3.041367e-15);
   f_1010->SetSavedPoint(3892,2.331886e-15);
   f_1010->SetSavedPoint(3893,1.622406e-15);
   f_1010->SetSavedPoint(3894,9.129258e-16);
   f_1010->SetSavedPoint(3895,2.034455e-16);
   f_1010->SetSavedPoint(3896,1.835456e-16);
   f_1010->SetSavedPoint(3897,1.636457e-16);
   f_1010->SetSavedPoint(3898,1.437458e-16);
   f_1010->SetSavedPoint(3899,1.238459e-16);
   f_1010->SetSavedPoint(3900,1.03946e-16);
   f_1010->SetSavedPoint(3901,8.404608e-17);
   f_1010->SetSavedPoint(3902,6.414618e-17);
   f_1010->SetSavedPoint(3903,4.424628e-17);
   f_1010->SetSavedPoint(3904,2.434638e-17);
   f_1010->SetSavedPoint(3905,4.446479e-18);
   f_1010->SetSavedPoint(3906,4.009443e-18);
   f_1010->SetSavedPoint(3907,3.572407e-18);
   f_1010->SetSavedPoint(3908,3.135371e-18);
   f_1010->SetSavedPoint(3909,2.698335e-18);
   f_1010->SetSavedPoint(3910,2.261299e-18);
   f_1010->SetSavedPoint(3911,1.824263e-18);
   f_1010->SetSavedPoint(3912,1.387226e-18);
   f_1010->SetSavedPoint(3913,9.501903e-19);
   f_1010->SetSavedPoint(3914,5.131541e-19);
   f_1010->SetSavedPoint(3915,7.611797e-20);
   f_1010->SetSavedPoint(3916,6.860815e-20);
   f_1010->SetSavedPoint(3917,6.109833e-20);
   f_1010->SetSavedPoint(3918,5.358851e-20);
   f_1010->SetSavedPoint(3919,4.607869e-20);
   f_1010->SetSavedPoint(3920,3.856887e-20);
   f_1010->SetSavedPoint(3921,3.105905e-20);
   f_1010->SetSavedPoint(3922,2.354923e-20);
   f_1010->SetSavedPoint(3923,1.603941e-20);
   f_1010->SetSavedPoint(3924,8.529595e-21);
   f_1010->SetSavedPoint(3925,1.019776e-21);
   f_1010->SetSavedPoint(3926,9.188668e-22);
   f_1010->SetSavedPoint(3927,8.179577e-22);
   f_1010->SetSavedPoint(3928,7.170487e-22);
   f_1010->SetSavedPoint(3929,6.161396e-22);
   f_1010->SetSavedPoint(3930,5.152305e-22);
   f_1010->SetSavedPoint(3931,4.143214e-22);
   f_1010->SetSavedPoint(3932,3.134123e-22);
   f_1010->SetSavedPoint(3933,2.125032e-22);
   f_1010->SetSavedPoint(3934,1.115942e-22);
   f_1010->SetSavedPoint(3935,1.068507e-23);
   f_1010->SetSavedPoint(3936,9.625311e-24);
   f_1010->SetSavedPoint(3937,8.565556e-24);
   f_1010->SetSavedPoint(3938,7.5058e-24);
   f_1010->SetSavedPoint(3939,6.446044e-24);
   f_1010->SetSavedPoint(3940,5.386289e-24);
   f_1010->SetSavedPoint(3941,4.326533e-24);
   f_1010->SetSavedPoint(3942,3.266778e-24);
   f_1010->SetSavedPoint(3943,2.207022e-24);
   f_1010->SetSavedPoint(3944,1.147267e-24);
   f_1010->SetSavedPoint(3945,8.751137e-26);
   f_1010->SetSavedPoint(3946,7.881623e-26);
   f_1010->SetSavedPoint(3947,7.012109e-26);
   f_1010->SetSavedPoint(3948,6.142595e-26);
   f_1010->SetSavedPoint(3949,5.273081e-26);
   f_1010->SetSavedPoint(3950,4.403567e-26);
   f_1010->SetSavedPoint(3951,3.534053e-26);
   f_1010->SetSavedPoint(3952,2.664539e-26);
   f_1010->SetSavedPoint(3953,1.795025e-26);
   f_1010->SetSavedPoint(3954,9.255113e-27);
   f_1010->SetSavedPoint(3955,5.599739e-28);
   f_1010->SetSavedPoint(3956,5.042563e-28);
   f_1010->SetSavedPoint(3957,4.485388e-28);
   f_1010->SetSavedPoint(3958,3.928213e-28);
   f_1010->SetSavedPoint(3959,3.371037e-28);
   f_1010->SetSavedPoint(3960,2.813862e-28);
   f_1010->SetSavedPoint(3961,2.256686e-28);
   f_1010->SetSavedPoint(3962,1.699511e-28);
   f_1010->SetSavedPoint(3963,1.142336e-28);
   f_1010->SetSavedPoint(3964,5.851602e-29);
   f_1010->SetSavedPoint(3965,2.798478e-30);
   f_1010->SetSavedPoint(3966,2.519722e-30);
   f_1010->SetSavedPoint(3967,2.240967e-30);
   f_1010->SetSavedPoint(3968,1.962211e-30);
   f_1010->SetSavedPoint(3969,1.683455e-30);
   f_1010->SetSavedPoint(3970,1.404699e-30);
   f_1010->SetSavedPoint(3971,1.125943e-30);
   f_1010->SetSavedPoint(3972,8.471869e-31);
   f_1010->SetSavedPoint(3973,5.68431e-31);
   f_1010->SetSavedPoint(3974,2.896751e-31);
   f_1010->SetSavedPoint(3975,1.091915e-32);
   f_1010->SetSavedPoint(3976,9.830561e-33);
   f_1010->SetSavedPoint(3977,8.741972e-33);
   f_1010->SetSavedPoint(3978,7.653382e-33);
   f_1010->SetSavedPoint(3979,6.564793e-33);
   f_1010->SetSavedPoint(3980,5.476203e-33);
   f_1010->SetSavedPoint(3981,4.387613e-33);
   f_1010->SetSavedPoint(3982,3.299024e-33);
   f_1010->SetSavedPoint(3983,2.210434e-33);
   f_1010->SetSavedPoint(3984,1.121844e-33);
   f_1010->SetSavedPoint(3985,3.325465e-35);
   f_1010->SetSavedPoint(3986,2.993708e-35);
   f_1010->SetSavedPoint(3987,2.661952e-35);
   f_1010->SetSavedPoint(3988,2.330196e-35);
   f_1010->SetSavedPoint(3989,1.99844e-35);
   f_1010->SetSavedPoint(3990,1.666684e-35);
   f_1010->SetSavedPoint(3991,1.334928e-35);
   f_1010->SetSavedPoint(3992,1.003172e-35);
   f_1010->SetSavedPoint(3993,6.714156e-36);
   f_1010->SetSavedPoint(3994,3.396595e-36);
   f_1010->SetSavedPoint(3995,7.9034e-38);
   f_1010->SetSavedPoint(3996,7.9034e-38);
   f_1010->SetSavedPoint(3997,7.9034e-38);
   f_1010->SetSavedPoint(3998,7.9034e-38);
   f_1010->SetSavedPoint(3999,7.9034e-38);
   f_1010->SetSavedPoint(4000,0);
   f_1010->SetSavedPoint(4001,-1);
   f_1010->SetSavedPoint(4002,1);
   f_1010->SetFillColor(19);
   f_1010->SetFillStyle(0);
   f_1010->SetMarkerStyle(20);
   f_1010->SetMarkerSize(1.2);
   f_1010->SetLineColor(4);
   f_1010->SetLineWidth(2);
   f_1010->GetXaxis()->SetNdivisions(505);
   f_1010->GetXaxis()->SetLabelFont(132);
   f_1010->GetXaxis()->SetLabelOffset(0.015);
   f_1010->GetXaxis()->SetLabelSize(0.05);
   f_1010->GetXaxis()->SetTitleSize(0.06);
   f_1010->GetXaxis()->SetTitleFont(132);
   f_1010->GetYaxis()->SetLabelFont(132);
   f_1010->GetYaxis()->SetLabelSize(0.05);
   f_1010->GetYaxis()->SetTitleSize(0.06);
   f_1010->GetYaxis()->SetTitleFont(42);
   f_1010->SetParameter(0,1);
   f_1010->SetParError(0,0);
   f_1010->SetParLimits(0,1,1);
   f_1010->SetParameter(1,0);
   f_1010->SetParError(1,0);
   f_1010->SetParLimits(1,1,1);
   f_1010->SetParameter(2,1);
   f_1010->SetParError(2,0);
   f_1010->SetParLimits(2,1,1);
   f_1010->Draw("same");
   
   TH1D *h_1200__4 = new TH1D("h_1200__4","",20,-1,1);
   h_1200__4->SetBinContent(1,-0.000104877);
   h_1200__4->SetBinContent(2,0.00259553);
   h_1200__4->SetBinContent(3,0.0102946);
   h_1200__4->SetBinContent(4,0.002794402);
   h_1200__4->SetBinContent(5,0.02495892);
   h_1200__4->SetBinContent(6,0.02341513);
   h_1200__4->SetBinContent(7,0.01962358);
   h_1200__4->SetBinContent(8,0.05353763);
   h_1200__4->SetBinContent(9,0.01973064);
   h_1200__4->SetBinContent(10,0.03990375);
   h_1200__4->SetBinContent(11,0.07927922);
   h_1200__4->SetBinContent(12,0.07662445);
   h_1200__4->SetBinContent(13,0.06520474);
   h_1200__4->SetBinContent(14,0.170406);
   h_1200__4->SetBinContent(15,0.1650007);
   h_1200__4->SetBinContent(16,0.09172597);
   h_1200__4->SetBinContent(17,0.06946706);
   h_1200__4->SetBinContent(18,0.09469316);
   h_1200__4->SetBinContent(19,-0.009150664);
   h_1200__4->SetBinError(1,0.0003369038);
   h_1200__4->SetBinError(2,0.002592732);
   h_1200__4->SetBinError(3,0.006055058);
   h_1200__4->SetBinError(4,0.008153529);
   h_1200__4->SetBinError(5,0.009435109);
   h_1200__4->SetBinError(6,0.01079418);
   h_1200__4->SetBinError(7,0.01137776);
   h_1200__4->SetBinError(8,0.0174705);
   h_1200__4->SetBinError(9,0.01103582);
   h_1200__4->SetBinError(10,0.01699313);
   h_1200__4->SetBinError(11,0.02236038);
   h_1200__4->SetBinError(12,0.02666791);
   h_1200__4->SetBinError(13,0.02389455);
   h_1200__4->SetBinError(14,0.04421382);
   h_1200__4->SetBinError(15,0.05836744);
   h_1200__4->SetBinError(16,0.05948814);
   h_1200__4->SetBinError(17,0.04607704);
   h_1200__4->SetBinError(18,0.06786919);
   h_1200__4->SetBinError(19,0.01563266);
   h_1200__4->SetEntries(4117);
   h_1200__4->SetDirectory(0);
   h_1200__4->SetStats(0);
   h_1200__4->SetLineColor(2);
   h_1200__4->SetMarkerColor(2);
   h_1200__4->SetMarkerStyle(20);
   h_1200__4->SetMarkerSize(1.2);
   h_1200__4->GetXaxis()->SetNdivisions(505);
   h_1200__4->GetXaxis()->SetLabelFont(132);
   h_1200__4->GetXaxis()->SetLabelOffset(0.015);
   h_1200__4->GetXaxis()->SetLabelSize(0.05);
   h_1200__4->GetXaxis()->SetTitleSize(0.06);
   h_1200__4->GetXaxis()->SetTitleFont(132);
   h_1200__4->GetYaxis()->SetLabelFont(132);
   h_1200__4->GetYaxis()->SetLabelSize(0.05);
   h_1200__4->GetYaxis()->SetTitleSize(0.06);
   h_1200__4->GetYaxis()->SetTitleFont(42);
   h_1200__4->GetZaxis()->SetLabelFont(132);
   h_1200__4->GetZaxis()->SetLabelSize(0.05);
   h_1200__4->GetZaxis()->SetTitleSize(0.06);
   h_1200__4->GetZaxis()->SetTitleFont(42);
   h_1200__4->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig11c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 09:53:16 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.54321,-0.1253165,31.23457,0.5329114);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1080 = new TH1D("h_1080","",20,10,30);
   h_1080->SetBinContent(1,100);
   h_1080->SetBinContent(2,100);
   h_1080->SetBinContent(3,100);
   h_1080->SetBinContent(4,100);
   h_1080->SetBinContent(5,100);
   h_1080->SetBinContent(6,100);
   h_1080->SetBinContent(7,100);
   h_1080->SetBinContent(8,100);
   h_1080->SetBinContent(9,100);
   h_1080->SetBinContent(10,100);
   h_1080->SetBinContent(11,100);
   h_1080->SetBinContent(12,100);
   h_1080->SetBinContent(13,100);
   h_1080->SetBinContent(14,100);
   h_1080->SetBinContent(15,100);
   h_1080->SetBinContent(16,100);
   h_1080->SetBinContent(17,100);
   h_1080->SetBinContent(18,100);
   h_1080->SetBinContent(19,100);
   h_1080->SetBinContent(20,100);
   h_1080->SetMinimum(-0.02);
   h_1080->SetMaximum(0.5);
   h_1080->SetEntries(20);
   h_1080->SetStats(0);
   h_1080->SetMarkerStyle(20);
   h_1080->SetMarkerSize(1.2);
   h_1080->GetXaxis()->SetNdivisions(505);
   h_1080->GetXaxis()->SetLabelFont(132);
   h_1080->GetXaxis()->SetLabelOffset(0.015);
   h_1080->GetXaxis()->SetLabelSize(0.05);
   h_1080->GetXaxis()->SetTitleSize(0.06);
   h_1080->GetXaxis()->SetTitleFont(132);
   h_1080->GetYaxis()->SetLabelFont(132);
   h_1080->GetYaxis()->SetLabelSize(0.05);
   h_1080->GetYaxis()->SetTitleSize(0.06);
   h_1080->GetYaxis()->SetTitleFont(42);
   h_1080->GetZaxis()->SetLabelFont(132);
   h_1080->GetZaxis()->SetLabelSize(0.05);
   h_1080->GetZaxis()->SetTitleSize(0.06);
   h_1080->GetZaxis()->SetTitleFont(42);
   h_1080->Draw("");
   TLine *line = new TLine(10,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TF1 *f_1010 = new TF1("*f_1010",10,30,3);
    //The original function : f_1010 had originally been created by:
    //TF1 *f_1010 = new TF1("f_1010",f_1010,10,30,3);
   f_1010->SetRange(10,30);
   f_1010->SetName("f_1010");
   f_1010->SetTitle("f_1010");
   f_1010->SetNpx(6000);
   f_1010->SetSavedPoint(0,0);
   f_1010->SetSavedPoint(1,0);
   f_1010->SetSavedPoint(2,0);
   f_1010->SetSavedPoint(3,0);
   f_1010->SetSavedPoint(4,0);
   f_1010->SetSavedPoint(5,0);
   f_1010->SetSavedPoint(6,0);
   f_1010->SetSavedPoint(7,0);
   f_1010->SetSavedPoint(8,0);
   f_1010->SetSavedPoint(9,0);
   f_1010->SetSavedPoint(10,0);
   f_1010->SetSavedPoint(11,0);
   f_1010->SetSavedPoint(12,0);
   f_1010->SetSavedPoint(13,0);
   f_1010->SetSavedPoint(14,0);
   f_1010->SetSavedPoint(15,0);
   f_1010->SetSavedPoint(16,0);
   f_1010->SetSavedPoint(17,0);
   f_1010->SetSavedPoint(18,0);
   f_1010->SetSavedPoint(19,0);
   f_1010->SetSavedPoint(20,0);
   f_1010->SetSavedPoint(21,0);
   f_1010->SetSavedPoint(22,0);
   f_1010->SetSavedPoint(23,0);
   f_1010->SetSavedPoint(24,0);
   f_1010->SetSavedPoint(25,0);
   f_1010->SetSavedPoint(26,0);
   f_1010->SetSavedPoint(27,0);
   f_1010->SetSavedPoint(28,0);
   f_1010->SetSavedPoint(29,0);
   f_1010->SetSavedPoint(30,0);
   f_1010->SetSavedPoint(31,0);
   f_1010->SetSavedPoint(32,0);
   f_1010->SetSavedPoint(33,0);
   f_1010->SetSavedPoint(34,0);
   f_1010->SetSavedPoint(35,0);
   f_1010->SetSavedPoint(36,0);
   f_1010->SetSavedPoint(37,0);
   f_1010->SetSavedPoint(38,0);
   f_1010->SetSavedPoint(39,0);
   f_1010->SetSavedPoint(40,0);
   f_1010->SetSavedPoint(41,0);
   f_1010->SetSavedPoint(42,0);
   f_1010->SetSavedPoint(43,0);
   f_1010->SetSavedPoint(44,0);
   f_1010->SetSavedPoint(45,0);
   f_1010->SetSavedPoint(46,0);
   f_1010->SetSavedPoint(47,0);
   f_1010->SetSavedPoint(48,0);
   f_1010->SetSavedPoint(49,0);
   f_1010->SetSavedPoint(50,0);
   f_1010->SetSavedPoint(51,0);
   f_1010->SetSavedPoint(52,0);
   f_1010->SetSavedPoint(53,0);
   f_1010->SetSavedPoint(54,0);
   f_1010->SetSavedPoint(55,0);
   f_1010->SetSavedPoint(56,0);
   f_1010->SetSavedPoint(57,0);
   f_1010->SetSavedPoint(58,0);
   f_1010->SetSavedPoint(59,0);
   f_1010->SetSavedPoint(60,0);
   f_1010->SetSavedPoint(61,0);
   f_1010->SetSavedPoint(62,0);
   f_1010->SetSavedPoint(63,0);
   f_1010->SetSavedPoint(64,0);
   f_1010->SetSavedPoint(65,0);
   f_1010->SetSavedPoint(66,0);
   f_1010->SetSavedPoint(67,0);
   f_1010->SetSavedPoint(68,0);
   f_1010->SetSavedPoint(69,0);
   f_1010->SetSavedPoint(70,0);
   f_1010->SetSavedPoint(71,0);
   f_1010->SetSavedPoint(72,0);
   f_1010->SetSavedPoint(73,0);
   f_1010->SetSavedPoint(74,0);
   f_1010->SetSavedPoint(75,0);
   f_1010->SetSavedPoint(76,0);
   f_1010->SetSavedPoint(77,0);
   f_1010->SetSavedPoint(78,0);
   f_1010->SetSavedPoint(79,0);
   f_1010->SetSavedPoint(80,0);
   f_1010->SetSavedPoint(81,0);
   f_1010->SetSavedPoint(82,0);
   f_1010->SetSavedPoint(83,0);
   f_1010->SetSavedPoint(84,0);
   f_1010->SetSavedPoint(85,0);
   f_1010->SetSavedPoint(86,0);
   f_1010->SetSavedPoint(87,0);
   f_1010->SetSavedPoint(88,0);
   f_1010->SetSavedPoint(89,0);
   f_1010->SetSavedPoint(90,0);
   f_1010->SetSavedPoint(91,0);
   f_1010->SetSavedPoint(92,0);
   f_1010->SetSavedPoint(93,0);
   f_1010->SetSavedPoint(94,0);
   f_1010->SetSavedPoint(95,0);
   f_1010->SetSavedPoint(96,0);
   f_1010->SetSavedPoint(97,0);
   f_1010->SetSavedPoint(98,0);
   f_1010->SetSavedPoint(99,0);
   f_1010->SetSavedPoint(100,0);
   f_1010->SetSavedPoint(101,0);
   f_1010->SetSavedPoint(102,0);
   f_1010->SetSavedPoint(103,0);
   f_1010->SetSavedPoint(104,0);
   f_1010->SetSavedPoint(105,0);
   f_1010->SetSavedPoint(106,0);
   f_1010->SetSavedPoint(107,0);
   f_1010->SetSavedPoint(108,0);
   f_1010->SetSavedPoint(109,0);
   f_1010->SetSavedPoint(110,0);
   f_1010->SetSavedPoint(111,0);
   f_1010->SetSavedPoint(112,0);
   f_1010->SetSavedPoint(113,0);
   f_1010->SetSavedPoint(114,0);
   f_1010->SetSavedPoint(115,0);
   f_1010->SetSavedPoint(116,0);
   f_1010->SetSavedPoint(117,0);
   f_1010->SetSavedPoint(118,0);
   f_1010->SetSavedPoint(119,0);
   f_1010->SetSavedPoint(120,0);
   f_1010->SetSavedPoint(121,0);
   f_1010->SetSavedPoint(122,0);
   f_1010->SetSavedPoint(123,0);
   f_1010->SetSavedPoint(124,0);
   f_1010->SetSavedPoint(125,0);
   f_1010->SetSavedPoint(126,0);
   f_1010->SetSavedPoint(127,0);
   f_1010->SetSavedPoint(128,0);
   f_1010->SetSavedPoint(129,0);
   f_1010->SetSavedPoint(130,0);
   f_1010->SetSavedPoint(131,0);
   f_1010->SetSavedPoint(132,0);
   f_1010->SetSavedPoint(133,0);
   f_1010->SetSavedPoint(134,0);
   f_1010->SetSavedPoint(135,0);
   f_1010->SetSavedPoint(136,0);
   f_1010->SetSavedPoint(137,0);
   f_1010->SetSavedPoint(138,0);
   f_1010->SetSavedPoint(139,0);
   f_1010->SetSavedPoint(140,0);
   f_1010->SetSavedPoint(141,0);
   f_1010->SetSavedPoint(142,0);
   f_1010->SetSavedPoint(143,0);
   f_1010->SetSavedPoint(144,0);
   f_1010->SetSavedPoint(145,0);
   f_1010->SetSavedPoint(146,0);
   f_1010->SetSavedPoint(147,0);
   f_1010->SetSavedPoint(148,0);
   f_1010->SetSavedPoint(149,0);
   f_1010->SetSavedPoint(150,0);
   f_1010->SetSavedPoint(151,0);
   f_1010->SetSavedPoint(152,0);
   f_1010->SetSavedPoint(153,0);
   f_1010->SetSavedPoint(154,0);
   f_1010->SetSavedPoint(155,0);
   f_1010->SetSavedPoint(156,0);
   f_1010->SetSavedPoint(157,0);
   f_1010->SetSavedPoint(158,0);
   f_1010->SetSavedPoint(159,0);
   f_1010->SetSavedPoint(160,0);
   f_1010->SetSavedPoint(161,0);
   f_1010->SetSavedPoint(162,0);
   f_1010->SetSavedPoint(163,0);
   f_1010->SetSavedPoint(164,0);
   f_1010->SetSavedPoint(165,0);
   f_1010->SetSavedPoint(166,0);
   f_1010->SetSavedPoint(167,0);
   f_1010->SetSavedPoint(168,0);
   f_1010->SetSavedPoint(169,0);
   f_1010->SetSavedPoint(170,0);
   f_1010->SetSavedPoint(171,0);
   f_1010->SetSavedPoint(172,0);
   f_1010->SetSavedPoint(173,0);
   f_1010->SetSavedPoint(174,0);
   f_1010->SetSavedPoint(175,0);
   f_1010->SetSavedPoint(176,0);
   f_1010->SetSavedPoint(177,0);
   f_1010->SetSavedPoint(178,0);
   f_1010->SetSavedPoint(179,0);
   f_1010->SetSavedPoint(180,0);
   f_1010->SetSavedPoint(181,0);
   f_1010->SetSavedPoint(182,0);
   f_1010->SetSavedPoint(183,0);
   f_1010->SetSavedPoint(184,0);
   f_1010->SetSavedPoint(185,0);
   f_1010->SetSavedPoint(186,0);
   f_1010->SetSavedPoint(187,0);
   f_1010->SetSavedPoint(188,0);
   f_1010->SetSavedPoint(189,0);
   f_1010->SetSavedPoint(190,0);
   f_1010->SetSavedPoint(191,0);
   f_1010->SetSavedPoint(192,0);
   f_1010->SetSavedPoint(193,0);
   f_1010->SetSavedPoint(194,0);
   f_1010->SetSavedPoint(195,0);
   f_1010->SetSavedPoint(196,0);
   f_1010->SetSavedPoint(197,0);
   f_1010->SetSavedPoint(198,0);
   f_1010->SetSavedPoint(199,0);
   f_1010->SetSavedPoint(200,0);
   f_1010->SetSavedPoint(201,0);
   f_1010->SetSavedPoint(202,0);
   f_1010->SetSavedPoint(203,0);
   f_1010->SetSavedPoint(204,0);
   f_1010->SetSavedPoint(205,0);
   f_1010->SetSavedPoint(206,0);
   f_1010->SetSavedPoint(207,0);
   f_1010->SetSavedPoint(208,0);
   f_1010->SetSavedPoint(209,0);
   f_1010->SetSavedPoint(210,0);
   f_1010->SetSavedPoint(211,0);
   f_1010->SetSavedPoint(212,0);
   f_1010->SetSavedPoint(213,0);
   f_1010->SetSavedPoint(214,0);
   f_1010->SetSavedPoint(215,0);
   f_1010->SetSavedPoint(216,0);
   f_1010->SetSavedPoint(217,0);
   f_1010->SetSavedPoint(218,0);
   f_1010->SetSavedPoint(219,0);
   f_1010->SetSavedPoint(220,0);
   f_1010->SetSavedPoint(221,0);
   f_1010->SetSavedPoint(222,0);
   f_1010->SetSavedPoint(223,0);
   f_1010->SetSavedPoint(224,0);
   f_1010->SetSavedPoint(225,0);
   f_1010->SetSavedPoint(226,0);
   f_1010->SetSavedPoint(227,0);
   f_1010->SetSavedPoint(228,0);
   f_1010->SetSavedPoint(229,0);
   f_1010->SetSavedPoint(230,0);
   f_1010->SetSavedPoint(231,0);
   f_1010->SetSavedPoint(232,0);
   f_1010->SetSavedPoint(233,0);
   f_1010->SetSavedPoint(234,0);
   f_1010->SetSavedPoint(235,0);
   f_1010->SetSavedPoint(236,0);
   f_1010->SetSavedPoint(237,0);
   f_1010->SetSavedPoint(238,0);
   f_1010->SetSavedPoint(239,0);
   f_1010->SetSavedPoint(240,0);
   f_1010->SetSavedPoint(241,0);
   f_1010->SetSavedPoint(242,0);
   f_1010->SetSavedPoint(243,0);
   f_1010->SetSavedPoint(244,0);
   f_1010->SetSavedPoint(245,0);
   f_1010->SetSavedPoint(246,0);
   f_1010->SetSavedPoint(247,0);
   f_1010->SetSavedPoint(248,0);
   f_1010->SetSavedPoint(249,0);
   f_1010->SetSavedPoint(250,0);
   f_1010->SetSavedPoint(251,0);
   f_1010->SetSavedPoint(252,0);
   f_1010->SetSavedPoint(253,0);
   f_1010->SetSavedPoint(254,0);
   f_1010->SetSavedPoint(255,0);
   f_1010->SetSavedPoint(256,0);
   f_1010->SetSavedPoint(257,0);
   f_1010->SetSavedPoint(258,0);
   f_1010->SetSavedPoint(259,0);
   f_1010->SetSavedPoint(260,0);
   f_1010->SetSavedPoint(261,0);
   f_1010->SetSavedPoint(262,0);
   f_1010->SetSavedPoint(263,0);
   f_1010->SetSavedPoint(264,0);
   f_1010->SetSavedPoint(265,0);
   f_1010->SetSavedPoint(266,0);
   f_1010->SetSavedPoint(267,0);
   f_1010->SetSavedPoint(268,0);
   f_1010->SetSavedPoint(269,0);
   f_1010->SetSavedPoint(270,0);
   f_1010->SetSavedPoint(271,0);
   f_1010->SetSavedPoint(272,0);
   f_1010->SetSavedPoint(273,0);
   f_1010->SetSavedPoint(274,0);
   f_1010->SetSavedPoint(275,0);
   f_1010->SetSavedPoint(276,0);
   f_1010->SetSavedPoint(277,0);
   f_1010->SetSavedPoint(278,0);
   f_1010->SetSavedPoint(279,0);
   f_1010->SetSavedPoint(280,0);
   f_1010->SetSavedPoint(281,0);
   f_1010->SetSavedPoint(282,0);
   f_1010->SetSavedPoint(283,0);
   f_1010->SetSavedPoint(284,0);
   f_1010->SetSavedPoint(285,0);
   f_1010->SetSavedPoint(286,0);
   f_1010->SetSavedPoint(287,0);
   f_1010->SetSavedPoint(288,0);
   f_1010->SetSavedPoint(289,0);
   f_1010->SetSavedPoint(290,0);
   f_1010->SetSavedPoint(291,0);
   f_1010->SetSavedPoint(292,0);
   f_1010->SetSavedPoint(293,0);
   f_1010->SetSavedPoint(294,0);
   f_1010->SetSavedPoint(295,0);
   f_1010->SetSavedPoint(296,0);
   f_1010->SetSavedPoint(297,0);
   f_1010->SetSavedPoint(298,0);
   f_1010->SetSavedPoint(299,0);
   f_1010->SetSavedPoint(300,0);
   f_1010->SetSavedPoint(301,0);
   f_1010->SetSavedPoint(302,0);
   f_1010->SetSavedPoint(303,0);
   f_1010->SetSavedPoint(304,0);
   f_1010->SetSavedPoint(305,0);
   f_1010->SetSavedPoint(306,0);
   f_1010->SetSavedPoint(307,0);
   f_1010->SetSavedPoint(308,0);
   f_1010->SetSavedPoint(309,0);
   f_1010->SetSavedPoint(310,0);
   f_1010->SetSavedPoint(311,0);
   f_1010->SetSavedPoint(312,0);
   f_1010->SetSavedPoint(313,0);
   f_1010->SetSavedPoint(314,0);
   f_1010->SetSavedPoint(315,0);
   f_1010->SetSavedPoint(316,0);
   f_1010->SetSavedPoint(317,0);
   f_1010->SetSavedPoint(318,0);
   f_1010->SetSavedPoint(319,0);
   f_1010->SetSavedPoint(320,0);
   f_1010->SetSavedPoint(321,0);
   f_1010->SetSavedPoint(322,0);
   f_1010->SetSavedPoint(323,0);
   f_1010->SetSavedPoint(324,0);
   f_1010->SetSavedPoint(325,0);
   f_1010->SetSavedPoint(326,0);
   f_1010->SetSavedPoint(327,0);
   f_1010->SetSavedPoint(328,0);
   f_1010->SetSavedPoint(329,0);
   f_1010->SetSavedPoint(330,0);
   f_1010->SetSavedPoint(331,0);
   f_1010->SetSavedPoint(332,0);
   f_1010->SetSavedPoint(333,0);
   f_1010->SetSavedPoint(334,0);
   f_1010->SetSavedPoint(335,0);
   f_1010->SetSavedPoint(336,0);
   f_1010->SetSavedPoint(337,0);
   f_1010->SetSavedPoint(338,0);
   f_1010->SetSavedPoint(339,0);
   f_1010->SetSavedPoint(340,0);
   f_1010->SetSavedPoint(341,0);
   f_1010->SetSavedPoint(342,0);
   f_1010->SetSavedPoint(343,0);
   f_1010->SetSavedPoint(344,0);
   f_1010->SetSavedPoint(345,0);
   f_1010->SetSavedPoint(346,0);
   f_1010->SetSavedPoint(347,0);
   f_1010->SetSavedPoint(348,0);
   f_1010->SetSavedPoint(349,0);
   f_1010->SetSavedPoint(350,0);
   f_1010->SetSavedPoint(351,0);
   f_1010->SetSavedPoint(352,0);
   f_1010->SetSavedPoint(353,0);
   f_1010->SetSavedPoint(354,0);
   f_1010->SetSavedPoint(355,0);
   f_1010->SetSavedPoint(356,0);
   f_1010->SetSavedPoint(357,0);
   f_1010->SetSavedPoint(358,0);
   f_1010->SetSavedPoint(359,0);
   f_1010->SetSavedPoint(360,0);
   f_1010->SetSavedPoint(361,0);
   f_1010->SetSavedPoint(362,0);
   f_1010->SetSavedPoint(363,0);
   f_1010->SetSavedPoint(364,0);
   f_1010->SetSavedPoint(365,0);
   f_1010->SetSavedPoint(366,0);
   f_1010->SetSavedPoint(367,0);
   f_1010->SetSavedPoint(368,0);
   f_1010->SetSavedPoint(369,0);
   f_1010->SetSavedPoint(370,0);
   f_1010->SetSavedPoint(371,0);
   f_1010->SetSavedPoint(372,0);
   f_1010->SetSavedPoint(373,0);
   f_1010->SetSavedPoint(374,0);
   f_1010->SetSavedPoint(375,0);
   f_1010->SetSavedPoint(376,0);
   f_1010->SetSavedPoint(377,0);
   f_1010->SetSavedPoint(378,0);
   f_1010->SetSavedPoint(379,0);
   f_1010->SetSavedPoint(380,0);
   f_1010->SetSavedPoint(381,0);
   f_1010->SetSavedPoint(382,0);
   f_1010->SetSavedPoint(383,0);
   f_1010->SetSavedPoint(384,0);
   f_1010->SetSavedPoint(385,0);
   f_1010->SetSavedPoint(386,0);
   f_1010->SetSavedPoint(387,0);
   f_1010->SetSavedPoint(388,0);
   f_1010->SetSavedPoint(389,0);
   f_1010->SetSavedPoint(390,0);
   f_1010->SetSavedPoint(391,0);
   f_1010->SetSavedPoint(392,0);
   f_1010->SetSavedPoint(393,0);
   f_1010->SetSavedPoint(394,0);
   f_1010->SetSavedPoint(395,0);
   f_1010->SetSavedPoint(396,0.004188493);
   f_1010->SetSavedPoint(397,0.008376986);
   f_1010->SetSavedPoint(398,0.01256548);
   f_1010->SetSavedPoint(399,0.01675397);
   f_1010->SetSavedPoint(400,0.02094246);
   f_1010->SetSavedPoint(401,0.02513096);
   f_1010->SetSavedPoint(402,0.02931945);
   f_1010->SetSavedPoint(403,0.03350794);
   f_1010->SetSavedPoint(404,0.03769643);
   f_1010->SetSavedPoint(405,0.04188493);
   f_1010->SetSavedPoint(406,0.04442273);
   f_1010->SetSavedPoint(407,0.04696053);
   f_1010->SetSavedPoint(408,0.04949833);
   f_1010->SetSavedPoint(409,0.05203614);
   f_1010->SetSavedPoint(410,0.05457394);
   f_1010->SetSavedPoint(411,0.05711174);
   f_1010->SetSavedPoint(412,0.05964954);
   f_1010->SetSavedPoint(413,0.06218734);
   f_1010->SetSavedPoint(414,0.06472515);
   f_1010->SetSavedPoint(415,0.06726295);
   f_1010->SetSavedPoint(416,0.06961583);
   f_1010->SetSavedPoint(417,0.07196871);
   f_1010->SetSavedPoint(418,0.07432159);
   f_1010->SetSavedPoint(419,0.07667448);
   f_1010->SetSavedPoint(420,0.07902736);
   f_1010->SetSavedPoint(421,0.08138024);
   f_1010->SetSavedPoint(422,0.08373312);
   f_1010->SetSavedPoint(423,0.08608601);
   f_1010->SetSavedPoint(424,0.08843889);
   f_1010->SetSavedPoint(425,0.09079177);
   f_1010->SetSavedPoint(426,0.09290836);
   f_1010->SetSavedPoint(427,0.09502494);
   f_1010->SetSavedPoint(428,0.09714153);
   f_1010->SetSavedPoint(429,0.09925812);
   f_1010->SetSavedPoint(430,0.1013747);
   f_1010->SetSavedPoint(431,0.1034913);
   f_1010->SetSavedPoint(432,0.1056079);
   f_1010->SetSavedPoint(433,0.1077245);
   f_1010->SetSavedPoint(434,0.1098411);
   f_1010->SetSavedPoint(435,0.1119576);
   f_1010->SetSavedPoint(436,0.1139141);
   f_1010->SetSavedPoint(437,0.1158706);
   f_1010->SetSavedPoint(438,0.117827);
   f_1010->SetSavedPoint(439,0.1197835);
   f_1010->SetSavedPoint(440,0.12174);
   f_1010->SetSavedPoint(441,0.1236965);
   f_1010->SetSavedPoint(442,0.1256529);
   f_1010->SetSavedPoint(443,0.1276094);
   f_1010->SetSavedPoint(444,0.1295659);
   f_1010->SetSavedPoint(445,0.1315223);
   f_1010->SetSavedPoint(446,0.133329);
   f_1010->SetSavedPoint(447,0.1351356);
   f_1010->SetSavedPoint(448,0.1369423);
   f_1010->SetSavedPoint(449,0.1387489);
   f_1010->SetSavedPoint(450,0.1405555);
   f_1010->SetSavedPoint(451,0.1423622);
   f_1010->SetSavedPoint(452,0.1441688);
   f_1010->SetSavedPoint(453,0.1459755);
   f_1010->SetSavedPoint(454,0.1477821);
   f_1010->SetSavedPoint(455,0.1495887);
   f_1010->SetSavedPoint(456,0.1512702);
   f_1010->SetSavedPoint(457,0.1529517);
   f_1010->SetSavedPoint(458,0.1546332);
   f_1010->SetSavedPoint(459,0.1563147);
   f_1010->SetSavedPoint(460,0.1579962);
   f_1010->SetSavedPoint(461,0.1596777);
   f_1010->SetSavedPoint(462,0.1613591);
   f_1010->SetSavedPoint(463,0.1630406);
   f_1010->SetSavedPoint(464,0.1647221);
   f_1010->SetSavedPoint(465,0.1664036);
   f_1010->SetSavedPoint(466,0.1679953);
   f_1010->SetSavedPoint(467,0.1695869);
   f_1010->SetSavedPoint(468,0.1711786);
   f_1010->SetSavedPoint(469,0.1727702);
   f_1010->SetSavedPoint(470,0.1743619);
   f_1010->SetSavedPoint(471,0.1759535);
   f_1010->SetSavedPoint(472,0.1775452);
   f_1010->SetSavedPoint(473,0.1791369);
   f_1010->SetSavedPoint(474,0.1807285);
   f_1010->SetSavedPoint(475,0.1823202);
   f_1010->SetSavedPoint(476,0.1837992);
   f_1010->SetSavedPoint(477,0.1852782);
   f_1010->SetSavedPoint(478,0.1867573);
   f_1010->SetSavedPoint(479,0.1882363);
   f_1010->SetSavedPoint(480,0.1897153);
   f_1010->SetSavedPoint(481,0.1911944);
   f_1010->SetSavedPoint(482,0.1926734);
   f_1010->SetSavedPoint(483,0.1941524);
   f_1010->SetSavedPoint(484,0.1956314);
   f_1010->SetSavedPoint(485,0.1971105);
   f_1010->SetSavedPoint(486,0.1984456);
   f_1010->SetSavedPoint(487,0.1997808);
   f_1010->SetSavedPoint(488,0.2011159);
   f_1010->SetSavedPoint(489,0.2024511);
   f_1010->SetSavedPoint(490,0.2037863);
   f_1010->SetSavedPoint(491,0.2051214);
   f_1010->SetSavedPoint(492,0.2064566);
   f_1010->SetSavedPoint(493,0.2077917);
   f_1010->SetSavedPoint(494,0.2091269);
   f_1010->SetSavedPoint(495,0.210462);
   f_1010->SetSavedPoint(496,0.211666);
   f_1010->SetSavedPoint(497,0.2128701);
   f_1010->SetSavedPoint(498,0.2140741);
   f_1010->SetSavedPoint(499,0.2152781);
   f_1010->SetSavedPoint(500,0.2164821);
   f_1010->SetSavedPoint(501,0.2176861);
   f_1010->SetSavedPoint(502,0.2188901);
   f_1010->SetSavedPoint(503,0.2200941);
   f_1010->SetSavedPoint(504,0.2212981);
   f_1010->SetSavedPoint(505,0.2225021);
   f_1010->SetSavedPoint(506,0.2235941);
   f_1010->SetSavedPoint(507,0.2246861);
   f_1010->SetSavedPoint(508,0.2257781);
   f_1010->SetSavedPoint(509,0.2268701);
   f_1010->SetSavedPoint(510,0.2279621);
   f_1010->SetSavedPoint(511,0.2290541);
   f_1010->SetSavedPoint(512,0.2301461);
   f_1010->SetSavedPoint(513,0.2312381);
   f_1010->SetSavedPoint(514,0.2323301);
   f_1010->SetSavedPoint(515,0.2334221);
   f_1010->SetSavedPoint(516,0.2344117);
   f_1010->SetSavedPoint(517,0.2354014);
   f_1010->SetSavedPoint(518,0.2363911);
   f_1010->SetSavedPoint(519,0.2373808);
   f_1010->SetSavedPoint(520,0.2383704);
   f_1010->SetSavedPoint(521,0.2393601);
   f_1010->SetSavedPoint(522,0.2403498);
   f_1010->SetSavedPoint(523,0.2413395);
   f_1010->SetSavedPoint(524,0.2423291);
   f_1010->SetSavedPoint(525,0.2433188);
   f_1010->SetSavedPoint(526,0.2442297);
   f_1010->SetSavedPoint(527,0.2451406);
   f_1010->SetSavedPoint(528,0.2460515);
   f_1010->SetSavedPoint(529,0.2469624);
   f_1010->SetSavedPoint(530,0.2478733);
   f_1010->SetSavedPoint(531,0.2487842);
   f_1010->SetSavedPoint(532,0.2496951);
   f_1010->SetSavedPoint(533,0.250606);
   f_1010->SetSavedPoint(534,0.2515168);
   f_1010->SetSavedPoint(535,0.2524277);
   f_1010->SetSavedPoint(536,0.2532737);
   f_1010->SetSavedPoint(537,0.2541196);
   f_1010->SetSavedPoint(538,0.2549655);
   f_1010->SetSavedPoint(539,0.2558114);
   f_1010->SetSavedPoint(540,0.2566573);
   f_1010->SetSavedPoint(541,0.2575033);
   f_1010->SetSavedPoint(542,0.2583492);
   f_1010->SetSavedPoint(543,0.2591951);
   f_1010->SetSavedPoint(544,0.260041);
   f_1010->SetSavedPoint(545,0.2608869);
   f_1010->SetSavedPoint(546,0.2616389);
   f_1010->SetSavedPoint(547,0.2623909);
   f_1010->SetSavedPoint(548,0.2631429);
   f_1010->SetSavedPoint(549,0.2638949);
   f_1010->SetSavedPoint(550,0.2646469);
   f_1010->SetSavedPoint(551,0.2653989);
   f_1010->SetSavedPoint(552,0.2661509);
   f_1010->SetSavedPoint(553,0.2669029);
   f_1010->SetSavedPoint(554,0.2676549);
   f_1010->SetSavedPoint(555,0.2684069);
   f_1010->SetSavedPoint(556,0.2690345);
   f_1010->SetSavedPoint(557,0.2696621);
   f_1010->SetSavedPoint(558,0.2702897);
   f_1010->SetSavedPoint(559,0.2709174);
   f_1010->SetSavedPoint(560,0.271545);
   f_1010->SetSavedPoint(561,0.2721726);
   f_1010->SetSavedPoint(562,0.2728002);
   f_1010->SetSavedPoint(563,0.2734279);
   f_1010->SetSavedPoint(564,0.2740555);
   f_1010->SetSavedPoint(565,0.2746831);
   f_1010->SetSavedPoint(566,0.2751767);
   f_1010->SetSavedPoint(567,0.2756704);
   f_1010->SetSavedPoint(568,0.276164);
   f_1010->SetSavedPoint(569,0.2766576);
   f_1010->SetSavedPoint(570,0.2771513);
   f_1010->SetSavedPoint(571,0.2776449);
   f_1010->SetSavedPoint(572,0.2781385);
   f_1010->SetSavedPoint(573,0.2786321);
   f_1010->SetSavedPoint(574,0.2791258);
   f_1010->SetSavedPoint(575,0.2796194);
   f_1010->SetSavedPoint(576,0.2800138);
   f_1010->SetSavedPoint(577,0.2804082);
   f_1010->SetSavedPoint(578,0.2808026);
   f_1010->SetSavedPoint(579,0.281197);
   f_1010->SetSavedPoint(580,0.2815914);
   f_1010->SetSavedPoint(581,0.2819858);
   f_1010->SetSavedPoint(582,0.2823801);
   f_1010->SetSavedPoint(583,0.2827745);
   f_1010->SetSavedPoint(584,0.2831689);
   f_1010->SetSavedPoint(585,0.2835633);
   f_1010->SetSavedPoint(586,0.283911);
   f_1010->SetSavedPoint(587,0.2842586);
   f_1010->SetSavedPoint(588,0.2846062);
   f_1010->SetSavedPoint(589,0.2849539);
   f_1010->SetSavedPoint(590,0.2853015);
   f_1010->SetSavedPoint(591,0.2856491);
   f_1010->SetSavedPoint(592,0.2859968);
   f_1010->SetSavedPoint(593,0.2863444);
   f_1010->SetSavedPoint(594,0.286692);
   f_1010->SetSavedPoint(595,0.2870397);
   f_1010->SetSavedPoint(596,0.2873601);
   f_1010->SetSavedPoint(597,0.2876806);
   f_1010->SetSavedPoint(598,0.288001);
   f_1010->SetSavedPoint(599,0.2883215);
   f_1010->SetSavedPoint(600,0.2886419);
   f_1010->SetSavedPoint(601,0.2889624);
   f_1010->SetSavedPoint(602,0.2892828);
   f_1010->SetSavedPoint(603,0.2896033);
   f_1010->SetSavedPoint(604,0.2899237);
   f_1010->SetSavedPoint(605,0.2902442);
   f_1010->SetSavedPoint(606,0.2905468);
   f_1010->SetSavedPoint(607,0.2908495);
   f_1010->SetSavedPoint(608,0.2911522);
   f_1010->SetSavedPoint(609,0.2914549);
   f_1010->SetSavedPoint(610,0.2917575);
   f_1010->SetSavedPoint(611,0.2920602);
   f_1010->SetSavedPoint(612,0.2923629);
   f_1010->SetSavedPoint(613,0.2926655);
   f_1010->SetSavedPoint(614,0.2929682);
   f_1010->SetSavedPoint(615,0.2932709);
   f_1010->SetSavedPoint(616,0.2935366);
   f_1010->SetSavedPoint(617,0.2938023);
   f_1010->SetSavedPoint(618,0.294068);
   f_1010->SetSavedPoint(619,0.2943337);
   f_1010->SetSavedPoint(620,0.2945995);
   f_1010->SetSavedPoint(621,0.2948652);
   f_1010->SetSavedPoint(622,0.2951309);
   f_1010->SetSavedPoint(623,0.2953966);
   f_1010->SetSavedPoint(624,0.2956623);
   f_1010->SetSavedPoint(625,0.295928);
   f_1010->SetSavedPoint(626,0.2961136);
   f_1010->SetSavedPoint(627,0.2962993);
   f_1010->SetSavedPoint(628,0.2964849);
   f_1010->SetSavedPoint(629,0.2966705);
   f_1010->SetSavedPoint(630,0.2968561);
   f_1010->SetSavedPoint(631,0.2970418);
   f_1010->SetSavedPoint(632,0.2972274);
   f_1010->SetSavedPoint(633,0.297413);
   f_1010->SetSavedPoint(634,0.2975986);
   f_1010->SetSavedPoint(635,0.2977843);
   f_1010->SetSavedPoint(636,0.2978967);
   f_1010->SetSavedPoint(637,0.2980092);
   f_1010->SetSavedPoint(638,0.2981217);
   f_1010->SetSavedPoint(639,0.2982341);
   f_1010->SetSavedPoint(640,0.2983466);
   f_1010->SetSavedPoint(641,0.298459);
   f_1010->SetSavedPoint(642,0.2985715);
   f_1010->SetSavedPoint(643,0.298684);
   f_1010->SetSavedPoint(644,0.2987964);
   f_1010->SetSavedPoint(645,0.2989089);
   f_1010->SetSavedPoint(646,0.2989776);
   f_1010->SetSavedPoint(647,0.2990464);
   f_1010->SetSavedPoint(648,0.2991151);
   f_1010->SetSavedPoint(649,0.2991839);
   f_1010->SetSavedPoint(650,0.2992526);
   f_1010->SetSavedPoint(651,0.2993214);
   f_1010->SetSavedPoint(652,0.2993901);
   f_1010->SetSavedPoint(653,0.2994589);
   f_1010->SetSavedPoint(654,0.2995276);
   f_1010->SetSavedPoint(655,0.2995964);
   f_1010->SetSavedPoint(656,0.2996254);
   f_1010->SetSavedPoint(657,0.2996544);
   f_1010->SetSavedPoint(658,0.2996834);
   f_1010->SetSavedPoint(659,0.2997124);
   f_1010->SetSavedPoint(660,0.2997414);
   f_1010->SetSavedPoint(661,0.2997705);
   f_1010->SetSavedPoint(662,0.2997995);
   f_1010->SetSavedPoint(663,0.2998285);
   f_1010->SetSavedPoint(664,0.2998575);
   f_1010->SetSavedPoint(665,0.2998865);
   f_1010->SetSavedPoint(666,0.2998723);
   f_1010->SetSavedPoint(667,0.2998581);
   f_1010->SetSavedPoint(668,0.2998438);
   f_1010->SetSavedPoint(669,0.2998296);
   f_1010->SetSavedPoint(670,0.2998154);
   f_1010->SetSavedPoint(671,0.2998011);
   f_1010->SetSavedPoint(672,0.2997869);
   f_1010->SetSavedPoint(673,0.2997727);
   f_1010->SetSavedPoint(674,0.2997584);
   f_1010->SetSavedPoint(675,0.2997442);
   f_1010->SetSavedPoint(676,0.299689);
   f_1010->SetSavedPoint(677,0.2996339);
   f_1010->SetSavedPoint(678,0.2995787);
   f_1010->SetSavedPoint(679,0.2995235);
   f_1010->SetSavedPoint(680,0.2994683);
   f_1010->SetSavedPoint(681,0.2994132);
   f_1010->SetSavedPoint(682,0.299358);
   f_1010->SetSavedPoint(683,0.2993028);
   f_1010->SetSavedPoint(684,0.2992476);
   f_1010->SetSavedPoint(685,0.2991924);
   f_1010->SetSavedPoint(686,0.2991182);
   f_1010->SetSavedPoint(687,0.2990439);
   f_1010->SetSavedPoint(688,0.2989696);
   f_1010->SetSavedPoint(689,0.2988954);
   f_1010->SetSavedPoint(690,0.2988211);
   f_1010->SetSavedPoint(691,0.2987468);
   f_1010->SetSavedPoint(692,0.2986726);
   f_1010->SetSavedPoint(693,0.2985983);
   f_1010->SetSavedPoint(694,0.298524);
   f_1010->SetSavedPoint(695,0.2984497);
   f_1010->SetSavedPoint(696,0.2983767);
   f_1010->SetSavedPoint(697,0.2983037);
   f_1010->SetSavedPoint(698,0.2982307);
   f_1010->SetSavedPoint(699,0.2981577);
   f_1010->SetSavedPoint(700,0.2980846);
   f_1010->SetSavedPoint(701,0.2980116);
   f_1010->SetSavedPoint(702,0.2979386);
   f_1010->SetSavedPoint(703,0.2978656);
   f_1010->SetSavedPoint(704,0.2977926);
   f_1010->SetSavedPoint(705,0.2977195);
   f_1010->SetSavedPoint(706,0.2976329);
   f_1010->SetSavedPoint(707,0.2975462);
   f_1010->SetSavedPoint(708,0.2974595);
   f_1010->SetSavedPoint(709,0.2973728);
   f_1010->SetSavedPoint(710,0.2972861);
   f_1010->SetSavedPoint(711,0.2971995);
   f_1010->SetSavedPoint(712,0.2971128);
   f_1010->SetSavedPoint(713,0.2970261);
   f_1010->SetSavedPoint(714,0.2969394);
   f_1010->SetSavedPoint(715,0.2968527);
   f_1010->SetSavedPoint(716,0.2967358);
   f_1010->SetSavedPoint(717,0.296619);
   f_1010->SetSavedPoint(718,0.2965021);
   f_1010->SetSavedPoint(719,0.2963852);
   f_1010->SetSavedPoint(720,0.2962683);
   f_1010->SetSavedPoint(721,0.2961514);
   f_1010->SetSavedPoint(722,0.2960345);
   f_1010->SetSavedPoint(723,0.2959176);
   f_1010->SetSavedPoint(724,0.2958007);
   f_1010->SetSavedPoint(725,0.2956838);
   f_1010->SetSavedPoint(726,0.2955467);
   f_1010->SetSavedPoint(727,0.2954097);
   f_1010->SetSavedPoint(728,0.2952726);
   f_1010->SetSavedPoint(729,0.2951356);
   f_1010->SetSavedPoint(730,0.2949985);
   f_1010->SetSavedPoint(731,0.2948615);
   f_1010->SetSavedPoint(732,0.2947244);
   f_1010->SetSavedPoint(733,0.2945874);
   f_1010->SetSavedPoint(734,0.2944503);
   f_1010->SetSavedPoint(735,0.2943133);
   f_1010->SetSavedPoint(736,0.294145);
   f_1010->SetSavedPoint(737,0.2939767);
   f_1010->SetSavedPoint(738,0.2938084);
   f_1010->SetSavedPoint(739,0.2936402);
   f_1010->SetSavedPoint(740,0.2934719);
   f_1010->SetSavedPoint(741,0.2933036);
   f_1010->SetSavedPoint(742,0.2931353);
   f_1010->SetSavedPoint(743,0.292967);
   f_1010->SetSavedPoint(744,0.2927988);
   f_1010->SetSavedPoint(745,0.2926305);
   f_1010->SetSavedPoint(746,0.2924232);
   f_1010->SetSavedPoint(747,0.2922159);
   f_1010->SetSavedPoint(748,0.2920087);
   f_1010->SetSavedPoint(749,0.2918014);
   f_1010->SetSavedPoint(750,0.2915941);
   f_1010->SetSavedPoint(751,0.2913868);
   f_1010->SetSavedPoint(752,0.2911796);
   f_1010->SetSavedPoint(753,0.2909723);
   f_1010->SetSavedPoint(754,0.290765);
   f_1010->SetSavedPoint(755,0.2905577);
   f_1010->SetSavedPoint(756,0.2903457);
   f_1010->SetSavedPoint(757,0.2901336);
   f_1010->SetSavedPoint(758,0.2899215);
   f_1010->SetSavedPoint(759,0.2897094);
   f_1010->SetSavedPoint(760,0.2894973);
   f_1010->SetSavedPoint(761,0.2892853);
   f_1010->SetSavedPoint(762,0.2890732);
   f_1010->SetSavedPoint(763,0.2888611);
   f_1010->SetSavedPoint(764,0.288649);
   f_1010->SetSavedPoint(765,0.288437);
   f_1010->SetSavedPoint(766,0.2882436);
   f_1010->SetSavedPoint(767,0.2880503);
   f_1010->SetSavedPoint(768,0.2878569);
   f_1010->SetSavedPoint(769,0.2876636);
   f_1010->SetSavedPoint(770,0.2874702);
   f_1010->SetSavedPoint(771,0.2872768);
   f_1010->SetSavedPoint(772,0.2870835);
   f_1010->SetSavedPoint(773,0.2868901);
   f_1010->SetSavedPoint(774,0.2866968);
   f_1010->SetSavedPoint(775,0.2865034);
   f_1010->SetSavedPoint(776,0.2863062);
   f_1010->SetSavedPoint(777,0.286109);
   f_1010->SetSavedPoint(778,0.2859118);
   f_1010->SetSavedPoint(779,0.2857146);
   f_1010->SetSavedPoint(780,0.2855174);
   f_1010->SetSavedPoint(781,0.2853202);
   f_1010->SetSavedPoint(782,0.285123);
   f_1010->SetSavedPoint(783,0.2849258);
   f_1010->SetSavedPoint(784,0.2847286);
   f_1010->SetSavedPoint(785,0.2845313);
   f_1010->SetSavedPoint(786,0.284301);
   f_1010->SetSavedPoint(787,0.2840706);
   f_1010->SetSavedPoint(788,0.2838402);
   f_1010->SetSavedPoint(789,0.2836098);
   f_1010->SetSavedPoint(790,0.2833794);
   f_1010->SetSavedPoint(791,0.283149);
   f_1010->SetSavedPoint(792,0.2829186);
   f_1010->SetSavedPoint(793,0.2826882);
   f_1010->SetSavedPoint(794,0.2824578);
   f_1010->SetSavedPoint(795,0.2822274);
   f_1010->SetSavedPoint(796,0.2819798);
   f_1010->SetSavedPoint(797,0.2817321);
   f_1010->SetSavedPoint(798,0.2814844);
   f_1010->SetSavedPoint(799,0.2812367);
   f_1010->SetSavedPoint(800,0.280989);
   f_1010->SetSavedPoint(801,0.2807413);
   f_1010->SetSavedPoint(802,0.2804936);
   f_1010->SetSavedPoint(803,0.2802459);
   f_1010->SetSavedPoint(804,0.2799982);
   f_1010->SetSavedPoint(805,0.2797505);
   f_1010->SetSavedPoint(806,0.2795002);
   f_1010->SetSavedPoint(807,0.2792499);
   f_1010->SetSavedPoint(808,0.2789995);
   f_1010->SetSavedPoint(809,0.2787492);
   f_1010->SetSavedPoint(810,0.2784989);
   f_1010->SetSavedPoint(811,0.2782486);
   f_1010->SetSavedPoint(812,0.2779983);
   f_1010->SetSavedPoint(813,0.277748);
   f_1010->SetSavedPoint(814,0.2774977);
   f_1010->SetSavedPoint(815,0.2772474);
   f_1010->SetSavedPoint(816,0.2769771);
   f_1010->SetSavedPoint(817,0.2767068);
   f_1010->SetSavedPoint(818,0.2764366);
   f_1010->SetSavedPoint(819,0.2761663);
   f_1010->SetSavedPoint(820,0.275896);
   f_1010->SetSavedPoint(821,0.2756258);
   f_1010->SetSavedPoint(822,0.2753555);
   f_1010->SetSavedPoint(823,0.2750852);
   f_1010->SetSavedPoint(824,0.2748149);
   f_1010->SetSavedPoint(825,0.2745447);
   f_1010->SetSavedPoint(826,0.2742599);
   f_1010->SetSavedPoint(827,0.2739751);
   f_1010->SetSavedPoint(828,0.2736903);
   f_1010->SetSavedPoint(829,0.2734055);
   f_1010->SetSavedPoint(830,0.2731207);
   f_1010->SetSavedPoint(831,0.2728359);
   f_1010->SetSavedPoint(832,0.2725511);
   f_1010->SetSavedPoint(833,0.2722663);
   f_1010->SetSavedPoint(834,0.2719816);
   f_1010->SetSavedPoint(835,0.2716968);
   f_1010->SetSavedPoint(836,0.2714131);
   f_1010->SetSavedPoint(837,0.2711295);
   f_1010->SetSavedPoint(838,0.2708459);
   f_1010->SetSavedPoint(839,0.2705622);
   f_1010->SetSavedPoint(840,0.2702786);
   f_1010->SetSavedPoint(841,0.269995);
   f_1010->SetSavedPoint(842,0.2697114);
   f_1010->SetSavedPoint(843,0.2694277);
   f_1010->SetSavedPoint(844,0.2691441);
   f_1010->SetSavedPoint(845,0.2688605);
   f_1010->SetSavedPoint(846,0.268571);
   f_1010->SetSavedPoint(847,0.2682815);
   f_1010->SetSavedPoint(848,0.2679921);
   f_1010->SetSavedPoint(849,0.2677026);
   f_1010->SetSavedPoint(850,0.2674131);
   f_1010->SetSavedPoint(851,0.2671237);
   f_1010->SetSavedPoint(852,0.2668342);
   f_1010->SetSavedPoint(853,0.2665447);
   f_1010->SetSavedPoint(854,0.2662553);
   f_1010->SetSavedPoint(855,0.2659658);
   f_1010->SetSavedPoint(856,0.2656794);
   f_1010->SetSavedPoint(857,0.2653929);
   f_1010->SetSavedPoint(858,0.2651065);
   f_1010->SetSavedPoint(859,0.26482);
   f_1010->SetSavedPoint(860,0.2645336);
   f_1010->SetSavedPoint(861,0.2642472);
   f_1010->SetSavedPoint(862,0.2639607);
   f_1010->SetSavedPoint(863,0.2636743);
   f_1010->SetSavedPoint(864,0.2633878);
   f_1010->SetSavedPoint(865,0.2631014);
   f_1010->SetSavedPoint(866,0.2628339);
   f_1010->SetSavedPoint(867,0.2625665);
   f_1010->SetSavedPoint(868,0.2622991);
   f_1010->SetSavedPoint(869,0.2620316);
   f_1010->SetSavedPoint(870,0.2617642);
   f_1010->SetSavedPoint(871,0.2614967);
   f_1010->SetSavedPoint(872,0.2612293);
   f_1010->SetSavedPoint(873,0.2609618);
   f_1010->SetSavedPoint(874,0.2606944);
   f_1010->SetSavedPoint(875,0.260427);
   f_1010->SetSavedPoint(876,0.2601594);
   f_1010->SetSavedPoint(877,0.2598918);
   f_1010->SetSavedPoint(878,0.2596243);
   f_1010->SetSavedPoint(879,0.2593567);
   f_1010->SetSavedPoint(880,0.2590891);
   f_1010->SetSavedPoint(881,0.2588216);
   f_1010->SetSavedPoint(882,0.258554);
   f_1010->SetSavedPoint(883,0.2582865);
   f_1010->SetSavedPoint(884,0.2580189);
   f_1010->SetSavedPoint(885,0.2577513);
   f_1010->SetSavedPoint(886,0.2574481);
   f_1010->SetSavedPoint(887,0.2571448);
   f_1010->SetSavedPoint(888,0.2568415);
   f_1010->SetSavedPoint(889,0.2565382);
   f_1010->SetSavedPoint(890,0.256235);
   f_1010->SetSavedPoint(891,0.2559317);
   f_1010->SetSavedPoint(892,0.2556284);
   f_1010->SetSavedPoint(893,0.2553252);
   f_1010->SetSavedPoint(894,0.2550219);
   f_1010->SetSavedPoint(895,0.2547186);
   f_1010->SetSavedPoint(896,0.2543891);
   f_1010->SetSavedPoint(897,0.2540596);
   f_1010->SetSavedPoint(898,0.2537301);
   f_1010->SetSavedPoint(899,0.2534006);
   f_1010->SetSavedPoint(900,0.2530711);
   f_1010->SetSavedPoint(901,0.2527416);
   f_1010->SetSavedPoint(902,0.252412);
   f_1010->SetSavedPoint(903,0.2520825);
   f_1010->SetSavedPoint(904,0.251753);
   f_1010->SetSavedPoint(905,0.2514235);
   f_1010->SetSavedPoint(906,0.2511206);
   f_1010->SetSavedPoint(907,0.2508176);
   f_1010->SetSavedPoint(908,0.2505147);
   f_1010->SetSavedPoint(909,0.2502118);
   f_1010->SetSavedPoint(910,0.2499088);
   f_1010->SetSavedPoint(911,0.2496059);
   f_1010->SetSavedPoint(912,0.249303);
   f_1010->SetSavedPoint(913,0.249);
   f_1010->SetSavedPoint(914,0.2486971);
   f_1010->SetSavedPoint(915,0.2483942);
   f_1010->SetSavedPoint(916,0.2481187);
   f_1010->SetSavedPoint(917,0.2478433);
   f_1010->SetSavedPoint(918,0.2475679);
   f_1010->SetSavedPoint(919,0.2472924);
   f_1010->SetSavedPoint(920,0.247017);
   f_1010->SetSavedPoint(921,0.2467415);
   f_1010->SetSavedPoint(922,0.2464661);
   f_1010->SetSavedPoint(923,0.2461907);
   f_1010->SetSavedPoint(924,0.2459152);
   f_1010->SetSavedPoint(925,0.2456398);
   f_1010->SetSavedPoint(926,0.2453446);
   f_1010->SetSavedPoint(927,0.2450494);
   f_1010->SetSavedPoint(928,0.2447543);
   f_1010->SetSavedPoint(929,0.2444591);
   f_1010->SetSavedPoint(930,0.2441639);
   f_1010->SetSavedPoint(931,0.2438687);
   f_1010->SetSavedPoint(932,0.2435736);
   f_1010->SetSavedPoint(933,0.2432784);
   f_1010->SetSavedPoint(934,0.2429832);
   f_1010->SetSavedPoint(935,0.242688);
   f_1010->SetSavedPoint(936,0.2423609);
   f_1010->SetSavedPoint(937,0.2420338);
   f_1010->SetSavedPoint(938,0.2417066);
   f_1010->SetSavedPoint(939,0.2413795);
   f_1010->SetSavedPoint(940,0.2410524);
   f_1010->SetSavedPoint(941,0.2407253);
   f_1010->SetSavedPoint(942,0.2403981);
   f_1010->SetSavedPoint(943,0.240071);
   f_1010->SetSavedPoint(944,0.2397439);
   f_1010->SetSavedPoint(945,0.2394168);
   f_1010->SetSavedPoint(946,0.2390733);
   f_1010->SetSavedPoint(947,0.2387299);
   f_1010->SetSavedPoint(948,0.2383865);
   f_1010->SetSavedPoint(949,0.238043);
   f_1010->SetSavedPoint(950,0.2376996);
   f_1010->SetSavedPoint(951,0.2373561);
   f_1010->SetSavedPoint(952,0.2370127);
   f_1010->SetSavedPoint(953,0.2366693);
   f_1010->SetSavedPoint(954,0.2363258);
   f_1010->SetSavedPoint(955,0.2359824);
   f_1010->SetSavedPoint(956,0.2356475);
   f_1010->SetSavedPoint(957,0.2353127);
   f_1010->SetSavedPoint(958,0.2349778);
   f_1010->SetSavedPoint(959,0.234643);
   f_1010->SetSavedPoint(960,0.2343081);
   f_1010->SetSavedPoint(961,0.2339733);
   f_1010->SetSavedPoint(962,0.2336384);
   f_1010->SetSavedPoint(963,0.2333036);
   f_1010->SetSavedPoint(964,0.2329687);
   f_1010->SetSavedPoint(965,0.2326339);
   f_1010->SetSavedPoint(966,0.2323318);
   f_1010->SetSavedPoint(967,0.2320296);
   f_1010->SetSavedPoint(968,0.2317275);
   f_1010->SetSavedPoint(969,0.2314253);
   f_1010->SetSavedPoint(970,0.2311232);
   f_1010->SetSavedPoint(971,0.2308211);
   f_1010->SetSavedPoint(972,0.2305189);
   f_1010->SetSavedPoint(973,0.2302168);
   f_1010->SetSavedPoint(974,0.2299147);
   f_1010->SetSavedPoint(975,0.2296125);
   f_1010->SetSavedPoint(976,0.229339);
   f_1010->SetSavedPoint(977,0.2290654);
   f_1010->SetSavedPoint(978,0.2287918);
   f_1010->SetSavedPoint(979,0.2285183);
   f_1010->SetSavedPoint(980,0.2282447);
   f_1010->SetSavedPoint(981,0.2279712);
   f_1010->SetSavedPoint(982,0.2276976);
   f_1010->SetSavedPoint(983,0.2274241);
   f_1010->SetSavedPoint(984,0.2271505);
   f_1010->SetSavedPoint(985,0.226877);
   f_1010->SetSavedPoint(986,0.2265823);
   f_1010->SetSavedPoint(987,0.2262877);
   f_1010->SetSavedPoint(988,0.225993);
   f_1010->SetSavedPoint(989,0.2256984);
   f_1010->SetSavedPoint(990,0.2254037);
   f_1010->SetSavedPoint(991,0.2251091);
   f_1010->SetSavedPoint(992,0.2248144);
   f_1010->SetSavedPoint(993,0.2245198);
   f_1010->SetSavedPoint(994,0.2242251);
   f_1010->SetSavedPoint(995,0.2239305);
   f_1010->SetSavedPoint(996,0.2236052);
   f_1010->SetSavedPoint(997,0.22328);
   f_1010->SetSavedPoint(998,0.2229547);
   f_1010->SetSavedPoint(999,0.2226295);
   f_1010->SetSavedPoint(1000,0.2223043);
   f_1010->SetSavedPoint(1001,0.221979);
   f_1010->SetSavedPoint(1002,0.2216538);
   f_1010->SetSavedPoint(1003,0.2213285);
   f_1010->SetSavedPoint(1004,0.2210033);
   f_1010->SetSavedPoint(1005,0.2206781);
   f_1010->SetSavedPoint(1006,0.2203655);
   f_1010->SetSavedPoint(1007,0.220053);
   f_1010->SetSavedPoint(1008,0.2197405);
   f_1010->SetSavedPoint(1009,0.219428);
   f_1010->SetSavedPoint(1010,0.2191154);
   f_1010->SetSavedPoint(1011,0.2188029);
   f_1010->SetSavedPoint(1012,0.2184904);
   f_1010->SetSavedPoint(1013,0.2181779);
   f_1010->SetSavedPoint(1014,0.2178653);
   f_1010->SetSavedPoint(1015,0.2175528);
   f_1010->SetSavedPoint(1016,0.2172598);
   f_1010->SetSavedPoint(1017,0.2169667);
   f_1010->SetSavedPoint(1018,0.2166737);
   f_1010->SetSavedPoint(1019,0.2163807);
   f_1010->SetSavedPoint(1020,0.2160876);
   f_1010->SetSavedPoint(1021,0.2157946);
   f_1010->SetSavedPoint(1022,0.2155016);
   f_1010->SetSavedPoint(1023,0.2152085);
   f_1010->SetSavedPoint(1024,0.2149155);
   f_1010->SetSavedPoint(1025,0.2146225);
   f_1010->SetSavedPoint(1026,0.2143254);
   f_1010->SetSavedPoint(1027,0.2140283);
   f_1010->SetSavedPoint(1028,0.2137313);
   f_1010->SetSavedPoint(1029,0.2134342);
   f_1010->SetSavedPoint(1030,0.2131371);
   f_1010->SetSavedPoint(1031,0.2128401);
   f_1010->SetSavedPoint(1032,0.212543);
   f_1010->SetSavedPoint(1033,0.212246);
   f_1010->SetSavedPoint(1034,0.2119489);
   f_1010->SetSavedPoint(1035,0.2116518);
   f_1010->SetSavedPoint(1036,0.2113495);
   f_1010->SetSavedPoint(1037,0.2110471);
   f_1010->SetSavedPoint(1038,0.2107448);
   f_1010->SetSavedPoint(1039,0.2104424);
   f_1010->SetSavedPoint(1040,0.2101401);
   f_1010->SetSavedPoint(1041,0.2098377);
   f_1010->SetSavedPoint(1042,0.2095353);
   f_1010->SetSavedPoint(1043,0.209233);
   f_1010->SetSavedPoint(1044,0.2089306);
   f_1010->SetSavedPoint(1045,0.2086283);
   f_1010->SetSavedPoint(1046,0.2083403);
   f_1010->SetSavedPoint(1047,0.2080524);
   f_1010->SetSavedPoint(1048,0.2077644);
   f_1010->SetSavedPoint(1049,0.2074764);
   f_1010->SetSavedPoint(1050,0.2071885);
   f_1010->SetSavedPoint(1051,0.2069005);
   f_1010->SetSavedPoint(1052,0.2066126);
   f_1010->SetSavedPoint(1053,0.2063246);
   f_1010->SetSavedPoint(1054,0.2060366);
   f_1010->SetSavedPoint(1055,0.2057487);
   f_1010->SetSavedPoint(1056,0.2054802);
   f_1010->SetSavedPoint(1057,0.2052118);
   f_1010->SetSavedPoint(1058,0.2049434);
   f_1010->SetSavedPoint(1059,0.2046749);
   f_1010->SetSavedPoint(1060,0.2044065);
   f_1010->SetSavedPoint(1061,0.204138);
   f_1010->SetSavedPoint(1062,0.2038696);
   f_1010->SetSavedPoint(1063,0.2036011);
   f_1010->SetSavedPoint(1064,0.2033327);
   f_1010->SetSavedPoint(1065,0.2030643);
   f_1010->SetSavedPoint(1066,0.2027967);
   f_1010->SetSavedPoint(1067,0.2025291);
   f_1010->SetSavedPoint(1068,0.2022615);
   f_1010->SetSavedPoint(1069,0.201994);
   f_1010->SetSavedPoint(1070,0.2017264);
   f_1010->SetSavedPoint(1071,0.2014588);
   f_1010->SetSavedPoint(1072,0.2011913);
   f_1010->SetSavedPoint(1073,0.2009237);
   f_1010->SetSavedPoint(1074,0.2006561);
   f_1010->SetSavedPoint(1075,0.2003885);
   f_1010->SetSavedPoint(1076,0.2001024);
   f_1010->SetSavedPoint(1077,0.1998162);
   f_1010->SetSavedPoint(1078,0.1995301);
   f_1010->SetSavedPoint(1079,0.1992439);
   f_1010->SetSavedPoint(1080,0.1989577);
   f_1010->SetSavedPoint(1081,0.1986716);
   f_1010->SetSavedPoint(1082,0.1983854);
   f_1010->SetSavedPoint(1083,0.1980992);
   f_1010->SetSavedPoint(1084,0.1978131);
   f_1010->SetSavedPoint(1085,0.1975269);
   f_1010->SetSavedPoint(1086,0.1972355);
   f_1010->SetSavedPoint(1087,0.1969442);
   f_1010->SetSavedPoint(1088,0.1966528);
   f_1010->SetSavedPoint(1089,0.1963614);
   f_1010->SetSavedPoint(1090,0.19607);
   f_1010->SetSavedPoint(1091,0.1957786);
   f_1010->SetSavedPoint(1092,0.1954872);
   f_1010->SetSavedPoint(1093,0.1951958);
   f_1010->SetSavedPoint(1094,0.1949045);
   f_1010->SetSavedPoint(1095,0.1946131);
   f_1010->SetSavedPoint(1096,0.1943474);
   f_1010->SetSavedPoint(1097,0.1940817);
   f_1010->SetSavedPoint(1098,0.193816);
   f_1010->SetSavedPoint(1099,0.1935504);
   f_1010->SetSavedPoint(1100,0.1932847);
   f_1010->SetSavedPoint(1101,0.193019);
   f_1010->SetSavedPoint(1102,0.1927533);
   f_1010->SetSavedPoint(1103,0.1924877);
   f_1010->SetSavedPoint(1104,0.192222);
   f_1010->SetSavedPoint(1105,0.1919563);
   f_1010->SetSavedPoint(1106,0.1917229);
   f_1010->SetSavedPoint(1107,0.1914896);
   f_1010->SetSavedPoint(1108,0.1912562);
   f_1010->SetSavedPoint(1109,0.1910228);
   f_1010->SetSavedPoint(1110,0.1907894);
   f_1010->SetSavedPoint(1111,0.1905561);
   f_1010->SetSavedPoint(1112,0.1903227);
   f_1010->SetSavedPoint(1113,0.1900893);
   f_1010->SetSavedPoint(1114,0.189856);
   f_1010->SetSavedPoint(1115,0.1896226);
   f_1010->SetSavedPoint(1116,0.189395);
   f_1010->SetSavedPoint(1117,0.1891675);
   f_1010->SetSavedPoint(1118,0.1889399);
   f_1010->SetSavedPoint(1119,0.1887124);
   f_1010->SetSavedPoint(1120,0.1884848);
   f_1010->SetSavedPoint(1121,0.1882572);
   f_1010->SetSavedPoint(1122,0.1880297);
   f_1010->SetSavedPoint(1123,0.1878021);
   f_1010->SetSavedPoint(1124,0.1875746);
   f_1010->SetSavedPoint(1125,0.187347);
   f_1010->SetSavedPoint(1126,0.187088);
   f_1010->SetSavedPoint(1127,0.1868289);
   f_1010->SetSavedPoint(1128,0.1865699);
   f_1010->SetSavedPoint(1129,0.1863109);
   f_1010->SetSavedPoint(1130,0.1860518);
   f_1010->SetSavedPoint(1131,0.1857928);
   f_1010->SetSavedPoint(1132,0.1855338);
   f_1010->SetSavedPoint(1133,0.1852747);
   f_1010->SetSavedPoint(1134,0.1850157);
   f_1010->SetSavedPoint(1135,0.1847566);
   f_1010->SetSavedPoint(1136,0.1844682);
   f_1010->SetSavedPoint(1137,0.1841798);
   f_1010->SetSavedPoint(1138,0.1838914);
   f_1010->SetSavedPoint(1139,0.1836029);
   f_1010->SetSavedPoint(1140,0.1833145);
   f_1010->SetSavedPoint(1141,0.1830261);
   f_1010->SetSavedPoint(1142,0.1827377);
   f_1010->SetSavedPoint(1143,0.1824492);
   f_1010->SetSavedPoint(1144,0.1821608);
   f_1010->SetSavedPoint(1145,0.1818724);
   f_1010->SetSavedPoint(1146,0.1815932);
   f_1010->SetSavedPoint(1147,0.181314);
   f_1010->SetSavedPoint(1148,0.1810348);
   f_1010->SetSavedPoint(1149,0.1807556);
   f_1010->SetSavedPoint(1150,0.1804764);
   f_1010->SetSavedPoint(1151,0.1801973);
   f_1010->SetSavedPoint(1152,0.1799181);
   f_1010->SetSavedPoint(1153,0.1796389);
   f_1010->SetSavedPoint(1154,0.1793597);
   f_1010->SetSavedPoint(1155,0.1790805);
   f_1010->SetSavedPoint(1156,0.1788296);
   f_1010->SetSavedPoint(1157,0.1785787);
   f_1010->SetSavedPoint(1158,0.1783278);
   f_1010->SetSavedPoint(1159,0.1780769);
   f_1010->SetSavedPoint(1160,0.177826);
   f_1010->SetSavedPoint(1161,0.1775751);
   f_1010->SetSavedPoint(1162,0.1773242);
   f_1010->SetSavedPoint(1163,0.1770733);
   f_1010->SetSavedPoint(1164,0.1768224);
   f_1010->SetSavedPoint(1165,0.1765715);
   f_1010->SetSavedPoint(1166,0.1763225);
   f_1010->SetSavedPoint(1167,0.1760734);
   f_1010->SetSavedPoint(1168,0.1758244);
   f_1010->SetSavedPoint(1169,0.1755753);
   f_1010->SetSavedPoint(1170,0.1753263);
   f_1010->SetSavedPoint(1171,0.1750773);
   f_1010->SetSavedPoint(1172,0.1748282);
   f_1010->SetSavedPoint(1173,0.1745792);
   f_1010->SetSavedPoint(1174,0.1743301);
   f_1010->SetSavedPoint(1175,0.1740811);
   f_1010->SetSavedPoint(1176,0.1738155);
   f_1010->SetSavedPoint(1177,0.1735499);
   f_1010->SetSavedPoint(1178,0.1732843);
   f_1010->SetSavedPoint(1179,0.1730187);
   f_1010->SetSavedPoint(1180,0.1727532);
   f_1010->SetSavedPoint(1181,0.1724876);
   f_1010->SetSavedPoint(1182,0.172222);
   f_1010->SetSavedPoint(1183,0.1719564);
   f_1010->SetSavedPoint(1184,0.1716908);
   f_1010->SetSavedPoint(1185,0.1714252);
   f_1010->SetSavedPoint(1186,0.171173);
   f_1010->SetSavedPoint(1187,0.1709207);
   f_1010->SetSavedPoint(1188,0.1706685);
   f_1010->SetSavedPoint(1189,0.1704162);
   f_1010->SetSavedPoint(1190,0.170164);
   f_1010->SetSavedPoint(1191,0.1699117);
   f_1010->SetSavedPoint(1192,0.1696595);
   f_1010->SetSavedPoint(1193,0.1694072);
   f_1010->SetSavedPoint(1194,0.169155);
   f_1010->SetSavedPoint(1195,0.1689027);
   f_1010->SetSavedPoint(1196,0.1686835);
   f_1010->SetSavedPoint(1197,0.1684643);
   f_1010->SetSavedPoint(1198,0.1682451);
   f_1010->SetSavedPoint(1199,0.168026);
   f_1010->SetSavedPoint(1200,0.1678068);
   f_1010->SetSavedPoint(1201,0.1675876);
   f_1010->SetSavedPoint(1202,0.1673684);
   f_1010->SetSavedPoint(1203,0.1671492);
   f_1010->SetSavedPoint(1204,0.16693);
   f_1010->SetSavedPoint(1205,0.1667108);
   f_1010->SetSavedPoint(1206,0.1665055);
   f_1010->SetSavedPoint(1207,0.1663001);
   f_1010->SetSavedPoint(1208,0.1660948);
   f_1010->SetSavedPoint(1209,0.1658894);
   f_1010->SetSavedPoint(1210,0.1656841);
   f_1010->SetSavedPoint(1211,0.1654787);
   f_1010->SetSavedPoint(1212,0.1652734);
   f_1010->SetSavedPoint(1213,0.165068);
   f_1010->SetSavedPoint(1214,0.1648627);
   f_1010->SetSavedPoint(1215,0.1646573);
   f_1010->SetSavedPoint(1216,0.1644384);
   f_1010->SetSavedPoint(1217,0.1642194);
   f_1010->SetSavedPoint(1218,0.1640004);
   f_1010->SetSavedPoint(1219,0.1637814);
   f_1010->SetSavedPoint(1220,0.1635624);
   f_1010->SetSavedPoint(1221,0.1633434);
   f_1010->SetSavedPoint(1222,0.1631245);
   f_1010->SetSavedPoint(1223,0.1629055);
   f_1010->SetSavedPoint(1224,0.1626865);
   f_1010->SetSavedPoint(1225,0.1624675);
   f_1010->SetSavedPoint(1226,0.1622267);
   f_1010->SetSavedPoint(1227,0.1619859);
   f_1010->SetSavedPoint(1228,0.161745);
   f_1010->SetSavedPoint(1229,0.1615042);
   f_1010->SetSavedPoint(1230,0.1612634);
   f_1010->SetSavedPoint(1231,0.1610225);
   f_1010->SetSavedPoint(1232,0.1607817);
   f_1010->SetSavedPoint(1233,0.1605409);
   f_1010->SetSavedPoint(1234,0.1603001);
   f_1010->SetSavedPoint(1235,0.1600592);
   f_1010->SetSavedPoint(1236,0.1598031);
   f_1010->SetSavedPoint(1237,0.1595469);
   f_1010->SetSavedPoint(1238,0.1592908);
   f_1010->SetSavedPoint(1239,0.1590347);
   f_1010->SetSavedPoint(1240,0.1587785);
   f_1010->SetSavedPoint(1241,0.1585224);
   f_1010->SetSavedPoint(1242,0.1582663);
   f_1010->SetSavedPoint(1243,0.1580101);
   f_1010->SetSavedPoint(1244,0.157754);
   f_1010->SetSavedPoint(1245,0.1574978);
   f_1010->SetSavedPoint(1246,0.157223);
   f_1010->SetSavedPoint(1247,0.1569482);
   f_1010->SetSavedPoint(1248,0.1566734);
   f_1010->SetSavedPoint(1249,0.1563985);
   f_1010->SetSavedPoint(1250,0.1561237);
   f_1010->SetSavedPoint(1251,0.1558489);
   f_1010->SetSavedPoint(1252,0.1555741);
   f_1010->SetSavedPoint(1253,0.1552992);
   f_1010->SetSavedPoint(1254,0.1550244);
   f_1010->SetSavedPoint(1255,0.1547496);
   f_1010->SetSavedPoint(1256,0.1544725);
   f_1010->SetSavedPoint(1257,0.1541955);
   f_1010->SetSavedPoint(1258,0.1539184);
   f_1010->SetSavedPoint(1259,0.1536413);
   f_1010->SetSavedPoint(1260,0.1533643);
   f_1010->SetSavedPoint(1261,0.1530872);
   f_1010->SetSavedPoint(1262,0.1528102);
   f_1010->SetSavedPoint(1263,0.1525331);
   f_1010->SetSavedPoint(1264,0.152256);
   f_1010->SetSavedPoint(1265,0.151979);
   f_1010->SetSavedPoint(1266,0.1517351);
   f_1010->SetSavedPoint(1267,0.1514912);
   f_1010->SetSavedPoint(1268,0.1512473);
   f_1010->SetSavedPoint(1269,0.1510034);
   f_1010->SetSavedPoint(1270,0.1507595);
   f_1010->SetSavedPoint(1271,0.1505156);
   f_1010->SetSavedPoint(1272,0.1502717);
   f_1010->SetSavedPoint(1273,0.1500278);
   f_1010->SetSavedPoint(1274,0.1497839);
   f_1010->SetSavedPoint(1275,0.14954);
   f_1010->SetSavedPoint(1276,0.1493321);
   f_1010->SetSavedPoint(1277,0.1491243);
   f_1010->SetSavedPoint(1278,0.1489164);
   f_1010->SetSavedPoint(1279,0.1487085);
   f_1010->SetSavedPoint(1280,0.1485006);
   f_1010->SetSavedPoint(1281,0.1482927);
   f_1010->SetSavedPoint(1282,0.1480848);
   f_1010->SetSavedPoint(1283,0.1478769);
   f_1010->SetSavedPoint(1284,0.147669);
   f_1010->SetSavedPoint(1285,0.1474611);
   f_1010->SetSavedPoint(1286,0.1472683);
   f_1010->SetSavedPoint(1287,0.1470754);
   f_1010->SetSavedPoint(1288,0.1468826);
   f_1010->SetSavedPoint(1289,0.1466897);
   f_1010->SetSavedPoint(1290,0.1464969);
   f_1010->SetSavedPoint(1291,0.146304);
   f_1010->SetSavedPoint(1292,0.1461112);
   f_1010->SetSavedPoint(1293,0.1459183);
   f_1010->SetSavedPoint(1294,0.1457255);
   f_1010->SetSavedPoint(1295,0.1455326);
   f_1010->SetSavedPoint(1296,0.1453378);
   f_1010->SetSavedPoint(1297,0.1451431);
   f_1010->SetSavedPoint(1298,0.1449483);
   f_1010->SetSavedPoint(1299,0.1447535);
   f_1010->SetSavedPoint(1300,0.1445587);
   f_1010->SetSavedPoint(1301,0.144364);
   f_1010->SetSavedPoint(1302,0.1441692);
   f_1010->SetSavedPoint(1303,0.1439744);
   f_1010->SetSavedPoint(1304,0.1437797);
   f_1010->SetSavedPoint(1305,0.1435849);
   f_1010->SetSavedPoint(1306,0.1433721);
   f_1010->SetSavedPoint(1307,0.1431593);
   f_1010->SetSavedPoint(1308,0.1429465);
   f_1010->SetSavedPoint(1309,0.1427336);
   f_1010->SetSavedPoint(1310,0.1425208);
   f_1010->SetSavedPoint(1311,0.142308);
   f_1010->SetSavedPoint(1312,0.1420952);
   f_1010->SetSavedPoint(1313,0.1418824);
   f_1010->SetSavedPoint(1314,0.1416696);
   f_1010->SetSavedPoint(1315,0.1414568);
   f_1010->SetSavedPoint(1316,0.1412338);
   f_1010->SetSavedPoint(1317,0.1410107);
   f_1010->SetSavedPoint(1318,0.1407877);
   f_1010->SetSavedPoint(1319,0.1405647);
   f_1010->SetSavedPoint(1320,0.1403417);
   f_1010->SetSavedPoint(1321,0.1401187);
   f_1010->SetSavedPoint(1322,0.1398957);
   f_1010->SetSavedPoint(1323,0.1396726);
   f_1010->SetSavedPoint(1324,0.1394496);
   f_1010->SetSavedPoint(1325,0.1392266);
   f_1010->SetSavedPoint(1326,0.1390224);
   f_1010->SetSavedPoint(1327,0.1388183);
   f_1010->SetSavedPoint(1328,0.1386141);
   f_1010->SetSavedPoint(1329,0.13841);
   f_1010->SetSavedPoint(1330,0.1382058);
   f_1010->SetSavedPoint(1331,0.1380016);
   f_1010->SetSavedPoint(1332,0.1377975);
   f_1010->SetSavedPoint(1333,0.1375933);
   f_1010->SetSavedPoint(1334,0.1373891);
   f_1010->SetSavedPoint(1335,0.137185);
   f_1010->SetSavedPoint(1336,0.1370066);
   f_1010->SetSavedPoint(1337,0.1368282);
   f_1010->SetSavedPoint(1338,0.1366498);
   f_1010->SetSavedPoint(1339,0.1364714);
   f_1010->SetSavedPoint(1340,0.136293);
   f_1010->SetSavedPoint(1341,0.1361146);
   f_1010->SetSavedPoint(1342,0.1359362);
   f_1010->SetSavedPoint(1343,0.1357577);
   f_1010->SetSavedPoint(1344,0.1355793);
   f_1010->SetSavedPoint(1345,0.1354009);
   f_1010->SetSavedPoint(1346,0.1352256);
   f_1010->SetSavedPoint(1347,0.1350503);
   f_1010->SetSavedPoint(1348,0.134875);
   f_1010->SetSavedPoint(1349,0.1346997);
   f_1010->SetSavedPoint(1350,0.1345244);
   f_1010->SetSavedPoint(1351,0.1343491);
   f_1010->SetSavedPoint(1352,0.1341738);
   f_1010->SetSavedPoint(1353,0.1339985);
   f_1010->SetSavedPoint(1354,0.1338232);
   f_1010->SetSavedPoint(1355,0.1336479);
   f_1010->SetSavedPoint(1356,0.1334561);
   f_1010->SetSavedPoint(1357,0.1332642);
   f_1010->SetSavedPoint(1358,0.1330724);
   f_1010->SetSavedPoint(1359,0.1328805);
   f_1010->SetSavedPoint(1360,0.1326887);
   f_1010->SetSavedPoint(1361,0.1324968);
   f_1010->SetSavedPoint(1362,0.132305);
   f_1010->SetSavedPoint(1363,0.1321131);
   f_1010->SetSavedPoint(1364,0.1319213);
   f_1010->SetSavedPoint(1365,0.1317294);
   f_1010->SetSavedPoint(1366,0.1315267);
   f_1010->SetSavedPoint(1367,0.1313239);
   f_1010->SetSavedPoint(1368,0.1311212);
   f_1010->SetSavedPoint(1369,0.1309185);
   f_1010->SetSavedPoint(1370,0.1307157);
   f_1010->SetSavedPoint(1371,0.130513);
   f_1010->SetSavedPoint(1372,0.1303102);
   f_1010->SetSavedPoint(1373,0.1301075);
   f_1010->SetSavedPoint(1374,0.1299048);
   f_1010->SetSavedPoint(1375,0.129702);
   f_1010->SetSavedPoint(1376,0.1295024);
   f_1010->SetSavedPoint(1377,0.1293027);
   f_1010->SetSavedPoint(1378,0.129103);
   f_1010->SetSavedPoint(1379,0.1289033);
   f_1010->SetSavedPoint(1380,0.1287036);
   f_1010->SetSavedPoint(1381,0.128504);
   f_1010->SetSavedPoint(1382,0.1283043);
   f_1010->SetSavedPoint(1383,0.1281046);
   f_1010->SetSavedPoint(1384,0.1279049);
   f_1010->SetSavedPoint(1385,0.1277053);
   f_1010->SetSavedPoint(1386,0.127515);
   f_1010->SetSavedPoint(1387,0.1273247);
   f_1010->SetSavedPoint(1388,0.1271345);
   f_1010->SetSavedPoint(1389,0.1269442);
   f_1010->SetSavedPoint(1390,0.1267539);
   f_1010->SetSavedPoint(1391,0.1265636);
   f_1010->SetSavedPoint(1392,0.1263734);
   f_1010->SetSavedPoint(1393,0.1261831);
   f_1010->SetSavedPoint(1394,0.1259928);
   f_1010->SetSavedPoint(1395,0.1258026);
   f_1010->SetSavedPoint(1396,0.1256143);
   f_1010->SetSavedPoint(1397,0.125426);
   f_1010->SetSavedPoint(1398,0.1252378);
   f_1010->SetSavedPoint(1399,0.1250495);
   f_1010->SetSavedPoint(1400,0.1248612);
   f_1010->SetSavedPoint(1401,0.1246729);
   f_1010->SetSavedPoint(1402,0.1244847);
   f_1010->SetSavedPoint(1403,0.1242964);
   f_1010->SetSavedPoint(1404,0.1241081);
   f_1010->SetSavedPoint(1405,0.1239199);
   f_1010->SetSavedPoint(1406,0.1237295);
   f_1010->SetSavedPoint(1407,0.1235392);
   f_1010->SetSavedPoint(1408,0.1233489);
   f_1010->SetSavedPoint(1409,0.1231586);
   f_1010->SetSavedPoint(1410,0.1229682);
   f_1010->SetSavedPoint(1411,0.1227779);
   f_1010->SetSavedPoint(1412,0.1225876);
   f_1010->SetSavedPoint(1413,0.1223973);
   f_1010->SetSavedPoint(1414,0.122207);
   f_1010->SetSavedPoint(1415,0.1220166);
   f_1010->SetSavedPoint(1416,0.1218314);
   f_1010->SetSavedPoint(1417,0.1216462);
   f_1010->SetSavedPoint(1418,0.121461);
   f_1010->SetSavedPoint(1419,0.1212758);
   f_1010->SetSavedPoint(1420,0.1210906);
   f_1010->SetSavedPoint(1421,0.1209053);
   f_1010->SetSavedPoint(1422,0.1207201);
   f_1010->SetSavedPoint(1423,0.1205349);
   f_1010->SetSavedPoint(1424,0.1203497);
   f_1010->SetSavedPoint(1425,0.1201645);
   f_1010->SetSavedPoint(1426,0.1199822);
   f_1010->SetSavedPoint(1427,0.1197999);
   f_1010->SetSavedPoint(1428,0.1196176);
   f_1010->SetSavedPoint(1429,0.1194353);
   f_1010->SetSavedPoint(1430,0.119253);
   f_1010->SetSavedPoint(1431,0.1190707);
   f_1010->SetSavedPoint(1432,0.1188884);
   f_1010->SetSavedPoint(1433,0.1187061);
   f_1010->SetSavedPoint(1434,0.1185238);
   f_1010->SetSavedPoint(1435,0.1183415);
   f_1010->SetSavedPoint(1436,0.1181571);
   f_1010->SetSavedPoint(1437,0.1179728);
   f_1010->SetSavedPoint(1438,0.1177884);
   f_1010->SetSavedPoint(1439,0.1176041);
   f_1010->SetSavedPoint(1440,0.1174197);
   f_1010->SetSavedPoint(1441,0.1172354);
   f_1010->SetSavedPoint(1442,0.117051);
   f_1010->SetSavedPoint(1443,0.1168667);
   f_1010->SetSavedPoint(1444,0.1166823);
   f_1010->SetSavedPoint(1445,0.116498);
   f_1010->SetSavedPoint(1446,0.1163213);
   f_1010->SetSavedPoint(1447,0.1161447);
   f_1010->SetSavedPoint(1448,0.115968);
   f_1010->SetSavedPoint(1449,0.1157913);
   f_1010->SetSavedPoint(1450,0.1156147);
   f_1010->SetSavedPoint(1451,0.115438);
   f_1010->SetSavedPoint(1452,0.1152614);
   f_1010->SetSavedPoint(1453,0.1150847);
   f_1010->SetSavedPoint(1454,0.114908);
   f_1010->SetSavedPoint(1455,0.1147314);
   f_1010->SetSavedPoint(1456,0.1145743);
   f_1010->SetSavedPoint(1457,0.1144172);
   f_1010->SetSavedPoint(1458,0.11426);
   f_1010->SetSavedPoint(1459,0.1141029);
   f_1010->SetSavedPoint(1460,0.1139458);
   f_1010->SetSavedPoint(1461,0.1137887);
   f_1010->SetSavedPoint(1462,0.1136316);
   f_1010->SetSavedPoint(1463,0.1134745);
   f_1010->SetSavedPoint(1464,0.1133174);
   f_1010->SetSavedPoint(1465,0.1131603);
   f_1010->SetSavedPoint(1466,0.1130181);
   f_1010->SetSavedPoint(1467,0.1128759);
   f_1010->SetSavedPoint(1468,0.1127337);
   f_1010->SetSavedPoint(1469,0.1125915);
   f_1010->SetSavedPoint(1470,0.1124493);
   f_1010->SetSavedPoint(1471,0.1123071);
   f_1010->SetSavedPoint(1472,0.1121649);
   f_1010->SetSavedPoint(1473,0.1120227);
   f_1010->SetSavedPoint(1474,0.1118805);
   f_1010->SetSavedPoint(1475,0.1117384);
   f_1010->SetSavedPoint(1476,0.1115865);
   f_1010->SetSavedPoint(1477,0.1114346);
   f_1010->SetSavedPoint(1478,0.1112827);
   f_1010->SetSavedPoint(1479,0.1111308);
   f_1010->SetSavedPoint(1480,0.1109789);
   f_1010->SetSavedPoint(1481,0.110827);
   f_1010->SetSavedPoint(1482,0.1106751);
   f_1010->SetSavedPoint(1483,0.1105232);
   f_1010->SetSavedPoint(1484,0.1103713);
   f_1010->SetSavedPoint(1485,0.1102194);
   f_1010->SetSavedPoint(1486,0.1100436);
   f_1010->SetSavedPoint(1487,0.1098677);
   f_1010->SetSavedPoint(1488,0.1096919);
   f_1010->SetSavedPoint(1489,0.1095161);
   f_1010->SetSavedPoint(1490,0.1093402);
   f_1010->SetSavedPoint(1491,0.1091644);
   f_1010->SetSavedPoint(1492,0.1089886);
   f_1010->SetSavedPoint(1493,0.1088127);
   f_1010->SetSavedPoint(1494,0.1086369);
   f_1010->SetSavedPoint(1495,0.1084611);
   f_1010->SetSavedPoint(1496,0.108278);
   f_1010->SetSavedPoint(1497,0.108095);
   f_1010->SetSavedPoint(1498,0.107912);
   f_1010->SetSavedPoint(1499,0.1077289);
   f_1010->SetSavedPoint(1500,0.1075459);
   f_1010->SetSavedPoint(1501,0.1073628);
   f_1010->SetSavedPoint(1502,0.1071798);
   f_1010->SetSavedPoint(1503,0.1069967);
   f_1010->SetSavedPoint(1504,0.1068137);
   f_1010->SetSavedPoint(1505,0.1066306);
   f_1010->SetSavedPoint(1506,0.106469);
   f_1010->SetSavedPoint(1507,0.1063074);
   f_1010->SetSavedPoint(1508,0.1061457);
   f_1010->SetSavedPoint(1509,0.1059841);
   f_1010->SetSavedPoint(1510,0.1058224);
   f_1010->SetSavedPoint(1511,0.1056608);
   f_1010->SetSavedPoint(1512,0.1054992);
   f_1010->SetSavedPoint(1513,0.1053375);
   f_1010->SetSavedPoint(1514,0.1051759);
   f_1010->SetSavedPoint(1515,0.1050142);
   f_1010->SetSavedPoint(1516,0.1048799);
   f_1010->SetSavedPoint(1517,0.1047455);
   f_1010->SetSavedPoint(1518,0.1046111);
   f_1010->SetSavedPoint(1519,0.1044767);
   f_1010->SetSavedPoint(1520,0.1043423);
   f_1010->SetSavedPoint(1521,0.104208);
   f_1010->SetSavedPoint(1522,0.1040736);
   f_1010->SetSavedPoint(1523,0.1039392);
   f_1010->SetSavedPoint(1524,0.1038048);
   f_1010->SetSavedPoint(1525,0.1036705);
   f_1010->SetSavedPoint(1526,0.1035379);
   f_1010->SetSavedPoint(1527,0.1034053);
   f_1010->SetSavedPoint(1528,0.1032727);
   f_1010->SetSavedPoint(1529,0.1031401);
   f_1010->SetSavedPoint(1530,0.1030076);
   f_1010->SetSavedPoint(1531,0.102875);
   f_1010->SetSavedPoint(1532,0.1027424);
   f_1010->SetSavedPoint(1533,0.1026098);
   f_1010->SetSavedPoint(1534,0.1024773);
   f_1010->SetSavedPoint(1535,0.1023447);
   f_1010->SetSavedPoint(1536,0.1021976);
   f_1010->SetSavedPoint(1537,0.1020505);
   f_1010->SetSavedPoint(1538,0.1019034);
   f_1010->SetSavedPoint(1539,0.1017564);
   f_1010->SetSavedPoint(1540,0.1016093);
   f_1010->SetSavedPoint(1541,0.1014622);
   f_1010->SetSavedPoint(1542,0.1013151);
   f_1010->SetSavedPoint(1543,0.1011681);
   f_1010->SetSavedPoint(1544,0.101021);
   f_1010->SetSavedPoint(1545,0.1008739);
   f_1010->SetSavedPoint(1546,0.1007184);
   f_1010->SetSavedPoint(1547,0.1005629);
   f_1010->SetSavedPoint(1548,0.1004074);
   f_1010->SetSavedPoint(1549,0.1002519);
   f_1010->SetSavedPoint(1550,0.1000964);
   f_1010->SetSavedPoint(1551,0.09994093);
   f_1010->SetSavedPoint(1552,0.09978544);
   f_1010->SetSavedPoint(1553,0.09962995);
   f_1010->SetSavedPoint(1554,0.09947445);
   f_1010->SetSavedPoint(1555,0.09931896);
   f_1010->SetSavedPoint(1556,0.0991631);
   f_1010->SetSavedPoint(1557,0.09900725);
   f_1010->SetSavedPoint(1558,0.09885139);
   f_1010->SetSavedPoint(1559,0.09869554);
   f_1010->SetSavedPoint(1560,0.09853968);
   f_1010->SetSavedPoint(1561,0.09838383);
   f_1010->SetSavedPoint(1562,0.09822797);
   f_1010->SetSavedPoint(1563,0.09807212);
   f_1010->SetSavedPoint(1564,0.09791626);
   f_1010->SetSavedPoint(1565,0.09776041);
   f_1010->SetSavedPoint(1566,0.0976096);
   f_1010->SetSavedPoint(1567,0.09745879);
   f_1010->SetSavedPoint(1568,0.09730798);
   f_1010->SetSavedPoint(1569,0.09715717);
   f_1010->SetSavedPoint(1570,0.09700636);
   f_1010->SetSavedPoint(1571,0.09685555);
   f_1010->SetSavedPoint(1572,0.09670474);
   f_1010->SetSavedPoint(1573,0.09655393);
   f_1010->SetSavedPoint(1574,0.09640312);
   f_1010->SetSavedPoint(1575,0.09625231);
   f_1010->SetSavedPoint(1576,0.09610818);
   f_1010->SetSavedPoint(1577,0.09596405);
   f_1010->SetSavedPoint(1578,0.09581991);
   f_1010->SetSavedPoint(1579,0.09567578);
   f_1010->SetSavedPoint(1580,0.09553165);
   f_1010->SetSavedPoint(1581,0.09538752);
   f_1010->SetSavedPoint(1582,0.09524338);
   f_1010->SetSavedPoint(1583,0.09509925);
   f_1010->SetSavedPoint(1584,0.09495512);
   f_1010->SetSavedPoint(1585,0.09481099);
   f_1010->SetSavedPoint(1586,0.09467126);
   f_1010->SetSavedPoint(1587,0.09453154);
   f_1010->SetSavedPoint(1588,0.09439182);
   f_1010->SetSavedPoint(1589,0.0942521);
   f_1010->SetSavedPoint(1590,0.09411238);
   f_1010->SetSavedPoint(1591,0.09397266);
   f_1010->SetSavedPoint(1592,0.09383294);
   f_1010->SetSavedPoint(1593,0.09369321);
   f_1010->SetSavedPoint(1594,0.09355349);
   f_1010->SetSavedPoint(1595,0.09341377);
   f_1010->SetSavedPoint(1596,0.09327318);
   f_1010->SetSavedPoint(1597,0.09313258);
   f_1010->SetSavedPoint(1598,0.09299198);
   f_1010->SetSavedPoint(1599,0.09285139);
   f_1010->SetSavedPoint(1600,0.09271079);
   f_1010->SetSavedPoint(1601,0.09257019);
   f_1010->SetSavedPoint(1602,0.0924296);
   f_1010->SetSavedPoint(1603,0.092289);
   f_1010->SetSavedPoint(1604,0.0921484);
   f_1010->SetSavedPoint(1605,0.09200781);
   f_1010->SetSavedPoint(1606,0.09187041);
   f_1010->SetSavedPoint(1607,0.09173301);
   f_1010->SetSavedPoint(1608,0.09159562);
   f_1010->SetSavedPoint(1609,0.09145822);
   f_1010->SetSavedPoint(1610,0.09132083);
   f_1010->SetSavedPoint(1611,0.09118343);
   f_1010->SetSavedPoint(1612,0.09104603);
   f_1010->SetSavedPoint(1613,0.09090864);
   f_1010->SetSavedPoint(1614,0.09077124);
   f_1010->SetSavedPoint(1615,0.09063385);
   f_1010->SetSavedPoint(1616,0.09050509);
   f_1010->SetSavedPoint(1617,0.09037634);
   f_1010->SetSavedPoint(1618,0.09024758);
   f_1010->SetSavedPoint(1619,0.09011883);
   f_1010->SetSavedPoint(1620,0.08999007);
   f_1010->SetSavedPoint(1621,0.08986132);
   f_1010->SetSavedPoint(1622,0.08973257);
   f_1010->SetSavedPoint(1623,0.08960381);
   f_1010->SetSavedPoint(1624,0.08947506);
   f_1010->SetSavedPoint(1625,0.0893463);
   f_1010->SetSavedPoint(1626,0.08920586);
   f_1010->SetSavedPoint(1627,0.08906542);
   f_1010->SetSavedPoint(1628,0.08892498);
   f_1010->SetSavedPoint(1629,0.08878453);
   f_1010->SetSavedPoint(1630,0.08864409);
   f_1010->SetSavedPoint(1631,0.08850365);
   f_1010->SetSavedPoint(1632,0.08836321);
   f_1010->SetSavedPoint(1633,0.08822276);
   f_1010->SetSavedPoint(1634,0.08808232);
   f_1010->SetSavedPoint(1635,0.08794188);
   f_1010->SetSavedPoint(1636,0.08779277);
   f_1010->SetSavedPoint(1637,0.08764367);
   f_1010->SetSavedPoint(1638,0.08749456);
   f_1010->SetSavedPoint(1639,0.08734546);
   f_1010->SetSavedPoint(1640,0.08719635);
   f_1010->SetSavedPoint(1641,0.08704724);
   f_1010->SetSavedPoint(1642,0.08689814);
   f_1010->SetSavedPoint(1643,0.08674903);
   f_1010->SetSavedPoint(1644,0.08659992);
   f_1010->SetSavedPoint(1645,0.08645082);
   f_1010->SetSavedPoint(1646,0.08632808);
   f_1010->SetSavedPoint(1647,0.08620534);
   f_1010->SetSavedPoint(1648,0.0860826);
   f_1010->SetSavedPoint(1649,0.08595987);
   f_1010->SetSavedPoint(1650,0.08583713);
   f_1010->SetSavedPoint(1651,0.08571439);
   f_1010->SetSavedPoint(1652,0.08559165);
   f_1010->SetSavedPoint(1653,0.08546891);
   f_1010->SetSavedPoint(1654,0.08534617);
   f_1010->SetSavedPoint(1655,0.08522344);
   f_1010->SetSavedPoint(1656,0.08512478);
   f_1010->SetSavedPoint(1657,0.08502612);
   f_1010->SetSavedPoint(1658,0.08492746);
   f_1010->SetSavedPoint(1659,0.0848288);
   f_1010->SetSavedPoint(1660,0.08473014);
   f_1010->SetSavedPoint(1661,0.08463148);
   f_1010->SetSavedPoint(1662,0.08453282);
   f_1010->SetSavedPoint(1663,0.08443416);
   f_1010->SetSavedPoint(1664,0.0843355);
   f_1010->SetSavedPoint(1665,0.08423684);
   f_1010->SetSavedPoint(1666,0.08413044);
   f_1010->SetSavedPoint(1667,0.08402404);
   f_1010->SetSavedPoint(1668,0.08391764);
   f_1010->SetSavedPoint(1669,0.08381124);
   f_1010->SetSavedPoint(1670,0.08370484);
   f_1010->SetSavedPoint(1671,0.08359843);
   f_1010->SetSavedPoint(1672,0.08349203);
   f_1010->SetSavedPoint(1673,0.08338563);
   f_1010->SetSavedPoint(1674,0.08327923);
   f_1010->SetSavedPoint(1675,0.08317283);
   f_1010->SetSavedPoint(1676,0.08304716);
   f_1010->SetSavedPoint(1677,0.0829215);
   f_1010->SetSavedPoint(1678,0.08279583);
   f_1010->SetSavedPoint(1679,0.08267016);
   f_1010->SetSavedPoint(1680,0.0825445);
   f_1010->SetSavedPoint(1681,0.08241883);
   f_1010->SetSavedPoint(1682,0.08229317);
   f_1010->SetSavedPoint(1683,0.0821675);
   f_1010->SetSavedPoint(1684,0.08204184);
   f_1010->SetSavedPoint(1685,0.08191617);
   f_1010->SetSavedPoint(1686,0.08177958);
   f_1010->SetSavedPoint(1687,0.08164298);
   f_1010->SetSavedPoint(1688,0.08150639);
   f_1010->SetSavedPoint(1689,0.0813698);
   f_1010->SetSavedPoint(1690,0.0812332);
   f_1010->SetSavedPoint(1691,0.08109661);
   f_1010->SetSavedPoint(1692,0.08096002);
   f_1010->SetSavedPoint(1693,0.08082342);
   f_1010->SetSavedPoint(1694,0.08068683);
   f_1010->SetSavedPoint(1695,0.08055024);
   f_1010->SetSavedPoint(1696,0.08041118);
   f_1010->SetSavedPoint(1697,0.08027212);
   f_1010->SetSavedPoint(1698,0.08013305);
   f_1010->SetSavedPoint(1699,0.07999399);
   f_1010->SetSavedPoint(1700,0.07985493);
   f_1010->SetSavedPoint(1701,0.07971587);
   f_1010->SetSavedPoint(1702,0.07957681);
   f_1010->SetSavedPoint(1703,0.07943775);
   f_1010->SetSavedPoint(1704,0.07929869);
   f_1010->SetSavedPoint(1705,0.07915963);
   f_1010->SetSavedPoint(1706,0.07903184);
   f_1010->SetSavedPoint(1707,0.07890405);
   f_1010->SetSavedPoint(1708,0.07877627);
   f_1010->SetSavedPoint(1709,0.07864848);
   f_1010->SetSavedPoint(1710,0.07852069);
   f_1010->SetSavedPoint(1711,0.0783929);
   f_1010->SetSavedPoint(1712,0.07826511);
   f_1010->SetSavedPoint(1713,0.07813732);
   f_1010->SetSavedPoint(1714,0.07800953);
   f_1010->SetSavedPoint(1715,0.07788174);
   f_1010->SetSavedPoint(1716,0.07777692);
   f_1010->SetSavedPoint(1717,0.07767209);
   f_1010->SetSavedPoint(1718,0.07756727);
   f_1010->SetSavedPoint(1719,0.07746244);
   f_1010->SetSavedPoint(1720,0.07735762);
   f_1010->SetSavedPoint(1721,0.07725279);
   f_1010->SetSavedPoint(1722,0.07714797);
   f_1010->SetSavedPoint(1723,0.07704314);
   f_1010->SetSavedPoint(1724,0.07693832);
   f_1010->SetSavedPoint(1725,0.07683349);
   f_1010->SetSavedPoint(1726,0.07674245);
   f_1010->SetSavedPoint(1727,0.07665141);
   f_1010->SetSavedPoint(1728,0.07656036);
   f_1010->SetSavedPoint(1729,0.07646932);
   f_1010->SetSavedPoint(1730,0.07637827);
   f_1010->SetSavedPoint(1731,0.07628723);
   f_1010->SetSavedPoint(1732,0.07619618);
   f_1010->SetSavedPoint(1733,0.07610514);
   f_1010->SetSavedPoint(1734,0.07601409);
   f_1010->SetSavedPoint(1735,0.07592305);
   f_1010->SetSavedPoint(1736,0.0758307);
   f_1010->SetSavedPoint(1737,0.07573835);
   f_1010->SetSavedPoint(1738,0.075646);
   f_1010->SetSavedPoint(1739,0.07555365);
   f_1010->SetSavedPoint(1740,0.0754613);
   f_1010->SetSavedPoint(1741,0.07536895);
   f_1010->SetSavedPoint(1742,0.0752766);
   f_1010->SetSavedPoint(1743,0.07518426);
   f_1010->SetSavedPoint(1744,0.07509191);
   f_1010->SetSavedPoint(1745,0.07499956);
   f_1010->SetSavedPoint(1746,0.07489151);
   f_1010->SetSavedPoint(1747,0.07478346);
   f_1010->SetSavedPoint(1748,0.07467541);
   f_1010->SetSavedPoint(1749,0.07456736);
   f_1010->SetSavedPoint(1750,0.07445931);
   f_1010->SetSavedPoint(1751,0.07435125);
   f_1010->SetSavedPoint(1752,0.0742432);
   f_1010->SetSavedPoint(1753,0.07413515);
   f_1010->SetSavedPoint(1754,0.0740271);
   f_1010->SetSavedPoint(1755,0.07391905);
   f_1010->SetSavedPoint(1756,0.07379733);
   f_1010->SetSavedPoint(1757,0.07367561);
   f_1010->SetSavedPoint(1758,0.07355389);
   f_1010->SetSavedPoint(1759,0.07343216);
   f_1010->SetSavedPoint(1760,0.07331044);
   f_1010->SetSavedPoint(1761,0.07318872);
   f_1010->SetSavedPoint(1762,0.07306699);
   f_1010->SetSavedPoint(1763,0.07294527);
   f_1010->SetSavedPoint(1764,0.07282355);
   f_1010->SetSavedPoint(1765,0.07270182);
   f_1010->SetSavedPoint(1766,0.07258605);
   f_1010->SetSavedPoint(1767,0.07247028);
   f_1010->SetSavedPoint(1768,0.0723545);
   f_1010->SetSavedPoint(1769,0.07223873);
   f_1010->SetSavedPoint(1770,0.07212295);
   f_1010->SetSavedPoint(1771,0.07200718);
   f_1010->SetSavedPoint(1772,0.0718914);
   f_1010->SetSavedPoint(1773,0.07177563);
   f_1010->SetSavedPoint(1774,0.07165985);
   f_1010->SetSavedPoint(1775,0.07154408);
   f_1010->SetSavedPoint(1776,0.07144442);
   f_1010->SetSavedPoint(1777,0.07134476);
   f_1010->SetSavedPoint(1778,0.07124509);
   f_1010->SetSavedPoint(1779,0.07114543);
   f_1010->SetSavedPoint(1780,0.07104577);
   f_1010->SetSavedPoint(1781,0.07094611);
   f_1010->SetSavedPoint(1782,0.07084645);
   f_1010->SetSavedPoint(1783,0.07074679);
   f_1010->SetSavedPoint(1784,0.07064712);
   f_1010->SetSavedPoint(1785,0.07054746);
   f_1010->SetSavedPoint(1786,0.07045762);
   f_1010->SetSavedPoint(1787,0.07036778);
   f_1010->SetSavedPoint(1788,0.07027793);
   f_1010->SetSavedPoint(1789,0.07018809);
   f_1010->SetSavedPoint(1790,0.07009825);
   f_1010->SetSavedPoint(1791,0.07000841);
   f_1010->SetSavedPoint(1792,0.06991856);
   f_1010->SetSavedPoint(1793,0.06982872);
   f_1010->SetSavedPoint(1794,0.06973888);
   f_1010->SetSavedPoint(1795,0.06964904);
   f_1010->SetSavedPoint(1796,0.06955463);
   f_1010->SetSavedPoint(1797,0.06946021);
   f_1010->SetSavedPoint(1798,0.0693658);
   f_1010->SetSavedPoint(1799,0.06927139);
   f_1010->SetSavedPoint(1800,0.06917698);
   f_1010->SetSavedPoint(1801,0.06908256);
   f_1010->SetSavedPoint(1802,0.06898815);
   f_1010->SetSavedPoint(1803,0.06889374);
   f_1010->SetSavedPoint(1804,0.06879933);
   f_1010->SetSavedPoint(1805,0.06870491);
   f_1010->SetSavedPoint(1806,0.0686049);
   f_1010->SetSavedPoint(1807,0.06850489);
   f_1010->SetSavedPoint(1808,0.06840488);
   f_1010->SetSavedPoint(1809,0.06830487);
   f_1010->SetSavedPoint(1810,0.06820486);
   f_1010->SetSavedPoint(1811,0.06810484);
   f_1010->SetSavedPoint(1812,0.06800483);
   f_1010->SetSavedPoint(1813,0.06790482);
   f_1010->SetSavedPoint(1814,0.06780481);
   f_1010->SetSavedPoint(1815,0.0677048);
   f_1010->SetSavedPoint(1816,0.06759949);
   f_1010->SetSavedPoint(1817,0.06749419);
   f_1010->SetSavedPoint(1818,0.06738888);
   f_1010->SetSavedPoint(1819,0.06728358);
   f_1010->SetSavedPoint(1820,0.06717827);
   f_1010->SetSavedPoint(1821,0.06707297);
   f_1010->SetSavedPoint(1822,0.06696766);
   f_1010->SetSavedPoint(1823,0.06686236);
   f_1010->SetSavedPoint(1824,0.06675705);
   f_1010->SetSavedPoint(1825,0.06665175);
   f_1010->SetSavedPoint(1826,0.06654837);
   f_1010->SetSavedPoint(1827,0.06644499);
   f_1010->SetSavedPoint(1828,0.06634162);
   f_1010->SetSavedPoint(1829,0.06623824);
   f_1010->SetSavedPoint(1830,0.06613486);
   f_1010->SetSavedPoint(1831,0.06603149);
   f_1010->SetSavedPoint(1832,0.06592811);
   f_1010->SetSavedPoint(1833,0.06582473);
   f_1010->SetSavedPoint(1834,0.06572135);
   f_1010->SetSavedPoint(1835,0.06561798);
   f_1010->SetSavedPoint(1836,0.06553411);
   f_1010->SetSavedPoint(1837,0.06545024);
   f_1010->SetSavedPoint(1838,0.06536637);
   f_1010->SetSavedPoint(1839,0.0652825);
   f_1010->SetSavedPoint(1840,0.06519863);
   f_1010->SetSavedPoint(1841,0.06511477);
   f_1010->SetSavedPoint(1842,0.0650309);
   f_1010->SetSavedPoint(1843,0.06494703);
   f_1010->SetSavedPoint(1844,0.06486316);
   f_1010->SetSavedPoint(1845,0.06477929);
   f_1010->SetSavedPoint(1846,0.06470542);
   f_1010->SetSavedPoint(1847,0.06463155);
   f_1010->SetSavedPoint(1848,0.06455769);
   f_1010->SetSavedPoint(1849,0.06448382);
   f_1010->SetSavedPoint(1850,0.06440995);
   f_1010->SetSavedPoint(1851,0.06433608);
   f_1010->SetSavedPoint(1852,0.06426221);
   f_1010->SetSavedPoint(1853,0.06418835);
   f_1010->SetSavedPoint(1854,0.06411448);
   f_1010->SetSavedPoint(1855,0.06404061);
   f_1010->SetSavedPoint(1856,0.06395306);
   f_1010->SetSavedPoint(1857,0.06386551);
   f_1010->SetSavedPoint(1858,0.06377796);
   f_1010->SetSavedPoint(1859,0.06369041);
   f_1010->SetSavedPoint(1860,0.06360286);
   f_1010->SetSavedPoint(1861,0.06351531);
   f_1010->SetSavedPoint(1862,0.06342776);
   f_1010->SetSavedPoint(1863,0.06334021);
   f_1010->SetSavedPoint(1864,0.06325266);
   f_1010->SetSavedPoint(1865,0.0631651);
   f_1010->SetSavedPoint(1866,0.06306675);
   f_1010->SetSavedPoint(1867,0.0629684);
   f_1010->SetSavedPoint(1868,0.06287005);
   f_1010->SetSavedPoint(1869,0.0627717);
   f_1010->SetSavedPoint(1870,0.06267335);
   f_1010->SetSavedPoint(1871,0.062575);
   f_1010->SetSavedPoint(1872,0.06247665);
   f_1010->SetSavedPoint(1873,0.06237829);
   f_1010->SetSavedPoint(1874,0.06227994);
   f_1010->SetSavedPoint(1875,0.06218159);
   f_1010->SetSavedPoint(1876,0.06208929);
   f_1010->SetSavedPoint(1877,0.06199699);
   f_1010->SetSavedPoint(1878,0.06190469);
   f_1010->SetSavedPoint(1879,0.06181239);
   f_1010->SetSavedPoint(1880,0.06172009);
   f_1010->SetSavedPoint(1881,0.06162779);
   f_1010->SetSavedPoint(1882,0.06153549);
   f_1010->SetSavedPoint(1883,0.06144319);
   f_1010->SetSavedPoint(1884,0.06135089);
   f_1010->SetSavedPoint(1885,0.06125859);
   f_1010->SetSavedPoint(1886,0.06117015);
   f_1010->SetSavedPoint(1887,0.06108172);
   f_1010->SetSavedPoint(1888,0.06099329);
   f_1010->SetSavedPoint(1889,0.06090485);
   f_1010->SetSavedPoint(1890,0.06081642);
   f_1010->SetSavedPoint(1891,0.06072799);
   f_1010->SetSavedPoint(1892,0.06063955);
   f_1010->SetSavedPoint(1893,0.06055112);
   f_1010->SetSavedPoint(1894,0.06046269);
   f_1010->SetSavedPoint(1895,0.06037426);
   f_1010->SetSavedPoint(1896,0.06027946);
   f_1010->SetSavedPoint(1897,0.06018467);
   f_1010->SetSavedPoint(1898,0.06008988);
   f_1010->SetSavedPoint(1899,0.05999509);
   f_1010->SetSavedPoint(1900,0.0599003);
   f_1010->SetSavedPoint(1901,0.05980551);
   f_1010->SetSavedPoint(1902,0.05971072);
   f_1010->SetSavedPoint(1903,0.05961593);
   f_1010->SetSavedPoint(1904,0.05952114);
   f_1010->SetSavedPoint(1905,0.05942635);
   f_1010->SetSavedPoint(1906,0.05932578);
   f_1010->SetSavedPoint(1907,0.05922522);
   f_1010->SetSavedPoint(1908,0.05912465);
   f_1010->SetSavedPoint(1909,0.05902408);
   f_1010->SetSavedPoint(1910,0.05892352);
   f_1010->SetSavedPoint(1911,0.05882295);
   f_1010->SetSavedPoint(1912,0.05872239);
   f_1010->SetSavedPoint(1913,0.05862182);
   f_1010->SetSavedPoint(1914,0.05852125);
   f_1010->SetSavedPoint(1915,0.05842069);
   f_1010->SetSavedPoint(1916,0.05832257);
   f_1010->SetSavedPoint(1917,0.05822445);
   f_1010->SetSavedPoint(1918,0.05812633);
   f_1010->SetSavedPoint(1919,0.05802821);
   f_1010->SetSavedPoint(1920,0.05793009);
   f_1010->SetSavedPoint(1921,0.05783198);
   f_1010->SetSavedPoint(1922,0.05773386);
   f_1010->SetSavedPoint(1923,0.05763574);
   f_1010->SetSavedPoint(1924,0.05753762);
   f_1010->SetSavedPoint(1925,0.0574395);
   f_1010->SetSavedPoint(1926,0.05734957);
   f_1010->SetSavedPoint(1927,0.05725965);
   f_1010->SetSavedPoint(1928,0.05716972);
   f_1010->SetSavedPoint(1929,0.05707979);
   f_1010->SetSavedPoint(1930,0.05698986);
   f_1010->SetSavedPoint(1931,0.05689993);
   f_1010->SetSavedPoint(1932,0.05681);
   f_1010->SetSavedPoint(1933,0.05672008);
   f_1010->SetSavedPoint(1934,0.05663015);
   f_1010->SetSavedPoint(1935,0.05654022);
   f_1010->SetSavedPoint(1936,0.05645795);
   f_1010->SetSavedPoint(1937,0.05637569);
   f_1010->SetSavedPoint(1938,0.05629342);
   f_1010->SetSavedPoint(1939,0.05621116);
   f_1010->SetSavedPoint(1940,0.05612889);
   f_1010->SetSavedPoint(1941,0.05604663);
   f_1010->SetSavedPoint(1942,0.05596436);
   f_1010->SetSavedPoint(1943,0.0558821);
   f_1010->SetSavedPoint(1944,0.05579983);
   f_1010->SetSavedPoint(1945,0.05571757);
   f_1010->SetSavedPoint(1946,0.05563741);
   f_1010->SetSavedPoint(1947,0.05555725);
   f_1010->SetSavedPoint(1948,0.0554771);
   f_1010->SetSavedPoint(1949,0.05539694);
   f_1010->SetSavedPoint(1950,0.05531679);
   f_1010->SetSavedPoint(1951,0.05523663);
   f_1010->SetSavedPoint(1952,0.05515647);
   f_1010->SetSavedPoint(1953,0.05507632);
   f_1010->SetSavedPoint(1954,0.05499616);
   f_1010->SetSavedPoint(1955,0.054916);
   f_1010->SetSavedPoint(1956,0.05484229);
   f_1010->SetSavedPoint(1957,0.05476858);
   f_1010->SetSavedPoint(1958,0.05469487);
   f_1010->SetSavedPoint(1959,0.05462116);
   f_1010->SetSavedPoint(1960,0.05454744);
   f_1010->SetSavedPoint(1961,0.05447373);
   f_1010->SetSavedPoint(1962,0.05440002);
   f_1010->SetSavedPoint(1963,0.05432631);
   f_1010->SetSavedPoint(1964,0.0542526);
   f_1010->SetSavedPoint(1965,0.05417889);
   f_1010->SetSavedPoint(1966,0.05411002);
   f_1010->SetSavedPoint(1967,0.05404116);
   f_1010->SetSavedPoint(1968,0.05397229);
   f_1010->SetSavedPoint(1969,0.05390343);
   f_1010->SetSavedPoint(1970,0.05383456);
   f_1010->SetSavedPoint(1971,0.0537657);
   f_1010->SetSavedPoint(1972,0.05369683);
   f_1010->SetSavedPoint(1973,0.05362797);
   f_1010->SetSavedPoint(1974,0.0535591);
   f_1010->SetSavedPoint(1975,0.05349024);
   f_1010->SetSavedPoint(1976,0.05341196);
   f_1010->SetSavedPoint(1977,0.05333369);
   f_1010->SetSavedPoint(1978,0.05325542);
   f_1010->SetSavedPoint(1979,0.05317714);
   f_1010->SetSavedPoint(1980,0.05309887);
   f_1010->SetSavedPoint(1981,0.0530206);
   f_1010->SetSavedPoint(1982,0.05294232);
   f_1010->SetSavedPoint(1983,0.05286405);
   f_1010->SetSavedPoint(1984,0.05278578);
   f_1010->SetSavedPoint(1985,0.0527075);
   f_1010->SetSavedPoint(1986,0.0526247);
   f_1010->SetSavedPoint(1987,0.05254189);
   f_1010->SetSavedPoint(1988,0.05245908);
   f_1010->SetSavedPoint(1989,0.05237628);
   f_1010->SetSavedPoint(1990,0.05229347);
   f_1010->SetSavedPoint(1991,0.05221066);
   f_1010->SetSavedPoint(1992,0.05212786);
   f_1010->SetSavedPoint(1993,0.05204505);
   f_1010->SetSavedPoint(1994,0.05196224);
   f_1010->SetSavedPoint(1995,0.05187944);
   f_1010->SetSavedPoint(1996,0.05180078);
   f_1010->SetSavedPoint(1997,0.05172212);
   f_1010->SetSavedPoint(1998,0.05164346);
   f_1010->SetSavedPoint(1999,0.0515648);
   f_1010->SetSavedPoint(2000,0.05148614);
   f_1010->SetSavedPoint(2001,0.05140749);
   f_1010->SetSavedPoint(2002,0.05132883);
   f_1010->SetSavedPoint(2003,0.05125017);
   f_1010->SetSavedPoint(2004,0.05117151);
   f_1010->SetSavedPoint(2005,0.05109285);
   f_1010->SetSavedPoint(2006,0.05101172);
   f_1010->SetSavedPoint(2007,0.05093058);
   f_1010->SetSavedPoint(2008,0.05084945);
   f_1010->SetSavedPoint(2009,0.05076831);
   f_1010->SetSavedPoint(2010,0.05068718);
   f_1010->SetSavedPoint(2011,0.05060604);
   f_1010->SetSavedPoint(2012,0.05052491);
   f_1010->SetSavedPoint(2013,0.05044377);
   f_1010->SetSavedPoint(2014,0.05036264);
   f_1010->SetSavedPoint(2015,0.0502815);
   f_1010->SetSavedPoint(2016,0.05020105);
   f_1010->SetSavedPoint(2017,0.05012059);
   f_1010->SetSavedPoint(2018,0.05004013);
   f_1010->SetSavedPoint(2019,0.04995967);
   f_1010->SetSavedPoint(2020,0.04987921);
   f_1010->SetSavedPoint(2021,0.04979875);
   f_1010->SetSavedPoint(2022,0.04971829);
   f_1010->SetSavedPoint(2023,0.04963783);
   f_1010->SetSavedPoint(2024,0.04955737);
   f_1010->SetSavedPoint(2025,0.04947692);
   f_1010->SetSavedPoint(2026,0.04941124);
   f_1010->SetSavedPoint(2027,0.04934557);
   f_1010->SetSavedPoint(2028,0.0492799);
   f_1010->SetSavedPoint(2029,0.04921423);
   f_1010->SetSavedPoint(2030,0.04914855);
   f_1010->SetSavedPoint(2031,0.04908288);
   f_1010->SetSavedPoint(2032,0.04901721);
   f_1010->SetSavedPoint(2033,0.04895154);
   f_1010->SetSavedPoint(2034,0.04888586);
   f_1010->SetSavedPoint(2035,0.04882019);
   f_1010->SetSavedPoint(2036,0.04876735);
   f_1010->SetSavedPoint(2037,0.04871451);
   f_1010->SetSavedPoint(2038,0.04866167);
   f_1010->SetSavedPoint(2039,0.04860883);
   f_1010->SetSavedPoint(2040,0.04855599);
   f_1010->SetSavedPoint(2041,0.04850315);
   f_1010->SetSavedPoint(2042,0.04845031);
   f_1010->SetSavedPoint(2043,0.04839747);
   f_1010->SetSavedPoint(2044,0.04834463);
   f_1010->SetSavedPoint(2045,0.04829179);
   f_1010->SetSavedPoint(2046,0.04822216);
   f_1010->SetSavedPoint(2047,0.04815252);
   f_1010->SetSavedPoint(2048,0.04808289);
   f_1010->SetSavedPoint(2049,0.04801325);
   f_1010->SetSavedPoint(2050,0.04794361);
   f_1010->SetSavedPoint(2051,0.04787398);
   f_1010->SetSavedPoint(2052,0.04780434);
   f_1010->SetSavedPoint(2053,0.04773471);
   f_1010->SetSavedPoint(2054,0.04766507);
   f_1010->SetSavedPoint(2055,0.04759543);
   f_1010->SetSavedPoint(2056,0.04749556);
   f_1010->SetSavedPoint(2057,0.04739569);
   f_1010->SetSavedPoint(2058,0.04729582);
   f_1010->SetSavedPoint(2059,0.04719595);
   f_1010->SetSavedPoint(2060,0.04709607);
   f_1010->SetSavedPoint(2061,0.0469962);
   f_1010->SetSavedPoint(2062,0.04689633);
   f_1010->SetSavedPoint(2063,0.04679646);
   f_1010->SetSavedPoint(2064,0.04669659);
   f_1010->SetSavedPoint(2065,0.04659671);
   f_1010->SetSavedPoint(2066,0.04649632);
   f_1010->SetSavedPoint(2067,0.04639592);
   f_1010->SetSavedPoint(2068,0.04629552);
   f_1010->SetSavedPoint(2069,0.04619512);
   f_1010->SetSavedPoint(2070,0.04609472);
   f_1010->SetSavedPoint(2071,0.04599432);
   f_1010->SetSavedPoint(2072,0.04589393);
   f_1010->SetSavedPoint(2073,0.04579353);
   f_1010->SetSavedPoint(2074,0.04569313);
   f_1010->SetSavedPoint(2075,0.04559273);
   f_1010->SetSavedPoint(2076,0.04552192);
   f_1010->SetSavedPoint(2077,0.04545111);
   f_1010->SetSavedPoint(2078,0.0453803);
   f_1010->SetSavedPoint(2079,0.04530949);
   f_1010->SetSavedPoint(2080,0.04523868);
   f_1010->SetSavedPoint(2081,0.04516787);
   f_1010->SetSavedPoint(2082,0.04509706);
   f_1010->SetSavedPoint(2083,0.04502625);
   f_1010->SetSavedPoint(2084,0.04495544);
   f_1010->SetSavedPoint(2085,0.04488463);
   f_1010->SetSavedPoint(2086,0.04483663);
   f_1010->SetSavedPoint(2087,0.04478862);
   f_1010->SetSavedPoint(2088,0.04474062);
   f_1010->SetSavedPoint(2089,0.04469262);
   f_1010->SetSavedPoint(2090,0.04464462);
   f_1010->SetSavedPoint(2091,0.04459661);
   f_1010->SetSavedPoint(2092,0.04454861);
   f_1010->SetSavedPoint(2093,0.04450061);
   f_1010->SetSavedPoint(2094,0.0444526);
   f_1010->SetSavedPoint(2095,0.0444046);
   f_1010->SetSavedPoint(2096,0.04435145);
   f_1010->SetSavedPoint(2097,0.04429829);
   f_1010->SetSavedPoint(2098,0.04424514);
   f_1010->SetSavedPoint(2099,0.04419198);
   f_1010->SetSavedPoint(2100,0.04413883);
   f_1010->SetSavedPoint(2101,0.04408567);
   f_1010->SetSavedPoint(2102,0.04403252);
   f_1010->SetSavedPoint(2103,0.04397936);
   f_1010->SetSavedPoint(2104,0.04392621);
   f_1010->SetSavedPoint(2105,0.04387305);
   f_1010->SetSavedPoint(2106,0.04380833);
   f_1010->SetSavedPoint(2107,0.04374361);
   f_1010->SetSavedPoint(2108,0.04367889);
   f_1010->SetSavedPoint(2109,0.04361417);
   f_1010->SetSavedPoint(2110,0.04354945);
   f_1010->SetSavedPoint(2111,0.04348473);
   f_1010->SetSavedPoint(2112,0.04342001);
   f_1010->SetSavedPoint(2113,0.04335528);
   f_1010->SetSavedPoint(2114,0.04329056);
   f_1010->SetSavedPoint(2115,0.04322584);
   f_1010->SetSavedPoint(2116,0.04316083);
   f_1010->SetSavedPoint(2117,0.04309582);
   f_1010->SetSavedPoint(2118,0.0430308);
   f_1010->SetSavedPoint(2119,0.04296579);
   f_1010->SetSavedPoint(2120,0.04290078);
   f_1010->SetSavedPoint(2121,0.04283576);
   f_1010->SetSavedPoint(2122,0.04277075);
   f_1010->SetSavedPoint(2123,0.04270574);
   f_1010->SetSavedPoint(2124,0.04264073);
   f_1010->SetSavedPoint(2125,0.04257571);
   f_1010->SetSavedPoint(2126,0.04251078);
   f_1010->SetSavedPoint(2127,0.04244585);
   f_1010->SetSavedPoint(2128,0.04238091);
   f_1010->SetSavedPoint(2129,0.04231598);
   f_1010->SetSavedPoint(2130,0.04225105);
   f_1010->SetSavedPoint(2131,0.04218611);
   f_1010->SetSavedPoint(2132,0.04212118);
   f_1010->SetSavedPoint(2133,0.04205625);
   f_1010->SetSavedPoint(2134,0.04199131);
   f_1010->SetSavedPoint(2135,0.04192638);
   f_1010->SetSavedPoint(2136,0.04185835);
   f_1010->SetSavedPoint(2137,0.04179033);
   f_1010->SetSavedPoint(2138,0.04172231);
   f_1010->SetSavedPoint(2139,0.04165428);
   f_1010->SetSavedPoint(2140,0.04158626);
   f_1010->SetSavedPoint(2141,0.04151823);
   f_1010->SetSavedPoint(2142,0.04145021);
   f_1010->SetSavedPoint(2143,0.04138219);
   f_1010->SetSavedPoint(2144,0.04131416);
   f_1010->SetSavedPoint(2145,0.04124614);
   f_1010->SetSavedPoint(2146,0.04118206);
   f_1010->SetSavedPoint(2147,0.04111799);
   f_1010->SetSavedPoint(2148,0.04105391);
   f_1010->SetSavedPoint(2149,0.04098984);
   f_1010->SetSavedPoint(2150,0.04092576);
   f_1010->SetSavedPoint(2151,0.04086168);
   f_1010->SetSavedPoint(2152,0.04079761);
   f_1010->SetSavedPoint(2153,0.04073353);
   f_1010->SetSavedPoint(2154,0.04066946);
   f_1010->SetSavedPoint(2155,0.04060538);
   f_1010->SetSavedPoint(2156,0.04055489);
   f_1010->SetSavedPoint(2157,0.04050439);
   f_1010->SetSavedPoint(2158,0.0404539);
   f_1010->SetSavedPoint(2159,0.0404034);
   f_1010->SetSavedPoint(2160,0.04035291);
   f_1010->SetSavedPoint(2161,0.04030241);
   f_1010->SetSavedPoint(2162,0.04025192);
   f_1010->SetSavedPoint(2163,0.04020142);
   f_1010->SetSavedPoint(2164,0.04015093);
   f_1010->SetSavedPoint(2165,0.04010043);
   f_1010->SetSavedPoint(2166,0.04005306);
   f_1010->SetSavedPoint(2167,0.04000569);
   f_1010->SetSavedPoint(2168,0.03995832);
   f_1010->SetSavedPoint(2169,0.03991095);
   f_1010->SetSavedPoint(2170,0.03986358);
   f_1010->SetSavedPoint(2171,0.03981621);
   f_1010->SetSavedPoint(2172,0.03976883);
   f_1010->SetSavedPoint(2173,0.03972146);
   f_1010->SetSavedPoint(2174,0.03967409);
   f_1010->SetSavedPoint(2175,0.03962672);
   f_1010->SetSavedPoint(2176,0.03956493);
   f_1010->SetSavedPoint(2177,0.03950315);
   f_1010->SetSavedPoint(2178,0.03944136);
   f_1010->SetSavedPoint(2179,0.03937957);
   f_1010->SetSavedPoint(2180,0.03931778);
   f_1010->SetSavedPoint(2181,0.039256);
   f_1010->SetSavedPoint(2182,0.03919421);
   f_1010->SetSavedPoint(2183,0.03913242);
   f_1010->SetSavedPoint(2184,0.03907063);
   f_1010->SetSavedPoint(2185,0.03900885);
   f_1010->SetSavedPoint(2186,0.03893896);
   f_1010->SetSavedPoint(2187,0.03886908);
   f_1010->SetSavedPoint(2188,0.0387992);
   f_1010->SetSavedPoint(2189,0.03872932);
   f_1010->SetSavedPoint(2190,0.03865943);
   f_1010->SetSavedPoint(2191,0.03858955);
   f_1010->SetSavedPoint(2192,0.03851967);
   f_1010->SetSavedPoint(2193,0.03844979);
   f_1010->SetSavedPoint(2194,0.0383799);
   f_1010->SetSavedPoint(2195,0.03831002);
   f_1010->SetSavedPoint(2196,0.03824976);
   f_1010->SetSavedPoint(2197,0.03818951);
   f_1010->SetSavedPoint(2198,0.03812925);
   f_1010->SetSavedPoint(2199,0.038069);
   f_1010->SetSavedPoint(2200,0.03800874);
   f_1010->SetSavedPoint(2201,0.03794848);
   f_1010->SetSavedPoint(2202,0.03788823);
   f_1010->SetSavedPoint(2203,0.03782797);
   f_1010->SetSavedPoint(2204,0.03776771);
   f_1010->SetSavedPoint(2205,0.03770746);
   f_1010->SetSavedPoint(2206,0.03766236);
   f_1010->SetSavedPoint(2207,0.03761725);
   f_1010->SetSavedPoint(2208,0.03757215);
   f_1010->SetSavedPoint(2209,0.03752705);
   f_1010->SetSavedPoint(2210,0.03748195);
   f_1010->SetSavedPoint(2211,0.03743685);
   f_1010->SetSavedPoint(2212,0.03739174);
   f_1010->SetSavedPoint(2213,0.03734664);
   f_1010->SetSavedPoint(2214,0.03730154);
   f_1010->SetSavedPoint(2215,0.03725644);
   f_1010->SetSavedPoint(2216,0.03722072);
   f_1010->SetSavedPoint(2217,0.037185);
   f_1010->SetSavedPoint(2218,0.03714929);
   f_1010->SetSavedPoint(2219,0.03711357);
   f_1010->SetSavedPoint(2220,0.03707785);
   f_1010->SetSavedPoint(2221,0.03704213);
   f_1010->SetSavedPoint(2222,0.03700642);
   f_1010->SetSavedPoint(2223,0.0369707);
   f_1010->SetSavedPoint(2224,0.03693498);
   f_1010->SetSavedPoint(2225,0.03689926);
   f_1010->SetSavedPoint(2226,0.03685966);
   f_1010->SetSavedPoint(2227,0.03682006);
   f_1010->SetSavedPoint(2228,0.03678047);
   f_1010->SetSavedPoint(2229,0.03674087);
   f_1010->SetSavedPoint(2230,0.03670127);
   f_1010->SetSavedPoint(2231,0.03666167);
   f_1010->SetSavedPoint(2232,0.03662207);
   f_1010->SetSavedPoint(2233,0.03658247);
   f_1010->SetSavedPoint(2234,0.03654287);
   f_1010->SetSavedPoint(2235,0.03650327);
   f_1010->SetSavedPoint(2236,0.03644788);
   f_1010->SetSavedPoint(2237,0.03639249);
   f_1010->SetSavedPoint(2238,0.03633709);
   f_1010->SetSavedPoint(2239,0.0362817);
   f_1010->SetSavedPoint(2240,0.0362263);
   f_1010->SetSavedPoint(2241,0.03617091);
   f_1010->SetSavedPoint(2242,0.03611552);
   f_1010->SetSavedPoint(2243,0.03606012);
   f_1010->SetSavedPoint(2244,0.03600473);
   f_1010->SetSavedPoint(2245,0.03594934);
   f_1010->SetSavedPoint(2246,0.03588326);
   f_1010->SetSavedPoint(2247,0.03581717);
   f_1010->SetSavedPoint(2248,0.03575109);
   f_1010->SetSavedPoint(2249,0.03568501);
   f_1010->SetSavedPoint(2250,0.03561893);
   f_1010->SetSavedPoint(2251,0.03555285);
   f_1010->SetSavedPoint(2252,0.03548677);
   f_1010->SetSavedPoint(2253,0.03542069);
   f_1010->SetSavedPoint(2254,0.03535461);
   f_1010->SetSavedPoint(2255,0.03528852);
   f_1010->SetSavedPoint(2256,0.03522573);
   f_1010->SetSavedPoint(2257,0.03516294);
   f_1010->SetSavedPoint(2258,0.03510014);
   f_1010->SetSavedPoint(2259,0.03503735);
   f_1010->SetSavedPoint(2260,0.03497456);
   f_1010->SetSavedPoint(2261,0.03491176);
   f_1010->SetSavedPoint(2262,0.03484897);
   f_1010->SetSavedPoint(2263,0.03478618);
   f_1010->SetSavedPoint(2264,0.03472339);
   f_1010->SetSavedPoint(2265,0.03466059);
   f_1010->SetSavedPoint(2266,0.03460365);
   f_1010->SetSavedPoint(2267,0.03454671);
   f_1010->SetSavedPoint(2268,0.03448977);
   f_1010->SetSavedPoint(2269,0.03443283);
   f_1010->SetSavedPoint(2270,0.03437589);
   f_1010->SetSavedPoint(2271,0.03431895);
   f_1010->SetSavedPoint(2272,0.03426201);
   f_1010->SetSavedPoint(2273,0.03420507);
   f_1010->SetSavedPoint(2274,0.03414813);
   f_1010->SetSavedPoint(2275,0.03409119);
   f_1010->SetSavedPoint(2276,0.03404255);
   f_1010->SetSavedPoint(2277,0.03399392);
   f_1010->SetSavedPoint(2278,0.03394528);
   f_1010->SetSavedPoint(2279,0.03389664);
   f_1010->SetSavedPoint(2280,0.033848);
   f_1010->SetSavedPoint(2281,0.03379936);
   f_1010->SetSavedPoint(2282,0.03375072);
   f_1010->SetSavedPoint(2283,0.03370209);
   f_1010->SetSavedPoint(2284,0.03365345);
   f_1010->SetSavedPoint(2285,0.03360481);
   f_1010->SetSavedPoint(2286,0.03356686);
   f_1010->SetSavedPoint(2287,0.03352891);
   f_1010->SetSavedPoint(2288,0.03349095);
   f_1010->SetSavedPoint(2289,0.033453);
   f_1010->SetSavedPoint(2290,0.03341505);
   f_1010->SetSavedPoint(2291,0.0333771);
   f_1010->SetSavedPoint(2292,0.03333915);
   f_1010->SetSavedPoint(2293,0.0333012);
   f_1010->SetSavedPoint(2294,0.03326324);
   f_1010->SetSavedPoint(2295,0.03322529);
   f_1010->SetSavedPoint(2296,0.0331853);
   f_1010->SetSavedPoint(2297,0.0331453);
   f_1010->SetSavedPoint(2298,0.0331053);
   f_1010->SetSavedPoint(2299,0.03306531);
   f_1010->SetSavedPoint(2300,0.03302531);
   f_1010->SetSavedPoint(2301,0.03298531);
   f_1010->SetSavedPoint(2302,0.03294532);
   f_1010->SetSavedPoint(2303,0.03290532);
   f_1010->SetSavedPoint(2304,0.03286532);
   f_1010->SetSavedPoint(2305,0.03282533);
   f_1010->SetSavedPoint(2306,0.03277613);
   f_1010->SetSavedPoint(2307,0.03272694);
   f_1010->SetSavedPoint(2308,0.03267774);
   f_1010->SetSavedPoint(2309,0.03262855);
   f_1010->SetSavedPoint(2310,0.03257936);
   f_1010->SetSavedPoint(2311,0.03253016);
   f_1010->SetSavedPoint(2312,0.03248097);
   f_1010->SetSavedPoint(2313,0.03243177);
   f_1010->SetSavedPoint(2314,0.03238258);
   f_1010->SetSavedPoint(2315,0.03233338);
   f_1010->SetSavedPoint(2316,0.03228377);
   f_1010->SetSavedPoint(2317,0.03223415);
   f_1010->SetSavedPoint(2318,0.03218453);
   f_1010->SetSavedPoint(2319,0.03213491);
   f_1010->SetSavedPoint(2320,0.03208529);
   f_1010->SetSavedPoint(2321,0.03203567);
   f_1010->SetSavedPoint(2322,0.03198605);
   f_1010->SetSavedPoint(2323,0.03193643);
   f_1010->SetSavedPoint(2324,0.03188681);
   f_1010->SetSavedPoint(2325,0.03183719);
   f_1010->SetSavedPoint(2326,0.03179406);
   f_1010->SetSavedPoint(2327,0.03175092);
   f_1010->SetSavedPoint(2328,0.03170778);
   f_1010->SetSavedPoint(2329,0.03166464);
   f_1010->SetSavedPoint(2330,0.0316215);
   f_1010->SetSavedPoint(2331,0.03157837);
   f_1010->SetSavedPoint(2332,0.03153523);
   f_1010->SetSavedPoint(2333,0.03149209);
   f_1010->SetSavedPoint(2334,0.03144895);
   f_1010->SetSavedPoint(2335,0.03140581);
   f_1010->SetSavedPoint(2336,0.03136684);
   f_1010->SetSavedPoint(2337,0.03132787);
   f_1010->SetSavedPoint(2338,0.0312889);
   f_1010->SetSavedPoint(2339,0.03124992);
   f_1010->SetSavedPoint(2340,0.03121095);
   f_1010->SetSavedPoint(2341,0.03117198);
   f_1010->SetSavedPoint(2342,0.03113301);
   f_1010->SetSavedPoint(2343,0.03109403);
   f_1010->SetSavedPoint(2344,0.03105506);
   f_1010->SetSavedPoint(2345,0.03101609);
   f_1010->SetSavedPoint(2346,0.03097019);
   f_1010->SetSavedPoint(2347,0.03092429);
   f_1010->SetSavedPoint(2348,0.03087839);
   f_1010->SetSavedPoint(2349,0.03083249);
   f_1010->SetSavedPoint(2350,0.0307866);
   f_1010->SetSavedPoint(2351,0.0307407);
   f_1010->SetSavedPoint(2352,0.0306948);
   f_1010->SetSavedPoint(2353,0.0306489);
   f_1010->SetSavedPoint(2354,0.030603);
   f_1010->SetSavedPoint(2355,0.03055711);
   f_1010->SetSavedPoint(2356,0.03049596);
   f_1010->SetSavedPoint(2357,0.03043482);
   f_1010->SetSavedPoint(2358,0.03037368);
   f_1010->SetSavedPoint(2359,0.03031254);
   f_1010->SetSavedPoint(2360,0.03025139);
   f_1010->SetSavedPoint(2361,0.03019025);
   f_1010->SetSavedPoint(2362,0.03012911);
   f_1010->SetSavedPoint(2363,0.03006797);
   f_1010->SetSavedPoint(2364,0.03000683);
   f_1010->SetSavedPoint(2365,0.02994568);
   f_1010->SetSavedPoint(2366,0.02988407);
   f_1010->SetSavedPoint(2367,0.02982246);
   f_1010->SetSavedPoint(2368,0.02976084);
   f_1010->SetSavedPoint(2369,0.02969923);
   f_1010->SetSavedPoint(2370,0.02963762);
   f_1010->SetSavedPoint(2371,0.02957601);
   f_1010->SetSavedPoint(2372,0.02951439);
   f_1010->SetSavedPoint(2373,0.02945278);
   f_1010->SetSavedPoint(2374,0.02939117);
   f_1010->SetSavedPoint(2375,0.02932956);
   f_1010->SetSavedPoint(2376,0.02928974);
   f_1010->SetSavedPoint(2377,0.02924992);
   f_1010->SetSavedPoint(2378,0.02921011);
   f_1010->SetSavedPoint(2379,0.02917029);
   f_1010->SetSavedPoint(2380,0.02913048);
   f_1010->SetSavedPoint(2381,0.02909066);
   f_1010->SetSavedPoint(2382,0.02905085);
   f_1010->SetSavedPoint(2383,0.02901103);
   f_1010->SetSavedPoint(2384,0.02897121);
   f_1010->SetSavedPoint(2385,0.0289314);
   f_1010->SetSavedPoint(2386,0.02890193);
   f_1010->SetSavedPoint(2387,0.02887247);
   f_1010->SetSavedPoint(2388,0.02884301);
   f_1010->SetSavedPoint(2389,0.02881354);
   f_1010->SetSavedPoint(2390,0.02878408);
   f_1010->SetSavedPoint(2391,0.02875461);
   f_1010->SetSavedPoint(2392,0.02872515);
   f_1010->SetSavedPoint(2393,0.02869569);
   f_1010->SetSavedPoint(2394,0.02866622);
   f_1010->SetSavedPoint(2395,0.02863676);
   f_1010->SetSavedPoint(2396,0.0285892);
   f_1010->SetSavedPoint(2397,0.02854164);
   f_1010->SetSavedPoint(2398,0.02849408);
   f_1010->SetSavedPoint(2399,0.02844652);
   f_1010->SetSavedPoint(2400,0.02839896);
   f_1010->SetSavedPoint(2401,0.0283514);
   f_1010->SetSavedPoint(2402,0.02830384);
   f_1010->SetSavedPoint(2403,0.02825628);
   f_1010->SetSavedPoint(2404,0.02820872);
   f_1010->SetSavedPoint(2405,0.02816116);
   f_1010->SetSavedPoint(2406,0.02810378);
   f_1010->SetSavedPoint(2407,0.0280464);
   f_1010->SetSavedPoint(2408,0.02798902);
   f_1010->SetSavedPoint(2409,0.02793163);
   f_1010->SetSavedPoint(2410,0.02787425);
   f_1010->SetSavedPoint(2411,0.02781687);
   f_1010->SetSavedPoint(2412,0.02775949);
   f_1010->SetSavedPoint(2413,0.0277021);
   f_1010->SetSavedPoint(2414,0.02764472);
   f_1010->SetSavedPoint(2415,0.02758734);
   f_1010->SetSavedPoint(2416,0.0275448);
   f_1010->SetSavedPoint(2417,0.02750226);
   f_1010->SetSavedPoint(2418,0.02745972);
   f_1010->SetSavedPoint(2419,0.02741718);
   f_1010->SetSavedPoint(2420,0.02737464);
   f_1010->SetSavedPoint(2421,0.0273321);
   f_1010->SetSavedPoint(2422,0.02728956);
   f_1010->SetSavedPoint(2423,0.02724702);
   f_1010->SetSavedPoint(2424,0.02720448);
   f_1010->SetSavedPoint(2425,0.02716194);
   f_1010->SetSavedPoint(2426,0.02713683);
   f_1010->SetSavedPoint(2427,0.02711173);
   f_1010->SetSavedPoint(2428,0.02708662);
   f_1010->SetSavedPoint(2429,0.02706152);
   f_1010->SetSavedPoint(2430,0.02703641);
   f_1010->SetSavedPoint(2431,0.02701131);
   f_1010->SetSavedPoint(2432,0.0269862);
   f_1010->SetSavedPoint(2433,0.0269611);
   f_1010->SetSavedPoint(2434,0.026936);
   f_1010->SetSavedPoint(2435,0.02691089);
   f_1010->SetSavedPoint(2436,0.02688714);
   f_1010->SetSavedPoint(2437,0.02686339);
   f_1010->SetSavedPoint(2438,0.02683964);
   f_1010->SetSavedPoint(2439,0.02681589);
   f_1010->SetSavedPoint(2440,0.02679214);
   f_1010->SetSavedPoint(2441,0.02676839);
   f_1010->SetSavedPoint(2442,0.02674464);
   f_1010->SetSavedPoint(2443,0.02672089);
   f_1010->SetSavedPoint(2444,0.02669714);
   f_1010->SetSavedPoint(2445,0.02667339);
   f_1010->SetSavedPoint(2446,0.02663806);
   f_1010->SetSavedPoint(2447,0.02660273);
   f_1010->SetSavedPoint(2448,0.0265674);
   f_1010->SetSavedPoint(2449,0.02653207);
   f_1010->SetSavedPoint(2450,0.02649674);
   f_1010->SetSavedPoint(2451,0.02646141);
   f_1010->SetSavedPoint(2452,0.02642608);
   f_1010->SetSavedPoint(2453,0.02639075);
   f_1010->SetSavedPoint(2454,0.02635542);
   f_1010->SetSavedPoint(2455,0.0263201);
   f_1010->SetSavedPoint(2456,0.0262744);
   f_1010->SetSavedPoint(2457,0.02622871);
   f_1010->SetSavedPoint(2458,0.02618302);
   f_1010->SetSavedPoint(2459,0.02613733);
   f_1010->SetSavedPoint(2460,0.02609164);
   f_1010->SetSavedPoint(2461,0.02604595);
   f_1010->SetSavedPoint(2462,0.02600026);
   f_1010->SetSavedPoint(2463,0.02595456);
   f_1010->SetSavedPoint(2464,0.02590887);
   f_1010->SetSavedPoint(2465,0.02586318);
   f_1010->SetSavedPoint(2466,0.0258184);
   f_1010->SetSavedPoint(2467,0.02577362);
   f_1010->SetSavedPoint(2468,0.02572885);
   f_1010->SetSavedPoint(2469,0.02568407);
   f_1010->SetSavedPoint(2470,0.02563929);
   f_1010->SetSavedPoint(2471,0.02559451);
   f_1010->SetSavedPoint(2472,0.02554973);
   f_1010->SetSavedPoint(2473,0.02550495);
   f_1010->SetSavedPoint(2474,0.02546017);
   f_1010->SetSavedPoint(2475,0.0254154);
   f_1010->SetSavedPoint(2476,0.02537874);
   f_1010->SetSavedPoint(2477,0.02534208);
   f_1010->SetSavedPoint(2478,0.02530542);
   f_1010->SetSavedPoint(2479,0.02526877);
   f_1010->SetSavedPoint(2480,0.02523211);
   f_1010->SetSavedPoint(2481,0.02519545);
   f_1010->SetSavedPoint(2482,0.02515879);
   f_1010->SetSavedPoint(2483,0.02512214);
   f_1010->SetSavedPoint(2484,0.02508548);
   f_1010->SetSavedPoint(2485,0.02504882);
   f_1010->SetSavedPoint(2486,0.02501436);
   f_1010->SetSavedPoint(2487,0.0249799);
   f_1010->SetSavedPoint(2488,0.02494544);
   f_1010->SetSavedPoint(2489,0.02491097);
   f_1010->SetSavedPoint(2490,0.02487651);
   f_1010->SetSavedPoint(2491,0.02484205);
   f_1010->SetSavedPoint(2492,0.02480759);
   f_1010->SetSavedPoint(2493,0.02477312);
   f_1010->SetSavedPoint(2494,0.02473866);
   f_1010->SetSavedPoint(2495,0.0247042);
   f_1010->SetSavedPoint(2496,0.02466439);
   f_1010->SetSavedPoint(2497,0.02462458);
   f_1010->SetSavedPoint(2498,0.02458477);
   f_1010->SetSavedPoint(2499,0.02454495);
   f_1010->SetSavedPoint(2500,0.02450514);
   f_1010->SetSavedPoint(2501,0.02446533);
   f_1010->SetSavedPoint(2502,0.02442552);
   f_1010->SetSavedPoint(2503,0.02438571);
   f_1010->SetSavedPoint(2504,0.0243459);
   f_1010->SetSavedPoint(2505,0.02430609);
   f_1010->SetSavedPoint(2506,0.02426264);
   f_1010->SetSavedPoint(2507,0.02421919);
   f_1010->SetSavedPoint(2508,0.02417573);
   f_1010->SetSavedPoint(2509,0.02413228);
   f_1010->SetSavedPoint(2510,0.02408883);
   f_1010->SetSavedPoint(2511,0.02404538);
   f_1010->SetSavedPoint(2512,0.02400193);
   f_1010->SetSavedPoint(2513,0.02395848);
   f_1010->SetSavedPoint(2514,0.02391502);
   f_1010->SetSavedPoint(2515,0.02387157);
   f_1010->SetSavedPoint(2516,0.02382822);
   f_1010->SetSavedPoint(2517,0.02378487);
   f_1010->SetSavedPoint(2518,0.02374152);
   f_1010->SetSavedPoint(2519,0.02369817);
   f_1010->SetSavedPoint(2520,0.02365482);
   f_1010->SetSavedPoint(2521,0.02361147);
   f_1010->SetSavedPoint(2522,0.02356812);
   f_1010->SetSavedPoint(2523,0.02352477);
   f_1010->SetSavedPoint(2524,0.02348142);
   f_1010->SetSavedPoint(2525,0.02343807);
   f_1010->SetSavedPoint(2526,0.02339373);
   f_1010->SetSavedPoint(2527,0.02334938);
   f_1010->SetSavedPoint(2528,0.02330504);
   f_1010->SetSavedPoint(2529,0.0232607);
   f_1010->SetSavedPoint(2530,0.02321635);
   f_1010->SetSavedPoint(2531,0.02317201);
   f_1010->SetSavedPoint(2532,0.02312767);
   f_1010->SetSavedPoint(2533,0.02308332);
   f_1010->SetSavedPoint(2534,0.02303898);
   f_1010->SetSavedPoint(2535,0.02299464);
   f_1010->SetSavedPoint(2536,0.02295651);
   f_1010->SetSavedPoint(2537,0.02291838);
   f_1010->SetSavedPoint(2538,0.02288025);
   f_1010->SetSavedPoint(2539,0.02284212);
   f_1010->SetSavedPoint(2540,0.02280399);
   f_1010->SetSavedPoint(2541,0.02276586);
   f_1010->SetSavedPoint(2542,0.02272773);
   f_1010->SetSavedPoint(2543,0.0226896);
   f_1010->SetSavedPoint(2544,0.02265147);
   f_1010->SetSavedPoint(2545,0.02261334);
   f_1010->SetSavedPoint(2546,0.0225868);
   f_1010->SetSavedPoint(2547,0.02256025);
   f_1010->SetSavedPoint(2548,0.02253371);
   f_1010->SetSavedPoint(2549,0.02250716);
   f_1010->SetSavedPoint(2550,0.02248062);
   f_1010->SetSavedPoint(2551,0.02245407);
   f_1010->SetSavedPoint(2552,0.02242752);
   f_1010->SetSavedPoint(2553,0.02240098);
   f_1010->SetSavedPoint(2554,0.02237443);
   f_1010->SetSavedPoint(2555,0.02234789);
   f_1010->SetSavedPoint(2556,0.02232147);
   f_1010->SetSavedPoint(2557,0.02229506);
   f_1010->SetSavedPoint(2558,0.02226865);
   f_1010->SetSavedPoint(2559,0.02224223);
   f_1010->SetSavedPoint(2560,0.02221582);
   f_1010->SetSavedPoint(2561,0.0221894);
   f_1010->SetSavedPoint(2562,0.02216299);
   f_1010->SetSavedPoint(2563,0.02213658);
   f_1010->SetSavedPoint(2564,0.02211016);
   f_1010->SetSavedPoint(2565,0.02208375);
   f_1010->SetSavedPoint(2566,0.02204641);
   f_1010->SetSavedPoint(2567,0.02200908);
   f_1010->SetSavedPoint(2568,0.02197174);
   f_1010->SetSavedPoint(2569,0.02193441);
   f_1010->SetSavedPoint(2570,0.02189707);
   f_1010->SetSavedPoint(2571,0.02185974);
   f_1010->SetSavedPoint(2572,0.02182241);
   f_1010->SetSavedPoint(2573,0.02178507);
   f_1010->SetSavedPoint(2574,0.02174774);
   f_1010->SetSavedPoint(2575,0.0217104);
   f_1010->SetSavedPoint(2576,0.02166717);
   f_1010->SetSavedPoint(2577,0.02162394);
   f_1010->SetSavedPoint(2578,0.02158071);
   f_1010->SetSavedPoint(2579,0.02153748);
   f_1010->SetSavedPoint(2580,0.02149425);
   f_1010->SetSavedPoint(2581,0.02145102);
   f_1010->SetSavedPoint(2582,0.02140778);
   f_1010->SetSavedPoint(2583,0.02136455);
   f_1010->SetSavedPoint(2584,0.02132132);
   f_1010->SetSavedPoint(2585,0.02127809);
   f_1010->SetSavedPoint(2586,0.02124262);
   f_1010->SetSavedPoint(2587,0.02120715);
   f_1010->SetSavedPoint(2588,0.02117169);
   f_1010->SetSavedPoint(2589,0.02113622);
   f_1010->SetSavedPoint(2590,0.02110075);
   f_1010->SetSavedPoint(2591,0.02106528);
   f_1010->SetSavedPoint(2592,0.02102981);
   f_1010->SetSavedPoint(2593,0.02099434);
   f_1010->SetSavedPoint(2594,0.02095888);
   f_1010->SetSavedPoint(2595,0.02092341);
   f_1010->SetSavedPoint(2596,0.02089801);
   f_1010->SetSavedPoint(2597,0.02087261);
   f_1010->SetSavedPoint(2598,0.02084721);
   f_1010->SetSavedPoint(2599,0.02082181);
   f_1010->SetSavedPoint(2600,0.02079642);
   f_1010->SetSavedPoint(2601,0.02077102);
   f_1010->SetSavedPoint(2602,0.02074562);
   f_1010->SetSavedPoint(2603,0.02072022);
   f_1010->SetSavedPoint(2604,0.02069482);
   f_1010->SetSavedPoint(2605,0.02066942);
   f_1010->SetSavedPoint(2606,0.02064499);
   f_1010->SetSavedPoint(2607,0.02062057);
   f_1010->SetSavedPoint(2608,0.02059614);
   f_1010->SetSavedPoint(2609,0.02057171);
   f_1010->SetSavedPoint(2610,0.02054728);
   f_1010->SetSavedPoint(2611,0.02052285);
   f_1010->SetSavedPoint(2612,0.02049843);
   f_1010->SetSavedPoint(2613,0.020474);
   f_1010->SetSavedPoint(2614,0.02044957);
   f_1010->SetSavedPoint(2615,0.02042514);
   f_1010->SetSavedPoint(2616,0.02039617);
   f_1010->SetSavedPoint(2617,0.0203672);
   f_1010->SetSavedPoint(2618,0.02033824);
   f_1010->SetSavedPoint(2619,0.02030927);
   f_1010->SetSavedPoint(2620,0.0202803);
   f_1010->SetSavedPoint(2621,0.02025133);
   f_1010->SetSavedPoint(2622,0.02022236);
   f_1010->SetSavedPoint(2623,0.02019339);
   f_1010->SetSavedPoint(2624,0.02016442);
   f_1010->SetSavedPoint(2625,0.02013545);
   f_1010->SetSavedPoint(2626,0.02010328);
   f_1010->SetSavedPoint(2627,0.02007111);
   f_1010->SetSavedPoint(2628,0.02003894);
   f_1010->SetSavedPoint(2629,0.02000677);
   f_1010->SetSavedPoint(2630,0.01997459);
   f_1010->SetSavedPoint(2631,0.01994242);
   f_1010->SetSavedPoint(2632,0.01991025);
   f_1010->SetSavedPoint(2633,0.01987808);
   f_1010->SetSavedPoint(2634,0.0198459);
   f_1010->SetSavedPoint(2635,0.01981373);
   f_1010->SetSavedPoint(2636,0.01977895);
   f_1010->SetSavedPoint(2637,0.01974417);
   f_1010->SetSavedPoint(2638,0.01970939);
   f_1010->SetSavedPoint(2639,0.01967461);
   f_1010->SetSavedPoint(2640,0.01963984);
   f_1010->SetSavedPoint(2641,0.01960506);
   f_1010->SetSavedPoint(2642,0.01957028);
   f_1010->SetSavedPoint(2643,0.0195355);
   f_1010->SetSavedPoint(2644,0.01950072);
   f_1010->SetSavedPoint(2645,0.01946594);
   f_1010->SetSavedPoint(2646,0.01942754);
   f_1010->SetSavedPoint(2647,0.01938914);
   f_1010->SetSavedPoint(2648,0.01935074);
   f_1010->SetSavedPoint(2649,0.01931234);
   f_1010->SetSavedPoint(2650,0.01927394);
   f_1010->SetSavedPoint(2651,0.01923554);
   f_1010->SetSavedPoint(2652,0.01919714);
   f_1010->SetSavedPoint(2653,0.01915875);
   f_1010->SetSavedPoint(2654,0.01912035);
   f_1010->SetSavedPoint(2655,0.01908195);
   f_1010->SetSavedPoint(2656,0.01904465);
   f_1010->SetSavedPoint(2657,0.01900735);
   f_1010->SetSavedPoint(2658,0.01897005);
   f_1010->SetSavedPoint(2659,0.01893275);
   f_1010->SetSavedPoint(2660,0.01889545);
   f_1010->SetSavedPoint(2661,0.01885815);
   f_1010->SetSavedPoint(2662,0.01882085);
   f_1010->SetSavedPoint(2663,0.01878355);
   f_1010->SetSavedPoint(2664,0.01874625);
   f_1010->SetSavedPoint(2665,0.01870895);
   f_1010->SetSavedPoint(2666,0.01868159);
   f_1010->SetSavedPoint(2667,0.01865422);
   f_1010->SetSavedPoint(2668,0.01862685);
   f_1010->SetSavedPoint(2669,0.01859948);
   f_1010->SetSavedPoint(2670,0.01857211);
   f_1010->SetSavedPoint(2671,0.01854474);
   f_1010->SetSavedPoint(2672,0.01851737);
   f_1010->SetSavedPoint(2673,0.01849001);
   f_1010->SetSavedPoint(2674,0.01846264);
   f_1010->SetSavedPoint(2675,0.01843527);
   f_1010->SetSavedPoint(2676,0.01841814);
   f_1010->SetSavedPoint(2677,0.01840102);
   f_1010->SetSavedPoint(2678,0.01838389);
   f_1010->SetSavedPoint(2679,0.01836677);
   f_1010->SetSavedPoint(2680,0.01834964);
   f_1010->SetSavedPoint(2681,0.01833252);
   f_1010->SetSavedPoint(2682,0.01831539);
   f_1010->SetSavedPoint(2683,0.01829827);
   f_1010->SetSavedPoint(2684,0.01828114);
   f_1010->SetSavedPoint(2685,0.01826401);
   f_1010->SetSavedPoint(2686,0.01824535);
   f_1010->SetSavedPoint(2687,0.01822669);
   f_1010->SetSavedPoint(2688,0.01820802);
   f_1010->SetSavedPoint(2689,0.01818936);
   f_1010->SetSavedPoint(2690,0.0181707);
   f_1010->SetSavedPoint(2691,0.01815203);
   f_1010->SetSavedPoint(2692,0.01813337);
   f_1010->SetSavedPoint(2693,0.01811471);
   f_1010->SetSavedPoint(2694,0.01809604);
   f_1010->SetSavedPoint(2695,0.01807738);
   f_1010->SetSavedPoint(2696,0.01805029);
   f_1010->SetSavedPoint(2697,0.0180232);
   f_1010->SetSavedPoint(2698,0.01799611);
   f_1010->SetSavedPoint(2699,0.01796902);
   f_1010->SetSavedPoint(2700,0.01794193);
   f_1010->SetSavedPoint(2701,0.01791484);
   f_1010->SetSavedPoint(2702,0.01788775);
   f_1010->SetSavedPoint(2703,0.01786067);
   f_1010->SetSavedPoint(2704,0.01783358);
   f_1010->SetSavedPoint(2705,0.01780649);
   f_1010->SetSavedPoint(2706,0.017778);
   f_1010->SetSavedPoint(2707,0.01774952);
   f_1010->SetSavedPoint(2708,0.01772103);
   f_1010->SetSavedPoint(2709,0.01769254);
   f_1010->SetSavedPoint(2710,0.01766406);
   f_1010->SetSavedPoint(2711,0.01763557);
   f_1010->SetSavedPoint(2712,0.01760709);
   f_1010->SetSavedPoint(2713,0.0175786);
   f_1010->SetSavedPoint(2714,0.01755011);
   f_1010->SetSavedPoint(2715,0.01752163);
   f_1010->SetSavedPoint(2716,0.01749687);
   f_1010->SetSavedPoint(2717,0.01747211);
   f_1010->SetSavedPoint(2718,0.01744734);
   f_1010->SetSavedPoint(2719,0.01742258);
   f_1010->SetSavedPoint(2720,0.01739782);
   f_1010->SetSavedPoint(2721,0.01737306);
   f_1010->SetSavedPoint(2722,0.0173483);
   f_1010->SetSavedPoint(2723,0.01732354);
   f_1010->SetSavedPoint(2724,0.01729878);
   f_1010->SetSavedPoint(2725,0.01727401);
   f_1010->SetSavedPoint(2726,0.01724659);
   f_1010->SetSavedPoint(2727,0.01721917);
   f_1010->SetSavedPoint(2728,0.01719175);
   f_1010->SetSavedPoint(2729,0.01716433);
   f_1010->SetSavedPoint(2730,0.0171369);
   f_1010->SetSavedPoint(2731,0.01710948);
   f_1010->SetSavedPoint(2732,0.01708206);
   f_1010->SetSavedPoint(2733,0.01705464);
   f_1010->SetSavedPoint(2734,0.01702722);
   f_1010->SetSavedPoint(2735,0.0169998);
   f_1010->SetSavedPoint(2736,0.01696402);
   f_1010->SetSavedPoint(2737,0.01692825);
   f_1010->SetSavedPoint(2738,0.01689248);
   f_1010->SetSavedPoint(2739,0.0168567);
   f_1010->SetSavedPoint(2740,0.01682093);
   f_1010->SetSavedPoint(2741,0.01678516);
   f_1010->SetSavedPoint(2742,0.01674939);
   f_1010->SetSavedPoint(2743,0.01671361);
   f_1010->SetSavedPoint(2744,0.01667784);
   f_1010->SetSavedPoint(2745,0.01664207);
   f_1010->SetSavedPoint(2746,0.01660306);
   f_1010->SetSavedPoint(2747,0.01656404);
   f_1010->SetSavedPoint(2748,0.01652503);
   f_1010->SetSavedPoint(2749,0.01648602);
   f_1010->SetSavedPoint(2750,0.01644701);
   f_1010->SetSavedPoint(2751,0.01640799);
   f_1010->SetSavedPoint(2752,0.01636898);
   f_1010->SetSavedPoint(2753,0.01632997);
   f_1010->SetSavedPoint(2754,0.01629096);
   f_1010->SetSavedPoint(2755,0.01625194);
   f_1010->SetSavedPoint(2756,0.01621769);
   f_1010->SetSavedPoint(2757,0.01618344);
   f_1010->SetSavedPoint(2758,0.01614919);
   f_1010->SetSavedPoint(2759,0.01611493);
   f_1010->SetSavedPoint(2760,0.01608068);
   f_1010->SetSavedPoint(2761,0.01604643);
   f_1010->SetSavedPoint(2762,0.01601218);
   f_1010->SetSavedPoint(2763,0.01597792);
   f_1010->SetSavedPoint(2764,0.01594367);
   f_1010->SetSavedPoint(2765,0.01590942);
   f_1010->SetSavedPoint(2766,0.01588054);
   f_1010->SetSavedPoint(2767,0.01585167);
   f_1010->SetSavedPoint(2768,0.01582279);
   f_1010->SetSavedPoint(2769,0.01579391);
   f_1010->SetSavedPoint(2770,0.01576503);
   f_1010->SetSavedPoint(2771,0.01573616);
   f_1010->SetSavedPoint(2772,0.01570728);
   f_1010->SetSavedPoint(2773,0.0156784);
   f_1010->SetSavedPoint(2774,0.01564953);
   f_1010->SetSavedPoint(2775,0.01562065);
   f_1010->SetSavedPoint(2776,0.01559587);
   f_1010->SetSavedPoint(2777,0.0155711);
   f_1010->SetSavedPoint(2778,0.01554632);
   f_1010->SetSavedPoint(2779,0.01552155);
   f_1010->SetSavedPoint(2780,0.01549677);
   f_1010->SetSavedPoint(2781,0.015472);
   f_1010->SetSavedPoint(2782,0.01544722);
   f_1010->SetSavedPoint(2783,0.01542245);
   f_1010->SetSavedPoint(2784,0.01539767);
   f_1010->SetSavedPoint(2785,0.01537289);
   f_1010->SetSavedPoint(2786,0.01535414);
   f_1010->SetSavedPoint(2787,0.01533539);
   f_1010->SetSavedPoint(2788,0.01531664);
   f_1010->SetSavedPoint(2789,0.01529788);
   f_1010->SetSavedPoint(2790,0.01527913);
   f_1010->SetSavedPoint(2791,0.01526038);
   f_1010->SetSavedPoint(2792,0.01524162);
   f_1010->SetSavedPoint(2793,0.01522287);
   f_1010->SetSavedPoint(2794,0.01520412);
   f_1010->SetSavedPoint(2795,0.01518536);
   f_1010->SetSavedPoint(2796,0.01516678);
   f_1010->SetSavedPoint(2797,0.0151482);
   f_1010->SetSavedPoint(2798,0.01512962);
   f_1010->SetSavedPoint(2799,0.01511104);
   f_1010->SetSavedPoint(2800,0.01509246);
   f_1010->SetSavedPoint(2801,0.01507388);
   f_1010->SetSavedPoint(2802,0.0150553);
   f_1010->SetSavedPoint(2803,0.01503672);
   f_1010->SetSavedPoint(2804,0.01501814);
   f_1010->SetSavedPoint(2805,0.01499956);
   f_1010->SetSavedPoint(2806,0.01497429);
   f_1010->SetSavedPoint(2807,0.01494902);
   f_1010->SetSavedPoint(2808,0.01492376);
   f_1010->SetSavedPoint(2809,0.01489849);
   f_1010->SetSavedPoint(2810,0.01487322);
   f_1010->SetSavedPoint(2811,0.01484795);
   f_1010->SetSavedPoint(2812,0.01482268);
   f_1010->SetSavedPoint(2813,0.01479741);
   f_1010->SetSavedPoint(2814,0.01477215);
   f_1010->SetSavedPoint(2815,0.01474688);
   f_1010->SetSavedPoint(2816,0.01472108);
   f_1010->SetSavedPoint(2817,0.01469528);
   f_1010->SetSavedPoint(2818,0.01466948);
   f_1010->SetSavedPoint(2819,0.01464369);
   f_1010->SetSavedPoint(2820,0.01461789);
   f_1010->SetSavedPoint(2821,0.01459209);
   f_1010->SetSavedPoint(2822,0.01456629);
   f_1010->SetSavedPoint(2823,0.01454049);
   f_1010->SetSavedPoint(2824,0.01451469);
   f_1010->SetSavedPoint(2825,0.0144889);
   f_1010->SetSavedPoint(2826,0.01446916);
   f_1010->SetSavedPoint(2827,0.01444942);
   f_1010->SetSavedPoint(2828,0.01442968);
   f_1010->SetSavedPoint(2829,0.01440994);
   f_1010->SetSavedPoint(2830,0.0143902);
   f_1010->SetSavedPoint(2831,0.01437046);
   f_1010->SetSavedPoint(2832,0.01435072);
   f_1010->SetSavedPoint(2833,0.01433098);
   f_1010->SetSavedPoint(2834,0.01431125);
   f_1010->SetSavedPoint(2835,0.01429151);
   f_1010->SetSavedPoint(2836,0.0142752);
   f_1010->SetSavedPoint(2837,0.01425889);
   f_1010->SetSavedPoint(2838,0.01424259);
   f_1010->SetSavedPoint(2839,0.01422628);
   f_1010->SetSavedPoint(2840,0.01420997);
   f_1010->SetSavedPoint(2841,0.01419367);
   f_1010->SetSavedPoint(2842,0.01417736);
   f_1010->SetSavedPoint(2843,0.01416105);
   f_1010->SetSavedPoint(2844,0.01414475);
   f_1010->SetSavedPoint(2845,0.01412844);
   f_1010->SetSavedPoint(2846,0.01411255);
   f_1010->SetSavedPoint(2847,0.01409665);
   f_1010->SetSavedPoint(2848,0.01408076);
   f_1010->SetSavedPoint(2849,0.01406487);
   f_1010->SetSavedPoint(2850,0.01404898);
   f_1010->SetSavedPoint(2851,0.01403308);
   f_1010->SetSavedPoint(2852,0.01401719);
   f_1010->SetSavedPoint(2853,0.0140013);
   f_1010->SetSavedPoint(2854,0.01398541);
   f_1010->SetSavedPoint(2855,0.01396951);
   f_1010->SetSavedPoint(2856,0.01395131);
   f_1010->SetSavedPoint(2857,0.01393311);
   f_1010->SetSavedPoint(2858,0.01391491);
   f_1010->SetSavedPoint(2859,0.01389671);
   f_1010->SetSavedPoint(2860,0.0138785);
   f_1010->SetSavedPoint(2861,0.0138603);
   f_1010->SetSavedPoint(2862,0.0138421);
   f_1010->SetSavedPoint(2863,0.0138239);
   f_1010->SetSavedPoint(2864,0.0138057);
   f_1010->SetSavedPoint(2865,0.01378749);
   f_1010->SetSavedPoint(2866,0.01376252);
   f_1010->SetSavedPoint(2867,0.01373755);
   f_1010->SetSavedPoint(2868,0.01371258);
   f_1010->SetSavedPoint(2869,0.0136876);
   f_1010->SetSavedPoint(2870,0.01366263);
   f_1010->SetSavedPoint(2871,0.01363766);
   f_1010->SetSavedPoint(2872,0.01361269);
   f_1010->SetSavedPoint(2873,0.01358771);
   f_1010->SetSavedPoint(2874,0.01356274);
   f_1010->SetSavedPoint(2875,0.01353777);
   f_1010->SetSavedPoint(2876,0.01351099);
   f_1010->SetSavedPoint(2877,0.01348422);
   f_1010->SetSavedPoint(2878,0.01345744);
   f_1010->SetSavedPoint(2879,0.01343067);
   f_1010->SetSavedPoint(2880,0.01340389);
   f_1010->SetSavedPoint(2881,0.01337711);
   f_1010->SetSavedPoint(2882,0.01335034);
   f_1010->SetSavedPoint(2883,0.01332356);
   f_1010->SetSavedPoint(2884,0.01329679);
   f_1010->SetSavedPoint(2885,0.01327001);
   f_1010->SetSavedPoint(2886,0.01324926);
   f_1010->SetSavedPoint(2887,0.0132285);
   f_1010->SetSavedPoint(2888,0.01320775);
   f_1010->SetSavedPoint(2889,0.01318699);
   f_1010->SetSavedPoint(2890,0.01316623);
   f_1010->SetSavedPoint(2891,0.01314548);
   f_1010->SetSavedPoint(2892,0.01312472);
   f_1010->SetSavedPoint(2893,0.01310396);
   f_1010->SetSavedPoint(2894,0.01308321);
   f_1010->SetSavedPoint(2895,0.01306245);
   f_1010->SetSavedPoint(2896,0.01304564);
   f_1010->SetSavedPoint(2897,0.01302882);
   f_1010->SetSavedPoint(2898,0.01301201);
   f_1010->SetSavedPoint(2899,0.01299519);
   f_1010->SetSavedPoint(2900,0.01297838);
   f_1010->SetSavedPoint(2901,0.01296156);
   f_1010->SetSavedPoint(2902,0.01294475);
   f_1010->SetSavedPoint(2903,0.01292793);
   f_1010->SetSavedPoint(2904,0.01291112);
   f_1010->SetSavedPoint(2905,0.0128943);
   f_1010->SetSavedPoint(2906,0.01287682);
   f_1010->SetSavedPoint(2907,0.01285933);
   f_1010->SetSavedPoint(2908,0.01284185);
   f_1010->SetSavedPoint(2909,0.01282436);
   f_1010->SetSavedPoint(2910,0.01280687);
   f_1010->SetSavedPoint(2911,0.01278939);
   f_1010->SetSavedPoint(2912,0.0127719);
   f_1010->SetSavedPoint(2913,0.01275442);
   f_1010->SetSavedPoint(2914,0.01273693);
   f_1010->SetSavedPoint(2915,0.01271945);
   f_1010->SetSavedPoint(2916,0.01270713);
   f_1010->SetSavedPoint(2917,0.01269481);
   f_1010->SetSavedPoint(2918,0.01268249);
   f_1010->SetSavedPoint(2919,0.01267018);
   f_1010->SetSavedPoint(2920,0.01265786);
   f_1010->SetSavedPoint(2921,0.01264554);
   f_1010->SetSavedPoint(2922,0.01263323);
   f_1010->SetSavedPoint(2923,0.01262091);
   f_1010->SetSavedPoint(2924,0.01260859);
   f_1010->SetSavedPoint(2925,0.01259628);
   f_1010->SetSavedPoint(2926,0.01258937);
   f_1010->SetSavedPoint(2927,0.01258247);
   f_1010->SetSavedPoint(2928,0.01257556);
   f_1010->SetSavedPoint(2929,0.01256866);
   f_1010->SetSavedPoint(2930,0.01256175);
   f_1010->SetSavedPoint(2931,0.01255485);
   f_1010->SetSavedPoint(2932,0.01254794);
   f_1010->SetSavedPoint(2933,0.01254104);
   f_1010->SetSavedPoint(2934,0.01253414);
   f_1010->SetSavedPoint(2935,0.01252723);
   f_1010->SetSavedPoint(2936,0.01250874);
   f_1010->SetSavedPoint(2937,0.01249025);
   f_1010->SetSavedPoint(2938,0.01247176);
   f_1010->SetSavedPoint(2939,0.01245326);
   f_1010->SetSavedPoint(2940,0.01243477);
   f_1010->SetSavedPoint(2941,0.01241628);
   f_1010->SetSavedPoint(2942,0.01239779);
   f_1010->SetSavedPoint(2943,0.0123793);
   f_1010->SetSavedPoint(2944,0.01236081);
   f_1010->SetSavedPoint(2945,0.01234231);
   f_1010->SetSavedPoint(2946,0.01230948);
   f_1010->SetSavedPoint(2947,0.01227664);
   f_1010->SetSavedPoint(2948,0.0122438);
   f_1010->SetSavedPoint(2949,0.01221096);
   f_1010->SetSavedPoint(2950,0.01217812);
   f_1010->SetSavedPoint(2951,0.01214528);
   f_1010->SetSavedPoint(2952,0.01211244);
   f_1010->SetSavedPoint(2953,0.0120796);
   f_1010->SetSavedPoint(2954,0.01204677);
   f_1010->SetSavedPoint(2955,0.01201393);
   f_1010->SetSavedPoint(2956,0.01198243);
   f_1010->SetSavedPoint(2957,0.01195092);
   f_1010->SetSavedPoint(2958,0.01191942);
   f_1010->SetSavedPoint(2959,0.01188792);
   f_1010->SetSavedPoint(2960,0.01185642);
   f_1010->SetSavedPoint(2961,0.01182492);
   f_1010->SetSavedPoint(2962,0.01179342);
   f_1010->SetSavedPoint(2963,0.01176192);
   f_1010->SetSavedPoint(2964,0.01173042);
   f_1010->SetSavedPoint(2965,0.01169892);
   f_1010->SetSavedPoint(2966,0.0116722);
   f_1010->SetSavedPoint(2967,0.01164548);
   f_1010->SetSavedPoint(2968,0.01161877);
   f_1010->SetSavedPoint(2969,0.01159205);
   f_1010->SetSavedPoint(2970,0.01156533);
   f_1010->SetSavedPoint(2971,0.01153861);
   f_1010->SetSavedPoint(2972,0.0115119);
   f_1010->SetSavedPoint(2973,0.01148518);
   f_1010->SetSavedPoint(2974,0.01145846);
   f_1010->SetSavedPoint(2975,0.01143175);
   f_1010->SetSavedPoint(2976,0.01140764);
   f_1010->SetSavedPoint(2977,0.01138354);
   f_1010->SetSavedPoint(2978,0.01135943);
   f_1010->SetSavedPoint(2979,0.01133533);
   f_1010->SetSavedPoint(2980,0.01131122);
   f_1010->SetSavedPoint(2981,0.01128712);
   f_1010->SetSavedPoint(2982,0.01126301);
   f_1010->SetSavedPoint(2983,0.01123891);
   f_1010->SetSavedPoint(2984,0.0112148);
   f_1010->SetSavedPoint(2985,0.0111907);
   f_1010->SetSavedPoint(2986,0.01117408);
   f_1010->SetSavedPoint(2987,0.01115747);
   f_1010->SetSavedPoint(2988,0.01114085);
   f_1010->SetSavedPoint(2989,0.01112424);
   f_1010->SetSavedPoint(2990,0.01110762);
   f_1010->SetSavedPoint(2991,0.01109101);
   f_1010->SetSavedPoint(2992,0.01107439);
   f_1010->SetSavedPoint(2993,0.01105778);
   f_1010->SetSavedPoint(2994,0.01104116);
   f_1010->SetSavedPoint(2995,0.01102455);
   f_1010->SetSavedPoint(2996,0.01101587);
   f_1010->SetSavedPoint(2997,0.01100718);
   f_1010->SetSavedPoint(2998,0.0109985);
   f_1010->SetSavedPoint(2999,0.01098982);
   f_1010->SetSavedPoint(3000,0.01098114);
   f_1010->SetSavedPoint(3001,0.01097245);
   f_1010->SetSavedPoint(3002,0.01096377);
   f_1010->SetSavedPoint(3003,0.01095509);
   f_1010->SetSavedPoint(3004,0.01094641);
   f_1010->SetSavedPoint(3005,0.01093772);
   f_1010->SetSavedPoint(3006,0.0109327);
   f_1010->SetSavedPoint(3007,0.01092768);
   f_1010->SetSavedPoint(3008,0.01092266);
   f_1010->SetSavedPoint(3009,0.01091763);
   f_1010->SetSavedPoint(3010,0.01091261);
   f_1010->SetSavedPoint(3011,0.01090759);
   f_1010->SetSavedPoint(3012,0.01090256);
   f_1010->SetSavedPoint(3013,0.01089754);
   f_1010->SetSavedPoint(3014,0.01089252);
   f_1010->SetSavedPoint(3015,0.01088749);
   f_1010->SetSavedPoint(3016,0.01088171);
   f_1010->SetSavedPoint(3017,0.01087593);
   f_1010->SetSavedPoint(3018,0.01087014);
   f_1010->SetSavedPoint(3019,0.01086436);
   f_1010->SetSavedPoint(3020,0.01085857);
   f_1010->SetSavedPoint(3021,0.01085279);
   f_1010->SetSavedPoint(3022,0.01084701);
   f_1010->SetSavedPoint(3023,0.01084122);
   f_1010->SetSavedPoint(3024,0.01083544);
   f_1010->SetSavedPoint(3025,0.01082965);
   f_1010->SetSavedPoint(3026,0.01081589);
   f_1010->SetSavedPoint(3027,0.01080213);
   f_1010->SetSavedPoint(3028,0.01078837);
   f_1010->SetSavedPoint(3029,0.01077462);
   f_1010->SetSavedPoint(3030,0.01076086);
   f_1010->SetSavedPoint(3031,0.0107471);
   f_1010->SetSavedPoint(3032,0.01073334);
   f_1010->SetSavedPoint(3033,0.01071958);
   f_1010->SetSavedPoint(3034,0.01070582);
   f_1010->SetSavedPoint(3035,0.01069206);
   f_1010->SetSavedPoint(3036,0.01066859);
   f_1010->SetSavedPoint(3037,0.01064513);
   f_1010->SetSavedPoint(3038,0.01062166);
   f_1010->SetSavedPoint(3039,0.01059819);
   f_1010->SetSavedPoint(3040,0.01057473);
   f_1010->SetSavedPoint(3041,0.01055126);
   f_1010->SetSavedPoint(3042,0.0105278);
   f_1010->SetSavedPoint(3043,0.01050433);
   f_1010->SetSavedPoint(3044,0.01048086);
   f_1010->SetSavedPoint(3045,0.0104574);
   f_1010->SetSavedPoint(3046,0.01043023);
   f_1010->SetSavedPoint(3047,0.01040305);
   f_1010->SetSavedPoint(3048,0.01037588);
   f_1010->SetSavedPoint(3049,0.01034871);
   f_1010->SetSavedPoint(3050,0.01032153);
   f_1010->SetSavedPoint(3051,0.01029436);
   f_1010->SetSavedPoint(3052,0.01026719);
   f_1010->SetSavedPoint(3053,0.01024002);
   f_1010->SetSavedPoint(3054,0.01021284);
   f_1010->SetSavedPoint(3055,0.01018567);
   f_1010->SetSavedPoint(3056,0.01015889);
   f_1010->SetSavedPoint(3057,0.01013212);
   f_1010->SetSavedPoint(3058,0.01010534);
   f_1010->SetSavedPoint(3059,0.01007856);
   f_1010->SetSavedPoint(3060,0.01005179);
   f_1010->SetSavedPoint(3061,0.01002501);
   f_1010->SetSavedPoint(3062,0.009998235);
   f_1010->SetSavedPoint(3063,0.009971458);
   f_1010->SetSavedPoint(3064,0.009944682);
   f_1010->SetSavedPoint(3065,0.009917905);
   f_1010->SetSavedPoint(3066,0.009895102);
   f_1010->SetSavedPoint(3067,0.009872299);
   f_1010->SetSavedPoint(3068,0.009849495);
   f_1010->SetSavedPoint(3069,0.009826692);
   f_1010->SetSavedPoint(3070,0.009803889);
   f_1010->SetSavedPoint(3071,0.009781086);
   f_1010->SetSavedPoint(3072,0.009758282);
   f_1010->SetSavedPoint(3073,0.009735479);
   f_1010->SetSavedPoint(3074,0.009712676);
   f_1010->SetSavedPoint(3075,0.009689872);
   f_1010->SetSavedPoint(3076,0.00967507);
   f_1010->SetSavedPoint(3077,0.009660268);
   f_1010->SetSavedPoint(3078,0.009645465);
   f_1010->SetSavedPoint(3079,0.009630663);
   f_1010->SetSavedPoint(3080,0.009615861);
   f_1010->SetSavedPoint(3081,0.009601058);
   f_1010->SetSavedPoint(3082,0.009586256);
   f_1010->SetSavedPoint(3083,0.009571454);
   f_1010->SetSavedPoint(3084,0.009556651);
   f_1010->SetSavedPoint(3085,0.009541849);
   f_1010->SetSavedPoint(3086,0.009533329);
   f_1010->SetSavedPoint(3087,0.009524809);
   f_1010->SetSavedPoint(3088,0.00951629);
   f_1010->SetSavedPoint(3089,0.00950777);
   f_1010->SetSavedPoint(3090,0.00949925);
   f_1010->SetSavedPoint(3091,0.00949073);
   f_1010->SetSavedPoint(3092,0.00948221);
   f_1010->SetSavedPoint(3093,0.00947369);
   f_1010->SetSavedPoint(3094,0.009465171);
   f_1010->SetSavedPoint(3095,0.009456651);
   f_1010->SetSavedPoint(3096,0.009447416);
   f_1010->SetSavedPoint(3097,0.009438181);
   f_1010->SetSavedPoint(3098,0.009428946);
   f_1010->SetSavedPoint(3099,0.009419711);
   f_1010->SetSavedPoint(3100,0.009410476);
   f_1010->SetSavedPoint(3101,0.009401241);
   f_1010->SetSavedPoint(3102,0.009392006);
   f_1010->SetSavedPoint(3103,0.009382771);
   f_1010->SetSavedPoint(3104,0.009373536);
   f_1010->SetSavedPoint(3105,0.009364301);
   f_1010->SetSavedPoint(3106,0.009353483);
   f_1010->SetSavedPoint(3107,0.009342665);
   f_1010->SetSavedPoint(3108,0.009331847);
   f_1010->SetSavedPoint(3109,0.009321029);
   f_1010->SetSavedPoint(3110,0.00931021);
   f_1010->SetSavedPoint(3111,0.009299392);
   f_1010->SetSavedPoint(3112,0.009288574);
   f_1010->SetSavedPoint(3113,0.009277756);
   f_1010->SetSavedPoint(3114,0.009266937);
   f_1010->SetSavedPoint(3115,0.009256119);
   f_1010->SetSavedPoint(3116,0.009243217);
   f_1010->SetSavedPoint(3117,0.009230315);
   f_1010->SetSavedPoint(3118,0.009217412);
   f_1010->SetSavedPoint(3119,0.00920451);
   f_1010->SetSavedPoint(3120,0.009191608);
   f_1010->SetSavedPoint(3121,0.009178706);
   f_1010->SetSavedPoint(3122,0.009165803);
   f_1010->SetSavedPoint(3123,0.009152901);
   f_1010->SetSavedPoint(3124,0.009139999);
   f_1010->SetSavedPoint(3125,0.009127096);
   f_1010->SetSavedPoint(3126,0.009110239);
   f_1010->SetSavedPoint(3127,0.009093382);
   f_1010->SetSavedPoint(3128,0.009076525);
   f_1010->SetSavedPoint(3129,0.009059667);
   f_1010->SetSavedPoint(3130,0.00904281);
   f_1010->SetSavedPoint(3131,0.009025953);
   f_1010->SetSavedPoint(3132,0.009009096);
   f_1010->SetSavedPoint(3133,0.008992238);
   f_1010->SetSavedPoint(3134,0.008975381);
   f_1010->SetSavedPoint(3135,0.008958524);
   f_1010->SetSavedPoint(3136,0.008941194);
   f_1010->SetSavedPoint(3137,0.008923864);
   f_1010->SetSavedPoint(3138,0.008906534);
   f_1010->SetSavedPoint(3139,0.008889204);
   f_1010->SetSavedPoint(3140,0.008871874);
   f_1010->SetSavedPoint(3141,0.008854544);
   f_1010->SetSavedPoint(3142,0.008837214);
   f_1010->SetSavedPoint(3143,0.008819884);
   f_1010->SetSavedPoint(3144,0.008802554);
   f_1010->SetSavedPoint(3145,0.008785224);
   f_1010->SetSavedPoint(3146,0.008768301);
   f_1010->SetSavedPoint(3147,0.008751378);
   f_1010->SetSavedPoint(3148,0.008734455);
   f_1010->SetSavedPoint(3149,0.008717531);
   f_1010->SetSavedPoint(3150,0.008700608);
   f_1010->SetSavedPoint(3151,0.008683685);
   f_1010->SetSavedPoint(3152,0.008666762);
   f_1010->SetSavedPoint(3153,0.008649839);
   f_1010->SetSavedPoint(3154,0.008632915);
   f_1010->SetSavedPoint(3155,0.008615992);
   f_1010->SetSavedPoint(3156,0.008598427);
   f_1010->SetSavedPoint(3157,0.008580861);
   f_1010->SetSavedPoint(3158,0.008563295);
   f_1010->SetSavedPoint(3159,0.008545729);
   f_1010->SetSavedPoint(3160,0.008528164);
   f_1010->SetSavedPoint(3161,0.008510598);
   f_1010->SetSavedPoint(3162,0.008493032);
   f_1010->SetSavedPoint(3163,0.008475466);
   f_1010->SetSavedPoint(3164,0.008457901);
   f_1010->SetSavedPoint(3165,0.008440335);
   f_1010->SetSavedPoint(3166,0.008426901);
   f_1010->SetSavedPoint(3167,0.008413468);
   f_1010->SetSavedPoint(3168,0.008400034);
   f_1010->SetSavedPoint(3169,0.008386601);
   f_1010->SetSavedPoint(3170,0.008373167);
   f_1010->SetSavedPoint(3171,0.008359734);
   f_1010->SetSavedPoint(3172,0.0083463);
   f_1010->SetSavedPoint(3173,0.008332866);
   f_1010->SetSavedPoint(3174,0.008319433);
   f_1010->SetSavedPoint(3175,0.008305999);
   f_1010->SetSavedPoint(3176,0.008299366);
   f_1010->SetSavedPoint(3177,0.008292732);
   f_1010->SetSavedPoint(3178,0.008286099);
   f_1010->SetSavedPoint(3179,0.008279465);
   f_1010->SetSavedPoint(3180,0.008272832);
   f_1010->SetSavedPoint(3181,0.008266198);
   f_1010->SetSavedPoint(3182,0.008259565);
   f_1010->SetSavedPoint(3183,0.008252931);
   f_1010->SetSavedPoint(3184,0.008246298);
   f_1010->SetSavedPoint(3185,0.008239664);
   f_1010->SetSavedPoint(3186,0.008233573);
   f_1010->SetSavedPoint(3187,0.008227481);
   f_1010->SetSavedPoint(3188,0.008221389);
   f_1010->SetSavedPoint(3189,0.008215297);
   f_1010->SetSavedPoint(3190,0.008209205);
   f_1010->SetSavedPoint(3191,0.008203114);
   f_1010->SetSavedPoint(3192,0.008197022);
   f_1010->SetSavedPoint(3193,0.00819093);
   f_1010->SetSavedPoint(3194,0.008184838);
   f_1010->SetSavedPoint(3195,0.008178746);
   f_1010->SetSavedPoint(3196,0.008165858);
   f_1010->SetSavedPoint(3197,0.008152969);
   f_1010->SetSavedPoint(3198,0.00814008);
   f_1010->SetSavedPoint(3199,0.008127191);
   f_1010->SetSavedPoint(3200,0.008114302);
   f_1010->SetSavedPoint(3201,0.008101414);
   f_1010->SetSavedPoint(3202,0.008088525);
   f_1010->SetSavedPoint(3203,0.008075636);
   f_1010->SetSavedPoint(3204,0.008062747);
   f_1010->SetSavedPoint(3205,0.008049858);
   f_1010->SetSavedPoint(3206,0.008033053);
   f_1010->SetSavedPoint(3207,0.008016248);
   f_1010->SetSavedPoint(3208,0.007999443);
   f_1010->SetSavedPoint(3209,0.007982638);
   f_1010->SetSavedPoint(3210,0.007965833);
   f_1010->SetSavedPoint(3211,0.007949028);
   f_1010->SetSavedPoint(3212,0.007932223);
   f_1010->SetSavedPoint(3213,0.007915418);
   f_1010->SetSavedPoint(3214,0.007898613);
   f_1010->SetSavedPoint(3215,0.007881808);
   f_1010->SetSavedPoint(3216,0.007866344);
   f_1010->SetSavedPoint(3217,0.00785088);
   f_1010->SetSavedPoint(3218,0.007835416);
   f_1010->SetSavedPoint(3219,0.007819951);
   f_1010->SetSavedPoint(3220,0.007804487);
   f_1010->SetSavedPoint(3221,0.007789023);
   f_1010->SetSavedPoint(3222,0.007773559);
   f_1010->SetSavedPoint(3223,0.007758095);
   f_1010->SetSavedPoint(3224,0.007742631);
   f_1010->SetSavedPoint(3225,0.007727167);
   f_1010->SetSavedPoint(3226,0.007709792);
   f_1010->SetSavedPoint(3227,0.007692417);
   f_1010->SetSavedPoint(3228,0.007675043);
   f_1010->SetSavedPoint(3229,0.007657668);
   f_1010->SetSavedPoint(3230,0.007640293);
   f_1010->SetSavedPoint(3231,0.007622919);
   f_1010->SetSavedPoint(3232,0.007605544);
   f_1010->SetSavedPoint(3233,0.007588169);
   f_1010->SetSavedPoint(3234,0.007570795);
   f_1010->SetSavedPoint(3235,0.00755342);
   f_1010->SetSavedPoint(3236,0.007534391);
   f_1010->SetSavedPoint(3237,0.007515362);
   f_1010->SetSavedPoint(3238,0.007496334);
   f_1010->SetSavedPoint(3239,0.007477305);
   f_1010->SetSavedPoint(3240,0.007458276);
   f_1010->SetSavedPoint(3241,0.007439247);
   f_1010->SetSavedPoint(3242,0.007420218);
   f_1010->SetSavedPoint(3243,0.007401189);
   f_1010->SetSavedPoint(3244,0.007382161);
   f_1010->SetSavedPoint(3245,0.007363132);
   f_1010->SetSavedPoint(3246,0.007351689);
   f_1010->SetSavedPoint(3247,0.007340246);
   f_1010->SetSavedPoint(3248,0.007328803);
   f_1010->SetSavedPoint(3249,0.00731736);
   f_1010->SetSavedPoint(3250,0.007305917);
   f_1010->SetSavedPoint(3251,0.007294474);
   f_1010->SetSavedPoint(3252,0.007283031);
   f_1010->SetSavedPoint(3253,0.007271588);
   f_1010->SetSavedPoint(3254,0.007260146);
   f_1010->SetSavedPoint(3255,0.007248703);
   f_1010->SetSavedPoint(3256,0.007246345);
   f_1010->SetSavedPoint(3257,0.007243988);
   f_1010->SetSavedPoint(3258,0.007241631);
   f_1010->SetSavedPoint(3259,0.007239274);
   f_1010->SetSavedPoint(3260,0.007236917);
   f_1010->SetSavedPoint(3261,0.00723456);
   f_1010->SetSavedPoint(3262,0.007232203);
   f_1010->SetSavedPoint(3263,0.007229846);
   f_1010->SetSavedPoint(3264,0.007227489);
   f_1010->SetSavedPoint(3265,0.007225132);
   f_1010->SetSavedPoint(3266,0.007221341);
   f_1010->SetSavedPoint(3267,0.007217551);
   f_1010->SetSavedPoint(3268,0.00721376);
   f_1010->SetSavedPoint(3269,0.00720997);
   f_1010->SetSavedPoint(3270,0.00720618);
   f_1010->SetSavedPoint(3271,0.007202389);
   f_1010->SetSavedPoint(3272,0.007198599);
   f_1010->SetSavedPoint(3273,0.007194808);
   f_1010->SetSavedPoint(3274,0.007191018);
   f_1010->SetSavedPoint(3275,0.007187228);
   f_1010->SetSavedPoint(3276,0.007172253);
   f_1010->SetSavedPoint(3277,0.007157278);
   f_1010->SetSavedPoint(3278,0.007142303);
   f_1010->SetSavedPoint(3279,0.007127329);
   f_1010->SetSavedPoint(3280,0.007112354);
   f_1010->SetSavedPoint(3281,0.007097379);
   f_1010->SetSavedPoint(3282,0.007082405);
   f_1010->SetSavedPoint(3283,0.00706743);
   f_1010->SetSavedPoint(3284,0.007052455);
   f_1010->SetSavedPoint(3285,0.00703748);
   f_1010->SetSavedPoint(3286,0.007015863);
   f_1010->SetSavedPoint(3287,0.006994246);
   f_1010->SetSavedPoint(3288,0.006972629);
   f_1010->SetSavedPoint(3289,0.006951012);
   f_1010->SetSavedPoint(3290,0.006929395);
   f_1010->SetSavedPoint(3291,0.006907778);
   f_1010->SetSavedPoint(3292,0.006886161);
   f_1010->SetSavedPoint(3293,0.006864544);
   f_1010->SetSavedPoint(3294,0.006842926);
   f_1010->SetSavedPoint(3295,0.006821309);
   f_1010->SetSavedPoint(3296,0.00680483);
   f_1010->SetSavedPoint(3297,0.00678835);
   f_1010->SetSavedPoint(3298,0.006771871);
   f_1010->SetSavedPoint(3299,0.006755392);
   f_1010->SetSavedPoint(3300,0.006738912);
   f_1010->SetSavedPoint(3301,0.006722433);
   f_1010->SetSavedPoint(3302,0.006705953);
   f_1010->SetSavedPoint(3303,0.006689474);
   f_1010->SetSavedPoint(3304,0.006672994);
   f_1010->SetSavedPoint(3305,0.006656515);
   f_1010->SetSavedPoint(3306,0.006650371);
   f_1010->SetSavedPoint(3307,0.006644227);
   f_1010->SetSavedPoint(3308,0.006638083);
   f_1010->SetSavedPoint(3309,0.006631939);
   f_1010->SetSavedPoint(3310,0.006625795);
   f_1010->SetSavedPoint(3311,0.006619651);
   f_1010->SetSavedPoint(3312,0.006613507);
   f_1010->SetSavedPoint(3313,0.006607363);
   f_1010->SetSavedPoint(3314,0.006601219);
   f_1010->SetSavedPoint(3315,0.006595076);
   f_1010->SetSavedPoint(3316,0.006592336);
   f_1010->SetSavedPoint(3317,0.006589596);
   f_1010->SetSavedPoint(3318,0.006586857);
   f_1010->SetSavedPoint(3319,0.006584117);
   f_1010->SetSavedPoint(3320,0.006581377);
   f_1010->SetSavedPoint(3321,0.006578638);
   f_1010->SetSavedPoint(3322,0.006575898);
   f_1010->SetSavedPoint(3323,0.006573158);
   f_1010->SetSavedPoint(3324,0.006570419);
   f_1010->SetSavedPoint(3325,0.006567679);
   f_1010->SetSavedPoint(3326,0.006557405);
   f_1010->SetSavedPoint(3327,0.006547131);
   f_1010->SetSavedPoint(3328,0.006536857);
   f_1010->SetSavedPoint(3329,0.006526583);
   f_1010->SetSavedPoint(3330,0.006516309);
   f_1010->SetSavedPoint(3331,0.006506035);
   f_1010->SetSavedPoint(3332,0.006495761);
   f_1010->SetSavedPoint(3333,0.006485487);
   f_1010->SetSavedPoint(3334,0.006475213);
   f_1010->SetSavedPoint(3335,0.006464939);
   f_1010->SetSavedPoint(3336,0.00644768);
   f_1010->SetSavedPoint(3337,0.00643042);
   f_1010->SetSavedPoint(3338,0.00641316);
   f_1010->SetSavedPoint(3339,0.006395901);
   f_1010->SetSavedPoint(3340,0.006378641);
   f_1010->SetSavedPoint(3341,0.006361382);
   f_1010->SetSavedPoint(3342,0.006344122);
   f_1010->SetSavedPoint(3343,0.006326863);
   f_1010->SetSavedPoint(3344,0.006309603);
   f_1010->SetSavedPoint(3345,0.006292344);
   f_1010->SetSavedPoint(3346,0.006276382);
   f_1010->SetSavedPoint(3347,0.006260421);
   f_1010->SetSavedPoint(3348,0.006244459);
   f_1010->SetSavedPoint(3349,0.006228498);
   f_1010->SetSavedPoint(3350,0.006212537);
   f_1010->SetSavedPoint(3351,0.006196575);
   f_1010->SetSavedPoint(3352,0.006180614);
   f_1010->SetSavedPoint(3353,0.006164653);
   f_1010->SetSavedPoint(3354,0.006148691);
   f_1010->SetSavedPoint(3355,0.00613273);
   f_1010->SetSavedPoint(3356,0.006121448);
   f_1010->SetSavedPoint(3357,0.006110165);
   f_1010->SetSavedPoint(3358,0.006098883);
   f_1010->SetSavedPoint(3359,0.006087601);
   f_1010->SetSavedPoint(3360,0.006076318);
   f_1010->SetSavedPoint(3361,0.006065036);
   f_1010->SetSavedPoint(3362,0.006053754);
   f_1010->SetSavedPoint(3363,0.006042471);
   f_1010->SetSavedPoint(3364,0.006031189);
   f_1010->SetSavedPoint(3365,0.006019907);
   f_1010->SetSavedPoint(3366,0.006009897);
   f_1010->SetSavedPoint(3367,0.005999887);
   f_1010->SetSavedPoint(3368,0.005989878);
   f_1010->SetSavedPoint(3369,0.005979868);
   f_1010->SetSavedPoint(3370,0.005969859);
   f_1010->SetSavedPoint(3371,0.005959849);
   f_1010->SetSavedPoint(3372,0.005949839);
   f_1010->SetSavedPoint(3373,0.00593983);
   f_1010->SetSavedPoint(3374,0.00592982);
   f_1010->SetSavedPoint(3375,0.00591981);
   f_1010->SetSavedPoint(3376,0.005906932);
   f_1010->SetSavedPoint(3377,0.005894054);
   f_1010->SetSavedPoint(3378,0.005881176);
   f_1010->SetSavedPoint(3379,0.005868297);
   f_1010->SetSavedPoint(3380,0.005855419);
   f_1010->SetSavedPoint(3381,0.005842541);
   f_1010->SetSavedPoint(3382,0.005829663);
   f_1010->SetSavedPoint(3383,0.005816785);
   f_1010->SetSavedPoint(3384,0.005803906);
   f_1010->SetSavedPoint(3385,0.005791028);
   f_1010->SetSavedPoint(3386,0.005776836);
   f_1010->SetSavedPoint(3387,0.005762644);
   f_1010->SetSavedPoint(3388,0.005748452);
   f_1010->SetSavedPoint(3389,0.00573426);
   f_1010->SetSavedPoint(3390,0.005720067);
   f_1010->SetSavedPoint(3391,0.005705875);
   f_1010->SetSavedPoint(3392,0.005691683);
   f_1010->SetSavedPoint(3393,0.005677491);
   f_1010->SetSavedPoint(3394,0.005663299);
   f_1010->SetSavedPoint(3395,0.005649107);
   f_1010->SetSavedPoint(3396,0.005642079);
   f_1010->SetSavedPoint(3397,0.005635051);
   f_1010->SetSavedPoint(3398,0.005628023);
   f_1010->SetSavedPoint(3399,0.005620995);
   f_1010->SetSavedPoint(3400,0.005613968);
   f_1010->SetSavedPoint(3401,0.00560694);
   f_1010->SetSavedPoint(3402,0.005599912);
   f_1010->SetSavedPoint(3403,0.005592884);
   f_1010->SetSavedPoint(3404,0.005585856);
   f_1010->SetSavedPoint(3405,0.005578828);
   f_1010->SetSavedPoint(3406,0.005580925);
   f_1010->SetSavedPoint(3407,0.005583021);
   f_1010->SetSavedPoint(3408,0.005585117);
   f_1010->SetSavedPoint(3409,0.005587213);
   f_1010->SetSavedPoint(3410,0.005589309);
   f_1010->SetSavedPoint(3411,0.005591405);
   f_1010->SetSavedPoint(3412,0.005593501);
   f_1010->SetSavedPoint(3413,0.005595597);
   f_1010->SetSavedPoint(3414,0.005597693);
   f_1010->SetSavedPoint(3415,0.005599789);
   f_1010->SetSavedPoint(3416,0.005601029);
   f_1010->SetSavedPoint(3417,0.005602268);
   f_1010->SetSavedPoint(3418,0.005603508);
   f_1010->SetSavedPoint(3419,0.005604748);
   f_1010->SetSavedPoint(3420,0.005605987);
   f_1010->SetSavedPoint(3421,0.005607227);
   f_1010->SetSavedPoint(3422,0.005608467);
   f_1010->SetSavedPoint(3423,0.005609706);
   f_1010->SetSavedPoint(3424,0.005610946);
   f_1010->SetSavedPoint(3425,0.005612186);
   f_1010->SetSavedPoint(3426,0.005605273);
   f_1010->SetSavedPoint(3427,0.00559836);
   f_1010->SetSavedPoint(3428,0.005591447);
   f_1010->SetSavedPoint(3429,0.005584534);
   f_1010->SetSavedPoint(3430,0.005577621);
   f_1010->SetSavedPoint(3431,0.005570708);
   f_1010->SetSavedPoint(3432,0.005563795);
   f_1010->SetSavedPoint(3433,0.005556882);
   f_1010->SetSavedPoint(3434,0.005549969);
   f_1010->SetSavedPoint(3435,0.005543056);
   f_1010->SetSavedPoint(3436,0.005526838);
   f_1010->SetSavedPoint(3437,0.005510619);
   f_1010->SetSavedPoint(3438,0.0054944);
   f_1010->SetSavedPoint(3439,0.005478181);
   f_1010->SetSavedPoint(3440,0.005461962);
   f_1010->SetSavedPoint(3441,0.005445743);
   f_1010->SetSavedPoint(3442,0.005429525);
   f_1010->SetSavedPoint(3443,0.005413306);
   f_1010->SetSavedPoint(3444,0.005397087);
   f_1010->SetSavedPoint(3445,0.005380868);
   f_1010->SetSavedPoint(3446,0.00536151);
   f_1010->SetSavedPoint(3447,0.005342152);
   f_1010->SetSavedPoint(3448,0.005322794);
   f_1010->SetSavedPoint(3449,0.005303436);
   f_1010->SetSavedPoint(3450,0.005284078);
   f_1010->SetSavedPoint(3451,0.00526472);
   f_1010->SetSavedPoint(3452,0.005245362);
   f_1010->SetSavedPoint(3453,0.005226004);
   f_1010->SetSavedPoint(3454,0.005206646);
   f_1010->SetSavedPoint(3455,0.005187288);
   f_1010->SetSavedPoint(3456,0.005175383);
   f_1010->SetSavedPoint(3457,0.005163479);
   f_1010->SetSavedPoint(3458,0.005151574);
   f_1010->SetSavedPoint(3459,0.005139669);
   f_1010->SetSavedPoint(3460,0.005127765);
   f_1010->SetSavedPoint(3461,0.00511586);
   f_1010->SetSavedPoint(3462,0.005103956);
   f_1010->SetSavedPoint(3463,0.005092051);
   f_1010->SetSavedPoint(3464,0.005080146);
   f_1010->SetSavedPoint(3465,0.005068242);
   f_1010->SetSavedPoint(3466,0.005066399);
   f_1010->SetSavedPoint(3467,0.005064556);
   f_1010->SetSavedPoint(3468,0.005062713);
   f_1010->SetSavedPoint(3469,0.005060869);
   f_1010->SetSavedPoint(3470,0.005059026);
   f_1010->SetSavedPoint(3471,0.005057183);
   f_1010->SetSavedPoint(3472,0.00505534);
   f_1010->SetSavedPoint(3473,0.005053497);
   f_1010->SetSavedPoint(3474,0.005051654);
   f_1010->SetSavedPoint(3475,0.005049811);
   f_1010->SetSavedPoint(3476,0.005052261);
   f_1010->SetSavedPoint(3477,0.005054712);
   f_1010->SetSavedPoint(3478,0.005057162);
   f_1010->SetSavedPoint(3479,0.005059612);
   f_1010->SetSavedPoint(3480,0.005062062);
   f_1010->SetSavedPoint(3481,0.005064513);
   f_1010->SetSavedPoint(3482,0.005066963);
   f_1010->SetSavedPoint(3483,0.005069413);
   f_1010->SetSavedPoint(3484,0.005071863);
   f_1010->SetSavedPoint(3485,0.005074314);
   f_1010->SetSavedPoint(3486,0.005073756);
   f_1010->SetSavedPoint(3487,0.005073198);
   f_1010->SetSavedPoint(3488,0.00507264);
   f_1010->SetSavedPoint(3489,0.005072082);
   f_1010->SetSavedPoint(3490,0.005071524);
   f_1010->SetSavedPoint(3491,0.005070965);
   f_1010->SetSavedPoint(3492,0.005070407);
   f_1010->SetSavedPoint(3493,0.005069849);
   f_1010->SetSavedPoint(3494,0.005069291);
   f_1010->SetSavedPoint(3495,0.005068733);
   f_1010->SetSavedPoint(3496,0.005063197);
   f_1010->SetSavedPoint(3497,0.005057661);
   f_1010->SetSavedPoint(3498,0.005052125);
   f_1010->SetSavedPoint(3499,0.005046589);
   f_1010->SetSavedPoint(3500,0.005041052);
   f_1010->SetSavedPoint(3501,0.005035516);
   f_1010->SetSavedPoint(3502,0.00502998);
   f_1010->SetSavedPoint(3503,0.005024444);
   f_1010->SetSavedPoint(3504,0.005018908);
   f_1010->SetSavedPoint(3505,0.005013372);
   f_1010->SetSavedPoint(3506,0.005005087);
   f_1010->SetSavedPoint(3507,0.004996803);
   f_1010->SetSavedPoint(3508,0.004988518);
   f_1010->SetSavedPoint(3509,0.004980234);
   f_1010->SetSavedPoint(3510,0.004971949);
   f_1010->SetSavedPoint(3511,0.004963665);
   f_1010->SetSavedPoint(3512,0.004955381);
   f_1010->SetSavedPoint(3513,0.004947096);
   f_1010->SetSavedPoint(3514,0.004938812);
   f_1010->SetSavedPoint(3515,0.004930527);
   f_1010->SetSavedPoint(3516,0.004921961);
   f_1010->SetSavedPoint(3517,0.004913394);
   f_1010->SetSavedPoint(3518,0.004904828);
   f_1010->SetSavedPoint(3519,0.004896261);
   f_1010->SetSavedPoint(3520,0.004887695);
   f_1010->SetSavedPoint(3521,0.004879128);
   f_1010->SetSavedPoint(3522,0.004870562);
   f_1010->SetSavedPoint(3523,0.004861996);
   f_1010->SetSavedPoint(3524,0.004853429);
   f_1010->SetSavedPoint(3525,0.004844863);
   f_1010->SetSavedPoint(3526,0.004835613);
   f_1010->SetSavedPoint(3527,0.004826364);
   f_1010->SetSavedPoint(3528,0.004817114);
   f_1010->SetSavedPoint(3529,0.004807865);
   f_1010->SetSavedPoint(3530,0.004798615);
   f_1010->SetSavedPoint(3531,0.004789366);
   f_1010->SetSavedPoint(3532,0.004780116);
   f_1010->SetSavedPoint(3533,0.004770867);
   f_1010->SetSavedPoint(3534,0.004761617);
   f_1010->SetSavedPoint(3535,0.004752368);
   f_1010->SetSavedPoint(3536,0.00474198);
   f_1010->SetSavedPoint(3537,0.004731593);
   f_1010->SetSavedPoint(3538,0.004721206);
   f_1010->SetSavedPoint(3539,0.004710819);
   f_1010->SetSavedPoint(3540,0.004700431);
   f_1010->SetSavedPoint(3541,0.004690044);
   f_1010->SetSavedPoint(3542,0.004679657);
   f_1010->SetSavedPoint(3543,0.00466927);
   f_1010->SetSavedPoint(3544,0.004658882);
   f_1010->SetSavedPoint(3545,0.004648495);
   f_1010->SetSavedPoint(3546,0.004640342);
   f_1010->SetSavedPoint(3547,0.004632188);
   f_1010->SetSavedPoint(3548,0.004624034);
   f_1010->SetSavedPoint(3549,0.004615881);
   f_1010->SetSavedPoint(3550,0.004607727);
   f_1010->SetSavedPoint(3551,0.004599574);
   f_1010->SetSavedPoint(3552,0.00459142);
   f_1010->SetSavedPoint(3553,0.004583267);
   f_1010->SetSavedPoint(3554,0.004575113);
   f_1010->SetSavedPoint(3555,0.00456696);
   f_1010->SetSavedPoint(3556,0.004560264);
   f_1010->SetSavedPoint(3557,0.004553569);
   f_1010->SetSavedPoint(3558,0.004546874);
   f_1010->SetSavedPoint(3559,0.004540178);
   f_1010->SetSavedPoint(3560,0.004533483);
   f_1010->SetSavedPoint(3561,0.004526787);
   f_1010->SetSavedPoint(3562,0.004520092);
   f_1010->SetSavedPoint(3563,0.004513396);
   f_1010->SetSavedPoint(3564,0.004506701);
   f_1010->SetSavedPoint(3565,0.004500005);
   f_1010->SetSavedPoint(3566,0.004491463);
   f_1010->SetSavedPoint(3567,0.004482921);
   f_1010->SetSavedPoint(3568,0.004474379);
   f_1010->SetSavedPoint(3569,0.004465837);
   f_1010->SetSavedPoint(3570,0.004457295);
   f_1010->SetSavedPoint(3571,0.004448752);
   f_1010->SetSavedPoint(3572,0.00444021);
   f_1010->SetSavedPoint(3573,0.004431668);
   f_1010->SetSavedPoint(3574,0.004423126);
   f_1010->SetSavedPoint(3575,0.004414584);
   f_1010->SetSavedPoint(3576,0.004404407);
   f_1010->SetSavedPoint(3577,0.00439423);
   f_1010->SetSavedPoint(3578,0.004384053);
   f_1010->SetSavedPoint(3579,0.004373876);
   f_1010->SetSavedPoint(3580,0.0043637);
   f_1010->SetSavedPoint(3581,0.004353523);
   f_1010->SetSavedPoint(3582,0.004343346);
   f_1010->SetSavedPoint(3583,0.004333169);
   f_1010->SetSavedPoint(3584,0.004322992);
   f_1010->SetSavedPoint(3585,0.004312815);
   f_1010->SetSavedPoint(3586,0.004302446);
   f_1010->SetSavedPoint(3587,0.004292076);
   f_1010->SetSavedPoint(3588,0.004281706);
   f_1010->SetSavedPoint(3589,0.004271337);
   f_1010->SetSavedPoint(3590,0.004260967);
   f_1010->SetSavedPoint(3591,0.004250597);
   f_1010->SetSavedPoint(3592,0.004240228);
   f_1010->SetSavedPoint(3593,0.004229858);
   f_1010->SetSavedPoint(3594,0.004219488);
   f_1010->SetSavedPoint(3595,0.004209119);
   f_1010->SetSavedPoint(3596,0.004200992);
   f_1010->SetSavedPoint(3597,0.004192865);
   f_1010->SetSavedPoint(3598,0.004184738);
   f_1010->SetSavedPoint(3599,0.004176612);
   f_1010->SetSavedPoint(3600,0.004168485);
   f_1010->SetSavedPoint(3601,0.004160358);
   f_1010->SetSavedPoint(3602,0.004152231);
   f_1010->SetSavedPoint(3603,0.004144105);
   f_1010->SetSavedPoint(3604,0.004135978);
   f_1010->SetSavedPoint(3605,0.004127851);
   f_1010->SetSavedPoint(3606,0.004123862);
   f_1010->SetSavedPoint(3607,0.004119874);
   f_1010->SetSavedPoint(3608,0.004115885);
   f_1010->SetSavedPoint(3609,0.004111896);
   f_1010->SetSavedPoint(3610,0.004107907);
   f_1010->SetSavedPoint(3611,0.004103919);
   f_1010->SetSavedPoint(3612,0.00409993);
   f_1010->SetSavedPoint(3613,0.004095941);
   f_1010->SetSavedPoint(3614,0.004091953);
   f_1010->SetSavedPoint(3615,0.004087964);
   f_1010->SetSavedPoint(3616,0.004084017);
   f_1010->SetSavedPoint(3617,0.00408007);
   f_1010->SetSavedPoint(3618,0.004076124);
   f_1010->SetSavedPoint(3619,0.004072177);
   f_1010->SetSavedPoint(3620,0.00406823);
   f_1010->SetSavedPoint(3621,0.004064283);
   f_1010->SetSavedPoint(3622,0.004060337);
   f_1010->SetSavedPoint(3623,0.00405639);
   f_1010->SetSavedPoint(3624,0.004052443);
   f_1010->SetSavedPoint(3625,0.004048496);
   f_1010->SetSavedPoint(3626,0.004040709);
   f_1010->SetSavedPoint(3627,0.004032923);
   f_1010->SetSavedPoint(3628,0.004025136);
   f_1010->SetSavedPoint(3629,0.004017349);
   f_1010->SetSavedPoint(3630,0.004009562);
   f_1010->SetSavedPoint(3631,0.004001776);
   f_1010->SetSavedPoint(3632,0.003993989);
   f_1010->SetSavedPoint(3633,0.003986202);
   f_1010->SetSavedPoint(3634,0.003978416);
   f_1010->SetSavedPoint(3635,0.003970629);
   f_1010->SetSavedPoint(3636,0.003962987);
   f_1010->SetSavedPoint(3637,0.003955345);
   f_1010->SetSavedPoint(3638,0.003947703);
   f_1010->SetSavedPoint(3639,0.003940061);
   f_1010->SetSavedPoint(3640,0.003932419);
   f_1010->SetSavedPoint(3641,0.003924777);
   f_1010->SetSavedPoint(3642,0.003917134);
   f_1010->SetSavedPoint(3643,0.003909492);
   f_1010->SetSavedPoint(3644,0.00390185);
   f_1010->SetSavedPoint(3645,0.003894208);
   f_1010->SetSavedPoint(3646,0.003890072);
   f_1010->SetSavedPoint(3647,0.003885935);
   f_1010->SetSavedPoint(3648,0.003881799);
   f_1010->SetSavedPoint(3649,0.003877662);
   f_1010->SetSavedPoint(3650,0.003873526);
   f_1010->SetSavedPoint(3651,0.003869389);
   f_1010->SetSavedPoint(3652,0.003865252);
   f_1010->SetSavedPoint(3653,0.003861116);
   f_1010->SetSavedPoint(3654,0.003856979);
   f_1010->SetSavedPoint(3655,0.003852843);
   f_1010->SetSavedPoint(3656,0.00385031);
   f_1010->SetSavedPoint(3657,0.003847778);
   f_1010->SetSavedPoint(3658,0.003845245);
   f_1010->SetSavedPoint(3659,0.003842713);
   f_1010->SetSavedPoint(3660,0.00384018);
   f_1010->SetSavedPoint(3661,0.003837648);
   f_1010->SetSavedPoint(3662,0.003835115);
   f_1010->SetSavedPoint(3663,0.003832583);
   f_1010->SetSavedPoint(3664,0.00383005);
   f_1010->SetSavedPoint(3665,0.003827518);
   f_1010->SetSavedPoint(3666,0.003822491);
   f_1010->SetSavedPoint(3667,0.003817464);
   f_1010->SetSavedPoint(3668,0.003812436);
   f_1010->SetSavedPoint(3669,0.003807409);
   f_1010->SetSavedPoint(3670,0.003802382);
   f_1010->SetSavedPoint(3671,0.003797355);
   f_1010->SetSavedPoint(3672,0.003792328);
   f_1010->SetSavedPoint(3673,0.003787301);
   f_1010->SetSavedPoint(3674,0.003782274);
   f_1010->SetSavedPoint(3675,0.003777246);
   f_1010->SetSavedPoint(3676,0.003770445);
   f_1010->SetSavedPoint(3677,0.003763644);
   f_1010->SetSavedPoint(3678,0.003756842);
   f_1010->SetSavedPoint(3679,0.003750041);
   f_1010->SetSavedPoint(3680,0.00374324);
   f_1010->SetSavedPoint(3681,0.003736439);
   f_1010->SetSavedPoint(3682,0.003729637);
   f_1010->SetSavedPoint(3683,0.003722836);
   f_1010->SetSavedPoint(3684,0.003716035);
   f_1010->SetSavedPoint(3685,0.003709233);
   f_1010->SetSavedPoint(3686,0.003704928);
   f_1010->SetSavedPoint(3687,0.003700622);
   f_1010->SetSavedPoint(3688,0.003696316);
   f_1010->SetSavedPoint(3689,0.00369201);
   f_1010->SetSavedPoint(3690,0.003687705);
   f_1010->SetSavedPoint(3691,0.003683399);
   f_1010->SetSavedPoint(3692,0.003679093);
   f_1010->SetSavedPoint(3693,0.003674787);
   f_1010->SetSavedPoint(3694,0.003670482);
   f_1010->SetSavedPoint(3695,0.003666176);
   f_1010->SetSavedPoint(3696,0.00366076);
   f_1010->SetSavedPoint(3697,0.003655343);
   f_1010->SetSavedPoint(3698,0.003649927);
   f_1010->SetSavedPoint(3699,0.003644511);
   f_1010->SetSavedPoint(3700,0.003639095);
   f_1010->SetSavedPoint(3701,0.003633678);
   f_1010->SetSavedPoint(3702,0.003628262);
   f_1010->SetSavedPoint(3703,0.003622846);
   f_1010->SetSavedPoint(3704,0.003617429);
   f_1010->SetSavedPoint(3705,0.003612013);
   f_1010->SetSavedPoint(3706,0.003602558);
   f_1010->SetSavedPoint(3707,0.003593102);
   f_1010->SetSavedPoint(3708,0.003583647);
   f_1010->SetSavedPoint(3709,0.003574192);
   f_1010->SetSavedPoint(3710,0.003564736);
   f_1010->SetSavedPoint(3711,0.003555281);
   f_1010->SetSavedPoint(3712,0.003545826);
   f_1010->SetSavedPoint(3713,0.00353637);
   f_1010->SetSavedPoint(3714,0.003526915);
   f_1010->SetSavedPoint(3715,0.003517459);
   f_1010->SetSavedPoint(3716,0.003509335);
   f_1010->SetSavedPoint(3717,0.003501211);
   f_1010->SetSavedPoint(3718,0.003493087);
   f_1010->SetSavedPoint(3719,0.003484963);
   f_1010->SetSavedPoint(3720,0.003476839);
   f_1010->SetSavedPoint(3721,0.003468715);
   f_1010->SetSavedPoint(3722,0.003460591);
   f_1010->SetSavedPoint(3723,0.003452466);
   f_1010->SetSavedPoint(3724,0.003444342);
   f_1010->SetSavedPoint(3725,0.003436218);
   f_1010->SetSavedPoint(3726,0.003431955);
   f_1010->SetSavedPoint(3727,0.003427693);
   f_1010->SetSavedPoint(3728,0.00342343);
   f_1010->SetSavedPoint(3729,0.003419167);
   f_1010->SetSavedPoint(3730,0.003414904);
   f_1010->SetSavedPoint(3731,0.003410641);
   f_1010->SetSavedPoint(3732,0.003406379);
   f_1010->SetSavedPoint(3733,0.003402116);
   f_1010->SetSavedPoint(3734,0.003397853);
   f_1010->SetSavedPoint(3735,0.00339359);
   f_1010->SetSavedPoint(3736,0.003390821);
   f_1010->SetSavedPoint(3737,0.003388052);
   f_1010->SetSavedPoint(3738,0.003385283);
   f_1010->SetSavedPoint(3739,0.003382513);
   f_1010->SetSavedPoint(3740,0.003379744);
   f_1010->SetSavedPoint(3741,0.003376975);
   f_1010->SetSavedPoint(3742,0.003374206);
   f_1010->SetSavedPoint(3743,0.003371436);
   f_1010->SetSavedPoint(3744,0.003368667);
   f_1010->SetSavedPoint(3745,0.003365898);
   f_1010->SetSavedPoint(3746,0.003361354);
   f_1010->SetSavedPoint(3747,0.00335681);
   f_1010->SetSavedPoint(3748,0.003352267);
   f_1010->SetSavedPoint(3749,0.003347723);
   f_1010->SetSavedPoint(3750,0.003343179);
   f_1010->SetSavedPoint(3751,0.003338635);
   f_1010->SetSavedPoint(3752,0.003334092);
   f_1010->SetSavedPoint(3753,0.003329548);
   f_1010->SetSavedPoint(3754,0.003325004);
   f_1010->SetSavedPoint(3755,0.00332046);
   f_1010->SetSavedPoint(3756,0.003312778);
   f_1010->SetSavedPoint(3757,0.003305096);
   f_1010->SetSavedPoint(3758,0.003297413);
   f_1010->SetSavedPoint(3759,0.003289731);
   f_1010->SetSavedPoint(3760,0.003282049);
   f_1010->SetSavedPoint(3761,0.003274366);
   f_1010->SetSavedPoint(3762,0.003266684);
   f_1010->SetSavedPoint(3763,0.003259002);
   f_1010->SetSavedPoint(3764,0.003251319);
   f_1010->SetSavedPoint(3765,0.003243637);
   f_1010->SetSavedPoint(3766,0.003236583);
   f_1010->SetSavedPoint(3767,0.003229529);
   f_1010->SetSavedPoint(3768,0.003222475);
   f_1010->SetSavedPoint(3769,0.003215421);
   f_1010->SetSavedPoint(3770,0.003208367);
   f_1010->SetSavedPoint(3771,0.003201313);
   f_1010->SetSavedPoint(3772,0.003194259);
   f_1010->SetSavedPoint(3773,0.003187205);
   f_1010->SetSavedPoint(3774,0.003180151);
   f_1010->SetSavedPoint(3775,0.003173097);
   f_1010->SetSavedPoint(3776,0.003169427);
   f_1010->SetSavedPoint(3777,0.003165756);
   f_1010->SetSavedPoint(3778,0.003162086);
   f_1010->SetSavedPoint(3779,0.003158416);
   f_1010->SetSavedPoint(3780,0.003154746);
   f_1010->SetSavedPoint(3781,0.003151075);
   f_1010->SetSavedPoint(3782,0.003147405);
   f_1010->SetSavedPoint(3783,0.003143735);
   f_1010->SetSavedPoint(3784,0.003140065);
   f_1010->SetSavedPoint(3785,0.003136394);
   f_1010->SetSavedPoint(3786,0.003131354);
   f_1010->SetSavedPoint(3787,0.003126313);
   f_1010->SetSavedPoint(3788,0.003121273);
   f_1010->SetSavedPoint(3789,0.003116233);
   f_1010->SetSavedPoint(3790,0.003111192);
   f_1010->SetSavedPoint(3791,0.003106152);
   f_1010->SetSavedPoint(3792,0.003101111);
   f_1010->SetSavedPoint(3793,0.003096071);
   f_1010->SetSavedPoint(3794,0.00309103);
   f_1010->SetSavedPoint(3795,0.00308599);
   f_1010->SetSavedPoint(3796,0.003076445);
   f_1010->SetSavedPoint(3797,0.003066901);
   f_1010->SetSavedPoint(3798,0.003057357);
   f_1010->SetSavedPoint(3799,0.003047812);
   f_1010->SetSavedPoint(3800,0.003038268);
   f_1010->SetSavedPoint(3801,0.003028723);
   f_1010->SetSavedPoint(3802,0.003019179);
   f_1010->SetSavedPoint(3803,0.003009634);
   f_1010->SetSavedPoint(3804,0.00300009);
   f_1010->SetSavedPoint(3805,0.002990545);
   f_1010->SetSavedPoint(3806,0.002982049);
   f_1010->SetSavedPoint(3807,0.002973552);
   f_1010->SetSavedPoint(3808,0.002965056);
   f_1010->SetSavedPoint(3809,0.00295656);
   f_1010->SetSavedPoint(3810,0.002948063);
   f_1010->SetSavedPoint(3811,0.002939567);
   f_1010->SetSavedPoint(3812,0.002931071);
   f_1010->SetSavedPoint(3813,0.002922574);
   f_1010->SetSavedPoint(3814,0.002914078);
   f_1010->SetSavedPoint(3815,0.002905582);
   f_1010->SetSavedPoint(3816,0.002904075);
   f_1010->SetSavedPoint(3817,0.002902569);
   f_1010->SetSavedPoint(3818,0.002901062);
   f_1010->SetSavedPoint(3819,0.002899556);
   f_1010->SetSavedPoint(3820,0.002898049);
   f_1010->SetSavedPoint(3821,0.002896543);
   f_1010->SetSavedPoint(3822,0.002895037);
   f_1010->SetSavedPoint(3823,0.00289353);
   f_1010->SetSavedPoint(3824,0.002892024);
   f_1010->SetSavedPoint(3825,0.002890517);
   f_1010->SetSavedPoint(3826,0.002893289);
   f_1010->SetSavedPoint(3827,0.002896062);
   f_1010->SetSavedPoint(3828,0.002898834);
   f_1010->SetSavedPoint(3829,0.002901606);
   f_1010->SetSavedPoint(3830,0.002904378);
   f_1010->SetSavedPoint(3831,0.00290715);
   f_1010->SetSavedPoint(3832,0.002909922);
   f_1010->SetSavedPoint(3833,0.002912694);
   f_1010->SetSavedPoint(3834,0.002915466);
   f_1010->SetSavedPoint(3835,0.002918238);
   f_1010->SetSavedPoint(3836,0.002916288);
   f_1010->SetSavedPoint(3837,0.002914338);
   f_1010->SetSavedPoint(3838,0.002912388);
   f_1010->SetSavedPoint(3839,0.002910438);
   f_1010->SetSavedPoint(3840,0.002908488);
   f_1010->SetSavedPoint(3841,0.002906538);
   f_1010->SetSavedPoint(3842,0.002904588);
   f_1010->SetSavedPoint(3843,0.002902638);
   f_1010->SetSavedPoint(3844,0.002900688);
   f_1010->SetSavedPoint(3845,0.002898738);
   f_1010->SetSavedPoint(3846,0.002889134);
   f_1010->SetSavedPoint(3847,0.002879531);
   f_1010->SetSavedPoint(3848,0.002869927);
   f_1010->SetSavedPoint(3849,0.002860323);
   f_1010->SetSavedPoint(3850,0.00285072);
   f_1010->SetSavedPoint(3851,0.002841116);
   f_1010->SetSavedPoint(3852,0.002831513);
   f_1010->SetSavedPoint(3853,0.002821909);
   f_1010->SetSavedPoint(3854,0.002812305);
   f_1010->SetSavedPoint(3855,0.002802702);
   f_1010->SetSavedPoint(3856,0.002791782);
   f_1010->SetSavedPoint(3857,0.002780863);
   f_1010->SetSavedPoint(3858,0.002769944);
   f_1010->SetSavedPoint(3859,0.002759024);
   f_1010->SetSavedPoint(3860,0.002748105);
   f_1010->SetSavedPoint(3861,0.002737186);
   f_1010->SetSavedPoint(3862,0.002726266);
   f_1010->SetSavedPoint(3863,0.002715347);
   f_1010->SetSavedPoint(3864,0.002704427);
   f_1010->SetSavedPoint(3865,0.002693508);
   f_1010->SetSavedPoint(3866,0.002686173);
   f_1010->SetSavedPoint(3867,0.002678837);
   f_1010->SetSavedPoint(3868,0.002671502);
   f_1010->SetSavedPoint(3869,0.002664166);
   f_1010->SetSavedPoint(3870,0.002656831);
   f_1010->SetSavedPoint(3871,0.002649495);
   f_1010->SetSavedPoint(3872,0.00264216);
   f_1010->SetSavedPoint(3873,0.002634824);
   f_1010->SetSavedPoint(3874,0.002627489);
   f_1010->SetSavedPoint(3875,0.002620154);
   f_1010->SetSavedPoint(3876,0.00261703);
   f_1010->SetSavedPoint(3877,0.002613907);
   f_1010->SetSavedPoint(3878,0.002610784);
   f_1010->SetSavedPoint(3879,0.002607661);
   f_1010->SetSavedPoint(3880,0.002604537);
   f_1010->SetSavedPoint(3881,0.002601414);
   f_1010->SetSavedPoint(3882,0.002598291);
   f_1010->SetSavedPoint(3883,0.002595168);
   f_1010->SetSavedPoint(3884,0.002592045);
   f_1010->SetSavedPoint(3885,0.002588921);
   f_1010->SetSavedPoint(3886,0.002588797);
   f_1010->SetSavedPoint(3887,0.002588673);
   f_1010->SetSavedPoint(3888,0.002588549);
   f_1010->SetSavedPoint(3889,0.002588424);
   f_1010->SetSavedPoint(3890,0.0025883);
   f_1010->SetSavedPoint(3891,0.002588176);
   f_1010->SetSavedPoint(3892,0.002588052);
   f_1010->SetSavedPoint(3893,0.002587927);
   f_1010->SetSavedPoint(3894,0.002587803);
   f_1010->SetSavedPoint(3895,0.002587679);
   f_1010->SetSavedPoint(3896,0.002587378);
   f_1010->SetSavedPoint(3897,0.002587077);
   f_1010->SetSavedPoint(3898,0.002586776);
   f_1010->SetSavedPoint(3899,0.002586476);
   f_1010->SetSavedPoint(3900,0.002586175);
   f_1010->SetSavedPoint(3901,0.002585874);
   f_1010->SetSavedPoint(3902,0.002585573);
   f_1010->SetSavedPoint(3903,0.002585272);
   f_1010->SetSavedPoint(3904,0.002584972);
   f_1010->SetSavedPoint(3905,0.002584671);
   f_1010->SetSavedPoint(3906,0.002580707);
   f_1010->SetSavedPoint(3907,0.002576743);
   f_1010->SetSavedPoint(3908,0.002572779);
   f_1010->SetSavedPoint(3909,0.002568815);
   f_1010->SetSavedPoint(3910,0.002564851);
   f_1010->SetSavedPoint(3911,0.002560888);
   f_1010->SetSavedPoint(3912,0.002556924);
   f_1010->SetSavedPoint(3913,0.00255296);
   f_1010->SetSavedPoint(3914,0.002548996);
   f_1010->SetSavedPoint(3915,0.002545032);
   f_1010->SetSavedPoint(3916,0.002536865);
   f_1010->SetSavedPoint(3917,0.002528698);
   f_1010->SetSavedPoint(3918,0.00252053);
   f_1010->SetSavedPoint(3919,0.002512363);
   f_1010->SetSavedPoint(3920,0.002504196);
   f_1010->SetSavedPoint(3921,0.002496028);
   f_1010->SetSavedPoint(3922,0.002487861);
   f_1010->SetSavedPoint(3923,0.002479694);
   f_1010->SetSavedPoint(3924,0.002471526);
   f_1010->SetSavedPoint(3925,0.002463359);
   f_1010->SetSavedPoint(3926,0.002454412);
   f_1010->SetSavedPoint(3927,0.002445466);
   f_1010->SetSavedPoint(3928,0.002436519);
   f_1010->SetSavedPoint(3929,0.002427573);
   f_1010->SetSavedPoint(3930,0.002418626);
   f_1010->SetSavedPoint(3931,0.00240968);
   f_1010->SetSavedPoint(3932,0.002400733);
   f_1010->SetSavedPoint(3933,0.002391787);
   f_1010->SetSavedPoint(3934,0.00238284);
   f_1010->SetSavedPoint(3935,0.002373893);
   f_1010->SetSavedPoint(3936,0.002369585);
   f_1010->SetSavedPoint(3937,0.002365277);
   f_1010->SetSavedPoint(3938,0.002360968);
   f_1010->SetSavedPoint(3939,0.00235666);
   f_1010->SetSavedPoint(3940,0.002352352);
   f_1010->SetSavedPoint(3941,0.002348043);
   f_1010->SetSavedPoint(3942,0.002343735);
   f_1010->SetSavedPoint(3943,0.002339427);
   f_1010->SetSavedPoint(3944,0.002335118);
   f_1010->SetSavedPoint(3945,0.00233081);
   f_1010->SetSavedPoint(3946,0.002331192);
   f_1010->SetSavedPoint(3947,0.002331574);
   f_1010->SetSavedPoint(3948,0.002331956);
   f_1010->SetSavedPoint(3949,0.002332338);
   f_1010->SetSavedPoint(3950,0.00233272);
   f_1010->SetSavedPoint(3951,0.002333101);
   f_1010->SetSavedPoint(3952,0.002333483);
   f_1010->SetSavedPoint(3953,0.002333865);
   f_1010->SetSavedPoint(3954,0.002334247);
   f_1010->SetSavedPoint(3955,0.002334629);
   f_1010->SetSavedPoint(3956,0.002333735);
   f_1010->SetSavedPoint(3957,0.002332841);
   f_1010->SetSavedPoint(3958,0.002331948);
   f_1010->SetSavedPoint(3959,0.002331054);
   f_1010->SetSavedPoint(3960,0.00233016);
   f_1010->SetSavedPoint(3961,0.002329266);
   f_1010->SetSavedPoint(3962,0.002328372);
   f_1010->SetSavedPoint(3963,0.002327478);
   f_1010->SetSavedPoint(3964,0.002326584);
   f_1010->SetSavedPoint(3965,0.002325691);
   f_1010->SetSavedPoint(3966,0.002320792);
   f_1010->SetSavedPoint(3967,0.002315894);
   f_1010->SetSavedPoint(3968,0.002310995);
   f_1010->SetSavedPoint(3969,0.002306096);
   f_1010->SetSavedPoint(3970,0.002301198);
   f_1010->SetSavedPoint(3971,0.002296299);
   f_1010->SetSavedPoint(3972,0.002291401);
   f_1010->SetSavedPoint(3973,0.002286502);
   f_1010->SetSavedPoint(3974,0.002281604);
   f_1010->SetSavedPoint(3975,0.002276705);
   f_1010->SetSavedPoint(3976,0.002271577);
   f_1010->SetSavedPoint(3977,0.002266449);
   f_1010->SetSavedPoint(3978,0.002261321);
   f_1010->SetSavedPoint(3979,0.002256192);
   f_1010->SetSavedPoint(3980,0.002251064);
   f_1010->SetSavedPoint(3981,0.002245936);
   f_1010->SetSavedPoint(3982,0.002240808);
   f_1010->SetSavedPoint(3983,0.00223568);
   f_1010->SetSavedPoint(3984,0.002230552);
   f_1010->SetSavedPoint(3985,0.002225424);
   f_1010->SetSavedPoint(3986,0.002222694);
   f_1010->SetSavedPoint(3987,0.002219965);
   f_1010->SetSavedPoint(3988,0.002217236);
   f_1010->SetSavedPoint(3989,0.002214506);
   f_1010->SetSavedPoint(3990,0.002211777);
   f_1010->SetSavedPoint(3991,0.002209048);
   f_1010->SetSavedPoint(3992,0.002206319);
   f_1010->SetSavedPoint(3993,0.002203589);
   f_1010->SetSavedPoint(3994,0.00220086);
   f_1010->SetSavedPoint(3995,0.002198131);
   f_1010->SetSavedPoint(3996,0.002194743);
   f_1010->SetSavedPoint(3997,0.002191356);
   f_1010->SetSavedPoint(3998,0.002187968);
   f_1010->SetSavedPoint(3999,0.002184581);
   f_1010->SetSavedPoint(4000,0.002181193);
   f_1010->SetSavedPoint(4001,0.002177806);
   f_1010->SetSavedPoint(4002,0.002174418);
   f_1010->SetSavedPoint(4003,0.002171031);
   f_1010->SetSavedPoint(4004,0.002167643);
   f_1010->SetSavedPoint(4005,0.002164255);
   f_1010->SetSavedPoint(4006,0.002158136);
   f_1010->SetSavedPoint(4007,0.002152016);
   f_1010->SetSavedPoint(4008,0.002145896);
   f_1010->SetSavedPoint(4009,0.002139776);
   f_1010->SetSavedPoint(4010,0.002133656);
   f_1010->SetSavedPoint(4011,0.002127536);
   f_1010->SetSavedPoint(4012,0.002121416);
   f_1010->SetSavedPoint(4013,0.002115296);
   f_1010->SetSavedPoint(4014,0.002109176);
   f_1010->SetSavedPoint(4015,0.002103056);
   f_1010->SetSavedPoint(4016,0.002096978);
   f_1010->SetSavedPoint(4017,0.002090899);
   f_1010->SetSavedPoint(4018,0.002084821);
   f_1010->SetSavedPoint(4019,0.002078742);
   f_1010->SetSavedPoint(4020,0.002072663);
   f_1010->SetSavedPoint(4021,0.002066585);
   f_1010->SetSavedPoint(4022,0.002060506);
   f_1010->SetSavedPoint(4023,0.002054428);
   f_1010->SetSavedPoint(4024,0.002048349);
   f_1010->SetSavedPoint(4025,0.00204227);
   f_1010->SetSavedPoint(4026,0.002038827);
   f_1010->SetSavedPoint(4027,0.002035383);
   f_1010->SetSavedPoint(4028,0.002031939);
   f_1010->SetSavedPoint(4029,0.002028495);
   f_1010->SetSavedPoint(4030,0.002025051);
   f_1010->SetSavedPoint(4031,0.002021607);
   f_1010->SetSavedPoint(4032,0.002018163);
   f_1010->SetSavedPoint(4033,0.002014719);
   f_1010->SetSavedPoint(4034,0.002011275);
   f_1010->SetSavedPoint(4035,0.002007831);
   f_1010->SetSavedPoint(4036,0.002005493);
   f_1010->SetSavedPoint(4037,0.002003154);
   f_1010->SetSavedPoint(4038,0.002000816);
   f_1010->SetSavedPoint(4039,0.001998477);
   f_1010->SetSavedPoint(4040,0.001996139);
   f_1010->SetSavedPoint(4041,0.0019938);
   f_1010->SetSavedPoint(4042,0.001991462);
   f_1010->SetSavedPoint(4043,0.001989123);
   f_1010->SetSavedPoint(4044,0.001986785);
   f_1010->SetSavedPoint(4045,0.001984447);
   f_1010->SetSavedPoint(4046,0.00198158);
   f_1010->SetSavedPoint(4047,0.001978713);
   f_1010->SetSavedPoint(4048,0.001975847);
   f_1010->SetSavedPoint(4049,0.00197298);
   f_1010->SetSavedPoint(4050,0.001970113);
   f_1010->SetSavedPoint(4051,0.001967247);
   f_1010->SetSavedPoint(4052,0.00196438);
   f_1010->SetSavedPoint(4053,0.001961513);
   f_1010->SetSavedPoint(4054,0.001958647);
   f_1010->SetSavedPoint(4055,0.00195578);
   f_1010->SetSavedPoint(4056,0.001952512);
   f_1010->SetSavedPoint(4057,0.001949244);
   f_1010->SetSavedPoint(4058,0.001945975);
   f_1010->SetSavedPoint(4059,0.001942707);
   f_1010->SetSavedPoint(4060,0.001939439);
   f_1010->SetSavedPoint(4061,0.001936171);
   f_1010->SetSavedPoint(4062,0.001932902);
   f_1010->SetSavedPoint(4063,0.001929634);
   f_1010->SetSavedPoint(4064,0.001926366);
   f_1010->SetSavedPoint(4065,0.001923098);
   f_1010->SetSavedPoint(4066,0.001919499);
   f_1010->SetSavedPoint(4067,0.001915901);
   f_1010->SetSavedPoint(4068,0.001912302);
   f_1010->SetSavedPoint(4069,0.001908704);
   f_1010->SetSavedPoint(4070,0.001905105);
   f_1010->SetSavedPoint(4071,0.001901507);
   f_1010->SetSavedPoint(4072,0.001897908);
   f_1010->SetSavedPoint(4073,0.00189431);
   f_1010->SetSavedPoint(4074,0.001890711);
   f_1010->SetSavedPoint(4075,0.001887113);
   f_1010->SetSavedPoint(4076,0.00188542);
   f_1010->SetSavedPoint(4077,0.001883727);
   f_1010->SetSavedPoint(4078,0.001882033);
   f_1010->SetSavedPoint(4079,0.00188034);
   f_1010->SetSavedPoint(4080,0.001878647);
   f_1010->SetSavedPoint(4081,0.001876954);
   f_1010->SetSavedPoint(4082,0.00187526);
   f_1010->SetSavedPoint(4083,0.001873567);
   f_1010->SetSavedPoint(4084,0.001871874);
   f_1010->SetSavedPoint(4085,0.001870181);
   f_1010->SetSavedPoint(4086,0.001871099);
   f_1010->SetSavedPoint(4087,0.001872017);
   f_1010->SetSavedPoint(4088,0.001872935);
   f_1010->SetSavedPoint(4089,0.001873853);
   f_1010->SetSavedPoint(4090,0.001874771);
   f_1010->SetSavedPoint(4091,0.001875689);
   f_1010->SetSavedPoint(4092,0.001876607);
   f_1010->SetSavedPoint(4093,0.001877525);
   f_1010->SetSavedPoint(4094,0.001878443);
   f_1010->SetSavedPoint(4095,0.001879361);
   f_1010->SetSavedPoint(4096,0.001879833);
   f_1010->SetSavedPoint(4097,0.001880304);
   f_1010->SetSavedPoint(4098,0.001880776);
   f_1010->SetSavedPoint(4099,0.001881247);
   f_1010->SetSavedPoint(4100,0.001881718);
   f_1010->SetSavedPoint(4101,0.00188219);
   f_1010->SetSavedPoint(4102,0.001882661);
   f_1010->SetSavedPoint(4103,0.001883133);
   f_1010->SetSavedPoint(4104,0.001883604);
   f_1010->SetSavedPoint(4105,0.001884076);
   f_1010->SetSavedPoint(4106,0.001882945);
   f_1010->SetSavedPoint(4107,0.001881814);
   f_1010->SetSavedPoint(4108,0.001880683);
   f_1010->SetSavedPoint(4109,0.001879552);
   f_1010->SetSavedPoint(4110,0.001878421);
   f_1010->SetSavedPoint(4111,0.00187729);
   f_1010->SetSavedPoint(4112,0.001876159);
   f_1010->SetSavedPoint(4113,0.001875028);
   f_1010->SetSavedPoint(4114,0.001873897);
   f_1010->SetSavedPoint(4115,0.001872766);
   f_1010->SetSavedPoint(4116,0.00187151);
   f_1010->SetSavedPoint(4117,0.001870254);
   f_1010->SetSavedPoint(4118,0.001868998);
   f_1010->SetSavedPoint(4119,0.001867742);
   f_1010->SetSavedPoint(4120,0.001866486);
   f_1010->SetSavedPoint(4121,0.00186523);
   f_1010->SetSavedPoint(4122,0.001863974);
   f_1010->SetSavedPoint(4123,0.001862718);
   f_1010->SetSavedPoint(4124,0.001861462);
   f_1010->SetSavedPoint(4125,0.001860207);
   f_1010->SetSavedPoint(4126,0.001858764);
   f_1010->SetSavedPoint(4127,0.001857322);
   f_1010->SetSavedPoint(4128,0.001855879);
   f_1010->SetSavedPoint(4129,0.001854436);
   f_1010->SetSavedPoint(4130,0.001852994);
   f_1010->SetSavedPoint(4131,0.001851551);
   f_1010->SetSavedPoint(4132,0.001850109);
   f_1010->SetSavedPoint(4133,0.001848666);
   f_1010->SetSavedPoint(4134,0.001847224);
   f_1010->SetSavedPoint(4135,0.001845781);
   f_1010->SetSavedPoint(4136,0.001842197);
   f_1010->SetSavedPoint(4137,0.001838613);
   f_1010->SetSavedPoint(4138,0.001835029);
   f_1010->SetSavedPoint(4139,0.001831444);
   f_1010->SetSavedPoint(4140,0.00182786);
   f_1010->SetSavedPoint(4141,0.001824276);
   f_1010->SetSavedPoint(4142,0.001820692);
   f_1010->SetSavedPoint(4143,0.001817107);
   f_1010->SetSavedPoint(4144,0.001813523);
   f_1010->SetSavedPoint(4145,0.001809939);
   f_1010->SetSavedPoint(4146,0.001804926);
   f_1010->SetSavedPoint(4147,0.001799914);
   f_1010->SetSavedPoint(4148,0.001794901);
   f_1010->SetSavedPoint(4149,0.001789889);
   f_1010->SetSavedPoint(4150,0.001784876);
   f_1010->SetSavedPoint(4151,0.001779864);
   f_1010->SetSavedPoint(4152,0.001774852);
   f_1010->SetSavedPoint(4153,0.001769839);
   f_1010->SetSavedPoint(4154,0.001764827);
   f_1010->SetSavedPoint(4155,0.001759814);
   f_1010->SetSavedPoint(4156,0.001755054);
   f_1010->SetSavedPoint(4157,0.001750295);
   f_1010->SetSavedPoint(4158,0.001745535);
   f_1010->SetSavedPoint(4159,0.001740775);
   f_1010->SetSavedPoint(4160,0.001736016);
   f_1010->SetSavedPoint(4161,0.001731256);
   f_1010->SetSavedPoint(4162,0.001726496);
   f_1010->SetSavedPoint(4163,0.001721737);
   f_1010->SetSavedPoint(4164,0.001716977);
   f_1010->SetSavedPoint(4165,0.001712217);
   f_1010->SetSavedPoint(4166,0.001707926);
   f_1010->SetSavedPoint(4167,0.001703634);
   f_1010->SetSavedPoint(4168,0.001699343);
   f_1010->SetSavedPoint(4169,0.001695052);
   f_1010->SetSavedPoint(4170,0.00169076);
   f_1010->SetSavedPoint(4171,0.001686469);
   f_1010->SetSavedPoint(4172,0.001682178);
   f_1010->SetSavedPoint(4173,0.001677886);
   f_1010->SetSavedPoint(4174,0.001673595);
   f_1010->SetSavedPoint(4175,0.001669304);
   f_1010->SetSavedPoint(4176,0.001666979);
   f_1010->SetSavedPoint(4177,0.001664655);
   f_1010->SetSavedPoint(4178,0.00166233);
   f_1010->SetSavedPoint(4179,0.001660006);
   f_1010->SetSavedPoint(4180,0.001657681);
   f_1010->SetSavedPoint(4181,0.001655357);
   f_1010->SetSavedPoint(4182,0.001653032);
   f_1010->SetSavedPoint(4183,0.001650708);
   f_1010->SetSavedPoint(4184,0.001648384);
   f_1010->SetSavedPoint(4185,0.001646059);
   f_1010->SetSavedPoint(4186,0.001645599);
   f_1010->SetSavedPoint(4187,0.00164514);
   f_1010->SetSavedPoint(4188,0.00164468);
   f_1010->SetSavedPoint(4189,0.00164422);
   f_1010->SetSavedPoint(4190,0.001643761);
   f_1010->SetSavedPoint(4191,0.001643301);
   f_1010->SetSavedPoint(4192,0.001642841);
   f_1010->SetSavedPoint(4193,0.001642382);
   f_1010->SetSavedPoint(4194,0.001641922);
   f_1010->SetSavedPoint(4195,0.001641462);
   f_1010->SetSavedPoint(4196,0.001639573);
   f_1010->SetSavedPoint(4197,0.001637683);
   f_1010->SetSavedPoint(4198,0.001635794);
   f_1010->SetSavedPoint(4199,0.001633904);
   f_1010->SetSavedPoint(4200,0.001632015);
   f_1010->SetSavedPoint(4201,0.001630125);
   f_1010->SetSavedPoint(4202,0.001628236);
   f_1010->SetSavedPoint(4203,0.001626346);
   f_1010->SetSavedPoint(4204,0.001624457);
   f_1010->SetSavedPoint(4205,0.001622568);
   f_1010->SetSavedPoint(4206,0.001618587);
   f_1010->SetSavedPoint(4207,0.001614606);
   f_1010->SetSavedPoint(4208,0.001610625);
   f_1010->SetSavedPoint(4209,0.001606643);
   f_1010->SetSavedPoint(4210,0.001602662);
   f_1010->SetSavedPoint(4211,0.001598681);
   f_1010->SetSavedPoint(4212,0.0015947);
   f_1010->SetSavedPoint(4213,0.001590719);
   f_1010->SetSavedPoint(4214,0.001586738);
   f_1010->SetSavedPoint(4215,0.001582757);
   f_1010->SetSavedPoint(4216,0.001578466);
   f_1010->SetSavedPoint(4217,0.001574175);
   f_1010->SetSavedPoint(4218,0.001569884);
   f_1010->SetSavedPoint(4219,0.001565593);
   f_1010->SetSavedPoint(4220,0.001561302);
   f_1010->SetSavedPoint(4221,0.001557011);
   f_1010->SetSavedPoint(4222,0.00155272);
   f_1010->SetSavedPoint(4223,0.001548429);
   f_1010->SetSavedPoint(4224,0.001544138);
   f_1010->SetSavedPoint(4225,0.001539847);
   f_1010->SetSavedPoint(4226,0.001535207);
   f_1010->SetSavedPoint(4227,0.001530567);
   f_1010->SetSavedPoint(4228,0.001525927);
   f_1010->SetSavedPoint(4229,0.001521287);
   f_1010->SetSavedPoint(4230,0.001516647);
   f_1010->SetSavedPoint(4231,0.001512007);
   f_1010->SetSavedPoint(4232,0.001507367);
   f_1010->SetSavedPoint(4233,0.001502727);
   f_1010->SetSavedPoint(4234,0.001498087);
   f_1010->SetSavedPoint(4235,0.001493447);
   f_1010->SetSavedPoint(4236,0.001488534);
   f_1010->SetSavedPoint(4237,0.001483622);
   f_1010->SetSavedPoint(4238,0.001478709);
   f_1010->SetSavedPoint(4239,0.001473796);
   f_1010->SetSavedPoint(4240,0.001468883);
   f_1010->SetSavedPoint(4241,0.00146397);
   f_1010->SetSavedPoint(4242,0.001459057);
   f_1010->SetSavedPoint(4243,0.001454144);
   f_1010->SetSavedPoint(4244,0.001449231);
   f_1010->SetSavedPoint(4245,0.001444318);
   f_1010->SetSavedPoint(4246,0.001441639);
   f_1010->SetSavedPoint(4247,0.001438959);
   f_1010->SetSavedPoint(4248,0.00143628);
   f_1010->SetSavedPoint(4249,0.0014336);
   f_1010->SetSavedPoint(4250,0.001430921);
   f_1010->SetSavedPoint(4251,0.001428242);
   f_1010->SetSavedPoint(4252,0.001425562);
   f_1010->SetSavedPoint(4253,0.001422883);
   f_1010->SetSavedPoint(4254,0.001420203);
   f_1010->SetSavedPoint(4255,0.001417524);
   f_1010->SetSavedPoint(4256,0.001417721);
   f_1010->SetSavedPoint(4257,0.001417919);
   f_1010->SetSavedPoint(4258,0.001418116);
   f_1010->SetSavedPoint(4259,0.001418314);
   f_1010->SetSavedPoint(4260,0.001418511);
   f_1010->SetSavedPoint(4261,0.001418709);
   f_1010->SetSavedPoint(4262,0.001418907);
   f_1010->SetSavedPoint(4263,0.001419104);
   f_1010->SetSavedPoint(4264,0.001419302);
   f_1010->SetSavedPoint(4265,0.001419499);
   f_1010->SetSavedPoint(4266,0.001419296);
   f_1010->SetSavedPoint(4267,0.001419093);
   f_1010->SetSavedPoint(4268,0.00141889);
   f_1010->SetSavedPoint(4269,0.001418687);
   f_1010->SetSavedPoint(4270,0.001418484);
   f_1010->SetSavedPoint(4271,0.00141828);
   f_1010->SetSavedPoint(4272,0.001418077);
   f_1010->SetSavedPoint(4273,0.001417874);
   f_1010->SetSavedPoint(4274,0.001417671);
   f_1010->SetSavedPoint(4275,0.001417468);
   f_1010->SetSavedPoint(4276,0.001415192);
   f_1010->SetSavedPoint(4277,0.001412915);
   f_1010->SetSavedPoint(4278,0.001410639);
   f_1010->SetSavedPoint(4279,0.001408363);
   f_1010->SetSavedPoint(4280,0.001406087);
   f_1010->SetSavedPoint(4281,0.00140381);
   f_1010->SetSavedPoint(4282,0.001401534);
   f_1010->SetSavedPoint(4283,0.001399258);
   f_1010->SetSavedPoint(4284,0.001396982);
   f_1010->SetSavedPoint(4285,0.001394705);
   f_1010->SetSavedPoint(4286,0.001392527);
   f_1010->SetSavedPoint(4287,0.001390348);
   f_1010->SetSavedPoint(4288,0.001388169);
   f_1010->SetSavedPoint(4289,0.00138599);
   f_1010->SetSavedPoint(4290,0.001383811);
   f_1010->SetSavedPoint(4291,0.001381633);
   f_1010->SetSavedPoint(4292,0.001379454);
   f_1010->SetSavedPoint(4293,0.001377275);
   f_1010->SetSavedPoint(4294,0.001375096);
   f_1010->SetSavedPoint(4295,0.001372917);
   f_1010->SetSavedPoint(4296,0.001372788);
   f_1010->SetSavedPoint(4297,0.001372658);
   f_1010->SetSavedPoint(4298,0.001372529);
   f_1010->SetSavedPoint(4299,0.0013724);
   f_1010->SetSavedPoint(4300,0.00137227);
   f_1010->SetSavedPoint(4301,0.001372141);
   f_1010->SetSavedPoint(4302,0.001372011);
   f_1010->SetSavedPoint(4303,0.001371882);
   f_1010->SetSavedPoint(4304,0.001371753);
   f_1010->SetSavedPoint(4305,0.001371623);
   f_1010->SetSavedPoint(4306,0.001372227);
   f_1010->SetSavedPoint(4307,0.001372831);
   f_1010->SetSavedPoint(4308,0.001373435);
   f_1010->SetSavedPoint(4309,0.001374039);
   f_1010->SetSavedPoint(4310,0.001374643);
   f_1010->SetSavedPoint(4311,0.001375247);
   f_1010->SetSavedPoint(4312,0.001375851);
   f_1010->SetSavedPoint(4313,0.001376456);
   f_1010->SetSavedPoint(4314,0.00137706);
   f_1010->SetSavedPoint(4315,0.001377664);
   f_1010->SetSavedPoint(4316,0.001375709);
   f_1010->SetSavedPoint(4317,0.001373754);
   f_1010->SetSavedPoint(4318,0.001371799);
   f_1010->SetSavedPoint(4319,0.001369844);
   f_1010->SetSavedPoint(4320,0.001367889);
   f_1010->SetSavedPoint(4321,0.001365935);
   f_1010->SetSavedPoint(4322,0.00136398);
   f_1010->SetSavedPoint(4323,0.001362025);
   f_1010->SetSavedPoint(4324,0.00136007);
   f_1010->SetSavedPoint(4325,0.001358115);
   f_1010->SetSavedPoint(4326,0.00135275);
   f_1010->SetSavedPoint(4327,0.001347384);
   f_1010->SetSavedPoint(4328,0.001342019);
   f_1010->SetSavedPoint(4329,0.001336654);
   f_1010->SetSavedPoint(4330,0.001331288);
   f_1010->SetSavedPoint(4331,0.001325923);
   f_1010->SetSavedPoint(4332,0.001320557);
   f_1010->SetSavedPoint(4333,0.001315192);
   f_1010->SetSavedPoint(4334,0.001309827);
   f_1010->SetSavedPoint(4335,0.001304461);
   f_1010->SetSavedPoint(4336,0.001298571);
   f_1010->SetSavedPoint(4337,0.00129268);
   f_1010->SetSavedPoint(4338,0.001286789);
   f_1010->SetSavedPoint(4339,0.001280898);
   f_1010->SetSavedPoint(4340,0.001275008);
   f_1010->SetSavedPoint(4341,0.001269117);
   f_1010->SetSavedPoint(4342,0.001263226);
   f_1010->SetSavedPoint(4343,0.001257335);
   f_1010->SetSavedPoint(4344,0.001251445);
   f_1010->SetSavedPoint(4345,0.001245554);
   f_1010->SetSavedPoint(4346,0.00124167);
   f_1010->SetSavedPoint(4347,0.001237787);
   f_1010->SetSavedPoint(4348,0.001233903);
   f_1010->SetSavedPoint(4349,0.00123002);
   f_1010->SetSavedPoint(4350,0.001226136);
   f_1010->SetSavedPoint(4351,0.001222253);
   f_1010->SetSavedPoint(4352,0.001218369);
   f_1010->SetSavedPoint(4353,0.001214486);
   f_1010->SetSavedPoint(4354,0.001210602);
   f_1010->SetSavedPoint(4355,0.001206719);
   f_1010->SetSavedPoint(4356,0.001205309);
   f_1010->SetSavedPoint(4357,0.001203899);
   f_1010->SetSavedPoint(4358,0.001202489);
   f_1010->SetSavedPoint(4359,0.001201079);
   f_1010->SetSavedPoint(4360,0.001199669);
   f_1010->SetSavedPoint(4361,0.001198259);
   f_1010->SetSavedPoint(4362,0.001196849);
   f_1010->SetSavedPoint(4363,0.001195439);
   f_1010->SetSavedPoint(4364,0.001194029);
   f_1010->SetSavedPoint(4365,0.001192619);
   f_1010->SetSavedPoint(4366,0.001192753);
   f_1010->SetSavedPoint(4367,0.001192886);
   f_1010->SetSavedPoint(4368,0.001193019);
   f_1010->SetSavedPoint(4369,0.001193153);
   f_1010->SetSavedPoint(4370,0.001193286);
   f_1010->SetSavedPoint(4371,0.00119342);
   f_1010->SetSavedPoint(4372,0.001193553);
   f_1010->SetSavedPoint(4373,0.001193687);
   f_1010->SetSavedPoint(4374,0.00119382);
   f_1010->SetSavedPoint(4375,0.001193954);
   f_1010->SetSavedPoint(4376,0.001193267);
   f_1010->SetSavedPoint(4377,0.00119258);
   f_1010->SetSavedPoint(4378,0.001191893);
   f_1010->SetSavedPoint(4379,0.001191206);
   f_1010->SetSavedPoint(4380,0.001190519);
   f_1010->SetSavedPoint(4381,0.001189833);
   f_1010->SetSavedPoint(4382,0.001189146);
   f_1010->SetSavedPoint(4383,0.001188459);
   f_1010->SetSavedPoint(4384,0.001187772);
   f_1010->SetSavedPoint(4385,0.001187085);
   f_1010->SetSavedPoint(4386,0.001184185);
   f_1010->SetSavedPoint(4387,0.001181285);
   f_1010->SetSavedPoint(4388,0.001178385);
   f_1010->SetSavedPoint(4389,0.001175485);
   f_1010->SetSavedPoint(4390,0.001172584);
   f_1010->SetSavedPoint(4391,0.001169684);
   f_1010->SetSavedPoint(4392,0.001166784);
   f_1010->SetSavedPoint(4393,0.001163884);
   f_1010->SetSavedPoint(4394,0.001160984);
   f_1010->SetSavedPoint(4395,0.001158084);
   f_1010->SetSavedPoint(4396,0.001154568);
   f_1010->SetSavedPoint(4397,0.001151053);
   f_1010->SetSavedPoint(4398,0.001147537);
   f_1010->SetSavedPoint(4399,0.001144022);
   f_1010->SetSavedPoint(4400,0.001140506);
   f_1010->SetSavedPoint(4401,0.001136991);
   f_1010->SetSavedPoint(4402,0.001133475);
   f_1010->SetSavedPoint(4403,0.00112996);
   f_1010->SetSavedPoint(4404,0.001126444);
   f_1010->SetSavedPoint(4405,0.001122929);
   f_1010->SetSavedPoint(4406,0.001121288);
   f_1010->SetSavedPoint(4407,0.001119647);
   f_1010->SetSavedPoint(4408,0.001118006);
   f_1010->SetSavedPoint(4409,0.001116365);
   f_1010->SetSavedPoint(4410,0.001114724);
   f_1010->SetSavedPoint(4411,0.001113083);
   f_1010->SetSavedPoint(4412,0.001111442);
   f_1010->SetSavedPoint(4413,0.001109801);
   f_1010->SetSavedPoint(4414,0.00110816);
   f_1010->SetSavedPoint(4415,0.00110652);
   f_1010->SetSavedPoint(4416,0.001106017);
   f_1010->SetSavedPoint(4417,0.001105513);
   f_1010->SetSavedPoint(4418,0.00110501);
   f_1010->SetSavedPoint(4419,0.001104507);
   f_1010->SetSavedPoint(4420,0.001104004);
   f_1010->SetSavedPoint(4421,0.001103501);
   f_1010->SetSavedPoint(4422,0.001102998);
   f_1010->SetSavedPoint(4423,0.001102495);
   f_1010->SetSavedPoint(4424,0.001101992);
   f_1010->SetSavedPoint(4425,0.001101489);
   f_1010->SetSavedPoint(4426,0.001099684);
   f_1010->SetSavedPoint(4427,0.00109788);
   f_1010->SetSavedPoint(4428,0.001096075);
   f_1010->SetSavedPoint(4429,0.001094271);
   f_1010->SetSavedPoint(4430,0.001092466);
   f_1010->SetSavedPoint(4431,0.001090662);
   f_1010->SetSavedPoint(4432,0.001088857);
   f_1010->SetSavedPoint(4433,0.001087053);
   f_1010->SetSavedPoint(4434,0.001085248);
   f_1010->SetSavedPoint(4435,0.001083444);
   f_1010->SetSavedPoint(4436,0.001080286);
   f_1010->SetSavedPoint(4437,0.001077129);
   f_1010->SetSavedPoint(4438,0.001073971);
   f_1010->SetSavedPoint(4439,0.001070813);
   f_1010->SetSavedPoint(4440,0.001067656);
   f_1010->SetSavedPoint(4441,0.001064498);
   f_1010->SetSavedPoint(4442,0.00106134);
   f_1010->SetSavedPoint(4443,0.001058183);
   f_1010->SetSavedPoint(4444,0.001055025);
   f_1010->SetSavedPoint(4445,0.001051867);
   f_1010->SetSavedPoint(4446,0.001048747);
   f_1010->SetSavedPoint(4447,0.001045627);
   f_1010->SetSavedPoint(4448,0.001042507);
   f_1010->SetSavedPoint(4449,0.001039387);
   f_1010->SetSavedPoint(4450,0.001036267);
   f_1010->SetSavedPoint(4451,0.001033146);
   f_1010->SetSavedPoint(4452,0.001030026);
   f_1010->SetSavedPoint(4453,0.001026906);
   f_1010->SetSavedPoint(4454,0.001023786);
   f_1010->SetSavedPoint(4455,0.001020666);
   f_1010->SetSavedPoint(4456,0.001019394);
   f_1010->SetSavedPoint(4457,0.001018123);
   f_1010->SetSavedPoint(4458,0.001016852);
   f_1010->SetSavedPoint(4459,0.00101558);
   f_1010->SetSavedPoint(4460,0.001014309);
   f_1010->SetSavedPoint(4461,0.001013038);
   f_1010->SetSavedPoint(4462,0.001011766);
   f_1010->SetSavedPoint(4463,0.001010495);
   f_1010->SetSavedPoint(4464,0.001009223);
   f_1010->SetSavedPoint(4465,0.001007952);
   f_1010->SetSavedPoint(4466,0.001008527);
   f_1010->SetSavedPoint(4467,0.001009102);
   f_1010->SetSavedPoint(4468,0.001009676);
   f_1010->SetSavedPoint(4469,0.001010251);
   f_1010->SetSavedPoint(4470,0.001010826);
   f_1010->SetSavedPoint(4471,0.001011401);
   f_1010->SetSavedPoint(4472,0.001011975);
   f_1010->SetSavedPoint(4473,0.00101255);
   f_1010->SetSavedPoint(4474,0.001013125);
   f_1010->SetSavedPoint(4475,0.0010137);
   f_1010->SetSavedPoint(4476,0.001012665);
   f_1010->SetSavedPoint(4477,0.001011631);
   f_1010->SetSavedPoint(4478,0.001010597);
   f_1010->SetSavedPoint(4479,0.001009563);
   f_1010->SetSavedPoint(4480,0.001008528);
   f_1010->SetSavedPoint(4481,0.001007494);
   f_1010->SetSavedPoint(4482,0.00100646);
   f_1010->SetSavedPoint(4483,0.001005426);
   f_1010->SetSavedPoint(4484,0.001004391);
   f_1010->SetSavedPoint(4485,0.001003357);
   f_1010->SetSavedPoint(4486,0.001000439);
   f_1010->SetSavedPoint(4487,0.0009975207);
   f_1010->SetSavedPoint(4488,0.0009946025);
   f_1010->SetSavedPoint(4489,0.0009916843);
   f_1010->SetSavedPoint(4490,0.0009887661);
   f_1010->SetSavedPoint(4491,0.0009858479);
   f_1010->SetSavedPoint(4492,0.0009829297);
   f_1010->SetSavedPoint(4493,0.0009800114);
   f_1010->SetSavedPoint(4494,0.0009770932);
   f_1010->SetSavedPoint(4495,0.000974175);
   f_1010->SetSavedPoint(4496,0.0009729803);
   f_1010->SetSavedPoint(4497,0.0009717856);
   f_1010->SetSavedPoint(4498,0.0009705909);
   f_1010->SetSavedPoint(4499,0.0009693962);
   f_1010->SetSavedPoint(4500,0.0009682015);
   f_1010->SetSavedPoint(4501,0.0009670068);
   f_1010->SetSavedPoint(4502,0.000965812);
   f_1010->SetSavedPoint(4503,0.0009646173);
   f_1010->SetSavedPoint(4504,0.0009634226);
   f_1010->SetSavedPoint(4505,0.0009622279);
   f_1010->SetSavedPoint(4506,0.0009626858);
   f_1010->SetSavedPoint(4507,0.0009631437);
   f_1010->SetSavedPoint(4508,0.0009636016);
   f_1010->SetSavedPoint(4509,0.0009640595);
   f_1010->SetSavedPoint(4510,0.0009645174);
   f_1010->SetSavedPoint(4511,0.0009649753);
   f_1010->SetSavedPoint(4512,0.0009654332);
   f_1010->SetSavedPoint(4513,0.0009658911);
   f_1010->SetSavedPoint(4514,0.000966349);
   f_1010->SetSavedPoint(4515,0.000966807);
   f_1010->SetSavedPoint(4516,0.0009658486);
   f_1010->SetSavedPoint(4517,0.0009648902);
   f_1010->SetSavedPoint(4518,0.0009639319);
   f_1010->SetSavedPoint(4519,0.0009629735);
   f_1010->SetSavedPoint(4520,0.0009620151);
   f_1010->SetSavedPoint(4521,0.0009610568);
   f_1010->SetSavedPoint(4522,0.0009600984);
   f_1010->SetSavedPoint(4523,0.00095914);
   f_1010->SetSavedPoint(4524,0.0009581817);
   f_1010->SetSavedPoint(4525,0.0009572233);
   f_1010->SetSavedPoint(4526,0.0009544471);
   f_1010->SetSavedPoint(4527,0.000951671);
   f_1010->SetSavedPoint(4528,0.0009488948);
   f_1010->SetSavedPoint(4529,0.0009461187);
   f_1010->SetSavedPoint(4530,0.0009433425);
   f_1010->SetSavedPoint(4531,0.0009405664);
   f_1010->SetSavedPoint(4532,0.0009377902);
   f_1010->SetSavedPoint(4533,0.0009350141);
   f_1010->SetSavedPoint(4534,0.0009322379);
   f_1010->SetSavedPoint(4535,0.0009294618);
   f_1010->SetSavedPoint(4536,0.0009274527);
   f_1010->SetSavedPoint(4537,0.0009254437);
   f_1010->SetSavedPoint(4538,0.0009234347);
   f_1010->SetSavedPoint(4539,0.0009214256);
   f_1010->SetSavedPoint(4540,0.0009194166);
   f_1010->SetSavedPoint(4541,0.0009174076);
   f_1010->SetSavedPoint(4542,0.0009153986);
   f_1010->SetSavedPoint(4543,0.0009133895);
   f_1010->SetSavedPoint(4544,0.0009113805);
   f_1010->SetSavedPoint(4545,0.0009093715);
   f_1010->SetSavedPoint(4546,0.0009091557);
   f_1010->SetSavedPoint(4547,0.0009089399);
   f_1010->SetSavedPoint(4548,0.0009087241);
   f_1010->SetSavedPoint(4549,0.0009085084);
   f_1010->SetSavedPoint(4550,0.0009082926);
   f_1010->SetSavedPoint(4551,0.0009080768);
   f_1010->SetSavedPoint(4552,0.000907861);
   f_1010->SetSavedPoint(4553,0.0009076452);
   f_1010->SetSavedPoint(4554,0.0009074295);
   f_1010->SetSavedPoint(4555,0.0009072137);
   f_1010->SetSavedPoint(4556,0.0009062796);
   f_1010->SetSavedPoint(4557,0.0009053456);
   f_1010->SetSavedPoint(4558,0.0009044115);
   f_1010->SetSavedPoint(4559,0.0009034775);
   f_1010->SetSavedPoint(4560,0.0009025435);
   f_1010->SetSavedPoint(4561,0.0009016094);
   f_1010->SetSavedPoint(4562,0.0009006754);
   f_1010->SetSavedPoint(4563,0.0008997413);
   f_1010->SetSavedPoint(4564,0.0008988073);
   f_1010->SetSavedPoint(4565,0.0008978732);
   f_1010->SetSavedPoint(4566,0.0008949365);
   f_1010->SetSavedPoint(4567,0.0008919999);
   f_1010->SetSavedPoint(4568,0.0008890632);
   f_1010->SetSavedPoint(4569,0.0008861265);
   f_1010->SetSavedPoint(4570,0.0008831898);
   f_1010->SetSavedPoint(4571,0.0008802531);
   f_1010->SetSavedPoint(4572,0.0008773164);
   f_1010->SetSavedPoint(4573,0.0008743798);
   f_1010->SetSavedPoint(4574,0.0008714431);
   f_1010->SetSavedPoint(4575,0.0008685064);
   f_1010->SetSavedPoint(4576,0.000866516);
   f_1010->SetSavedPoint(4577,0.0008645257);
   f_1010->SetSavedPoint(4578,0.0008625353);
   f_1010->SetSavedPoint(4579,0.0008605449);
   f_1010->SetSavedPoint(4580,0.0008585546);
   f_1010->SetSavedPoint(4581,0.0008565642);
   f_1010->SetSavedPoint(4582,0.0008545738);
   f_1010->SetSavedPoint(4583,0.0008525835);
   f_1010->SetSavedPoint(4584,0.0008505931);
   f_1010->SetSavedPoint(4585,0.0008486028);
   f_1010->SetSavedPoint(4586,0.000849424);
   f_1010->SetSavedPoint(4587,0.0008502453);
   f_1010->SetSavedPoint(4588,0.0008510666);
   f_1010->SetSavedPoint(4589,0.0008518878);
   f_1010->SetSavedPoint(4590,0.0008527091);
   f_1010->SetSavedPoint(4591,0.0008535304);
   f_1010->SetSavedPoint(4592,0.0008543516);
   f_1010->SetSavedPoint(4593,0.0008551729);
   f_1010->SetSavedPoint(4594,0.0008559941);
   f_1010->SetSavedPoint(4595,0.0008568154);
   f_1010->SetSavedPoint(4596,0.0008574067);
   f_1010->SetSavedPoint(4597,0.0008579981);
   f_1010->SetSavedPoint(4598,0.0008585894);
   f_1010->SetSavedPoint(4599,0.0008591808);
   f_1010->SetSavedPoint(4600,0.0008597721);
   f_1010->SetSavedPoint(4601,0.0008603634);
   f_1010->SetSavedPoint(4602,0.0008609548);
   f_1010->SetSavedPoint(4603,0.0008615461);
   f_1010->SetSavedPoint(4604,0.0008621374);
   f_1010->SetSavedPoint(4605,0.0008627288);
   f_1010->SetSavedPoint(4606,0.0008607203);
   f_1010->SetSavedPoint(4607,0.0008587118);
   f_1010->SetSavedPoint(4608,0.0008567034);
   f_1010->SetSavedPoint(4609,0.0008546949);
   f_1010->SetSavedPoint(4610,0.0008526865);
   f_1010->SetSavedPoint(4611,0.000850678);
   f_1010->SetSavedPoint(4612,0.0008486695);
   f_1010->SetSavedPoint(4613,0.0008466611);
   f_1010->SetSavedPoint(4614,0.0008446526);
   f_1010->SetSavedPoint(4615,0.0008426441);
   f_1010->SetSavedPoint(4616,0.0008393194);
   f_1010->SetSavedPoint(4617,0.0008359946);
   f_1010->SetSavedPoint(4618,0.0008326698);
   f_1010->SetSavedPoint(4619,0.000829345);
   f_1010->SetSavedPoint(4620,0.0008260202);
   f_1010->SetSavedPoint(4621,0.0008226954);
   f_1010->SetSavedPoint(4622,0.0008193707);
   f_1010->SetSavedPoint(4623,0.0008160459);
   f_1010->SetSavedPoint(4624,0.0008127211);
   f_1010->SetSavedPoint(4625,0.0008093963);
   f_1010->SetSavedPoint(4626,0.0008067593);
   f_1010->SetSavedPoint(4627,0.0008041223);
   f_1010->SetSavedPoint(4628,0.0008014853);
   f_1010->SetSavedPoint(4629,0.0007988483);
   f_1010->SetSavedPoint(4630,0.0007962113);
   f_1010->SetSavedPoint(4631,0.0007935743);
   f_1010->SetSavedPoint(4632,0.0007909372);
   f_1010->SetSavedPoint(4633,0.0007883002);
   f_1010->SetSavedPoint(4634,0.0007856632);
   f_1010->SetSavedPoint(4635,0.0007830262);
   f_1010->SetSavedPoint(4636,0.0007821618);
   f_1010->SetSavedPoint(4637,0.0007812975);
   f_1010->SetSavedPoint(4638,0.0007804331);
   f_1010->SetSavedPoint(4639,0.0007795687);
   f_1010->SetSavedPoint(4640,0.0007787044);
   f_1010->SetSavedPoint(4641,0.00077784);
   f_1010->SetSavedPoint(4642,0.0007769756);
   f_1010->SetSavedPoint(4643,0.0007761113);
   f_1010->SetSavedPoint(4644,0.0007752469);
   f_1010->SetSavedPoint(4645,0.0007743825);
   f_1010->SetSavedPoint(4646,0.0007743361);
   f_1010->SetSavedPoint(4647,0.0007742896);
   f_1010->SetSavedPoint(4648,0.0007742431);
   f_1010->SetSavedPoint(4649,0.0007741966);
   f_1010->SetSavedPoint(4650,0.0007741501);
   f_1010->SetSavedPoint(4651,0.0007741036);
   f_1010->SetSavedPoint(4652,0.0007740571);
   f_1010->SetSavedPoint(4653,0.0007740107);
   f_1010->SetSavedPoint(4654,0.0007739642);
   f_1010->SetSavedPoint(4655,0.0007739177);
   f_1010->SetSavedPoint(4656,0.0007721565);
   f_1010->SetSavedPoint(4657,0.0007703953);
   f_1010->SetSavedPoint(4658,0.0007686341);
   f_1010->SetSavedPoint(4659,0.0007668729);
   f_1010->SetSavedPoint(4660,0.0007651117);
   f_1010->SetSavedPoint(4661,0.0007633505);
   f_1010->SetSavedPoint(4662,0.0007615893);
   f_1010->SetSavedPoint(4663,0.0007598281);
   f_1010->SetSavedPoint(4664,0.0007580669);
   f_1010->SetSavedPoint(4665,0.0007563057);
   f_1010->SetSavedPoint(4666,0.0007527983);
   f_1010->SetSavedPoint(4667,0.0007492908);
   f_1010->SetSavedPoint(4668,0.0007457834);
   f_1010->SetSavedPoint(4669,0.0007422759);
   f_1010->SetSavedPoint(4670,0.0007387685);
   f_1010->SetSavedPoint(4671,0.000735261);
   f_1010->SetSavedPoint(4672,0.0007317536);
   f_1010->SetSavedPoint(4673,0.0007282461);
   f_1010->SetSavedPoint(4674,0.0007247386);
   f_1010->SetSavedPoint(4675,0.0007212312);
   f_1010->SetSavedPoint(4676,0.0007185666);
   f_1010->SetSavedPoint(4677,0.000715902);
   f_1010->SetSavedPoint(4678,0.0007132373);
   f_1010->SetSavedPoint(4679,0.0007105727);
   f_1010->SetSavedPoint(4680,0.0007079081);
   f_1010->SetSavedPoint(4681,0.0007052435);
   f_1010->SetSavedPoint(4682,0.0007025789);
   f_1010->SetSavedPoint(4683,0.0006999143);
   f_1010->SetSavedPoint(4684,0.0006972496);
   f_1010->SetSavedPoint(4685,0.000694585);
   f_1010->SetSavedPoint(4686,0.0006942271);
   f_1010->SetSavedPoint(4687,0.0006938693);
   f_1010->SetSavedPoint(4688,0.0006935114);
   f_1010->SetSavedPoint(4689,0.0006931535);
   f_1010->SetSavedPoint(4690,0.0006927956);
   f_1010->SetSavedPoint(4691,0.0006924377);
   f_1010->SetSavedPoint(4692,0.0006920799);
   f_1010->SetSavedPoint(4693,0.000691722);
   f_1010->SetSavedPoint(4694,0.0006913641);
   f_1010->SetSavedPoint(4695,0.0006910062);
   f_1010->SetSavedPoint(4696,0.0006919936);
   f_1010->SetSavedPoint(4697,0.000692981);
   f_1010->SetSavedPoint(4698,0.0006939684);
   f_1010->SetSavedPoint(4699,0.0006949558);
   f_1010->SetSavedPoint(4700,0.0006959432);
   f_1010->SetSavedPoint(4701,0.0006969307);
   f_1010->SetSavedPoint(4702,0.0006979181);
   f_1010->SetSavedPoint(4703,0.0006989055);
   f_1010->SetSavedPoint(4704,0.0006998929);
   f_1010->SetSavedPoint(4705,0.0007008803);
   f_1010->SetSavedPoint(4706,0.0007013355);
   f_1010->SetSavedPoint(4707,0.0007017907);
   f_1010->SetSavedPoint(4708,0.0007022459);
   f_1010->SetSavedPoint(4709,0.0007027011);
   f_1010->SetSavedPoint(4710,0.0007031563);
   f_1010->SetSavedPoint(4711,0.0007036115);
   f_1010->SetSavedPoint(4712,0.0007040667);
   f_1010->SetSavedPoint(4713,0.0007045219);
   f_1010->SetSavedPoint(4714,0.0007049771);
   f_1010->SetSavedPoint(4715,0.0007054323);
   f_1010->SetSavedPoint(4716,0.0007042443);
   f_1010->SetSavedPoint(4717,0.0007030563);
   f_1010->SetSavedPoint(4718,0.0007018682);
   f_1010->SetSavedPoint(4719,0.0007006802);
   f_1010->SetSavedPoint(4720,0.0006994922);
   f_1010->SetSavedPoint(4721,0.0006983042);
   f_1010->SetSavedPoint(4722,0.0006971162);
   f_1010->SetSavedPoint(4723,0.0006959282);
   f_1010->SetSavedPoint(4724,0.0006947401);
   f_1010->SetSavedPoint(4725,0.0006935521);
   f_1010->SetSavedPoint(4726,0.0006910948);
   f_1010->SetSavedPoint(4727,0.0006886375);
   f_1010->SetSavedPoint(4728,0.0006861802);
   f_1010->SetSavedPoint(4729,0.0006837229);
   f_1010->SetSavedPoint(4730,0.0006812656);
   f_1010->SetSavedPoint(4731,0.0006788083);
   f_1010->SetSavedPoint(4732,0.000676351);
   f_1010->SetSavedPoint(4733,0.0006738936);
   f_1010->SetSavedPoint(4734,0.0006714363);
   f_1010->SetSavedPoint(4735,0.000668979);
   f_1010->SetSavedPoint(4736,0.0006665875);
   f_1010->SetSavedPoint(4737,0.0006641959);
   f_1010->SetSavedPoint(4738,0.0006618043);
   f_1010->SetSavedPoint(4739,0.0006594128);
   f_1010->SetSavedPoint(4740,0.0006570212);
   f_1010->SetSavedPoint(4741,0.0006546297);
   f_1010->SetSavedPoint(4742,0.0006522381);
   f_1010->SetSavedPoint(4743,0.0006498465);
   f_1010->SetSavedPoint(4744,0.000647455);
   f_1010->SetSavedPoint(4745,0.0006450634);
   f_1010->SetSavedPoint(4746,0.0006438507);
   f_1010->SetSavedPoint(4747,0.000642638);
   f_1010->SetSavedPoint(4748,0.0006414253);
   f_1010->SetSavedPoint(4749,0.0006402126);
   f_1010->SetSavedPoint(4750,0.0006389999);
   f_1010->SetSavedPoint(4751,0.0006377872);
   f_1010->SetSavedPoint(4752,0.0006365745);
   f_1010->SetSavedPoint(4753,0.0006353618);
   f_1010->SetSavedPoint(4754,0.0006341491);
   f_1010->SetSavedPoint(4755,0.0006329364);
   f_1010->SetSavedPoint(4756,0.0006330657);
   f_1010->SetSavedPoint(4757,0.000633195);
   f_1010->SetSavedPoint(4758,0.0006333242);
   f_1010->SetSavedPoint(4759,0.0006334535);
   f_1010->SetSavedPoint(4760,0.0006335827);
   f_1010->SetSavedPoint(4761,0.000633712);
   f_1010->SetSavedPoint(4762,0.0006338413);
   f_1010->SetSavedPoint(4763,0.0006339705);
   f_1010->SetSavedPoint(4764,0.0006340998);
   f_1010->SetSavedPoint(4765,0.000634229);
   f_1010->SetSavedPoint(4766,0.0006341416);
   f_1010->SetSavedPoint(4767,0.0006340541);
   f_1010->SetSavedPoint(4768,0.0006339667);
   f_1010->SetSavedPoint(4769,0.0006338792);
   f_1010->SetSavedPoint(4770,0.0006337918);
   f_1010->SetSavedPoint(4771,0.0006337043);
   f_1010->SetSavedPoint(4772,0.0006336169);
   f_1010->SetSavedPoint(4773,0.0006335294);
   f_1010->SetSavedPoint(4774,0.000633442);
   f_1010->SetSavedPoint(4775,0.0006333545);
   f_1010->SetSavedPoint(4776,0.0006312019);
   f_1010->SetSavedPoint(4777,0.0006290493);
   f_1010->SetSavedPoint(4778,0.0006268967);
   f_1010->SetSavedPoint(4779,0.0006247441);
   f_1010->SetSavedPoint(4780,0.0006225915);
   f_1010->SetSavedPoint(4781,0.0006204389);
   f_1010->SetSavedPoint(4782,0.0006182864);
   f_1010->SetSavedPoint(4783,0.0006161338);
   f_1010->SetSavedPoint(4784,0.0006139812);
   f_1010->SetSavedPoint(4785,0.0006118286);
   f_1010->SetSavedPoint(4786,0.0006089551);
   f_1010->SetSavedPoint(4787,0.0006060817);
   f_1010->SetSavedPoint(4788,0.0006032082);
   f_1010->SetSavedPoint(4789,0.0006003348);
   f_1010->SetSavedPoint(4790,0.0005974613);
   f_1010->SetSavedPoint(4791,0.0005945879);
   f_1010->SetSavedPoint(4792,0.0005917144);
   f_1010->SetSavedPoint(4793,0.000588841);
   f_1010->SetSavedPoint(4794,0.0005859675);
   f_1010->SetSavedPoint(4795,0.0005830941);
   f_1010->SetSavedPoint(4796,0.0005815694);
   f_1010->SetSavedPoint(4797,0.0005800447);
   f_1010->SetSavedPoint(4798,0.00057852);
   f_1010->SetSavedPoint(4799,0.0005769954);
   f_1010->SetSavedPoint(4800,0.0005754707);
   f_1010->SetSavedPoint(4801,0.000573946);
   f_1010->SetSavedPoint(4802,0.0005724213);
   f_1010->SetSavedPoint(4803,0.0005708966);
   f_1010->SetSavedPoint(4804,0.000569372);
   f_1010->SetSavedPoint(4805,0.0005678473);
   f_1010->SetSavedPoint(4806,0.0005668574);
   f_1010->SetSavedPoint(4807,0.0005658676);
   f_1010->SetSavedPoint(4808,0.0005648777);
   f_1010->SetSavedPoint(4809,0.0005638878);
   f_1010->SetSavedPoint(4810,0.000562898);
   f_1010->SetSavedPoint(4811,0.0005619081);
   f_1010->SetSavedPoint(4812,0.0005609183);
   f_1010->SetSavedPoint(4813,0.0005599284);
   f_1010->SetSavedPoint(4814,0.0005589386);
   f_1010->SetSavedPoint(4815,0.0005579487);
   f_1010->SetSavedPoint(4816,0.0005563256);
   f_1010->SetSavedPoint(4817,0.0005547026);
   f_1010->SetSavedPoint(4818,0.0005530795);
   f_1010->SetSavedPoint(4819,0.0005514565);
   f_1010->SetSavedPoint(4820,0.0005498334);
   f_1010->SetSavedPoint(4821,0.0005482103);
   f_1010->SetSavedPoint(4822,0.0005465873);
   f_1010->SetSavedPoint(4823,0.0005449642);
   f_1010->SetSavedPoint(4824,0.0005433412);
   f_1010->SetSavedPoint(4825,0.0005417181);
   f_1010->SetSavedPoint(4826,0.0005407748);
   f_1010->SetSavedPoint(4827,0.0005398315);
   f_1010->SetSavedPoint(4828,0.0005388881);
   f_1010->SetSavedPoint(4829,0.0005379448);
   f_1010->SetSavedPoint(4830,0.0005370015);
   f_1010->SetSavedPoint(4831,0.0005360582);
   f_1010->SetSavedPoint(4832,0.0005351149);
   f_1010->SetSavedPoint(4833,0.0005341716);
   f_1010->SetSavedPoint(4834,0.0005332283);
   f_1010->SetSavedPoint(4835,0.0005322849);
   f_1010->SetSavedPoint(4836,0.000532442);
   f_1010->SetSavedPoint(4837,0.0005325991);
   f_1010->SetSavedPoint(4838,0.0005327561);
   f_1010->SetSavedPoint(4839,0.0005329132);
   f_1010->SetSavedPoint(4840,0.0005330703);
   f_1010->SetSavedPoint(4841,0.0005332273);
   f_1010->SetSavedPoint(4842,0.0005333844);
   f_1010->SetSavedPoint(4843,0.0005335415);
   f_1010->SetSavedPoint(4844,0.0005336985);
   f_1010->SetSavedPoint(4845,0.0005338556);
   f_1010->SetSavedPoint(4846,0.0005331377);
   f_1010->SetSavedPoint(4847,0.0005324198);
   f_1010->SetSavedPoint(4848,0.0005317019);
   f_1010->SetSavedPoint(4849,0.000530984);
   f_1010->SetSavedPoint(4850,0.0005302661);
   f_1010->SetSavedPoint(4851,0.0005295482);
   f_1010->SetSavedPoint(4852,0.0005288304);
   f_1010->SetSavedPoint(4853,0.0005281125);
   f_1010->SetSavedPoint(4854,0.0005273946);
   f_1010->SetSavedPoint(4855,0.0005266767);
   f_1010->SetSavedPoint(4856,0.000525282);
   f_1010->SetSavedPoint(4857,0.0005238873);
   f_1010->SetSavedPoint(4858,0.0005224926);
   f_1010->SetSavedPoint(4859,0.0005210979);
   f_1010->SetSavedPoint(4860,0.0005197032);
   f_1010->SetSavedPoint(4861,0.0005183085);
   f_1010->SetSavedPoint(4862,0.0005169138);
   f_1010->SetSavedPoint(4863,0.0005155191);
   f_1010->SetSavedPoint(4864,0.0005141244);
   f_1010->SetSavedPoint(4865,0.0005127298);
   f_1010->SetSavedPoint(4866,0.0005122755);
   f_1010->SetSavedPoint(4867,0.0005118213);
   f_1010->SetSavedPoint(4868,0.0005113671);
   f_1010->SetSavedPoint(4869,0.0005109129);
   f_1010->SetSavedPoint(4870,0.0005104586);
   f_1010->SetSavedPoint(4871,0.0005100044);
   f_1010->SetSavedPoint(4872,0.0005095502);
   f_1010->SetSavedPoint(4873,0.000509096);
   f_1010->SetSavedPoint(4874,0.0005086417);
   f_1010->SetSavedPoint(4875,0.0005081875);
   f_1010->SetSavedPoint(4876,0.0005077126);
   f_1010->SetSavedPoint(4877,0.0005072376);
   f_1010->SetSavedPoint(4878,0.0005067626);
   f_1010->SetSavedPoint(4879,0.0005062877);
   f_1010->SetSavedPoint(4880,0.0005058127);
   f_1010->SetSavedPoint(4881,0.0005053378);
   f_1010->SetSavedPoint(4882,0.0005048628);
   f_1010->SetSavedPoint(4883,0.0005043878);
   f_1010->SetSavedPoint(4884,0.0005039129);
   f_1010->SetSavedPoint(4885,0.0005034379);
   f_1010->SetSavedPoint(4886,0.0005023526);
   f_1010->SetSavedPoint(4887,0.0005012673);
   f_1010->SetSavedPoint(4888,0.0005001819);
   f_1010->SetSavedPoint(4889,0.0004990966);
   f_1010->SetSavedPoint(4890,0.0004980113);
   f_1010->SetSavedPoint(4891,0.000496926);
   f_1010->SetSavedPoint(4892,0.0004958406);
   f_1010->SetSavedPoint(4893,0.0004947553);
   f_1010->SetSavedPoint(4894,0.00049367);
   f_1010->SetSavedPoint(4895,0.0004925846);
   f_1010->SetSavedPoint(4896,0.0004933418);
   f_1010->SetSavedPoint(4897,0.0004940989);
   f_1010->SetSavedPoint(4898,0.000494856);
   f_1010->SetSavedPoint(4899,0.0004956131);
   f_1010->SetSavedPoint(4900,0.0004963702);
   f_1010->SetSavedPoint(4901,0.0004971273);
   f_1010->SetSavedPoint(4902,0.0004978844);
   f_1010->SetSavedPoint(4903,0.0004986415);
   f_1010->SetSavedPoint(4904,0.0004993987);
   f_1010->SetSavedPoint(4905,0.0005001558);
   f_1010->SetSavedPoint(4906,0.0005028463);
   f_1010->SetSavedPoint(4907,0.0005055368);
   f_1010->SetSavedPoint(4908,0.0005082273);
   f_1010->SetSavedPoint(4909,0.0005109177);
   f_1010->SetSavedPoint(4910,0.0005136082);
   f_1010->SetSavedPoint(4911,0.0005162987);
   f_1010->SetSavedPoint(4912,0.0005189892);
   f_1010->SetSavedPoint(4913,0.0005216797);
   f_1010->SetSavedPoint(4914,0.0005243702);
   f_1010->SetSavedPoint(4915,0.0005270607);
   f_1010->SetSavedPoint(4916,0.0005280611);
   f_1010->SetSavedPoint(4917,0.0005290615);
   f_1010->SetSavedPoint(4918,0.0005300619);
   f_1010->SetSavedPoint(4919,0.0005310624);
   f_1010->SetSavedPoint(4920,0.0005320628);
   f_1010->SetSavedPoint(4921,0.0005330632);
   f_1010->SetSavedPoint(4922,0.0005340636);
   f_1010->SetSavedPoint(4923,0.000535064);
   f_1010->SetSavedPoint(4924,0.0005360644);
   f_1010->SetSavedPoint(4925,0.0005370648);
   f_1010->SetSavedPoint(4926,0.000535082);
   f_1010->SetSavedPoint(4927,0.0005330992);
   f_1010->SetSavedPoint(4928,0.0005311164);
   f_1010->SetSavedPoint(4929,0.0005291335);
   f_1010->SetSavedPoint(4930,0.0005271507);
   f_1010->SetSavedPoint(4931,0.0005251679);
   f_1010->SetSavedPoint(4932,0.0005231851);
   f_1010->SetSavedPoint(4933,0.0005212023);
   f_1010->SetSavedPoint(4934,0.0005192194);
   f_1010->SetSavedPoint(4935,0.0005172366);
   f_1010->SetSavedPoint(4936,0.0005135725);
   f_1010->SetSavedPoint(4937,0.0005099084);
   f_1010->SetSavedPoint(4938,0.0005062443);
   f_1010->SetSavedPoint(4939,0.0005025802);
   f_1010->SetSavedPoint(4940,0.0004989161);
   f_1010->SetSavedPoint(4941,0.000495252);
   f_1010->SetSavedPoint(4942,0.0004915879);
   f_1010->SetSavedPoint(4943,0.0004879237);
   f_1010->SetSavedPoint(4944,0.0004842596);
   f_1010->SetSavedPoint(4945,0.0004805955);
   f_1010->SetSavedPoint(4946,0.000477089);
   f_1010->SetSavedPoint(4947,0.0004735825);
   f_1010->SetSavedPoint(4948,0.000470076);
   f_1010->SetSavedPoint(4949,0.0004665695);
   f_1010->SetSavedPoint(4950,0.000463063);
   f_1010->SetSavedPoint(4951,0.0004595565);
   f_1010->SetSavedPoint(4952,0.00045605);
   f_1010->SetSavedPoint(4953,0.0004525435);
   f_1010->SetSavedPoint(4954,0.0004490369);
   f_1010->SetSavedPoint(4955,0.0004455304);
   f_1010->SetSavedPoint(4956,0.0004442523);
   f_1010->SetSavedPoint(4957,0.0004429741);
   f_1010->SetSavedPoint(4958,0.0004416959);
   f_1010->SetSavedPoint(4959,0.0004404178);
   f_1010->SetSavedPoint(4960,0.0004391396);
   f_1010->SetSavedPoint(4961,0.0004378615);
   f_1010->SetSavedPoint(4962,0.0004365833);
   f_1010->SetSavedPoint(4963,0.0004353051);
   f_1010->SetSavedPoint(4964,0.000434027);
   f_1010->SetSavedPoint(4965,0.0004327488);
   f_1010->SetSavedPoint(4966,0.0004338313);
   f_1010->SetSavedPoint(4967,0.0004349138);
   f_1010->SetSavedPoint(4968,0.0004359963);
   f_1010->SetSavedPoint(4969,0.0004370788);
   f_1010->SetSavedPoint(4970,0.0004381613);
   f_1010->SetSavedPoint(4971,0.0004392438);
   f_1010->SetSavedPoint(4972,0.0004403263);
   f_1010->SetSavedPoint(4973,0.0004414088);
   f_1010->SetSavedPoint(4974,0.0004424913);
   f_1010->SetSavedPoint(4975,0.0004435737);
   f_1010->SetSavedPoint(4976,0.0004449259);
   f_1010->SetSavedPoint(4977,0.000446278);
   f_1010->SetSavedPoint(4978,0.0004476302);
   f_1010->SetSavedPoint(4979,0.0004489823);
   f_1010->SetSavedPoint(4980,0.0004503345);
   f_1010->SetSavedPoint(4981,0.0004516866);
   f_1010->SetSavedPoint(4982,0.0004530388);
   f_1010->SetSavedPoint(4983,0.0004543909);
   f_1010->SetSavedPoint(4984,0.0004557431);
   f_1010->SetSavedPoint(4985,0.0004570952);
   f_1010->SetSavedPoint(4986,0.0004567707);
   f_1010->SetSavedPoint(4987,0.0004564461);
   f_1010->SetSavedPoint(4988,0.0004561216);
   f_1010->SetSavedPoint(4989,0.000455797);
   f_1010->SetSavedPoint(4990,0.0004554725);
   f_1010->SetSavedPoint(4991,0.0004551479);
   f_1010->SetSavedPoint(4992,0.0004548234);
   f_1010->SetSavedPoint(4993,0.0004544988);
   f_1010->SetSavedPoint(4994,0.0004541743);
   f_1010->SetSavedPoint(4995,0.0004538498);
   f_1010->SetSavedPoint(4996,0.0004515776);
   f_1010->SetSavedPoint(4997,0.0004493054);
   f_1010->SetSavedPoint(4998,0.0004470332);
   f_1010->SetSavedPoint(4999,0.000444761);
   f_1010->SetSavedPoint(5000,0.0004424888);
   f_1010->SetSavedPoint(5001,0.0004402166);
   f_1010->SetSavedPoint(5002,0.0004379445);
   f_1010->SetSavedPoint(5003,0.0004356723);
   f_1010->SetSavedPoint(5004,0.0004334001);
   f_1010->SetSavedPoint(5005,0.0004311279);
   f_1010->SetSavedPoint(5006,0.0004285174);
   f_1010->SetSavedPoint(5007,0.0004259068);
   f_1010->SetSavedPoint(5008,0.0004232963);
   f_1010->SetSavedPoint(5009,0.0004206857);
   f_1010->SetSavedPoint(5010,0.0004180752);
   f_1010->SetSavedPoint(5011,0.0004154646);
   f_1010->SetSavedPoint(5012,0.0004128541);
   f_1010->SetSavedPoint(5013,0.0004102436);
   f_1010->SetSavedPoint(5014,0.000407633);
   f_1010->SetSavedPoint(5015,0.0004050225);
   f_1010->SetSavedPoint(5016,0.0004039647);
   f_1010->SetSavedPoint(5017,0.000402907);
   f_1010->SetSavedPoint(5018,0.0004018493);
   f_1010->SetSavedPoint(5019,0.0004007916);
   f_1010->SetSavedPoint(5020,0.0003997338);
   f_1010->SetSavedPoint(5021,0.0003986761);
   f_1010->SetSavedPoint(5022,0.0003976184);
   f_1010->SetSavedPoint(5023,0.0003965606);
   f_1010->SetSavedPoint(5024,0.0003955029);
   f_1010->SetSavedPoint(5025,0.0003944452);
   f_1010->SetSavedPoint(5026,0.0003940879);
   f_1010->SetSavedPoint(5027,0.0003937306);
   f_1010->SetSavedPoint(5028,0.0003933733);
   f_1010->SetSavedPoint(5029,0.000393016);
   f_1010->SetSavedPoint(5030,0.0003926587);
   f_1010->SetSavedPoint(5031,0.0003923014);
   f_1010->SetSavedPoint(5032,0.0003919441);
   f_1010->SetSavedPoint(5033,0.0003915868);
   f_1010->SetSavedPoint(5034,0.0003912295);
   f_1010->SetSavedPoint(5035,0.0003908722);
   f_1010->SetSavedPoint(5036,0.0003895784);
   f_1010->SetSavedPoint(5037,0.0003882845);
   f_1010->SetSavedPoint(5038,0.0003869907);
   f_1010->SetSavedPoint(5039,0.0003856968);
   f_1010->SetSavedPoint(5040,0.000384403);
   f_1010->SetSavedPoint(5041,0.0003831092);
   f_1010->SetSavedPoint(5042,0.0003818153);
   f_1010->SetSavedPoint(5043,0.0003805215);
   f_1010->SetSavedPoint(5044,0.0003792276);
   f_1010->SetSavedPoint(5045,0.0003779338);
   f_1010->SetSavedPoint(5046,0.0003760334);
   f_1010->SetSavedPoint(5047,0.000374133);
   f_1010->SetSavedPoint(5048,0.0003722326);
   f_1010->SetSavedPoint(5049,0.0003703321);
   f_1010->SetSavedPoint(5050,0.0003684317);
   f_1010->SetSavedPoint(5051,0.0003665313);
   f_1010->SetSavedPoint(5052,0.0003646309);
   f_1010->SetSavedPoint(5053,0.0003627305);
   f_1010->SetSavedPoint(5054,0.0003608301);
   f_1010->SetSavedPoint(5055,0.0003589297);
   f_1010->SetSavedPoint(5056,0.0003573603);
   f_1010->SetSavedPoint(5057,0.0003557909);
   f_1010->SetSavedPoint(5058,0.0003542216);
   f_1010->SetSavedPoint(5059,0.0003526522);
   f_1010->SetSavedPoint(5060,0.0003510828);
   f_1010->SetSavedPoint(5061,0.0003495135);
   f_1010->SetSavedPoint(5062,0.0003479441);
   f_1010->SetSavedPoint(5063,0.0003463747);
   f_1010->SetSavedPoint(5064,0.0003448053);
   f_1010->SetSavedPoint(5065,0.000343236);
   f_1010->SetSavedPoint(5066,0.0003426815);
   f_1010->SetSavedPoint(5067,0.0003421271);
   f_1010->SetSavedPoint(5068,0.0003415726);
   f_1010->SetSavedPoint(5069,0.0003410182);
   f_1010->SetSavedPoint(5070,0.0003404637);
   f_1010->SetSavedPoint(5071,0.0003399093);
   f_1010->SetSavedPoint(5072,0.0003393549);
   f_1010->SetSavedPoint(5073,0.0003388004);
   f_1010->SetSavedPoint(5074,0.000338246);
   f_1010->SetSavedPoint(5075,0.0003376915);
   f_1010->SetSavedPoint(5076,0.0003372218);
   f_1010->SetSavedPoint(5077,0.0003367521);
   f_1010->SetSavedPoint(5078,0.0003362824);
   f_1010->SetSavedPoint(5079,0.0003358127);
   f_1010->SetSavedPoint(5080,0.000335343);
   f_1010->SetSavedPoint(5081,0.0003348733);
   f_1010->SetSavedPoint(5082,0.0003344036);
   f_1010->SetSavedPoint(5083,0.0003339339);
   f_1010->SetSavedPoint(5084,0.0003334642);
   f_1010->SetSavedPoint(5085,0.0003329945);
   f_1010->SetSavedPoint(5086,0.000331607);
   f_1010->SetSavedPoint(5087,0.0003302196);
   f_1010->SetSavedPoint(5088,0.0003288322);
   f_1010->SetSavedPoint(5089,0.0003274447);
   f_1010->SetSavedPoint(5090,0.0003260573);
   f_1010->SetSavedPoint(5091,0.0003246699);
   f_1010->SetSavedPoint(5092,0.0003232824);
   f_1010->SetSavedPoint(5093,0.000321895);
   f_1010->SetSavedPoint(5094,0.0003205076);
   f_1010->SetSavedPoint(5095,0.0003191201);
   f_1010->SetSavedPoint(5096,0.0003186203);
   f_1010->SetSavedPoint(5097,0.0003181206);
   f_1010->SetSavedPoint(5098,0.0003176208);
   f_1010->SetSavedPoint(5099,0.000317121);
   f_1010->SetSavedPoint(5100,0.0003166212);
   f_1010->SetSavedPoint(5101,0.0003161214);
   f_1010->SetSavedPoint(5102,0.0003156216);
   f_1010->SetSavedPoint(5103,0.0003151219);
   f_1010->SetSavedPoint(5104,0.0003146221);
   f_1010->SetSavedPoint(5105,0.0003141223);
   f_1010->SetSavedPoint(5106,0.0003157183);
   f_1010->SetSavedPoint(5107,0.0003173143);
   f_1010->SetSavedPoint(5108,0.0003189103);
   f_1010->SetSavedPoint(5109,0.0003205063);
   f_1010->SetSavedPoint(5110,0.0003221023);
   f_1010->SetSavedPoint(5111,0.0003236983);
   f_1010->SetSavedPoint(5112,0.0003252943);
   f_1010->SetSavedPoint(5113,0.0003268903);
   f_1010->SetSavedPoint(5114,0.0003284863);
   f_1010->SetSavedPoint(5115,0.0003300823);
   f_1010->SetSavedPoint(5116,0.0003314113);
   f_1010->SetSavedPoint(5117,0.0003327403);
   f_1010->SetSavedPoint(5118,0.0003340693);
   f_1010->SetSavedPoint(5119,0.0003353983);
   f_1010->SetSavedPoint(5120,0.0003367274);
   f_1010->SetSavedPoint(5121,0.0003380564);
   f_1010->SetSavedPoint(5122,0.0003393854);
   f_1010->SetSavedPoint(5123,0.0003407144);
   f_1010->SetSavedPoint(5124,0.0003420434);
   f_1010->SetSavedPoint(5125,0.0003433724);
   f_1010->SetSavedPoint(5126,0.0003421316);
   f_1010->SetSavedPoint(5127,0.0003408908);
   f_1010->SetSavedPoint(5128,0.0003396501);
   f_1010->SetSavedPoint(5129,0.0003384093);
   f_1010->SetSavedPoint(5130,0.0003371685);
   f_1010->SetSavedPoint(5131,0.0003359277);
   f_1010->SetSavedPoint(5132,0.0003346869);
   f_1010->SetSavedPoint(5133,0.0003334461);
   f_1010->SetSavedPoint(5134,0.0003322054);
   f_1010->SetSavedPoint(5135,0.0003309646);
   f_1010->SetSavedPoint(5136,0.000328224);
   f_1010->SetSavedPoint(5137,0.0003254835);
   f_1010->SetSavedPoint(5138,0.0003227429);
   f_1010->SetSavedPoint(5139,0.0003200024);
   f_1010->SetSavedPoint(5140,0.0003172619);
   f_1010->SetSavedPoint(5141,0.0003145213);
   f_1010->SetSavedPoint(5142,0.0003117808);
   f_1010->SetSavedPoint(5143,0.0003090402);
   f_1010->SetSavedPoint(5144,0.0003062997);
   f_1010->SetSavedPoint(5145,0.0003035592);
   f_1010->SetSavedPoint(5146,0.0003023218);
   f_1010->SetSavedPoint(5147,0.0003010845);
   f_1010->SetSavedPoint(5148,0.0002998472);
   f_1010->SetSavedPoint(5149,0.0002986099);
   f_1010->SetSavedPoint(5150,0.0002973725);
   f_1010->SetSavedPoint(5151,0.0002961352);
   f_1010->SetSavedPoint(5152,0.0002948979);
   f_1010->SetSavedPoint(5153,0.0002936606);
   f_1010->SetSavedPoint(5154,0.0002924232);
   f_1010->SetSavedPoint(5155,0.0002911859);
   f_1010->SetSavedPoint(5156,0.0002921753);
   f_1010->SetSavedPoint(5157,0.0002931647);
   f_1010->SetSavedPoint(5158,0.0002941541);
   f_1010->SetSavedPoint(5159,0.0002951436);
   f_1010->SetSavedPoint(5160,0.000296133);
   f_1010->SetSavedPoint(5161,0.0002971224);
   f_1010->SetSavedPoint(5162,0.0002981118);
   f_1010->SetSavedPoint(5163,0.0002991012);
   f_1010->SetSavedPoint(5164,0.0003000906);
   f_1010->SetSavedPoint(5165,0.00030108);
   f_1010->SetSavedPoint(5166,0.0003021672);
   f_1010->SetSavedPoint(5167,0.0003032543);
   f_1010->SetSavedPoint(5168,0.0003043415);
   f_1010->SetSavedPoint(5169,0.0003054286);
   f_1010->SetSavedPoint(5170,0.0003065157);
   f_1010->SetSavedPoint(5171,0.0003076029);
   f_1010->SetSavedPoint(5172,0.00030869);
   f_1010->SetSavedPoint(5173,0.0003097771);
   f_1010->SetSavedPoint(5174,0.0003108643);
   f_1010->SetSavedPoint(5175,0.0003119514);
   f_1010->SetSavedPoint(5176,0.0003114175);
   f_1010->SetSavedPoint(5177,0.0003108836);
   f_1010->SetSavedPoint(5178,0.0003103497);
   f_1010->SetSavedPoint(5179,0.0003098158);
   f_1010->SetSavedPoint(5180,0.0003092819);
   f_1010->SetSavedPoint(5181,0.000308748);
   f_1010->SetSavedPoint(5182,0.000308214);
   f_1010->SetSavedPoint(5183,0.0003076801);
   f_1010->SetSavedPoint(5184,0.0003071462);
   f_1010->SetSavedPoint(5185,0.0003066123);
   f_1010->SetSavedPoint(5186,0.0003047436);
   f_1010->SetSavedPoint(5187,0.0003028749);
   f_1010->SetSavedPoint(5188,0.0003010062);
   f_1010->SetSavedPoint(5189,0.0002991375);
   f_1010->SetSavedPoint(5190,0.0002972688);
   f_1010->SetSavedPoint(5191,0.0002954001);
   f_1010->SetSavedPoint(5192,0.0002935314);
   f_1010->SetSavedPoint(5193,0.0002916627);
   f_1010->SetSavedPoint(5194,0.000289794);
   f_1010->SetSavedPoint(5195,0.0002879253);
   f_1010->SetSavedPoint(5196,0.0002866724);
   f_1010->SetSavedPoint(5197,0.0002854195);
   f_1010->SetSavedPoint(5198,0.0002841666);
   f_1010->SetSavedPoint(5199,0.0002829137);
   f_1010->SetSavedPoint(5200,0.0002816608);
   f_1010->SetSavedPoint(5201,0.0002804078);
   f_1010->SetSavedPoint(5202,0.0002791549);
   f_1010->SetSavedPoint(5203,0.000277902);
   f_1010->SetSavedPoint(5204,0.0002766491);
   f_1010->SetSavedPoint(5205,0.0002753962);
   f_1010->SetSavedPoint(5206,0.000275997);
   f_1010->SetSavedPoint(5207,0.0002765977);
   f_1010->SetSavedPoint(5208,0.0002771985);
   f_1010->SetSavedPoint(5209,0.0002777992);
   f_1010->SetSavedPoint(5210,0.0002783999);
   f_1010->SetSavedPoint(5211,0.0002790007);
   f_1010->SetSavedPoint(5212,0.0002796014);
   f_1010->SetSavedPoint(5213,0.0002802022);
   f_1010->SetSavedPoint(5214,0.0002808029);
   f_1010->SetSavedPoint(5215,0.0002814036);
   f_1010->SetSavedPoint(5216,0.0002830178);
   f_1010->SetSavedPoint(5217,0.000284632);
   f_1010->SetSavedPoint(5218,0.0002862462);
   f_1010->SetSavedPoint(5219,0.0002878604);
   f_1010->SetSavedPoint(5220,0.0002894746);
   f_1010->SetSavedPoint(5221,0.0002910888);
   f_1010->SetSavedPoint(5222,0.0002927029);
   f_1010->SetSavedPoint(5223,0.0002943171);
   f_1010->SetSavedPoint(5224,0.0002959313);
   f_1010->SetSavedPoint(5225,0.0002975455);
   f_1010->SetSavedPoint(5226,0.0002979379);
   f_1010->SetSavedPoint(5227,0.0002983303);
   f_1010->SetSavedPoint(5228,0.0002987227);
   f_1010->SetSavedPoint(5229,0.0002991151);
   f_1010->SetSavedPoint(5230,0.0002995075);
   f_1010->SetSavedPoint(5231,0.0002998999);
   f_1010->SetSavedPoint(5232,0.0003002923);
   f_1010->SetSavedPoint(5233,0.0003006847);
   f_1010->SetSavedPoint(5234,0.0003010771);
   f_1010->SetSavedPoint(5235,0.0003014695);
   f_1010->SetSavedPoint(5236,0.0003002212);
   f_1010->SetSavedPoint(5237,0.0002989729);
   f_1010->SetSavedPoint(5238,0.0002977245);
   f_1010->SetSavedPoint(5239,0.0002964762);
   f_1010->SetSavedPoint(5240,0.0002952279);
   f_1010->SetSavedPoint(5241,0.0002939795);
   f_1010->SetSavedPoint(5242,0.0002927312);
   f_1010->SetSavedPoint(5243,0.0002914829);
   f_1010->SetSavedPoint(5244,0.0002902346);
   f_1010->SetSavedPoint(5245,0.0002889862);
   f_1010->SetSavedPoint(5246,0.0002875666);
   f_1010->SetSavedPoint(5247,0.0002861469);
   f_1010->SetSavedPoint(5248,0.0002847272);
   f_1010->SetSavedPoint(5249,0.0002833075);
   f_1010->SetSavedPoint(5250,0.0002818878);
   f_1010->SetSavedPoint(5251,0.0002804681);
   f_1010->SetSavedPoint(5252,0.0002790485);
   f_1010->SetSavedPoint(5253,0.0002776288);
   f_1010->SetSavedPoint(5254,0.0002762091);
   f_1010->SetSavedPoint(5255,0.0002747894);
   f_1010->SetSavedPoint(5256,0.0002738857);
   f_1010->SetSavedPoint(5257,0.0002729819);
   f_1010->SetSavedPoint(5258,0.0002720782);
   f_1010->SetSavedPoint(5259,0.0002711745);
   f_1010->SetSavedPoint(5260,0.0002702707);
   f_1010->SetSavedPoint(5261,0.000269367);
   f_1010->SetSavedPoint(5262,0.0002684633);
   f_1010->SetSavedPoint(5263,0.0002675595);
   f_1010->SetSavedPoint(5264,0.0002666558);
   f_1010->SetSavedPoint(5265,0.0002657521);
   f_1010->SetSavedPoint(5266,0.0002649547);
   f_1010->SetSavedPoint(5267,0.0002641573);
   f_1010->SetSavedPoint(5268,0.0002633599);
   f_1010->SetSavedPoint(5269,0.0002625625);
   f_1010->SetSavedPoint(5270,0.0002617651);
   f_1010->SetSavedPoint(5271,0.0002609677);
   f_1010->SetSavedPoint(5272,0.0002601703);
   f_1010->SetSavedPoint(5273,0.0002593729);
   f_1010->SetSavedPoint(5274,0.0002585755);
   f_1010->SetSavedPoint(5275,0.0002577781);
   f_1010->SetSavedPoint(5276,0.0002568571);
   f_1010->SetSavedPoint(5277,0.000255936);
   f_1010->SetSavedPoint(5278,0.000255015);
   f_1010->SetSavedPoint(5279,0.000254094);
   f_1010->SetSavedPoint(5280,0.000253173);
   f_1010->SetSavedPoint(5281,0.000252252);
   f_1010->SetSavedPoint(5282,0.000251331);
   f_1010->SetSavedPoint(5283,0.00025041);
   f_1010->SetSavedPoint(5284,0.0002494889);
   f_1010->SetSavedPoint(5285,0.0002485679);
   f_1010->SetSavedPoint(5286,0.0002481528);
   f_1010->SetSavedPoint(5287,0.0002477376);
   f_1010->SetSavedPoint(5288,0.0002473224);
   f_1010->SetSavedPoint(5289,0.0002469073);
   f_1010->SetSavedPoint(5290,0.0002464921);
   f_1010->SetSavedPoint(5291,0.000246077);
   f_1010->SetSavedPoint(5292,0.0002456618);
   f_1010->SetSavedPoint(5293,0.0002452466);
   f_1010->SetSavedPoint(5294,0.0002448315);
   f_1010->SetSavedPoint(5295,0.0002444163);
   f_1010->SetSavedPoint(5296,0.0002445366);
   f_1010->SetSavedPoint(5297,0.000244657);
   f_1010->SetSavedPoint(5298,0.0002447773);
   f_1010->SetSavedPoint(5299,0.0002448976);
   f_1010->SetSavedPoint(5300,0.0002450179);
   f_1010->SetSavedPoint(5301,0.0002451383);
   f_1010->SetSavedPoint(5302,0.0002452586);
   f_1010->SetSavedPoint(5303,0.0002453789);
   f_1010->SetSavedPoint(5304,0.0002454992);
   f_1010->SetSavedPoint(5305,0.0002456196);
   f_1010->SetSavedPoint(5306,0.000245488);
   f_1010->SetSavedPoint(5307,0.0002453564);
   f_1010->SetSavedPoint(5308,0.0002452248);
   f_1010->SetSavedPoint(5309,0.0002450932);
   f_1010->SetSavedPoint(5310,0.0002449616);
   f_1010->SetSavedPoint(5311,0.0002448301);
   f_1010->SetSavedPoint(5312,0.0002446985);
   f_1010->SetSavedPoint(5313,0.0002445669);
   f_1010->SetSavedPoint(5314,0.0002444353);
   f_1010->SetSavedPoint(5315,0.0002443037);
   f_1010->SetSavedPoint(5316,0.0002436582);
   f_1010->SetSavedPoint(5317,0.0002430126);
   f_1010->SetSavedPoint(5318,0.0002423671);
   f_1010->SetSavedPoint(5319,0.0002417215);
   f_1010->SetSavedPoint(5320,0.0002410759);
   f_1010->SetSavedPoint(5321,0.0002404304);
   f_1010->SetSavedPoint(5322,0.0002397848);
   f_1010->SetSavedPoint(5323,0.0002391393);
   f_1010->SetSavedPoint(5324,0.0002384937);
   f_1010->SetSavedPoint(5325,0.0002378482);
   f_1010->SetSavedPoint(5326,0.0002370428);
   f_1010->SetSavedPoint(5327,0.0002362375);
   f_1010->SetSavedPoint(5328,0.0002354321);
   f_1010->SetSavedPoint(5329,0.0002346268);
   f_1010->SetSavedPoint(5330,0.0002338214);
   f_1010->SetSavedPoint(5331,0.0002330161);
   f_1010->SetSavedPoint(5332,0.0002322107);
   f_1010->SetSavedPoint(5333,0.0002314054);
   f_1010->SetSavedPoint(5334,0.0002306);
   f_1010->SetSavedPoint(5335,0.0002297947);
   f_1010->SetSavedPoint(5336,0.0002291814);
   f_1010->SetSavedPoint(5337,0.0002285682);
   f_1010->SetSavedPoint(5338,0.0002279549);
   f_1010->SetSavedPoint(5339,0.0002273417);
   f_1010->SetSavedPoint(5340,0.0002267285);
   f_1010->SetSavedPoint(5341,0.0002261152);
   f_1010->SetSavedPoint(5342,0.000225502);
   f_1010->SetSavedPoint(5343,0.0002248888);
   f_1010->SetSavedPoint(5344,0.0002242755);
   f_1010->SetSavedPoint(5345,0.0002236623);
   f_1010->SetSavedPoint(5346,0.0002235084);
   f_1010->SetSavedPoint(5347,0.0002233545);
   f_1010->SetSavedPoint(5348,0.0002232007);
   f_1010->SetSavedPoint(5349,0.0002230468);
   f_1010->SetSavedPoint(5350,0.0002228929);
   f_1010->SetSavedPoint(5351,0.000222739);
   f_1010->SetSavedPoint(5352,0.0002225852);
   f_1010->SetSavedPoint(5353,0.0002224313);
   f_1010->SetSavedPoint(5354,0.0002222774);
   f_1010->SetSavedPoint(5355,0.0002221235);
   f_1010->SetSavedPoint(5356,0.0002219616);
   f_1010->SetSavedPoint(5357,0.0002217997);
   f_1010->SetSavedPoint(5358,0.0002216378);
   f_1010->SetSavedPoint(5359,0.0002214759);
   f_1010->SetSavedPoint(5360,0.000221314);
   f_1010->SetSavedPoint(5361,0.0002211521);
   f_1010->SetSavedPoint(5362,0.0002209902);
   f_1010->SetSavedPoint(5363,0.0002208283);
   f_1010->SetSavedPoint(5364,0.0002206664);
   f_1010->SetSavedPoint(5365,0.0002205045);
   f_1010->SetSavedPoint(5366,0.000219867);
   f_1010->SetSavedPoint(5367,0.0002192296);
   f_1010->SetSavedPoint(5368,0.0002185921);
   f_1010->SetSavedPoint(5369,0.0002179546);
   f_1010->SetSavedPoint(5370,0.0002173171);
   f_1010->SetSavedPoint(5371,0.0002166796);
   f_1010->SetSavedPoint(5372,0.0002160421);
   f_1010->SetSavedPoint(5373,0.0002154046);
   f_1010->SetSavedPoint(5374,0.0002147671);
   f_1010->SetSavedPoint(5375,0.0002141296);
   f_1010->SetSavedPoint(5376,0.0002140631);
   f_1010->SetSavedPoint(5377,0.0002139965);
   f_1010->SetSavedPoint(5378,0.00021393);
   f_1010->SetSavedPoint(5379,0.0002138634);
   f_1010->SetSavedPoint(5380,0.0002137969);
   f_1010->SetSavedPoint(5381,0.0002137303);
   f_1010->SetSavedPoint(5382,0.0002136637);
   f_1010->SetSavedPoint(5383,0.0002135972);
   f_1010->SetSavedPoint(5384,0.0002135306);
   f_1010->SetSavedPoint(5385,0.0002134641);
   f_1010->SetSavedPoint(5386,0.0002141167);
   f_1010->SetSavedPoint(5387,0.0002147692);
   f_1010->SetSavedPoint(5388,0.0002154218);
   f_1010->SetSavedPoint(5389,0.0002160744);
   f_1010->SetSavedPoint(5390,0.000216727);
   f_1010->SetSavedPoint(5391,0.0002173796);
   f_1010->SetSavedPoint(5392,0.0002180321);
   f_1010->SetSavedPoint(5393,0.0002186847);
   f_1010->SetSavedPoint(5394,0.0002193373);
   f_1010->SetSavedPoint(5395,0.0002199899);
   f_1010->SetSavedPoint(5396,0.0002198695);
   f_1010->SetSavedPoint(5397,0.0002197491);
   f_1010->SetSavedPoint(5398,0.0002196287);
   f_1010->SetSavedPoint(5399,0.0002195084);
   f_1010->SetSavedPoint(5400,0.000219388);
   f_1010->SetSavedPoint(5401,0.0002192676);
   f_1010->SetSavedPoint(5402,0.0002191472);
   f_1010->SetSavedPoint(5403,0.0002190269);
   f_1010->SetSavedPoint(5404,0.0002189065);
   f_1010->SetSavedPoint(5405,0.0002187861);
   f_1010->SetSavedPoint(5406,0.0002176925);
   f_1010->SetSavedPoint(5407,0.0002165989);
   f_1010->SetSavedPoint(5408,0.0002155053);
   f_1010->SetSavedPoint(5409,0.0002144117);
   f_1010->SetSavedPoint(5410,0.0002133181);
   f_1010->SetSavedPoint(5411,0.0002122245);
   f_1010->SetSavedPoint(5412,0.0002111309);
   f_1010->SetSavedPoint(5413,0.0002100373);
   f_1010->SetSavedPoint(5414,0.0002089437);
   f_1010->SetSavedPoint(5415,0.0002078501);
   f_1010->SetSavedPoint(5416,0.0002066604);
   f_1010->SetSavedPoint(5417,0.0002054708);
   f_1010->SetSavedPoint(5418,0.0002042812);
   f_1010->SetSavedPoint(5419,0.0002030916);
   f_1010->SetSavedPoint(5420,0.0002019019);
   f_1010->SetSavedPoint(5421,0.0002007123);
   f_1010->SetSavedPoint(5422,0.0001995227);
   f_1010->SetSavedPoint(5423,0.0001983331);
   f_1010->SetSavedPoint(5424,0.0001971434);
   f_1010->SetSavedPoint(5425,0.0001959538);
   f_1010->SetSavedPoint(5426,0.0001958921);
   f_1010->SetSavedPoint(5427,0.0001958303);
   f_1010->SetSavedPoint(5428,0.0001957686);
   f_1010->SetSavedPoint(5429,0.0001957068);
   f_1010->SetSavedPoint(5430,0.0001956451);
   f_1010->SetSavedPoint(5431,0.0001955834);
   f_1010->SetSavedPoint(5432,0.0001955216);
   f_1010->SetSavedPoint(5433,0.0001954599);
   f_1010->SetSavedPoint(5434,0.0001953981);
   f_1010->SetSavedPoint(5435,0.0001953364);
   f_1010->SetSavedPoint(5436,0.0001960714);
   f_1010->SetSavedPoint(5437,0.0001968064);
   f_1010->SetSavedPoint(5438,0.0001975415);
   f_1010->SetSavedPoint(5439,0.0001982765);
   f_1010->SetSavedPoint(5440,0.0001990115);
   f_1010->SetSavedPoint(5441,0.0001997465);
   f_1010->SetSavedPoint(5442,0.0002004816);
   f_1010->SetSavedPoint(5443,0.0002012166);
   f_1010->SetSavedPoint(5444,0.0002019516);
   f_1010->SetSavedPoint(5445,0.0002026866);
   f_1010->SetSavedPoint(5446,0.0002022124);
   f_1010->SetSavedPoint(5447,0.0002017382);
   f_1010->SetSavedPoint(5448,0.000201264);
   f_1010->SetSavedPoint(5449,0.0002007897);
   f_1010->SetSavedPoint(5450,0.0002003155);
   f_1010->SetSavedPoint(5451,0.0001998413);
   f_1010->SetSavedPoint(5452,0.0001993671);
   f_1010->SetSavedPoint(5453,0.0001988928);
   f_1010->SetSavedPoint(5454,0.0001984186);
   f_1010->SetSavedPoint(5455,0.0001979444);
   f_1010->SetSavedPoint(5456,0.0001963207);
   f_1010->SetSavedPoint(5457,0.0001946969);
   f_1010->SetSavedPoint(5458,0.0001930732);
   f_1010->SetSavedPoint(5459,0.0001914495);
   f_1010->SetSavedPoint(5460,0.0001898258);
   f_1010->SetSavedPoint(5461,0.000188202);
   f_1010->SetSavedPoint(5462,0.0001865783);
   f_1010->SetSavedPoint(5463,0.0001849546);
   f_1010->SetSavedPoint(5464,0.0001833309);
   f_1010->SetSavedPoint(5465,0.0001817072);
   f_1010->SetSavedPoint(5466,0.0001806698);
   f_1010->SetSavedPoint(5467,0.0001796325);
   f_1010->SetSavedPoint(5468,0.0001785952);
   f_1010->SetSavedPoint(5469,0.0001775578);
   f_1010->SetSavedPoint(5470,0.0001765205);
   f_1010->SetSavedPoint(5471,0.0001754832);
   f_1010->SetSavedPoint(5472,0.0001744458);
   f_1010->SetSavedPoint(5473,0.0001734085);
   f_1010->SetSavedPoint(5474,0.0001723712);
   f_1010->SetSavedPoint(5475,0.0001713338);
   f_1010->SetSavedPoint(5476,0.0001714646);
   f_1010->SetSavedPoint(5477,0.0001715954);
   f_1010->SetSavedPoint(5478,0.0001717263);
   f_1010->SetSavedPoint(5479,0.0001718571);
   f_1010->SetSavedPoint(5480,0.0001719879);
   f_1010->SetSavedPoint(5481,0.0001721187);
   f_1010->SetSavedPoint(5482,0.0001722495);
   f_1010->SetSavedPoint(5483,0.0001723803);
   f_1010->SetSavedPoint(5484,0.0001725111);
   f_1010->SetSavedPoint(5485,0.0001726419);
   f_1010->SetSavedPoint(5486,0.000173601);
   f_1010->SetSavedPoint(5487,0.00017456);
   f_1010->SetSavedPoint(5488,0.000175519);
   f_1010->SetSavedPoint(5489,0.000176478);
   f_1010->SetSavedPoint(5490,0.000177437);
   f_1010->SetSavedPoint(5491,0.000178396);
   f_1010->SetSavedPoint(5492,0.0001793551);
   f_1010->SetSavedPoint(5493,0.0001803141);
   f_1010->SetSavedPoint(5494,0.0001812731);
   f_1010->SetSavedPoint(5495,0.0001822321);
   f_1010->SetSavedPoint(5496,0.0001836597);
   f_1010->SetSavedPoint(5497,0.0001850874);
   f_1010->SetSavedPoint(5498,0.000186515);
   f_1010->SetSavedPoint(5499,0.0001879427);
   f_1010->SetSavedPoint(5500,0.0001893703);
   f_1010->SetSavedPoint(5501,0.000190798);
   f_1010->SetSavedPoint(5502,0.0001922256);
   f_1010->SetSavedPoint(5503,0.0001936533);
   f_1010->SetSavedPoint(5504,0.0001950809);
   f_1010->SetSavedPoint(5505,0.0001965086);
   f_1010->SetSavedPoint(5506,0.0001974267);
   f_1010->SetSavedPoint(5507,0.0001983447);
   f_1010->SetSavedPoint(5508,0.0001992628);
   f_1010->SetSavedPoint(5509,0.0002001809);
   f_1010->SetSavedPoint(5510,0.000201099);
   f_1010->SetSavedPoint(5511,0.0002020171);
   f_1010->SetSavedPoint(5512,0.0002029352);
   f_1010->SetSavedPoint(5513,0.0002038533);
   f_1010->SetSavedPoint(5514,0.0002047714);
   f_1010->SetSavedPoint(5515,0.0002056895);
   f_1010->SetSavedPoint(5516,0.0002048324);
   f_1010->SetSavedPoint(5517,0.0002039754);
   f_1010->SetSavedPoint(5518,0.0002031184);
   f_1010->SetSavedPoint(5519,0.0002022614);
   f_1010->SetSavedPoint(5520,0.0002014043);
   f_1010->SetSavedPoint(5521,0.0002005473);
   f_1010->SetSavedPoint(5522,0.0001996903);
   f_1010->SetSavedPoint(5523,0.0001988333);
   f_1010->SetSavedPoint(5524,0.0001979762);
   f_1010->SetSavedPoint(5525,0.0001971192);
   f_1010->SetSavedPoint(5526,0.000195173);
   f_1010->SetSavedPoint(5527,0.0001932267);
   f_1010->SetSavedPoint(5528,0.0001912804);
   f_1010->SetSavedPoint(5529,0.0001893341);
   f_1010->SetSavedPoint(5530,0.0001873879);
   f_1010->SetSavedPoint(5531,0.0001854416);
   f_1010->SetSavedPoint(5532,0.0001834953);
   f_1010->SetSavedPoint(5533,0.0001815491);
   f_1010->SetSavedPoint(5534,0.0001796028);
   f_1010->SetSavedPoint(5535,0.0001776565);
   f_1010->SetSavedPoint(5536,0.0001763824);
   f_1010->SetSavedPoint(5537,0.0001751083);
   f_1010->SetSavedPoint(5538,0.0001738342);
   f_1010->SetSavedPoint(5539,0.00017256);
   f_1010->SetSavedPoint(5540,0.0001712859);
   f_1010->SetSavedPoint(5541,0.0001700118);
   f_1010->SetSavedPoint(5542,0.0001687377);
   f_1010->SetSavedPoint(5543,0.0001674635);
   f_1010->SetSavedPoint(5544,0.0001661894);
   f_1010->SetSavedPoint(5545,0.0001649153);
   f_1010->SetSavedPoint(5546,0.0001646074);
   f_1010->SetSavedPoint(5547,0.0001642994);
   f_1010->SetSavedPoint(5548,0.0001639915);
   f_1010->SetSavedPoint(5549,0.0001636836);
   f_1010->SetSavedPoint(5550,0.0001633756);
   f_1010->SetSavedPoint(5551,0.0001630677);
   f_1010->SetSavedPoint(5552,0.0001627598);
   f_1010->SetSavedPoint(5553,0.0001624518);
   f_1010->SetSavedPoint(5554,0.0001621439);
   f_1010->SetSavedPoint(5555,0.0001618359);
   f_1010->SetSavedPoint(5556,0.0001617907);
   f_1010->SetSavedPoint(5557,0.0001617454);
   f_1010->SetSavedPoint(5558,0.0001617001);
   f_1010->SetSavedPoint(5559,0.0001616549);
   f_1010->SetSavedPoint(5560,0.0001616096);
   f_1010->SetSavedPoint(5561,0.0001615643);
   f_1010->SetSavedPoint(5562,0.000161519);
   f_1010->SetSavedPoint(5563,0.0001614738);
   f_1010->SetSavedPoint(5564,0.0001614285);
   f_1010->SetSavedPoint(5565,0.0001613832);
   f_1010->SetSavedPoint(5566,0.0001611493);
   f_1010->SetSavedPoint(5567,0.0001609155);
   f_1010->SetSavedPoint(5568,0.0001606816);
   f_1010->SetSavedPoint(5569,0.0001604477);
   f_1010->SetSavedPoint(5570,0.0001602139);
   f_1010->SetSavedPoint(5571,0.00015998);
   f_1010->SetSavedPoint(5572,0.0001597461);
   f_1010->SetSavedPoint(5573,0.0001595123);
   f_1010->SetSavedPoint(5574,0.0001592784);
   f_1010->SetSavedPoint(5575,0.0001590445);
   f_1010->SetSavedPoint(5576,0.0001585954);
   f_1010->SetSavedPoint(5577,0.0001581462);
   f_1010->SetSavedPoint(5578,0.000157697);
   f_1010->SetSavedPoint(5579,0.0001572478);
   f_1010->SetSavedPoint(5580,0.0001567987);
   f_1010->SetSavedPoint(5581,0.0001563495);
   f_1010->SetSavedPoint(5582,0.0001559003);
   f_1010->SetSavedPoint(5583,0.0001554512);
   f_1010->SetSavedPoint(5584,0.000155002);
   f_1010->SetSavedPoint(5585,0.0001545528);
   f_1010->SetSavedPoint(5586,0.0001543087);
   f_1010->SetSavedPoint(5587,0.0001540645);
   f_1010->SetSavedPoint(5588,0.0001538204);
   f_1010->SetSavedPoint(5589,0.0001535763);
   f_1010->SetSavedPoint(5590,0.0001533322);
   f_1010->SetSavedPoint(5591,0.000153088);
   f_1010->SetSavedPoint(5592,0.0001528439);
   f_1010->SetSavedPoint(5593,0.0001525998);
   f_1010->SetSavedPoint(5594,0.0001523556);
   f_1010->SetSavedPoint(5595,0.0001521115);
   f_1010->SetSavedPoint(5596,0.0001520794);
   f_1010->SetSavedPoint(5597,0.0001520474);
   f_1010->SetSavedPoint(5598,0.0001520153);
   f_1010->SetSavedPoint(5599,0.0001519833);
   f_1010->SetSavedPoint(5600,0.0001519512);
   f_1010->SetSavedPoint(5601,0.0001519192);
   f_1010->SetSavedPoint(5602,0.0001518871);
   f_1010->SetSavedPoint(5603,0.0001518551);
   f_1010->SetSavedPoint(5604,0.000151823);
   f_1010->SetSavedPoint(5605,0.000151791);
   f_1010->SetSavedPoint(5606,0.0001515181);
   f_1010->SetSavedPoint(5607,0.0001512452);
   f_1010->SetSavedPoint(5608,0.0001509723);
   f_1010->SetSavedPoint(5609,0.0001506994);
   f_1010->SetSavedPoint(5610,0.0001504266);
   f_1010->SetSavedPoint(5611,0.0001501537);
   f_1010->SetSavedPoint(5612,0.0001498808);
   f_1010->SetSavedPoint(5613,0.0001496079);
   f_1010->SetSavedPoint(5614,0.0001493351);
   f_1010->SetSavedPoint(5615,0.0001490622);
   f_1010->SetSavedPoint(5616,0.0001486088);
   f_1010->SetSavedPoint(5617,0.0001481554);
   f_1010->SetSavedPoint(5618,0.0001477021);
   f_1010->SetSavedPoint(5619,0.0001472487);
   f_1010->SetSavedPoint(5620,0.0001467953);
   f_1010->SetSavedPoint(5621,0.000146342);
   f_1010->SetSavedPoint(5622,0.0001458886);
   f_1010->SetSavedPoint(5623,0.0001454352);
   f_1010->SetSavedPoint(5624,0.0001449819);
   f_1010->SetSavedPoint(5625,0.0001445285);
   f_1010->SetSavedPoint(5626,0.0001445031);
   f_1010->SetSavedPoint(5627,0.0001444777);
   f_1010->SetSavedPoint(5628,0.0001444524);
   f_1010->SetSavedPoint(5629,0.000144427);
   f_1010->SetSavedPoint(5630,0.0001444016);
   f_1010->SetSavedPoint(5631,0.0001443762);
   f_1010->SetSavedPoint(5632,0.0001443509);
   f_1010->SetSavedPoint(5633,0.0001443255);
   f_1010->SetSavedPoint(5634,0.0001443001);
   f_1010->SetSavedPoint(5635,0.0001442748);
   f_1010->SetSavedPoint(5636,0.0001442732);
   f_1010->SetSavedPoint(5637,0.0001442716);
   f_1010->SetSavedPoint(5638,0.0001442701);
   f_1010->SetSavedPoint(5639,0.0001442685);
   f_1010->SetSavedPoint(5640,0.0001442669);
   f_1010->SetSavedPoint(5641,0.0001442654);
   f_1010->SetSavedPoint(5642,0.0001442638);
   f_1010->SetSavedPoint(5643,0.0001442622);
   f_1010->SetSavedPoint(5644,0.0001442607);
   f_1010->SetSavedPoint(5645,0.0001442591);
   f_1010->SetSavedPoint(5646,0.0001434021);
   f_1010->SetSavedPoint(5647,0.0001425451);
   f_1010->SetSavedPoint(5648,0.000141688);
   f_1010->SetSavedPoint(5649,0.000140831);
   f_1010->SetSavedPoint(5650,0.000139974);
   f_1010->SetSavedPoint(5651,0.000139117);
   f_1010->SetSavedPoint(5652,0.0001382599);
   f_1010->SetSavedPoint(5653,0.0001374029);
   f_1010->SetSavedPoint(5654,0.0001365459);
   f_1010->SetSavedPoint(5655,0.0001356889);
   f_1010->SetSavedPoint(5656,0.0001344512);
   f_1010->SetSavedPoint(5657,0.0001332136);
   f_1010->SetSavedPoint(5658,0.0001319759);
   f_1010->SetSavedPoint(5659,0.0001307382);
   f_1010->SetSavedPoint(5660,0.0001295006);
   f_1010->SetSavedPoint(5661,0.0001282629);
   f_1010->SetSavedPoint(5662,0.0001270253);
   f_1010->SetSavedPoint(5663,0.0001257876);
   f_1010->SetSavedPoint(5664,0.0001245499);
   f_1010->SetSavedPoint(5665,0.0001233123);
   f_1010->SetSavedPoint(5666,0.0001225656);
   f_1010->SetSavedPoint(5667,0.0001218189);
   f_1010->SetSavedPoint(5668,0.0001210722);
   f_1010->SetSavedPoint(5669,0.0001203254);
   f_1010->SetSavedPoint(5670,0.0001195787);
   f_1010->SetSavedPoint(5671,0.000118832);
   f_1010->SetSavedPoint(5672,0.0001180853);
   f_1010->SetSavedPoint(5673,0.0001173386);
   f_1010->SetSavedPoint(5674,0.0001165919);
   f_1010->SetSavedPoint(5675,0.0001158452);
   f_1010->SetSavedPoint(5676,0.0001157027);
   f_1010->SetSavedPoint(5677,0.0001155601);
   f_1010->SetSavedPoint(5678,0.0001154176);
   f_1010->SetSavedPoint(5679,0.000115275);
   f_1010->SetSavedPoint(5680,0.0001151325);
   f_1010->SetSavedPoint(5681,0.0001149899);
   f_1010->SetSavedPoint(5682,0.0001148474);
   f_1010->SetSavedPoint(5683,0.0001147048);
   f_1010->SetSavedPoint(5684,0.0001145623);
   f_1010->SetSavedPoint(5685,0.0001144197);
   f_1010->SetSavedPoint(5686,0.0001145175);
   f_1010->SetSavedPoint(5687,0.0001146152);
   f_1010->SetSavedPoint(5688,0.000114713);
   f_1010->SetSavedPoint(5689,0.0001148107);
   f_1010->SetSavedPoint(5690,0.0001149085);
   f_1010->SetSavedPoint(5691,0.0001150063);
   f_1010->SetSavedPoint(5692,0.000115104);
   f_1010->SetSavedPoint(5693,0.0001152018);
   f_1010->SetSavedPoint(5694,0.0001152995);
   f_1010->SetSavedPoint(5695,0.0001153973);
   f_1010->SetSavedPoint(5696,0.0001153726);
   f_1010->SetSavedPoint(5697,0.0001153479);
   f_1010->SetSavedPoint(5698,0.0001153232);
   f_1010->SetSavedPoint(5699,0.0001152985);
   f_1010->SetSavedPoint(5700,0.0001152738);
   f_1010->SetSavedPoint(5701,0.0001152491);
   f_1010->SetSavedPoint(5702,0.0001152245);
   f_1010->SetSavedPoint(5703,0.0001151998);
   f_1010->SetSavedPoint(5704,0.0001151751);
   f_1010->SetSavedPoint(5705,0.0001151504);
   f_1010->SetSavedPoint(5706,0.0001149302);
   f_1010->SetSavedPoint(5707,0.00011471);
   f_1010->SetSavedPoint(5708,0.0001144899);
   f_1010->SetSavedPoint(5709,0.0001142697);
   f_1010->SetSavedPoint(5710,0.0001140495);
   f_1010->SetSavedPoint(5711,0.0001138293);
   f_1010->SetSavedPoint(5712,0.0001136092);
   f_1010->SetSavedPoint(5713,0.000113389);
   f_1010->SetSavedPoint(5714,0.0001131688);
   f_1010->SetSavedPoint(5715,0.0001129486);
   f_1010->SetSavedPoint(5716,0.0001129581);
   f_1010->SetSavedPoint(5717,0.0001129676);
   f_1010->SetSavedPoint(5718,0.0001129771);
   f_1010->SetSavedPoint(5719,0.0001129866);
   f_1010->SetSavedPoint(5720,0.0001129961);
   f_1010->SetSavedPoint(5721,0.0001130056);
   f_1010->SetSavedPoint(5722,0.0001130151);
   f_1010->SetSavedPoint(5723,0.0001130246);
   f_1010->SetSavedPoint(5724,0.0001130341);
   f_1010->SetSavedPoint(5725,0.0001130436);
   f_1010->SetSavedPoint(5726,0.0001136292);
   f_1010->SetSavedPoint(5727,0.0001142147);
   f_1010->SetSavedPoint(5728,0.0001148002);
   f_1010->SetSavedPoint(5729,0.0001153858);
   f_1010->SetSavedPoint(5730,0.0001159713);
   f_1010->SetSavedPoint(5731,0.0001165568);
   f_1010->SetSavedPoint(5732,0.0001171424);
   f_1010->SetSavedPoint(5733,0.0001177279);
   f_1010->SetSavedPoint(5734,0.0001183134);
   f_1010->SetSavedPoint(5735,0.000118899);
   f_1010->SetSavedPoint(5736,0.0001193626);
   f_1010->SetSavedPoint(5737,0.0001198262);
   f_1010->SetSavedPoint(5738,0.0001202898);
   f_1010->SetSavedPoint(5739,0.0001207533);
   f_1010->SetSavedPoint(5740,0.0001212169);
   f_1010->SetSavedPoint(5741,0.0001216805);
   f_1010->SetSavedPoint(5742,0.0001221441);
   f_1010->SetSavedPoint(5743,0.0001226077);
   f_1010->SetSavedPoint(5744,0.0001230713);
   f_1010->SetSavedPoint(5745,0.0001235349);
   f_1010->SetSavedPoint(5746,0.0001229715);
   f_1010->SetSavedPoint(5747,0.000122408);
   f_1010->SetSavedPoint(5748,0.0001218446);
   f_1010->SetSavedPoint(5749,0.0001212811);
   f_1010->SetSavedPoint(5750,0.0001207177);
   f_1010->SetSavedPoint(5751,0.0001201542);
   f_1010->SetSavedPoint(5752,0.0001195908);
   f_1010->SetSavedPoint(5753,0.0001190273);
   f_1010->SetSavedPoint(5754,0.0001184639);
   f_1010->SetSavedPoint(5755,0.0001179005);
   f_1010->SetSavedPoint(5756,0.0001168495);
   f_1010->SetSavedPoint(5757,0.0001157985);
   f_1010->SetSavedPoint(5758,0.0001147475);
   f_1010->SetSavedPoint(5759,0.0001136964);
   f_1010->SetSavedPoint(5760,0.0001126454);
   f_1010->SetSavedPoint(5761,0.0001115944);
   f_1010->SetSavedPoint(5762,0.0001105434);
   f_1010->SetSavedPoint(5763,0.0001094924);
   f_1010->SetSavedPoint(5764,0.0001084414);
   f_1010->SetSavedPoint(5765,0.0001073904);
   f_1010->SetSavedPoint(5766,0.0001071996);
   f_1010->SetSavedPoint(5767,0.0001070088);
   f_1010->SetSavedPoint(5768,0.000106818);
   f_1010->SetSavedPoint(5769,0.0001066272);
   f_1010->SetSavedPoint(5770,0.0001064364);
   f_1010->SetSavedPoint(5771,0.0001062456);
   f_1010->SetSavedPoint(5772,0.0001060548);
   f_1010->SetSavedPoint(5773,0.0001058639);
   f_1010->SetSavedPoint(5774,0.0001056731);
   f_1010->SetSavedPoint(5775,0.0001054823);
   f_1010->SetSavedPoint(5776,0.000106354);
   f_1010->SetSavedPoint(5777,0.0001072257);
   f_1010->SetSavedPoint(5778,0.0001080974);
   f_1010->SetSavedPoint(5779,0.0001089691);
   f_1010->SetSavedPoint(5780,0.0001098408);
   f_1010->SetSavedPoint(5781,0.0001107125);
   f_1010->SetSavedPoint(5782,0.0001115841);
   f_1010->SetSavedPoint(5783,0.0001124558);
   f_1010->SetSavedPoint(5784,0.0001133275);
   f_1010->SetSavedPoint(5785,0.0001141992);
   f_1010->SetSavedPoint(5786,0.0001149913);
   f_1010->SetSavedPoint(5787,0.0001157834);
   f_1010->SetSavedPoint(5788,0.0001165755);
   f_1010->SetSavedPoint(5789,0.0001173676);
   f_1010->SetSavedPoint(5790,0.0001181598);
   f_1010->SetSavedPoint(5791,0.0001189519);
   f_1010->SetSavedPoint(5792,0.000119744);
   f_1010->SetSavedPoint(5793,0.0001205361);
   f_1010->SetSavedPoint(5794,0.0001213282);
   f_1010->SetSavedPoint(5795,0.0001221203);
   f_1010->SetSavedPoint(5796,0.0001219808);
   f_1010->SetSavedPoint(5797,0.0001218413);
   f_1010->SetSavedPoint(5798,0.0001217018);
   f_1010->SetSavedPoint(5799,0.0001215623);
   f_1010->SetSavedPoint(5800,0.0001214228);
   f_1010->SetSavedPoint(5801,0.0001212833);
   f_1010->SetSavedPoint(5802,0.0001211438);
   f_1010->SetSavedPoint(5803,0.0001210043);
   f_1010->SetSavedPoint(5804,0.0001208648);
   f_1010->SetSavedPoint(5805,0.0001207253);
   f_1010->SetSavedPoint(5806,0.0001200019);
   f_1010->SetSavedPoint(5807,0.0001192785);
   f_1010->SetSavedPoint(5808,0.0001185552);
   f_1010->SetSavedPoint(5809,0.0001178318);
   f_1010->SetSavedPoint(5810,0.0001171085);
   f_1010->SetSavedPoint(5811,0.0001163851);
   f_1010->SetSavedPoint(5812,0.0001156617);
   f_1010->SetSavedPoint(5813,0.0001149384);
   f_1010->SetSavedPoint(5814,0.000114215);
   f_1010->SetSavedPoint(5815,0.0001134916);
   f_1010->SetSavedPoint(5816,0.000112495);
   f_1010->SetSavedPoint(5817,0.0001114983);
   f_1010->SetSavedPoint(5818,0.0001105016);
   f_1010->SetSavedPoint(5819,0.0001095049);
   f_1010->SetSavedPoint(5820,0.0001085082);
   f_1010->SetSavedPoint(5821,0.0001075115);
   f_1010->SetSavedPoint(5822,0.0001065149);
   f_1010->SetSavedPoint(5823,0.0001055182);
   f_1010->SetSavedPoint(5824,0.0001045215);
   f_1010->SetSavedPoint(5825,0.0001035248);
   f_1010->SetSavedPoint(5826,0.0001023464);
   f_1010->SetSavedPoint(5827,0.0001011679);
   f_1010->SetSavedPoint(5828,9.99895e-05);
   f_1010->SetSavedPoint(5829,9.881107e-05);
   f_1010->SetSavedPoint(5830,9.763264e-05);
   f_1010->SetSavedPoint(5831,9.645421e-05);
   f_1010->SetSavedPoint(5832,9.527577e-05);
   f_1010->SetSavedPoint(5833,9.409734e-05);
   f_1010->SetSavedPoint(5834,9.291891e-05);
   f_1010->SetSavedPoint(5835,9.174048e-05);
   f_1010->SetSavedPoint(5836,9.125699e-05);
   f_1010->SetSavedPoint(5837,9.077351e-05);
   f_1010->SetSavedPoint(5838,9.029003e-05);
   f_1010->SetSavedPoint(5839,8.980655e-05);
   f_1010->SetSavedPoint(5840,8.932306e-05);
   f_1010->SetSavedPoint(5841,8.883958e-05);
   f_1010->SetSavedPoint(5842,8.83561e-05);
   f_1010->SetSavedPoint(5843,8.787262e-05);
   f_1010->SetSavedPoint(5844,8.738914e-05);
   f_1010->SetSavedPoint(5845,8.690565e-05);
   f_1010->SetSavedPoint(5846,8.738929e-05);
   f_1010->SetSavedPoint(5847,8.787292e-05);
   f_1010->SetSavedPoint(5848,8.835655e-05);
   f_1010->SetSavedPoint(5849,8.884018e-05);
   f_1010->SetSavedPoint(5850,8.932382e-05);
   f_1010->SetSavedPoint(5851,8.980745e-05);
   f_1010->SetSavedPoint(5852,9.029108e-05);
   f_1010->SetSavedPoint(5853,9.077471e-05);
   f_1010->SetSavedPoint(5854,9.125835e-05);
   f_1010->SetSavedPoint(5855,9.174198e-05);
   f_1010->SetSavedPoint(5856,9.218069e-05);
   f_1010->SetSavedPoint(5857,9.261941e-05);
   f_1010->SetSavedPoint(5858,9.305812e-05);
   f_1010->SetSavedPoint(5859,9.349684e-05);
   f_1010->SetSavedPoint(5860,9.393555e-05);
   f_1010->SetSavedPoint(5861,9.437427e-05);
   f_1010->SetSavedPoint(5862,9.481298e-05);
   f_1010->SetSavedPoint(5863,9.52517e-05);
   f_1010->SetSavedPoint(5864,9.569041e-05);
   f_1010->SetSavedPoint(5865,9.612913e-05);
   f_1010->SetSavedPoint(5866,9.569739e-05);
   f_1010->SetSavedPoint(5867,9.526566e-05);
   f_1010->SetSavedPoint(5868,9.483392e-05);
   f_1010->SetSavedPoint(5869,9.440218e-05);
   f_1010->SetSavedPoint(5870,9.397045e-05);
   f_1010->SetSavedPoint(5871,9.353871e-05);
   f_1010->SetSavedPoint(5872,9.310698e-05);
   f_1010->SetSavedPoint(5873,9.267524e-05);
   f_1010->SetSavedPoint(5874,9.22435e-05);
   f_1010->SetSavedPoint(5875,9.181177e-05);
   f_1010->SetSavedPoint(5876,9.098407e-05);
   f_1010->SetSavedPoint(5877,9.015637e-05);
   f_1010->SetSavedPoint(5878,8.932868e-05);
   f_1010->SetSavedPoint(5879,8.850098e-05);
   f_1010->SetSavedPoint(5880,8.767328e-05);
   f_1010->SetSavedPoint(5881,8.684559e-05);
   f_1010->SetSavedPoint(5882,8.601789e-05);
   f_1010->SetSavedPoint(5883,8.519019e-05);
   f_1010->SetSavedPoint(5884,8.43625e-05);
   f_1010->SetSavedPoint(5885,8.35348e-05);
   f_1010->SetSavedPoint(5886,8.317128e-05);
   f_1010->SetSavedPoint(5887,8.280775e-05);
   f_1010->SetSavedPoint(5888,8.244423e-05);
   f_1010->SetSavedPoint(5889,8.208071e-05);
   f_1010->SetSavedPoint(5890,8.171719e-05);
   f_1010->SetSavedPoint(5891,8.135366e-05);
   f_1010->SetSavedPoint(5892,8.099014e-05);
   f_1010->SetSavedPoint(5893,8.062662e-05);
   f_1010->SetSavedPoint(5894,8.02631e-05);
   f_1010->SetSavedPoint(5895,7.989957e-05);
   f_1010->SetSavedPoint(5896,7.995561e-05);
   f_1010->SetSavedPoint(5897,8.001164e-05);
   f_1010->SetSavedPoint(5898,8.006767e-05);
   f_1010->SetSavedPoint(5899,8.012371e-05);
   f_1010->SetSavedPoint(5900,8.017974e-05);
   f_1010->SetSavedPoint(5901,8.023577e-05);
   f_1010->SetSavedPoint(5902,8.02918e-05);
   f_1010->SetSavedPoint(5903,8.034784e-05);
   f_1010->SetSavedPoint(5904,8.040387e-05);
   f_1010->SetSavedPoint(5905,8.04599e-05);
   f_1010->SetSavedPoint(5906,8.04536e-05);
   f_1010->SetSavedPoint(5907,8.044731e-05);
   f_1010->SetSavedPoint(5908,8.044101e-05);
   f_1010->SetSavedPoint(5909,8.043471e-05);
   f_1010->SetSavedPoint(5910,8.042841e-05);
   f_1010->SetSavedPoint(5911,8.042212e-05);
   f_1010->SetSavedPoint(5912,8.041582e-05);
   f_1010->SetSavedPoint(5913,8.040952e-05);
   f_1010->SetSavedPoint(5914,8.040322e-05);
   f_1010->SetSavedPoint(5915,8.039693e-05);
   f_1010->SetSavedPoint(5916,8.017521e-05);
   f_1010->SetSavedPoint(5917,7.995349e-05);
   f_1010->SetSavedPoint(5918,7.973177e-05);
   f_1010->SetSavedPoint(5919,7.951005e-05);
   f_1010->SetSavedPoint(5920,7.928833e-05);
   f_1010->SetSavedPoint(5921,7.906661e-05);
   f_1010->SetSavedPoint(5922,7.884489e-05);
   f_1010->SetSavedPoint(5923,7.862317e-05);
   f_1010->SetSavedPoint(5924,7.840145e-05);
   f_1010->SetSavedPoint(5925,7.817973e-05);
   f_1010->SetSavedPoint(5926,7.816066e-05);
   f_1010->SetSavedPoint(5927,7.814159e-05);
   f_1010->SetSavedPoint(5928,7.812252e-05);
   f_1010->SetSavedPoint(5929,7.810345e-05);
   f_1010->SetSavedPoint(5930,7.808438e-05);
   f_1010->SetSavedPoint(5931,7.806531e-05);
   f_1010->SetSavedPoint(5932,7.804624e-05);
   f_1010->SetSavedPoint(5933,7.802717e-05);
   f_1010->SetSavedPoint(5934,7.80081e-05);
   f_1010->SetSavedPoint(5935,7.798904e-05);
   f_1010->SetSavedPoint(5936,7.822625e-05);
   f_1010->SetSavedPoint(5937,7.846347e-05);
   f_1010->SetSavedPoint(5938,7.870069e-05);
   f_1010->SetSavedPoint(5939,7.893791e-05);
   f_1010->SetSavedPoint(5940,7.917513e-05);
   f_1010->SetSavedPoint(5941,7.941234e-05);
   f_1010->SetSavedPoint(5942,7.964956e-05);
   f_1010->SetSavedPoint(5943,7.988678e-05);
   f_1010->SetSavedPoint(5944,8.0124e-05);
   f_1010->SetSavedPoint(5945,8.036122e-05);
   f_1010->SetSavedPoint(5946,8.024816e-05);
   f_1010->SetSavedPoint(5947,8.01351e-05);
   f_1010->SetSavedPoint(5948,8.002204e-05);
   f_1010->SetSavedPoint(5949,7.990898e-05);
   f_1010->SetSavedPoint(5950,7.979592e-05);
   f_1010->SetSavedPoint(5951,7.968286e-05);
   f_1010->SetSavedPoint(5952,7.95698e-05);
   f_1010->SetSavedPoint(5953,7.945674e-05);
   f_1010->SetSavedPoint(5954,7.934368e-05);
   f_1010->SetSavedPoint(5955,7.923062e-05);
   f_1010->SetSavedPoint(5956,7.87795e-05);
   f_1010->SetSavedPoint(5957,7.832837e-05);
   f_1010->SetSavedPoint(5958,7.787725e-05);
   f_1010->SetSavedPoint(5959,7.742612e-05);
   f_1010->SetSavedPoint(5960,7.6975e-05);
   f_1010->SetSavedPoint(5961,7.652388e-05);
   f_1010->SetSavedPoint(5962,7.607275e-05);
   f_1010->SetSavedPoint(5963,7.562163e-05);
   f_1010->SetSavedPoint(5964,7.51705e-05);
   f_1010->SetSavedPoint(5965,7.471938e-05);
   f_1010->SetSavedPoint(5966,7.441744e-05);
   f_1010->SetSavedPoint(5967,7.41155e-05);
   f_1010->SetSavedPoint(5968,7.381357e-05);
   f_1010->SetSavedPoint(5969,7.351163e-05);
   f_1010->SetSavedPoint(5970,7.32097e-05);
   f_1010->SetSavedPoint(5971,7.290776e-05);
   f_1010->SetSavedPoint(5972,7.260583e-05);
   f_1010->SetSavedPoint(5973,7.230389e-05);
   f_1010->SetSavedPoint(5974,7.200195e-05);
   f_1010->SetSavedPoint(5975,7.170002e-05);
   f_1010->SetSavedPoint(5976,7.146737e-05);
   f_1010->SetSavedPoint(5977,7.123472e-05);
   f_1010->SetSavedPoint(5978,7.100207e-05);
   f_1010->SetSavedPoint(5979,7.076942e-05);
   f_1010->SetSavedPoint(5980,7.053677e-05);
   f_1010->SetSavedPoint(5981,7.030413e-05);
   f_1010->SetSavedPoint(5982,7.007148e-05);
   f_1010->SetSavedPoint(5983,6.983883e-05);
   f_1010->SetSavedPoint(5984,6.960618e-05);
   f_1010->SetSavedPoint(5985,6.937353e-05);
   f_1010->SetSavedPoint(5986,6.853177e-05);
   f_1010->SetSavedPoint(5987,6.769e-05);
   f_1010->SetSavedPoint(5988,6.684824e-05);
   f_1010->SetSavedPoint(5989,6.600648e-05);
   f_1010->SetSavedPoint(5990,6.516471e-05);
   f_1010->SetSavedPoint(5991,6.432295e-05);
   f_1010->SetSavedPoint(5992,6.348119e-05);
   f_1010->SetSavedPoint(5993,6.263942e-05);
   f_1010->SetSavedPoint(5994,6.179766e-05);
   f_1010->SetSavedPoint(5995,6.09559e-05);
   f_1010->SetSavedPoint(5996,6.09559e-05);
   f_1010->SetSavedPoint(5997,6.09559e-05);
   f_1010->SetSavedPoint(5998,6.09559e-05);
   f_1010->SetSavedPoint(5999,6.09559e-05);
   f_1010->SetSavedPoint(6000,0);
   f_1010->SetSavedPoint(6001,10);
   f_1010->SetSavedPoint(6002,30);
   f_1010->SetFillColor(19);
   f_1010->SetFillStyle(0);
   f_1010->SetMarkerStyle(20);
   f_1010->SetMarkerSize(1.2);
   f_1010->SetLineColor(4);
   f_1010->SetLineWidth(2);
   f_1010->GetXaxis()->SetNdivisions(505);
   f_1010->GetXaxis()->SetLabelFont(132);
   f_1010->GetXaxis()->SetLabelOffset(0.015);
   f_1010->GetXaxis()->SetLabelSize(0.05);
   f_1010->GetXaxis()->SetTitleSize(0.06);
   f_1010->GetXaxis()->SetTitleFont(132);
   f_1010->GetYaxis()->SetLabelFont(132);
   f_1010->GetYaxis()->SetLabelSize(0.05);
   f_1010->GetYaxis()->SetTitleSize(0.06);
   f_1010->GetYaxis()->SetTitleFont(42);
   f_1010->SetParameter(0,1);
   f_1010->SetParError(0,0);
   f_1010->SetParLimits(0,1,1);
   f_1010->SetParameter(1,0);
   f_1010->SetParError(1,0);
   f_1010->SetParLimits(1,1,1);
   f_1010->SetParameter(2,1);
   f_1010->SetParError(2,0);
   f_1010->SetParLimits(2,1,1);
   f_1010->Draw("same");
   
   TH1D *h_1190__2 = new TH1D("h_1190__2","",20,10,30);
   h_1190__2->SetBinContent(1,-0.009609962);
   h_1190__2->SetBinContent(2,0.127752);
   h_1190__2->SetBinContent(3,0.3083462);
   h_1190__2->SetBinContent(4,0.1823366);
   h_1190__2->SetBinContent(5,0.1589239);
   h_1190__2->SetBinContent(6,0.07973096);
   h_1190__2->SetBinContent(7,0.04498478);
   h_1190__2->SetBinContent(8,0.0381094);
   h_1190__2->SetBinContent(9,0.01509277);
   h_1190__2->SetBinContent(10,0.01226771);
   h_1190__2->SetBinContent(11,0.01210925);
   h_1190__2->SetBinContent(12,0.009279316);
   h_1190__2->SetBinContent(13,0.01382112);
   h_1190__2->SetBinContent(14,-0.002317866);
   h_1190__2->SetBinContent(15,0.00325732);
   h_1190__2->SetBinContent(16,0.0005288896);
   h_1190__2->SetBinContent(17,0.0002553542);
   h_1190__2->SetBinContent(18,0.00552436);
   h_1190__2->SetBinContent(19,-0.0002484584);
   h_1190__2->SetBinContent(20,-0.0001437127);
   h_1190__2->SetBinContent(21,-1.790982);
   h_1190__2->SetBinError(1,0.002065943);
   h_1190__2->SetBinError(2,0.03289675);
   h_1190__2->SetBinError(3,0.03515759);
   h_1190__2->SetBinError(4,0.0325826);
   h_1190__2->SetBinError(5,0.02884069);
   h_1190__2->SetBinError(6,0.02383365);
   h_1190__2->SetBinError(7,0.0163237);
   h_1190__2->SetBinError(8,0.0120542);
   h_1190__2->SetBinError(9,0.02835504);
   h_1190__2->SetBinError(10,0.005433272);
   h_1190__2->SetBinError(11,0.005052712);
   h_1190__2->SetBinError(12,0.007086273);
   h_1190__2->SetBinError(13,0.007660274);
   h_1190__2->SetBinError(14,0.001197469);
   h_1190__2->SetBinError(15,0.003519691);
   h_1190__2->SetBinError(16,0.001123092);
   h_1190__2->SetBinError(17,0.0007418233);
   h_1190__2->SetBinError(18,0.004075285);
   h_1190__2->SetBinError(19,0.0001868014);
   h_1190__2->SetBinError(20,0.0001042791);
   h_1190__2->SetBinError(21,3.624437);
   h_1190__2->SetEntries(6813);
   h_1190__2->SetDirectory(0);
   h_1190__2->SetStats(0);
   h_1190__2->SetLineColor(2);
   h_1190__2->SetMarkerColor(2);
   h_1190__2->SetMarkerStyle(20);
   h_1190__2->SetMarkerSize(1.2);
   h_1190__2->GetXaxis()->SetNdivisions(505);
   h_1190__2->GetXaxis()->SetLabelFont(132);
   h_1190__2->GetXaxis()->SetLabelOffset(0.015);
   h_1190__2->GetXaxis()->SetLabelSize(0.05);
   h_1190__2->GetXaxis()->SetTitleSize(0.06);
   h_1190__2->GetXaxis()->SetTitleFont(132);
   h_1190__2->GetYaxis()->SetLabelFont(132);
   h_1190__2->GetYaxis()->SetLabelSize(0.05);
   h_1190__2->GetYaxis()->SetTitleSize(0.06);
   h_1190__2->GetYaxis()->SetTitleFont(42);
   h_1190__2->GetZaxis()->SetLabelFont(132);
   h_1190__2->GetZaxis()->SetLabelSize(0.05);
   h_1190__2->GetZaxis()->SetTitleSize(0.06);
   h_1190__2->GetZaxis()->SetTitleFont(42);
   h_1190__2->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig11d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 09:51:02 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.54321,-0.1253165,31.23457,0.5329114);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1080 = new TH1D("h_1080","",20,10,30);
   h_1080->SetBinContent(1,100);
   h_1080->SetBinContent(2,100);
   h_1080->SetBinContent(3,100);
   h_1080->SetBinContent(4,100);
   h_1080->SetBinContent(5,100);
   h_1080->SetBinContent(6,100);
   h_1080->SetBinContent(7,100);
   h_1080->SetBinContent(8,100);
   h_1080->SetBinContent(9,100);
   h_1080->SetBinContent(10,100);
   h_1080->SetBinContent(11,100);
   h_1080->SetBinContent(12,100);
   h_1080->SetBinContent(13,100);
   h_1080->SetBinContent(14,100);
   h_1080->SetBinContent(15,100);
   h_1080->SetBinContent(16,100);
   h_1080->SetBinContent(17,100);
   h_1080->SetBinContent(18,100);
   h_1080->SetBinContent(19,100);
   h_1080->SetBinContent(20,100);
   h_1080->SetMinimum(-0.02);
   h_1080->SetMaximum(0.5);
   h_1080->SetEntries(20);
   h_1080->SetStats(0);
   h_1080->SetMarkerStyle(20);
   h_1080->SetMarkerSize(1.2);
   h_1080->GetXaxis()->SetNdivisions(505);
   h_1080->GetXaxis()->SetLabelFont(132);
   h_1080->GetXaxis()->SetLabelOffset(0.015);
   h_1080->GetXaxis()->SetLabelSize(0.05);
   h_1080->GetXaxis()->SetTitleSize(0.06);
   h_1080->GetXaxis()->SetTitleFont(132);
   h_1080->GetYaxis()->SetLabelFont(132);
   h_1080->GetYaxis()->SetLabelSize(0.05);
   h_1080->GetYaxis()->SetTitleSize(0.06);
   h_1080->GetYaxis()->SetTitleFont(42);
   h_1080->GetZaxis()->SetLabelFont(132);
   h_1080->GetZaxis()->SetLabelSize(0.05);
   h_1080->GetZaxis()->SetTitleSize(0.06);
   h_1080->GetZaxis()->SetTitleFont(42);
   h_1080->Draw("");
   TLine *line = new TLine(10,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TF1 *f_1000 = new TF1("*f_1000",10,30,3);
    //The original function : f_1000 had originally been created by:
    //TF1 *f_1000 = new TF1("f_1000",f_1000,10,30,3);
   f_1000->SetRange(10,30);
   f_1000->SetName("f_1000");
   f_1000->SetTitle("f_1000");
   f_1000->SetNpx(6000);
   f_1000->SetSavedPoint(0,0);
   f_1000->SetSavedPoint(1,0);
   f_1000->SetSavedPoint(2,0);
   f_1000->SetSavedPoint(3,0);
   f_1000->SetSavedPoint(4,0);
   f_1000->SetSavedPoint(5,0);
   f_1000->SetSavedPoint(6,0);
   f_1000->SetSavedPoint(7,0);
   f_1000->SetSavedPoint(8,0);
   f_1000->SetSavedPoint(9,0);
   f_1000->SetSavedPoint(10,0);
   f_1000->SetSavedPoint(11,0);
   f_1000->SetSavedPoint(12,0);
   f_1000->SetSavedPoint(13,0);
   f_1000->SetSavedPoint(14,0);
   f_1000->SetSavedPoint(15,0);
   f_1000->SetSavedPoint(16,0);
   f_1000->SetSavedPoint(17,0);
   f_1000->SetSavedPoint(18,0);
   f_1000->SetSavedPoint(19,0);
   f_1000->SetSavedPoint(20,0);
   f_1000->SetSavedPoint(21,0);
   f_1000->SetSavedPoint(22,0);
   f_1000->SetSavedPoint(23,0);
   f_1000->SetSavedPoint(24,0);
   f_1000->SetSavedPoint(25,0);
   f_1000->SetSavedPoint(26,0);
   f_1000->SetSavedPoint(27,0);
   f_1000->SetSavedPoint(28,0);
   f_1000->SetSavedPoint(29,0);
   f_1000->SetSavedPoint(30,0);
   f_1000->SetSavedPoint(31,0);
   f_1000->SetSavedPoint(32,0);
   f_1000->SetSavedPoint(33,0);
   f_1000->SetSavedPoint(34,0);
   f_1000->SetSavedPoint(35,0);
   f_1000->SetSavedPoint(36,0);
   f_1000->SetSavedPoint(37,0);
   f_1000->SetSavedPoint(38,0);
   f_1000->SetSavedPoint(39,0);
   f_1000->SetSavedPoint(40,0);
   f_1000->SetSavedPoint(41,0);
   f_1000->SetSavedPoint(42,0);
   f_1000->SetSavedPoint(43,0);
   f_1000->SetSavedPoint(44,0);
   f_1000->SetSavedPoint(45,0);
   f_1000->SetSavedPoint(46,0);
   f_1000->SetSavedPoint(47,0);
   f_1000->SetSavedPoint(48,0);
   f_1000->SetSavedPoint(49,0);
   f_1000->SetSavedPoint(50,0);
   f_1000->SetSavedPoint(51,0);
   f_1000->SetSavedPoint(52,0);
   f_1000->SetSavedPoint(53,0);
   f_1000->SetSavedPoint(54,0);
   f_1000->SetSavedPoint(55,0);
   f_1000->SetSavedPoint(56,0);
   f_1000->SetSavedPoint(57,0);
   f_1000->SetSavedPoint(58,0);
   f_1000->SetSavedPoint(59,0);
   f_1000->SetSavedPoint(60,0);
   f_1000->SetSavedPoint(61,0);
   f_1000->SetSavedPoint(62,0);
   f_1000->SetSavedPoint(63,0);
   f_1000->SetSavedPoint(64,0);
   f_1000->SetSavedPoint(65,0);
   f_1000->SetSavedPoint(66,0);
   f_1000->SetSavedPoint(67,0);
   f_1000->SetSavedPoint(68,0);
   f_1000->SetSavedPoint(69,0);
   f_1000->SetSavedPoint(70,0);
   f_1000->SetSavedPoint(71,0);
   f_1000->SetSavedPoint(72,0);
   f_1000->SetSavedPoint(73,0);
   f_1000->SetSavedPoint(74,0);
   f_1000->SetSavedPoint(75,0);
   f_1000->SetSavedPoint(76,0);
   f_1000->SetSavedPoint(77,0);
   f_1000->SetSavedPoint(78,0);
   f_1000->SetSavedPoint(79,0);
   f_1000->SetSavedPoint(80,0);
   f_1000->SetSavedPoint(81,0);
   f_1000->SetSavedPoint(82,0);
   f_1000->SetSavedPoint(83,0);
   f_1000->SetSavedPoint(84,0);
   f_1000->SetSavedPoint(85,0);
   f_1000->SetSavedPoint(86,0);
   f_1000->SetSavedPoint(87,0);
   f_1000->SetSavedPoint(88,0);
   f_1000->SetSavedPoint(89,0);
   f_1000->SetSavedPoint(90,0);
   f_1000->SetSavedPoint(91,0);
   f_1000->SetSavedPoint(92,0);
   f_1000->SetSavedPoint(93,0);
   f_1000->SetSavedPoint(94,0);
   f_1000->SetSavedPoint(95,0);
   f_1000->SetSavedPoint(96,0);
   f_1000->SetSavedPoint(97,0);
   f_1000->SetSavedPoint(98,0);
   f_1000->SetSavedPoint(99,0);
   f_1000->SetSavedPoint(100,0);
   f_1000->SetSavedPoint(101,0);
   f_1000->SetSavedPoint(102,0);
   f_1000->SetSavedPoint(103,0);
   f_1000->SetSavedPoint(104,0);
   f_1000->SetSavedPoint(105,0);
   f_1000->SetSavedPoint(106,0);
   f_1000->SetSavedPoint(107,0);
   f_1000->SetSavedPoint(108,0);
   f_1000->SetSavedPoint(109,0);
   f_1000->SetSavedPoint(110,0);
   f_1000->SetSavedPoint(111,0);
   f_1000->SetSavedPoint(112,0);
   f_1000->SetSavedPoint(113,0);
   f_1000->SetSavedPoint(114,0);
   f_1000->SetSavedPoint(115,0);
   f_1000->SetSavedPoint(116,0);
   f_1000->SetSavedPoint(117,0);
   f_1000->SetSavedPoint(118,0);
   f_1000->SetSavedPoint(119,0);
   f_1000->SetSavedPoint(120,0);
   f_1000->SetSavedPoint(121,0);
   f_1000->SetSavedPoint(122,0);
   f_1000->SetSavedPoint(123,0);
   f_1000->SetSavedPoint(124,0);
   f_1000->SetSavedPoint(125,0);
   f_1000->SetSavedPoint(126,0);
   f_1000->SetSavedPoint(127,0);
   f_1000->SetSavedPoint(128,0);
   f_1000->SetSavedPoint(129,0);
   f_1000->SetSavedPoint(130,0);
   f_1000->SetSavedPoint(131,0);
   f_1000->SetSavedPoint(132,0);
   f_1000->SetSavedPoint(133,0);
   f_1000->SetSavedPoint(134,0);
   f_1000->SetSavedPoint(135,0);
   f_1000->SetSavedPoint(136,0);
   f_1000->SetSavedPoint(137,0);
   f_1000->SetSavedPoint(138,0);
   f_1000->SetSavedPoint(139,0);
   f_1000->SetSavedPoint(140,0);
   f_1000->SetSavedPoint(141,0);
   f_1000->SetSavedPoint(142,0);
   f_1000->SetSavedPoint(143,0);
   f_1000->SetSavedPoint(144,0);
   f_1000->SetSavedPoint(145,0);
   f_1000->SetSavedPoint(146,0);
   f_1000->SetSavedPoint(147,0);
   f_1000->SetSavedPoint(148,0);
   f_1000->SetSavedPoint(149,0);
   f_1000->SetSavedPoint(150,0);
   f_1000->SetSavedPoint(151,0);
   f_1000->SetSavedPoint(152,0);
   f_1000->SetSavedPoint(153,0);
   f_1000->SetSavedPoint(154,0);
   f_1000->SetSavedPoint(155,0);
   f_1000->SetSavedPoint(156,0);
   f_1000->SetSavedPoint(157,0);
   f_1000->SetSavedPoint(158,0);
   f_1000->SetSavedPoint(159,0);
   f_1000->SetSavedPoint(160,0);
   f_1000->SetSavedPoint(161,0);
   f_1000->SetSavedPoint(162,0);
   f_1000->SetSavedPoint(163,0);
   f_1000->SetSavedPoint(164,0);
   f_1000->SetSavedPoint(165,0);
   f_1000->SetSavedPoint(166,0);
   f_1000->SetSavedPoint(167,0);
   f_1000->SetSavedPoint(168,0);
   f_1000->SetSavedPoint(169,0);
   f_1000->SetSavedPoint(170,0);
   f_1000->SetSavedPoint(171,0);
   f_1000->SetSavedPoint(172,0);
   f_1000->SetSavedPoint(173,0);
   f_1000->SetSavedPoint(174,0);
   f_1000->SetSavedPoint(175,0);
   f_1000->SetSavedPoint(176,0);
   f_1000->SetSavedPoint(177,0);
   f_1000->SetSavedPoint(178,0);
   f_1000->SetSavedPoint(179,0);
   f_1000->SetSavedPoint(180,0);
   f_1000->SetSavedPoint(181,0);
   f_1000->SetSavedPoint(182,0);
   f_1000->SetSavedPoint(183,0);
   f_1000->SetSavedPoint(184,0);
   f_1000->SetSavedPoint(185,0);
   f_1000->SetSavedPoint(186,0);
   f_1000->SetSavedPoint(187,0);
   f_1000->SetSavedPoint(188,0);
   f_1000->SetSavedPoint(189,0);
   f_1000->SetSavedPoint(190,0);
   f_1000->SetSavedPoint(191,0);
   f_1000->SetSavedPoint(192,0);
   f_1000->SetSavedPoint(193,0);
   f_1000->SetSavedPoint(194,0);
   f_1000->SetSavedPoint(195,0);
   f_1000->SetSavedPoint(196,0);
   f_1000->SetSavedPoint(197,0);
   f_1000->SetSavedPoint(198,0);
   f_1000->SetSavedPoint(199,0);
   f_1000->SetSavedPoint(200,0);
   f_1000->SetSavedPoint(201,0);
   f_1000->SetSavedPoint(202,0);
   f_1000->SetSavedPoint(203,0);
   f_1000->SetSavedPoint(204,0);
   f_1000->SetSavedPoint(205,0);
   f_1000->SetSavedPoint(206,0);
   f_1000->SetSavedPoint(207,0);
   f_1000->SetSavedPoint(208,0);
   f_1000->SetSavedPoint(209,0);
   f_1000->SetSavedPoint(210,0);
   f_1000->SetSavedPoint(211,0);
   f_1000->SetSavedPoint(212,0);
   f_1000->SetSavedPoint(213,0);
   f_1000->SetSavedPoint(214,0);
   f_1000->SetSavedPoint(215,0);
   f_1000->SetSavedPoint(216,0);
   f_1000->SetSavedPoint(217,0);
   f_1000->SetSavedPoint(218,0);
   f_1000->SetSavedPoint(219,0);
   f_1000->SetSavedPoint(220,0);
   f_1000->SetSavedPoint(221,0);
   f_1000->SetSavedPoint(222,0);
   f_1000->SetSavedPoint(223,0);
   f_1000->SetSavedPoint(224,0);
   f_1000->SetSavedPoint(225,0);
   f_1000->SetSavedPoint(226,0);
   f_1000->SetSavedPoint(227,0);
   f_1000->SetSavedPoint(228,0);
   f_1000->SetSavedPoint(229,0);
   f_1000->SetSavedPoint(230,0);
   f_1000->SetSavedPoint(231,0);
   f_1000->SetSavedPoint(232,0);
   f_1000->SetSavedPoint(233,0);
   f_1000->SetSavedPoint(234,0);
   f_1000->SetSavedPoint(235,0);
   f_1000->SetSavedPoint(236,0);
   f_1000->SetSavedPoint(237,0);
   f_1000->SetSavedPoint(238,0);
   f_1000->SetSavedPoint(239,0);
   f_1000->SetSavedPoint(240,0);
   f_1000->SetSavedPoint(241,0);
   f_1000->SetSavedPoint(242,0);
   f_1000->SetSavedPoint(243,0);
   f_1000->SetSavedPoint(244,0);
   f_1000->SetSavedPoint(245,0);
   f_1000->SetSavedPoint(246,0);
   f_1000->SetSavedPoint(247,0);
   f_1000->SetSavedPoint(248,0);
   f_1000->SetSavedPoint(249,0);
   f_1000->SetSavedPoint(250,0);
   f_1000->SetSavedPoint(251,0);
   f_1000->SetSavedPoint(252,0);
   f_1000->SetSavedPoint(253,0);
   f_1000->SetSavedPoint(254,0);
   f_1000->SetSavedPoint(255,0);
   f_1000->SetSavedPoint(256,0);
   f_1000->SetSavedPoint(257,0);
   f_1000->SetSavedPoint(258,0);
   f_1000->SetSavedPoint(259,0);
   f_1000->SetSavedPoint(260,0);
   f_1000->SetSavedPoint(261,0);
   f_1000->SetSavedPoint(262,0);
   f_1000->SetSavedPoint(263,0);
   f_1000->SetSavedPoint(264,0);
   f_1000->SetSavedPoint(265,0);
   f_1000->SetSavedPoint(266,0);
   f_1000->SetSavedPoint(267,0);
   f_1000->SetSavedPoint(268,0);
   f_1000->SetSavedPoint(269,0);
   f_1000->SetSavedPoint(270,0);
   f_1000->SetSavedPoint(271,0);
   f_1000->SetSavedPoint(272,0);
   f_1000->SetSavedPoint(273,0);
   f_1000->SetSavedPoint(274,0);
   f_1000->SetSavedPoint(275,0);
   f_1000->SetSavedPoint(276,0);
   f_1000->SetSavedPoint(277,0);
   f_1000->SetSavedPoint(278,0);
   f_1000->SetSavedPoint(279,0);
   f_1000->SetSavedPoint(280,0);
   f_1000->SetSavedPoint(281,0);
   f_1000->SetSavedPoint(282,0);
   f_1000->SetSavedPoint(283,0);
   f_1000->SetSavedPoint(284,0);
   f_1000->SetSavedPoint(285,0);
   f_1000->SetSavedPoint(286,0);
   f_1000->SetSavedPoint(287,0);
   f_1000->SetSavedPoint(288,0);
   f_1000->SetSavedPoint(289,0);
   f_1000->SetSavedPoint(290,0);
   f_1000->SetSavedPoint(291,0);
   f_1000->SetSavedPoint(292,0);
   f_1000->SetSavedPoint(293,0);
   f_1000->SetSavedPoint(294,0);
   f_1000->SetSavedPoint(295,0);
   f_1000->SetSavedPoint(296,0);
   f_1000->SetSavedPoint(297,0);
   f_1000->SetSavedPoint(298,0);
   f_1000->SetSavedPoint(299,0);
   f_1000->SetSavedPoint(300,0);
   f_1000->SetSavedPoint(301,0);
   f_1000->SetSavedPoint(302,0);
   f_1000->SetSavedPoint(303,0);
   f_1000->SetSavedPoint(304,0);
   f_1000->SetSavedPoint(305,0);
   f_1000->SetSavedPoint(306,0);
   f_1000->SetSavedPoint(307,0);
   f_1000->SetSavedPoint(308,0);
   f_1000->SetSavedPoint(309,0);
   f_1000->SetSavedPoint(310,0);
   f_1000->SetSavedPoint(311,0);
   f_1000->SetSavedPoint(312,0);
   f_1000->SetSavedPoint(313,0);
   f_1000->SetSavedPoint(314,0);
   f_1000->SetSavedPoint(315,0);
   f_1000->SetSavedPoint(316,0);
   f_1000->SetSavedPoint(317,0);
   f_1000->SetSavedPoint(318,0);
   f_1000->SetSavedPoint(319,0);
   f_1000->SetSavedPoint(320,0);
   f_1000->SetSavedPoint(321,0);
   f_1000->SetSavedPoint(322,0);
   f_1000->SetSavedPoint(323,0);
   f_1000->SetSavedPoint(324,0);
   f_1000->SetSavedPoint(325,0);
   f_1000->SetSavedPoint(326,0);
   f_1000->SetSavedPoint(327,0);
   f_1000->SetSavedPoint(328,0);
   f_1000->SetSavedPoint(329,0);
   f_1000->SetSavedPoint(330,0);
   f_1000->SetSavedPoint(331,0);
   f_1000->SetSavedPoint(332,0);
   f_1000->SetSavedPoint(333,0);
   f_1000->SetSavedPoint(334,0);
   f_1000->SetSavedPoint(335,0);
   f_1000->SetSavedPoint(336,0);
   f_1000->SetSavedPoint(337,0);
   f_1000->SetSavedPoint(338,0);
   f_1000->SetSavedPoint(339,0);
   f_1000->SetSavedPoint(340,0);
   f_1000->SetSavedPoint(341,0);
   f_1000->SetSavedPoint(342,0);
   f_1000->SetSavedPoint(343,0);
   f_1000->SetSavedPoint(344,0);
   f_1000->SetSavedPoint(345,0);
   f_1000->SetSavedPoint(346,0);
   f_1000->SetSavedPoint(347,0);
   f_1000->SetSavedPoint(348,0);
   f_1000->SetSavedPoint(349,0);
   f_1000->SetSavedPoint(350,0);
   f_1000->SetSavedPoint(351,0);
   f_1000->SetSavedPoint(352,0);
   f_1000->SetSavedPoint(353,0);
   f_1000->SetSavedPoint(354,0);
   f_1000->SetSavedPoint(355,0);
   f_1000->SetSavedPoint(356,0);
   f_1000->SetSavedPoint(357,0);
   f_1000->SetSavedPoint(358,0);
   f_1000->SetSavedPoint(359,0);
   f_1000->SetSavedPoint(360,0);
   f_1000->SetSavedPoint(361,0);
   f_1000->SetSavedPoint(362,0);
   f_1000->SetSavedPoint(363,0);
   f_1000->SetSavedPoint(364,0);
   f_1000->SetSavedPoint(365,0);
   f_1000->SetSavedPoint(366,0);
   f_1000->SetSavedPoint(367,0);
   f_1000->SetSavedPoint(368,0);
   f_1000->SetSavedPoint(369,0);
   f_1000->SetSavedPoint(370,0);
   f_1000->SetSavedPoint(371,0);
   f_1000->SetSavedPoint(372,0);
   f_1000->SetSavedPoint(373,0);
   f_1000->SetSavedPoint(374,0);
   f_1000->SetSavedPoint(375,0);
   f_1000->SetSavedPoint(376,0);
   f_1000->SetSavedPoint(377,0);
   f_1000->SetSavedPoint(378,0);
   f_1000->SetSavedPoint(379,0);
   f_1000->SetSavedPoint(380,0);
   f_1000->SetSavedPoint(381,0);
   f_1000->SetSavedPoint(382,0);
   f_1000->SetSavedPoint(383,0);
   f_1000->SetSavedPoint(384,0);
   f_1000->SetSavedPoint(385,0);
   f_1000->SetSavedPoint(386,0);
   f_1000->SetSavedPoint(387,0);
   f_1000->SetSavedPoint(388,0);
   f_1000->SetSavedPoint(389,0);
   f_1000->SetSavedPoint(390,0);
   f_1000->SetSavedPoint(391,0);
   f_1000->SetSavedPoint(392,0);
   f_1000->SetSavedPoint(393,0);
   f_1000->SetSavedPoint(394,0);
   f_1000->SetSavedPoint(395,0);
   f_1000->SetSavedPoint(396,0.003643354);
   f_1000->SetSavedPoint(397,0.007286707);
   f_1000->SetSavedPoint(398,0.01093006);
   f_1000->SetSavedPoint(399,0.01457341);
   f_1000->SetSavedPoint(400,0.01821677);
   f_1000->SetSavedPoint(401,0.02186012);
   f_1000->SetSavedPoint(402,0.02550348);
   f_1000->SetSavedPoint(403,0.02914683);
   f_1000->SetSavedPoint(404,0.03279018);
   f_1000->SetSavedPoint(405,0.03643354);
   f_1000->SetSavedPoint(406,0.03886921);
   f_1000->SetSavedPoint(407,0.04130488);
   f_1000->SetSavedPoint(408,0.04374055);
   f_1000->SetSavedPoint(409,0.04617621);
   f_1000->SetSavedPoint(410,0.04861188);
   f_1000->SetSavedPoint(411,0.05104755);
   f_1000->SetSavedPoint(412,0.05348322);
   f_1000->SetSavedPoint(413,0.05591889);
   f_1000->SetSavedPoint(414,0.05835456);
   f_1000->SetSavedPoint(415,0.06079023);
   f_1000->SetSavedPoint(416,0.06309608);
   f_1000->SetSavedPoint(417,0.06540193);
   f_1000->SetSavedPoint(418,0.06770777);
   f_1000->SetSavedPoint(419,0.07001362);
   f_1000->SetSavedPoint(420,0.07231946);
   f_1000->SetSavedPoint(421,0.07462531);
   f_1000->SetSavedPoint(422,0.07693116);
   f_1000->SetSavedPoint(423,0.079237);
   f_1000->SetSavedPoint(424,0.08154285);
   f_1000->SetSavedPoint(425,0.0838487);
   f_1000->SetSavedPoint(426,0.08589565);
   f_1000->SetSavedPoint(427,0.08794259);
   f_1000->SetSavedPoint(428,0.08998954);
   f_1000->SetSavedPoint(429,0.09203649);
   f_1000->SetSavedPoint(430,0.09408344);
   f_1000->SetSavedPoint(431,0.09613039);
   f_1000->SetSavedPoint(432,0.09817734);
   f_1000->SetSavedPoint(433,0.1002243);
   f_1000->SetSavedPoint(434,0.1022712);
   f_1000->SetSavedPoint(435,0.1043182);
   f_1000->SetSavedPoint(436,0.1061792);
   f_1000->SetSavedPoint(437,0.1080402);
   f_1000->SetSavedPoint(438,0.1099013);
   f_1000->SetSavedPoint(439,0.1117623);
   f_1000->SetSavedPoint(440,0.1136233);
   f_1000->SetSavedPoint(441,0.1154844);
   f_1000->SetSavedPoint(442,0.1173454);
   f_1000->SetSavedPoint(443,0.1192064);
   f_1000->SetSavedPoint(444,0.1210675);
   f_1000->SetSavedPoint(445,0.1229285);
   f_1000->SetSavedPoint(446,0.1246773);
   f_1000->SetSavedPoint(447,0.1264261);
   f_1000->SetSavedPoint(448,0.128175);
   f_1000->SetSavedPoint(449,0.1299238);
   f_1000->SetSavedPoint(450,0.1316726);
   f_1000->SetSavedPoint(451,0.1334214);
   f_1000->SetSavedPoint(452,0.1351703);
   f_1000->SetSavedPoint(453,0.1369191);
   f_1000->SetSavedPoint(454,0.1386679);
   f_1000->SetSavedPoint(455,0.1404167);
   f_1000->SetSavedPoint(456,0.1420937);
   f_1000->SetSavedPoint(457,0.1437706);
   f_1000->SetSavedPoint(458,0.1454475);
   f_1000->SetSavedPoint(459,0.1471245);
   f_1000->SetSavedPoint(460,0.1488014);
   f_1000->SetSavedPoint(461,0.1504783);
   f_1000->SetSavedPoint(462,0.1521552);
   f_1000->SetSavedPoint(463,0.1538322);
   f_1000->SetSavedPoint(464,0.1555091);
   f_1000->SetSavedPoint(465,0.157186);
   f_1000->SetSavedPoint(466,0.1587874);
   f_1000->SetSavedPoint(467,0.1603888);
   f_1000->SetSavedPoint(468,0.1619902);
   f_1000->SetSavedPoint(469,0.1635916);
   f_1000->SetSavedPoint(470,0.165193);
   f_1000->SetSavedPoint(471,0.1667944);
   f_1000->SetSavedPoint(472,0.1683958);
   f_1000->SetSavedPoint(473,0.1699972);
   f_1000->SetSavedPoint(474,0.1715986);
   f_1000->SetSavedPoint(475,0.1732);
   f_1000->SetSavedPoint(476,0.1746837);
   f_1000->SetSavedPoint(477,0.1761674);
   f_1000->SetSavedPoint(478,0.1776511);
   f_1000->SetSavedPoint(479,0.1791348);
   f_1000->SetSavedPoint(480,0.1806185);
   f_1000->SetSavedPoint(481,0.1821022);
   f_1000->SetSavedPoint(482,0.183586);
   f_1000->SetSavedPoint(483,0.1850697);
   f_1000->SetSavedPoint(484,0.1865534);
   f_1000->SetSavedPoint(485,0.1880371);
   f_1000->SetSavedPoint(486,0.1893596);
   f_1000->SetSavedPoint(487,0.1906822);
   f_1000->SetSavedPoint(488,0.1920047);
   f_1000->SetSavedPoint(489,0.1933272);
   f_1000->SetSavedPoint(490,0.1946498);
   f_1000->SetSavedPoint(491,0.1959723);
   f_1000->SetSavedPoint(492,0.1972949);
   f_1000->SetSavedPoint(493,0.1986174);
   f_1000->SetSavedPoint(494,0.19994);
   f_1000->SetSavedPoint(495,0.2012625);
   f_1000->SetSavedPoint(496,0.20243);
   f_1000->SetSavedPoint(497,0.2035975);
   f_1000->SetSavedPoint(498,0.2047649);
   f_1000->SetSavedPoint(499,0.2059324);
   f_1000->SetSavedPoint(500,0.2070999);
   f_1000->SetSavedPoint(501,0.2082673);
   f_1000->SetSavedPoint(502,0.2094348);
   f_1000->SetSavedPoint(503,0.2106023);
   f_1000->SetSavedPoint(504,0.2117697);
   f_1000->SetSavedPoint(505,0.2129372);
   f_1000->SetSavedPoint(506,0.2140053);
   f_1000->SetSavedPoint(507,0.2150734);
   f_1000->SetSavedPoint(508,0.2161416);
   f_1000->SetSavedPoint(509,0.2172097);
   f_1000->SetSavedPoint(510,0.2182778);
   f_1000->SetSavedPoint(511,0.2193459);
   f_1000->SetSavedPoint(512,0.220414);
   f_1000->SetSavedPoint(513,0.2214822);
   f_1000->SetSavedPoint(514,0.2225503);
   f_1000->SetSavedPoint(515,0.2236184);
   f_1000->SetSavedPoint(516,0.2246276);
   f_1000->SetSavedPoint(517,0.2256368);
   f_1000->SetSavedPoint(518,0.226646);
   f_1000->SetSavedPoint(519,0.2276552);
   f_1000->SetSavedPoint(520,0.2286644);
   f_1000->SetSavedPoint(521,0.2296736);
   f_1000->SetSavedPoint(522,0.2306827);
   f_1000->SetSavedPoint(523,0.2316919);
   f_1000->SetSavedPoint(524,0.2327011);
   f_1000->SetSavedPoint(525,0.2337103);
   f_1000->SetSavedPoint(526,0.2346507);
   f_1000->SetSavedPoint(527,0.2355911);
   f_1000->SetSavedPoint(528,0.2365315);
   f_1000->SetSavedPoint(529,0.2374719);
   f_1000->SetSavedPoint(530,0.2384123);
   f_1000->SetSavedPoint(531,0.2393527);
   f_1000->SetSavedPoint(532,0.240293);
   f_1000->SetSavedPoint(533,0.2412334);
   f_1000->SetSavedPoint(534,0.2421738);
   f_1000->SetSavedPoint(535,0.2431142);
   f_1000->SetSavedPoint(536,0.2439664);
   f_1000->SetSavedPoint(537,0.2448185);
   f_1000->SetSavedPoint(538,0.2456707);
   f_1000->SetSavedPoint(539,0.2465229);
   f_1000->SetSavedPoint(540,0.247375);
   f_1000->SetSavedPoint(541,0.2482272);
   f_1000->SetSavedPoint(542,0.2490793);
   f_1000->SetSavedPoint(543,0.2499315);
   f_1000->SetSavedPoint(544,0.2507836);
   f_1000->SetSavedPoint(545,0.2516358);
   f_1000->SetSavedPoint(546,0.252383);
   f_1000->SetSavedPoint(547,0.2531303);
   f_1000->SetSavedPoint(548,0.2538775);
   f_1000->SetSavedPoint(549,0.2546247);
   f_1000->SetSavedPoint(550,0.255372);
   f_1000->SetSavedPoint(551,0.2561192);
   f_1000->SetSavedPoint(552,0.2568664);
   f_1000->SetSavedPoint(553,0.2576137);
   f_1000->SetSavedPoint(554,0.2583609);
   f_1000->SetSavedPoint(555,0.2591081);
   f_1000->SetSavedPoint(556,0.2597455);
   f_1000->SetSavedPoint(557,0.2603829);
   f_1000->SetSavedPoint(558,0.2610203);
   f_1000->SetSavedPoint(559,0.2616577);
   f_1000->SetSavedPoint(560,0.262295);
   f_1000->SetSavedPoint(561,0.2629324);
   f_1000->SetSavedPoint(562,0.2635698);
   f_1000->SetSavedPoint(563,0.2642072);
   f_1000->SetSavedPoint(564,0.2648446);
   f_1000->SetSavedPoint(565,0.265482);
   f_1000->SetSavedPoint(566,0.2660319);
   f_1000->SetSavedPoint(567,0.2665819);
   f_1000->SetSavedPoint(568,0.2671318);
   f_1000->SetSavedPoint(569,0.2676818);
   f_1000->SetSavedPoint(570,0.2682317);
   f_1000->SetSavedPoint(571,0.2687817);
   f_1000->SetSavedPoint(572,0.2693316);
   f_1000->SetSavedPoint(573,0.2698816);
   f_1000->SetSavedPoint(574,0.2704315);
   f_1000->SetSavedPoint(575,0.2709815);
   f_1000->SetSavedPoint(576,0.2714665);
   f_1000->SetSavedPoint(577,0.2719516);
   f_1000->SetSavedPoint(578,0.2724366);
   f_1000->SetSavedPoint(579,0.2729217);
   f_1000->SetSavedPoint(580,0.2734067);
   f_1000->SetSavedPoint(581,0.2738917);
   f_1000->SetSavedPoint(582,0.2743768);
   f_1000->SetSavedPoint(583,0.2748618);
   f_1000->SetSavedPoint(584,0.2753469);
   f_1000->SetSavedPoint(585,0.2758319);
   f_1000->SetSavedPoint(586,0.2762444);
   f_1000->SetSavedPoint(587,0.276657);
   f_1000->SetSavedPoint(588,0.2770695);
   f_1000->SetSavedPoint(589,0.277482);
   f_1000->SetSavedPoint(590,0.2778946);
   f_1000->SetSavedPoint(591,0.2783071);
   f_1000->SetSavedPoint(592,0.2787196);
   f_1000->SetSavedPoint(593,0.2791321);
   f_1000->SetSavedPoint(594,0.2795447);
   f_1000->SetSavedPoint(595,0.2799572);
   f_1000->SetSavedPoint(596,0.280298);
   f_1000->SetSavedPoint(597,0.2806388);
   f_1000->SetSavedPoint(598,0.2809796);
   f_1000->SetSavedPoint(599,0.2813204);
   f_1000->SetSavedPoint(600,0.2816612);
   f_1000->SetSavedPoint(601,0.282002);
   f_1000->SetSavedPoint(602,0.2823428);
   f_1000->SetSavedPoint(603,0.2826836);
   f_1000->SetSavedPoint(604,0.2830244);
   f_1000->SetSavedPoint(605,0.2833652);
   f_1000->SetSavedPoint(606,0.2836618);
   f_1000->SetSavedPoint(607,0.2839584);
   f_1000->SetSavedPoint(608,0.2842549);
   f_1000->SetSavedPoint(609,0.2845515);
   f_1000->SetSavedPoint(610,0.2848481);
   f_1000->SetSavedPoint(611,0.2851447);
   f_1000->SetSavedPoint(612,0.2854412);
   f_1000->SetSavedPoint(613,0.2857378);
   f_1000->SetSavedPoint(614,0.2860344);
   f_1000->SetSavedPoint(615,0.286331);
   f_1000->SetSavedPoint(616,0.2865938);
   f_1000->SetSavedPoint(617,0.2868567);
   f_1000->SetSavedPoint(618,0.2871196);
   f_1000->SetSavedPoint(619,0.2873824);
   f_1000->SetSavedPoint(620,0.2876453);
   f_1000->SetSavedPoint(621,0.2879082);
   f_1000->SetSavedPoint(622,0.288171);
   f_1000->SetSavedPoint(623,0.2884339);
   f_1000->SetSavedPoint(624,0.2886968);
   f_1000->SetSavedPoint(625,0.2889597);
   f_1000->SetSavedPoint(626,0.2891692);
   f_1000->SetSavedPoint(627,0.2893788);
   f_1000->SetSavedPoint(628,0.2895884);
   f_1000->SetSavedPoint(629,0.289798);
   f_1000->SetSavedPoint(630,0.2900076);
   f_1000->SetSavedPoint(631,0.2902172);
   f_1000->SetSavedPoint(632,0.2904268);
   f_1000->SetSavedPoint(633,0.2906364);
   f_1000->SetSavedPoint(634,0.290846);
   f_1000->SetSavedPoint(635,0.2910556);
   f_1000->SetSavedPoint(636,0.2912229);
   f_1000->SetSavedPoint(637,0.2913902);
   f_1000->SetSavedPoint(638,0.2915575);
   f_1000->SetSavedPoint(639,0.2917248);
   f_1000->SetSavedPoint(640,0.2918921);
   f_1000->SetSavedPoint(641,0.2920594);
   f_1000->SetSavedPoint(642,0.2922267);
   f_1000->SetSavedPoint(643,0.2923941);
   f_1000->SetSavedPoint(644,0.2925614);
   f_1000->SetSavedPoint(645,0.2927287);
   f_1000->SetSavedPoint(646,0.2928639);
   f_1000->SetSavedPoint(647,0.2929991);
   f_1000->SetSavedPoint(648,0.2931343);
   f_1000->SetSavedPoint(649,0.2932695);
   f_1000->SetSavedPoint(650,0.2934048);
   f_1000->SetSavedPoint(651,0.29354);
   f_1000->SetSavedPoint(652,0.2936752);
   f_1000->SetSavedPoint(653,0.2938104);
   f_1000->SetSavedPoint(654,0.2939456);
   f_1000->SetSavedPoint(655,0.2940808);
   f_1000->SetSavedPoint(656,0.2941555);
   f_1000->SetSavedPoint(657,0.2942302);
   f_1000->SetSavedPoint(658,0.2943049);
   f_1000->SetSavedPoint(659,0.2943796);
   f_1000->SetSavedPoint(660,0.2944543);
   f_1000->SetSavedPoint(661,0.2945289);
   f_1000->SetSavedPoint(662,0.2946036);
   f_1000->SetSavedPoint(663,0.2946783);
   f_1000->SetSavedPoint(664,0.294753);
   f_1000->SetSavedPoint(665,0.2948277);
   f_1000->SetSavedPoint(666,0.2948566);
   f_1000->SetSavedPoint(667,0.2948854);
   f_1000->SetSavedPoint(668,0.2949143);
   f_1000->SetSavedPoint(669,0.2949432);
   f_1000->SetSavedPoint(670,0.2949721);
   f_1000->SetSavedPoint(671,0.2950009);
   f_1000->SetSavedPoint(672,0.2950298);
   f_1000->SetSavedPoint(673,0.2950587);
   f_1000->SetSavedPoint(674,0.2950876);
   f_1000->SetSavedPoint(675,0.2951164);
   f_1000->SetSavedPoint(676,0.2951305);
   f_1000->SetSavedPoint(677,0.2951445);
   f_1000->SetSavedPoint(678,0.2951585);
   f_1000->SetSavedPoint(679,0.2951725);
   f_1000->SetSavedPoint(680,0.2951866);
   f_1000->SetSavedPoint(681,0.2952006);
   f_1000->SetSavedPoint(682,0.2952146);
   f_1000->SetSavedPoint(683,0.2952286);
   f_1000->SetSavedPoint(684,0.2952427);
   f_1000->SetSavedPoint(685,0.2952567);
   f_1000->SetSavedPoint(686,0.2952348);
   f_1000->SetSavedPoint(687,0.295213);
   f_1000->SetSavedPoint(688,0.2951912);
   f_1000->SetSavedPoint(689,0.2951693);
   f_1000->SetSavedPoint(690,0.2951475);
   f_1000->SetSavedPoint(691,0.2951256);
   f_1000->SetSavedPoint(692,0.2951038);
   f_1000->SetSavedPoint(693,0.2950819);
   f_1000->SetSavedPoint(694,0.2950601);
   f_1000->SetSavedPoint(695,0.2950383);
   f_1000->SetSavedPoint(696,0.2949749);
   f_1000->SetSavedPoint(697,0.2949116);
   f_1000->SetSavedPoint(698,0.2948483);
   f_1000->SetSavedPoint(699,0.294785);
   f_1000->SetSavedPoint(700,0.2947217);
   f_1000->SetSavedPoint(701,0.2946584);
   f_1000->SetSavedPoint(702,0.294595);
   f_1000->SetSavedPoint(703,0.2945317);
   f_1000->SetSavedPoint(704,0.2944684);
   f_1000->SetSavedPoint(705,0.2944051);
   f_1000->SetSavedPoint(706,0.2943247);
   f_1000->SetSavedPoint(707,0.2942442);
   f_1000->SetSavedPoint(708,0.2941638);
   f_1000->SetSavedPoint(709,0.2940834);
   f_1000->SetSavedPoint(710,0.2940029);
   f_1000->SetSavedPoint(711,0.2939225);
   f_1000->SetSavedPoint(712,0.2938421);
   f_1000->SetSavedPoint(713,0.2937617);
   f_1000->SetSavedPoint(714,0.2936812);
   f_1000->SetSavedPoint(715,0.2936008);
   f_1000->SetSavedPoint(716,0.293497);
   f_1000->SetSavedPoint(717,0.2933931);
   f_1000->SetSavedPoint(718,0.2932893);
   f_1000->SetSavedPoint(719,0.2931854);
   f_1000->SetSavedPoint(720,0.2930816);
   f_1000->SetSavedPoint(721,0.2929777);
   f_1000->SetSavedPoint(722,0.2928739);
   f_1000->SetSavedPoint(723,0.29277);
   f_1000->SetSavedPoint(724,0.2926662);
   f_1000->SetSavedPoint(725,0.2925623);
   f_1000->SetSavedPoint(726,0.29243);
   f_1000->SetSavedPoint(727,0.2922977);
   f_1000->SetSavedPoint(728,0.2921654);
   f_1000->SetSavedPoint(729,0.2920331);
   f_1000->SetSavedPoint(730,0.2919008);
   f_1000->SetSavedPoint(731,0.2917685);
   f_1000->SetSavedPoint(732,0.2916362);
   f_1000->SetSavedPoint(733,0.2915039);
   f_1000->SetSavedPoint(734,0.2913716);
   f_1000->SetSavedPoint(735,0.2912393);
   f_1000->SetSavedPoint(736,0.2910982);
   f_1000->SetSavedPoint(737,0.290957);
   f_1000->SetSavedPoint(738,0.2908159);
   f_1000->SetSavedPoint(739,0.2906748);
   f_1000->SetSavedPoint(740,0.2905336);
   f_1000->SetSavedPoint(741,0.2903925);
   f_1000->SetSavedPoint(742,0.2902513);
   f_1000->SetSavedPoint(743,0.2901102);
   f_1000->SetSavedPoint(744,0.289969);
   f_1000->SetSavedPoint(745,0.2898279);
   f_1000->SetSavedPoint(746,0.2896983);
   f_1000->SetSavedPoint(747,0.2895687);
   f_1000->SetSavedPoint(748,0.2894391);
   f_1000->SetSavedPoint(749,0.2893095);
   f_1000->SetSavedPoint(750,0.2891799);
   f_1000->SetSavedPoint(751,0.2890502);
   f_1000->SetSavedPoint(752,0.2889206);
   f_1000->SetSavedPoint(753,0.288791);
   f_1000->SetSavedPoint(754,0.2886614);
   f_1000->SetSavedPoint(755,0.2885318);
   f_1000->SetSavedPoint(756,0.2883953);
   f_1000->SetSavedPoint(757,0.2882588);
   f_1000->SetSavedPoint(758,0.2881223);
   f_1000->SetSavedPoint(759,0.2879857);
   f_1000->SetSavedPoint(760,0.2878492);
   f_1000->SetSavedPoint(761,0.2877127);
   f_1000->SetSavedPoint(762,0.2875762);
   f_1000->SetSavedPoint(763,0.2874397);
   f_1000->SetSavedPoint(764,0.2873032);
   f_1000->SetSavedPoint(765,0.2871667);
   f_1000->SetSavedPoint(766,0.2869752);
   f_1000->SetSavedPoint(767,0.2867837);
   f_1000->SetSavedPoint(768,0.2865922);
   f_1000->SetSavedPoint(769,0.2864008);
   f_1000->SetSavedPoint(770,0.2862093);
   f_1000->SetSavedPoint(771,0.2860178);
   f_1000->SetSavedPoint(772,0.2858264);
   f_1000->SetSavedPoint(773,0.2856349);
   f_1000->SetSavedPoint(774,0.2854434);
   f_1000->SetSavedPoint(775,0.285252);
   f_1000->SetSavedPoint(776,0.2850101);
   f_1000->SetSavedPoint(777,0.2847682);
   f_1000->SetSavedPoint(778,0.2845263);
   f_1000->SetSavedPoint(779,0.2842844);
   f_1000->SetSavedPoint(780,0.2840425);
   f_1000->SetSavedPoint(781,0.2838006);
   f_1000->SetSavedPoint(782,0.2835588);
   f_1000->SetSavedPoint(783,0.2833169);
   f_1000->SetSavedPoint(784,0.283075);
   f_1000->SetSavedPoint(785,0.2828331);
   f_1000->SetSavedPoint(786,0.28259);
   f_1000->SetSavedPoint(787,0.2823469);
   f_1000->SetSavedPoint(788,0.2821038);
   f_1000->SetSavedPoint(789,0.2818607);
   f_1000->SetSavedPoint(790,0.2816175);
   f_1000->SetSavedPoint(791,0.2813744);
   f_1000->SetSavedPoint(792,0.2811313);
   f_1000->SetSavedPoint(793,0.2808882);
   f_1000->SetSavedPoint(794,0.2806451);
   f_1000->SetSavedPoint(795,0.280402);
   f_1000->SetSavedPoint(796,0.280185);
   f_1000->SetSavedPoint(797,0.279968);
   f_1000->SetSavedPoint(798,0.2797511);
   f_1000->SetSavedPoint(799,0.2795341);
   f_1000->SetSavedPoint(800,0.2793171);
   f_1000->SetSavedPoint(801,0.2791002);
   f_1000->SetSavedPoint(802,0.2788832);
   f_1000->SetSavedPoint(803,0.2786662);
   f_1000->SetSavedPoint(804,0.2784492);
   f_1000->SetSavedPoint(805,0.2782323);
   f_1000->SetSavedPoint(806,0.2780455);
   f_1000->SetSavedPoint(807,0.2778587);
   f_1000->SetSavedPoint(808,0.277672);
   f_1000->SetSavedPoint(809,0.2774852);
   f_1000->SetSavedPoint(810,0.2772984);
   f_1000->SetSavedPoint(811,0.2771117);
   f_1000->SetSavedPoint(812,0.2769249);
   f_1000->SetSavedPoint(813,0.2767381);
   f_1000->SetSavedPoint(814,0.2765514);
   f_1000->SetSavedPoint(815,0.2763646);
   f_1000->SetSavedPoint(816,0.2761849);
   f_1000->SetSavedPoint(817,0.2760051);
   f_1000->SetSavedPoint(818,0.2758254);
   f_1000->SetSavedPoint(819,0.2756457);
   f_1000->SetSavedPoint(820,0.2754659);
   f_1000->SetSavedPoint(821,0.2752862);
   f_1000->SetSavedPoint(822,0.2751064);
   f_1000->SetSavedPoint(823,0.2749267);
   f_1000->SetSavedPoint(824,0.274747);
   f_1000->SetSavedPoint(825,0.2745672);
   f_1000->SetSavedPoint(826,0.274343);
   f_1000->SetSavedPoint(827,0.2741188);
   f_1000->SetSavedPoint(828,0.2738946);
   f_1000->SetSavedPoint(829,0.2736704);
   f_1000->SetSavedPoint(830,0.2734461);
   f_1000->SetSavedPoint(831,0.2732219);
   f_1000->SetSavedPoint(832,0.2729977);
   f_1000->SetSavedPoint(833,0.2727735);
   f_1000->SetSavedPoint(834,0.2725493);
   f_1000->SetSavedPoint(835,0.272325);
   f_1000->SetSavedPoint(836,0.2720363);
   f_1000->SetSavedPoint(837,0.2717475);
   f_1000->SetSavedPoint(838,0.2714587);
   f_1000->SetSavedPoint(839,0.2711699);
   f_1000->SetSavedPoint(840,0.2708811);
   f_1000->SetSavedPoint(841,0.2705923);
   f_1000->SetSavedPoint(842,0.2703035);
   f_1000->SetSavedPoint(843,0.2700148);
   f_1000->SetSavedPoint(844,0.269726);
   f_1000->SetSavedPoint(845,0.2694372);
   f_1000->SetSavedPoint(846,0.2691126);
   f_1000->SetSavedPoint(847,0.2687881);
   f_1000->SetSavedPoint(848,0.2684635);
   f_1000->SetSavedPoint(849,0.268139);
   f_1000->SetSavedPoint(850,0.2678144);
   f_1000->SetSavedPoint(851,0.2674899);
   f_1000->SetSavedPoint(852,0.2671653);
   f_1000->SetSavedPoint(853,0.2668407);
   f_1000->SetSavedPoint(854,0.2665162);
   f_1000->SetSavedPoint(855,0.2661916);
   f_1000->SetSavedPoint(856,0.2658624);
   f_1000->SetSavedPoint(857,0.2655333);
   f_1000->SetSavedPoint(858,0.2652041);
   f_1000->SetSavedPoint(859,0.2648749);
   f_1000->SetSavedPoint(860,0.2645457);
   f_1000->SetSavedPoint(861,0.2642165);
   f_1000->SetSavedPoint(862,0.2638873);
   f_1000->SetSavedPoint(863,0.2635581);
   f_1000->SetSavedPoint(864,0.263229);
   f_1000->SetSavedPoint(865,0.2628998);
   f_1000->SetSavedPoint(866,0.2625983);
   f_1000->SetSavedPoint(867,0.2622968);
   f_1000->SetSavedPoint(868,0.2619953);
   f_1000->SetSavedPoint(869,0.2616938);
   f_1000->SetSavedPoint(870,0.2613923);
   f_1000->SetSavedPoint(871,0.2610908);
   f_1000->SetSavedPoint(872,0.2607893);
   f_1000->SetSavedPoint(873,0.2604878);
   f_1000->SetSavedPoint(874,0.2601863);
   f_1000->SetSavedPoint(875,0.2598848);
   f_1000->SetSavedPoint(876,0.2596202);
   f_1000->SetSavedPoint(877,0.2593556);
   f_1000->SetSavedPoint(878,0.2590911);
   f_1000->SetSavedPoint(879,0.2588265);
   f_1000->SetSavedPoint(880,0.2585619);
   f_1000->SetSavedPoint(881,0.2582973);
   f_1000->SetSavedPoint(882,0.2580327);
   f_1000->SetSavedPoint(883,0.2577681);
   f_1000->SetSavedPoint(884,0.2575035);
   f_1000->SetSavedPoint(885,0.2572389);
   f_1000->SetSavedPoint(886,0.2569735);
   f_1000->SetSavedPoint(887,0.2567081);
   f_1000->SetSavedPoint(888,0.2564427);
   f_1000->SetSavedPoint(889,0.2561773);
   f_1000->SetSavedPoint(890,0.2559119);
   f_1000->SetSavedPoint(891,0.2556465);
   f_1000->SetSavedPoint(892,0.2553811);
   f_1000->SetSavedPoint(893,0.2551157);
   f_1000->SetSavedPoint(894,0.2548503);
   f_1000->SetSavedPoint(895,0.2545849);
   f_1000->SetSavedPoint(896,0.2543091);
   f_1000->SetSavedPoint(897,0.2540333);
   f_1000->SetSavedPoint(898,0.2537574);
   f_1000->SetSavedPoint(899,0.2534816);
   f_1000->SetSavedPoint(900,0.2532058);
   f_1000->SetSavedPoint(901,0.2529299);
   f_1000->SetSavedPoint(902,0.2526541);
   f_1000->SetSavedPoint(903,0.2523783);
   f_1000->SetSavedPoint(904,0.2521025);
   f_1000->SetSavedPoint(905,0.2518266);
   f_1000->SetSavedPoint(906,0.251555);
   f_1000->SetSavedPoint(907,0.2512834);
   f_1000->SetSavedPoint(908,0.2510118);
   f_1000->SetSavedPoint(909,0.2507402);
   f_1000->SetSavedPoint(910,0.2504685);
   f_1000->SetSavedPoint(911,0.2501969);
   f_1000->SetSavedPoint(912,0.2499253);
   f_1000->SetSavedPoint(913,0.2496537);
   f_1000->SetSavedPoint(914,0.2493821);
   f_1000->SetSavedPoint(915,0.2491104);
   f_1000->SetSavedPoint(916,0.2488193);
   f_1000->SetSavedPoint(917,0.2485282);
   f_1000->SetSavedPoint(918,0.2482371);
   f_1000->SetSavedPoint(919,0.247946);
   f_1000->SetSavedPoint(920,0.2476549);
   f_1000->SetSavedPoint(921,0.2473638);
   f_1000->SetSavedPoint(922,0.2470727);
   f_1000->SetSavedPoint(923,0.2467815);
   f_1000->SetSavedPoint(924,0.2464904);
   f_1000->SetSavedPoint(925,0.2461993);
   f_1000->SetSavedPoint(926,0.2458911);
   f_1000->SetSavedPoint(927,0.245583);
   f_1000->SetSavedPoint(928,0.2452748);
   f_1000->SetSavedPoint(929,0.2449666);
   f_1000->SetSavedPoint(930,0.2446585);
   f_1000->SetSavedPoint(931,0.2443503);
   f_1000->SetSavedPoint(932,0.2440421);
   f_1000->SetSavedPoint(933,0.243734);
   f_1000->SetSavedPoint(934,0.2434258);
   f_1000->SetSavedPoint(935,0.2431176);
   f_1000->SetSavedPoint(936,0.242812);
   f_1000->SetSavedPoint(937,0.2425064);
   f_1000->SetSavedPoint(938,0.2422008);
   f_1000->SetSavedPoint(939,0.2418952);
   f_1000->SetSavedPoint(940,0.2415896);
   f_1000->SetSavedPoint(941,0.241284);
   f_1000->SetSavedPoint(942,0.2409784);
   f_1000->SetSavedPoint(943,0.2406728);
   f_1000->SetSavedPoint(944,0.2403672);
   f_1000->SetSavedPoint(945,0.2400616);
   f_1000->SetSavedPoint(946,0.2397396);
   f_1000->SetSavedPoint(947,0.2394176);
   f_1000->SetSavedPoint(948,0.2390956);
   f_1000->SetSavedPoint(949,0.2387736);
   f_1000->SetSavedPoint(950,0.2384516);
   f_1000->SetSavedPoint(951,0.2381296);
   f_1000->SetSavedPoint(952,0.2378076);
   f_1000->SetSavedPoint(953,0.2374856);
   f_1000->SetSavedPoint(954,0.2371636);
   f_1000->SetSavedPoint(955,0.2368416);
   f_1000->SetSavedPoint(956,0.2365171);
   f_1000->SetSavedPoint(957,0.2361927);
   f_1000->SetSavedPoint(958,0.2358682);
   f_1000->SetSavedPoint(959,0.2355438);
   f_1000->SetSavedPoint(960,0.2352193);
   f_1000->SetSavedPoint(961,0.2348948);
   f_1000->SetSavedPoint(962,0.2345704);
   f_1000->SetSavedPoint(963,0.2342459);
   f_1000->SetSavedPoint(964,0.2339215);
   f_1000->SetSavedPoint(965,0.233597);
   f_1000->SetSavedPoint(966,0.2333124);
   f_1000->SetSavedPoint(967,0.2330278);
   f_1000->SetSavedPoint(968,0.2327432);
   f_1000->SetSavedPoint(969,0.2324586);
   f_1000->SetSavedPoint(970,0.232174);
   f_1000->SetSavedPoint(971,0.2318894);
   f_1000->SetSavedPoint(972,0.2316048);
   f_1000->SetSavedPoint(973,0.2313202);
   f_1000->SetSavedPoint(974,0.2310356);
   f_1000->SetSavedPoint(975,0.230751);
   f_1000->SetSavedPoint(976,0.2304876);
   f_1000->SetSavedPoint(977,0.2302241);
   f_1000->SetSavedPoint(978,0.2299607);
   f_1000->SetSavedPoint(979,0.2296972);
   f_1000->SetSavedPoint(980,0.2294338);
   f_1000->SetSavedPoint(981,0.2291703);
   f_1000->SetSavedPoint(982,0.2289069);
   f_1000->SetSavedPoint(983,0.2286434);
   f_1000->SetSavedPoint(984,0.22838);
   f_1000->SetSavedPoint(985,0.2281165);
   f_1000->SetSavedPoint(986,0.2278272);
   f_1000->SetSavedPoint(987,0.2275378);
   f_1000->SetSavedPoint(988,0.2272484);
   f_1000->SetSavedPoint(989,0.226959);
   f_1000->SetSavedPoint(990,0.2266696);
   f_1000->SetSavedPoint(991,0.2263802);
   f_1000->SetSavedPoint(992,0.2260909);
   f_1000->SetSavedPoint(993,0.2258015);
   f_1000->SetSavedPoint(994,0.2255121);
   f_1000->SetSavedPoint(995,0.2252227);
   f_1000->SetSavedPoint(996,0.2249098);
   f_1000->SetSavedPoint(997,0.2245968);
   f_1000->SetSavedPoint(998,0.2242838);
   f_1000->SetSavedPoint(999,0.2239709);
   f_1000->SetSavedPoint(1000,0.2236579);
   f_1000->SetSavedPoint(1001,0.223345);
   f_1000->SetSavedPoint(1002,0.223032);
   f_1000->SetSavedPoint(1003,0.2227191);
   f_1000->SetSavedPoint(1004,0.2224061);
   f_1000->SetSavedPoint(1005,0.2220932);
   f_1000->SetSavedPoint(1006,0.2218012);
   f_1000->SetSavedPoint(1007,0.2215092);
   f_1000->SetSavedPoint(1008,0.2212173);
   f_1000->SetSavedPoint(1009,0.2209253);
   f_1000->SetSavedPoint(1010,0.2206334);
   f_1000->SetSavedPoint(1011,0.2203414);
   f_1000->SetSavedPoint(1012,0.2200494);
   f_1000->SetSavedPoint(1013,0.2197575);
   f_1000->SetSavedPoint(1014,0.2194655);
   f_1000->SetSavedPoint(1015,0.2191736);
   f_1000->SetSavedPoint(1016,0.2189116);
   f_1000->SetSavedPoint(1017,0.2186497);
   f_1000->SetSavedPoint(1018,0.2183878);
   f_1000->SetSavedPoint(1019,0.2181259);
   f_1000->SetSavedPoint(1020,0.217864);
   f_1000->SetSavedPoint(1021,0.217602);
   f_1000->SetSavedPoint(1022,0.2173401);
   f_1000->SetSavedPoint(1023,0.2170782);
   f_1000->SetSavedPoint(1024,0.2168163);
   f_1000->SetSavedPoint(1025,0.2165543);
   f_1000->SetSavedPoint(1026,0.2162812);
   f_1000->SetSavedPoint(1027,0.216008);
   f_1000->SetSavedPoint(1028,0.2157348);
   f_1000->SetSavedPoint(1029,0.2154617);
   f_1000->SetSavedPoint(1030,0.2151885);
   f_1000->SetSavedPoint(1031,0.2149154);
   f_1000->SetSavedPoint(1032,0.2146422);
   f_1000->SetSavedPoint(1033,0.214369);
   f_1000->SetSavedPoint(1034,0.2140959);
   f_1000->SetSavedPoint(1035,0.2138227);
   f_1000->SetSavedPoint(1036,0.2135254);
   f_1000->SetSavedPoint(1037,0.2132281);
   f_1000->SetSavedPoint(1038,0.2129308);
   f_1000->SetSavedPoint(1039,0.2126335);
   f_1000->SetSavedPoint(1040,0.2123362);
   f_1000->SetSavedPoint(1041,0.2120389);
   f_1000->SetSavedPoint(1042,0.2117416);
   f_1000->SetSavedPoint(1043,0.2114443);
   f_1000->SetSavedPoint(1044,0.211147);
   f_1000->SetSavedPoint(1045,0.2108497);
   f_1000->SetSavedPoint(1046,0.2105595);
   f_1000->SetSavedPoint(1047,0.2102692);
   f_1000->SetSavedPoint(1048,0.209979);
   f_1000->SetSavedPoint(1049,0.2096887);
   f_1000->SetSavedPoint(1050,0.2093985);
   f_1000->SetSavedPoint(1051,0.2091082);
   f_1000->SetSavedPoint(1052,0.208818);
   f_1000->SetSavedPoint(1053,0.2085277);
   f_1000->SetSavedPoint(1054,0.2082375);
   f_1000->SetSavedPoint(1055,0.2079472);
   f_1000->SetSavedPoint(1056,0.2076758);
   f_1000->SetSavedPoint(1057,0.2074045);
   f_1000->SetSavedPoint(1058,0.2071331);
   f_1000->SetSavedPoint(1059,0.2068617);
   f_1000->SetSavedPoint(1060,0.2065903);
   f_1000->SetSavedPoint(1061,0.2063189);
   f_1000->SetSavedPoint(1062,0.2060476);
   f_1000->SetSavedPoint(1063,0.2057762);
   f_1000->SetSavedPoint(1064,0.2055048);
   f_1000->SetSavedPoint(1065,0.2052334);
   f_1000->SetSavedPoint(1066,0.2049597);
   f_1000->SetSavedPoint(1067,0.204686);
   f_1000->SetSavedPoint(1068,0.2044123);
   f_1000->SetSavedPoint(1069,0.2041387);
   f_1000->SetSavedPoint(1070,0.203865);
   f_1000->SetSavedPoint(1071,0.2035913);
   f_1000->SetSavedPoint(1072,0.2033176);
   f_1000->SetSavedPoint(1073,0.2030439);
   f_1000->SetSavedPoint(1074,0.2027702);
   f_1000->SetSavedPoint(1075,0.2024965);
   f_1000->SetSavedPoint(1076,0.2022198);
   f_1000->SetSavedPoint(1077,0.2019431);
   f_1000->SetSavedPoint(1078,0.2016663);
   f_1000->SetSavedPoint(1079,0.2013896);
   f_1000->SetSavedPoint(1080,0.2011129);
   f_1000->SetSavedPoint(1081,0.2008361);
   f_1000->SetSavedPoint(1082,0.2005594);
   f_1000->SetSavedPoint(1083,0.2002826);
   f_1000->SetSavedPoint(1084,0.2000059);
   f_1000->SetSavedPoint(1085,0.1997292);
   f_1000->SetSavedPoint(1086,0.1994577);
   f_1000->SetSavedPoint(1087,0.1991862);
   f_1000->SetSavedPoint(1088,0.1989147);
   f_1000->SetSavedPoint(1089,0.1986432);
   f_1000->SetSavedPoint(1090,0.1983717);
   f_1000->SetSavedPoint(1091,0.1981002);
   f_1000->SetSavedPoint(1092,0.1978287);
   f_1000->SetSavedPoint(1093,0.1975572);
   f_1000->SetSavedPoint(1094,0.1972857);
   f_1000->SetSavedPoint(1095,0.1970142);
   f_1000->SetSavedPoint(1096,0.1967526);
   f_1000->SetSavedPoint(1097,0.1964909);
   f_1000->SetSavedPoint(1098,0.1962293);
   f_1000->SetSavedPoint(1099,0.1959676);
   f_1000->SetSavedPoint(1100,0.195706);
   f_1000->SetSavedPoint(1101,0.1954444);
   f_1000->SetSavedPoint(1102,0.1951827);
   f_1000->SetSavedPoint(1103,0.1949211);
   f_1000->SetSavedPoint(1104,0.1946594);
   f_1000->SetSavedPoint(1105,0.1943978);
   f_1000->SetSavedPoint(1106,0.1941585);
   f_1000->SetSavedPoint(1107,0.1939192);
   f_1000->SetSavedPoint(1108,0.1936799);
   f_1000->SetSavedPoint(1109,0.1934406);
   f_1000->SetSavedPoint(1110,0.1932013);
   f_1000->SetSavedPoint(1111,0.192962);
   f_1000->SetSavedPoint(1112,0.1927227);
   f_1000->SetSavedPoint(1113,0.1924834);
   f_1000->SetSavedPoint(1114,0.1922441);
   f_1000->SetSavedPoint(1115,0.1920048);
   f_1000->SetSavedPoint(1116,0.1917702);
   f_1000->SetSavedPoint(1117,0.1915356);
   f_1000->SetSavedPoint(1118,0.1913011);
   f_1000->SetSavedPoint(1119,0.1910665);
   f_1000->SetSavedPoint(1120,0.1908319);
   f_1000->SetSavedPoint(1121,0.1905974);
   f_1000->SetSavedPoint(1122,0.1903628);
   f_1000->SetSavedPoint(1123,0.1901283);
   f_1000->SetSavedPoint(1124,0.1898937);
   f_1000->SetSavedPoint(1125,0.1896591);
   f_1000->SetSavedPoint(1126,0.1894038);
   f_1000->SetSavedPoint(1127,0.1891485);
   f_1000->SetSavedPoint(1128,0.1888931);
   f_1000->SetSavedPoint(1129,0.1886378);
   f_1000->SetSavedPoint(1130,0.1883825);
   f_1000->SetSavedPoint(1131,0.1881271);
   f_1000->SetSavedPoint(1132,0.1878718);
   f_1000->SetSavedPoint(1133,0.1876165);
   f_1000->SetSavedPoint(1134,0.1873611);
   f_1000->SetSavedPoint(1135,0.1871058);
   f_1000->SetSavedPoint(1136,0.1868335);
   f_1000->SetSavedPoint(1137,0.1865613);
   f_1000->SetSavedPoint(1138,0.186289);
   f_1000->SetSavedPoint(1139,0.1860168);
   f_1000->SetSavedPoint(1140,0.1857445);
   f_1000->SetSavedPoint(1141,0.1854723);
   f_1000->SetSavedPoint(1142,0.1852);
   f_1000->SetSavedPoint(1143,0.1849278);
   f_1000->SetSavedPoint(1144,0.1846555);
   f_1000->SetSavedPoint(1145,0.1843833);
   f_1000->SetSavedPoint(1146,0.184097);
   f_1000->SetSavedPoint(1147,0.1838106);
   f_1000->SetSavedPoint(1148,0.1835243);
   f_1000->SetSavedPoint(1149,0.183238);
   f_1000->SetSavedPoint(1150,0.1829516);
   f_1000->SetSavedPoint(1151,0.1826653);
   f_1000->SetSavedPoint(1152,0.182379);
   f_1000->SetSavedPoint(1153,0.1820927);
   f_1000->SetSavedPoint(1154,0.1818063);
   f_1000->SetSavedPoint(1155,0.18152);
   f_1000->SetSavedPoint(1156,0.1812243);
   f_1000->SetSavedPoint(1157,0.1809286);
   f_1000->SetSavedPoint(1158,0.1806329);
   f_1000->SetSavedPoint(1159,0.1803371);
   f_1000->SetSavedPoint(1160,0.1800414);
   f_1000->SetSavedPoint(1161,0.1797457);
   f_1000->SetSavedPoint(1162,0.17945);
   f_1000->SetSavedPoint(1163,0.1791543);
   f_1000->SetSavedPoint(1164,0.1788585);
   f_1000->SetSavedPoint(1165,0.1785628);
   f_1000->SetSavedPoint(1166,0.1782731);
   f_1000->SetSavedPoint(1167,0.1779833);
   f_1000->SetSavedPoint(1168,0.1776936);
   f_1000->SetSavedPoint(1169,0.1774039);
   f_1000->SetSavedPoint(1170,0.1771141);
   f_1000->SetSavedPoint(1171,0.1768244);
   f_1000->SetSavedPoint(1172,0.1765346);
   f_1000->SetSavedPoint(1173,0.1762449);
   f_1000->SetSavedPoint(1174,0.1759551);
   f_1000->SetSavedPoint(1175,0.1756654);
   f_1000->SetSavedPoint(1176,0.1753944);
   f_1000->SetSavedPoint(1177,0.1751234);
   f_1000->SetSavedPoint(1178,0.1748524);
   f_1000->SetSavedPoint(1179,0.1745814);
   f_1000->SetSavedPoint(1180,0.1743104);
   f_1000->SetSavedPoint(1181,0.1740394);
   f_1000->SetSavedPoint(1182,0.1737684);
   f_1000->SetSavedPoint(1183,0.1734974);
   f_1000->SetSavedPoint(1184,0.1732265);
   f_1000->SetSavedPoint(1185,0.1729555);
   f_1000->SetSavedPoint(1186,0.1727097);
   f_1000->SetSavedPoint(1187,0.1724639);
   f_1000->SetSavedPoint(1188,0.1722181);
   f_1000->SetSavedPoint(1189,0.1719723);
   f_1000->SetSavedPoint(1190,0.1717265);
   f_1000->SetSavedPoint(1191,0.1714807);
   f_1000->SetSavedPoint(1192,0.1712349);
   f_1000->SetSavedPoint(1193,0.1709891);
   f_1000->SetSavedPoint(1194,0.1707433);
   f_1000->SetSavedPoint(1195,0.1704975);
   f_1000->SetSavedPoint(1196,0.1702805);
   f_1000->SetSavedPoint(1197,0.1700635);
   f_1000->SetSavedPoint(1198,0.1698465);
   f_1000->SetSavedPoint(1199,0.1696295);
   f_1000->SetSavedPoint(1200,0.1694124);
   f_1000->SetSavedPoint(1201,0.1691954);
   f_1000->SetSavedPoint(1202,0.1689784);
   f_1000->SetSavedPoint(1203,0.1687614);
   f_1000->SetSavedPoint(1204,0.1685444);
   f_1000->SetSavedPoint(1205,0.1683274);
   f_1000->SetSavedPoint(1206,0.1681256);
   f_1000->SetSavedPoint(1207,0.1679239);
   f_1000->SetSavedPoint(1208,0.1677222);
   f_1000->SetSavedPoint(1209,0.1675205);
   f_1000->SetSavedPoint(1210,0.1673188);
   f_1000->SetSavedPoint(1211,0.1671171);
   f_1000->SetSavedPoint(1212,0.1669154);
   f_1000->SetSavedPoint(1213,0.1667137);
   f_1000->SetSavedPoint(1214,0.166512);
   f_1000->SetSavedPoint(1215,0.1663103);
   f_1000->SetSavedPoint(1216,0.1660949);
   f_1000->SetSavedPoint(1217,0.1658794);
   f_1000->SetSavedPoint(1218,0.165664);
   f_1000->SetSavedPoint(1219,0.1654486);
   f_1000->SetSavedPoint(1220,0.1652332);
   f_1000->SetSavedPoint(1221,0.1650178);
   f_1000->SetSavedPoint(1222,0.1648023);
   f_1000->SetSavedPoint(1223,0.1645869);
   f_1000->SetSavedPoint(1224,0.1643715);
   f_1000->SetSavedPoint(1225,0.1641561);
   f_1000->SetSavedPoint(1226,0.1639232);
   f_1000->SetSavedPoint(1227,0.1636903);
   f_1000->SetSavedPoint(1228,0.1634574);
   f_1000->SetSavedPoint(1229,0.1632245);
   f_1000->SetSavedPoint(1230,0.1629917);
   f_1000->SetSavedPoint(1231,0.1627588);
   f_1000->SetSavedPoint(1232,0.1625259);
   f_1000->SetSavedPoint(1233,0.162293);
   f_1000->SetSavedPoint(1234,0.1620601);
   f_1000->SetSavedPoint(1235,0.1618273);
   f_1000->SetSavedPoint(1236,0.1616035);
   f_1000->SetSavedPoint(1237,0.1613797);
   f_1000->SetSavedPoint(1238,0.1611559);
   f_1000->SetSavedPoint(1239,0.1609321);
   f_1000->SetSavedPoint(1240,0.1607083);
   f_1000->SetSavedPoint(1241,0.1604845);
   f_1000->SetSavedPoint(1242,0.1602607);
   f_1000->SetSavedPoint(1243,0.1600369);
   f_1000->SetSavedPoint(1244,0.1598131);
   f_1000->SetSavedPoint(1245,0.1595893);
   f_1000->SetSavedPoint(1246,0.159378);
   f_1000->SetSavedPoint(1247,0.1591667);
   f_1000->SetSavedPoint(1248,0.1589554);
   f_1000->SetSavedPoint(1249,0.1587441);
   f_1000->SetSavedPoint(1250,0.1585328);
   f_1000->SetSavedPoint(1251,0.1583215);
   f_1000->SetSavedPoint(1252,0.1581102);
   f_1000->SetSavedPoint(1253,0.1578989);
   f_1000->SetSavedPoint(1254,0.1576876);
   f_1000->SetSavedPoint(1255,0.1574763);
   f_1000->SetSavedPoint(1256,0.1572574);
   f_1000->SetSavedPoint(1257,0.1570384);
   f_1000->SetSavedPoint(1258,0.1568194);
   f_1000->SetSavedPoint(1259,0.1566005);
   f_1000->SetSavedPoint(1260,0.1563815);
   f_1000->SetSavedPoint(1261,0.1561625);
   f_1000->SetSavedPoint(1262,0.1559436);
   f_1000->SetSavedPoint(1263,0.1557246);
   f_1000->SetSavedPoint(1264,0.1555056);
   f_1000->SetSavedPoint(1265,0.1552867);
   f_1000->SetSavedPoint(1266,0.1550584);
   f_1000->SetSavedPoint(1267,0.1548302);
   f_1000->SetSavedPoint(1268,0.154602);
   f_1000->SetSavedPoint(1269,0.1543738);
   f_1000->SetSavedPoint(1270,0.1541456);
   f_1000->SetSavedPoint(1271,0.1539174);
   f_1000->SetSavedPoint(1272,0.1536892);
   f_1000->SetSavedPoint(1273,0.153461);
   f_1000->SetSavedPoint(1274,0.1532328);
   f_1000->SetSavedPoint(1275,0.1530046);
   f_1000->SetSavedPoint(1276,0.1527913);
   f_1000->SetSavedPoint(1277,0.152578);
   f_1000->SetSavedPoint(1278,0.1523647);
   f_1000->SetSavedPoint(1279,0.1521514);
   f_1000->SetSavedPoint(1280,0.1519381);
   f_1000->SetSavedPoint(1281,0.1517248);
   f_1000->SetSavedPoint(1282,0.1515115);
   f_1000->SetSavedPoint(1283,0.1512982);
   f_1000->SetSavedPoint(1284,0.1510849);
   f_1000->SetSavedPoint(1285,0.1508716);
   f_1000->SetSavedPoint(1286,0.1506857);
   f_1000->SetSavedPoint(1287,0.1504999);
   f_1000->SetSavedPoint(1288,0.1503141);
   f_1000->SetSavedPoint(1289,0.1501283);
   f_1000->SetSavedPoint(1290,0.1499425);
   f_1000->SetSavedPoint(1291,0.1497567);
   f_1000->SetSavedPoint(1292,0.1495708);
   f_1000->SetSavedPoint(1293,0.149385);
   f_1000->SetSavedPoint(1294,0.1491992);
   f_1000->SetSavedPoint(1295,0.1490134);
   f_1000->SetSavedPoint(1296,0.1488274);
   f_1000->SetSavedPoint(1297,0.1486414);
   f_1000->SetSavedPoint(1298,0.1484554);
   f_1000->SetSavedPoint(1299,0.1482694);
   f_1000->SetSavedPoint(1300,0.1480834);
   f_1000->SetSavedPoint(1301,0.1478974);
   f_1000->SetSavedPoint(1302,0.1477114);
   f_1000->SetSavedPoint(1303,0.1475254);
   f_1000->SetSavedPoint(1304,0.1473394);
   f_1000->SetSavedPoint(1305,0.1471534);
   f_1000->SetSavedPoint(1306,0.1469424);
   f_1000->SetSavedPoint(1307,0.1467314);
   f_1000->SetSavedPoint(1308,0.1465205);
   f_1000->SetSavedPoint(1309,0.1463095);
   f_1000->SetSavedPoint(1310,0.1460985);
   f_1000->SetSavedPoint(1311,0.1458875);
   f_1000->SetSavedPoint(1312,0.1456765);
   f_1000->SetSavedPoint(1313,0.1454656);
   f_1000->SetSavedPoint(1314,0.1452546);
   f_1000->SetSavedPoint(1315,0.1450436);
   f_1000->SetSavedPoint(1316,0.1448177);
   f_1000->SetSavedPoint(1317,0.1445918);
   f_1000->SetSavedPoint(1318,0.1443659);
   f_1000->SetSavedPoint(1319,0.14414);
   f_1000->SetSavedPoint(1320,0.1439142);
   f_1000->SetSavedPoint(1321,0.1436883);
   f_1000->SetSavedPoint(1322,0.1434624);
   f_1000->SetSavedPoint(1323,0.1432365);
   f_1000->SetSavedPoint(1324,0.1430106);
   f_1000->SetSavedPoint(1325,0.1427847);
   f_1000->SetSavedPoint(1326,0.1425614);
   f_1000->SetSavedPoint(1327,0.142338);
   f_1000->SetSavedPoint(1328,0.1421147);
   f_1000->SetSavedPoint(1329,0.1418914);
   f_1000->SetSavedPoint(1330,0.141668);
   f_1000->SetSavedPoint(1331,0.1414447);
   f_1000->SetSavedPoint(1332,0.1412213);
   f_1000->SetSavedPoint(1333,0.140998);
   f_1000->SetSavedPoint(1334,0.1407747);
   f_1000->SetSavedPoint(1335,0.1405513);
   f_1000->SetSavedPoint(1336,0.1403446);
   f_1000->SetSavedPoint(1337,0.1401379);
   f_1000->SetSavedPoint(1338,0.1399311);
   f_1000->SetSavedPoint(1339,0.1397244);
   f_1000->SetSavedPoint(1340,0.1395176);
   f_1000->SetSavedPoint(1341,0.1393109);
   f_1000->SetSavedPoint(1342,0.1391042);
   f_1000->SetSavedPoint(1343,0.1388974);
   f_1000->SetSavedPoint(1344,0.1386907);
   f_1000->SetSavedPoint(1345,0.1384839);
   f_1000->SetSavedPoint(1346,0.1382874);
   f_1000->SetSavedPoint(1347,0.1380908);
   f_1000->SetSavedPoint(1348,0.1378942);
   f_1000->SetSavedPoint(1349,0.1376976);
   f_1000->SetSavedPoint(1350,0.137501);
   f_1000->SetSavedPoint(1351,0.1373044);
   f_1000->SetSavedPoint(1352,0.1371078);
   f_1000->SetSavedPoint(1353,0.1369112);
   f_1000->SetSavedPoint(1354,0.1367147);
   f_1000->SetSavedPoint(1355,0.1365181);
   f_1000->SetSavedPoint(1356,0.1363023);
   f_1000->SetSavedPoint(1357,0.1360865);
   f_1000->SetSavedPoint(1358,0.1358708);
   f_1000->SetSavedPoint(1359,0.135655);
   f_1000->SetSavedPoint(1360,0.1354392);
   f_1000->SetSavedPoint(1361,0.1352235);
   f_1000->SetSavedPoint(1362,0.1350077);
   f_1000->SetSavedPoint(1363,0.1347919);
   f_1000->SetSavedPoint(1364,0.1345762);
   f_1000->SetSavedPoint(1365,0.1343604);
   f_1000->SetSavedPoint(1366,0.1341326);
   f_1000->SetSavedPoint(1367,0.1339048);
   f_1000->SetSavedPoint(1368,0.1336771);
   f_1000->SetSavedPoint(1369,0.1334493);
   f_1000->SetSavedPoint(1370,0.1332215);
   f_1000->SetSavedPoint(1371,0.1329937);
   f_1000->SetSavedPoint(1372,0.1327659);
   f_1000->SetSavedPoint(1373,0.1325382);
   f_1000->SetSavedPoint(1374,0.1323104);
   f_1000->SetSavedPoint(1375,0.1320826);
   f_1000->SetSavedPoint(1376,0.1318761);
   f_1000->SetSavedPoint(1377,0.1316696);
   f_1000->SetSavedPoint(1378,0.1314631);
   f_1000->SetSavedPoint(1379,0.1312566);
   f_1000->SetSavedPoint(1380,0.1310501);
   f_1000->SetSavedPoint(1381,0.1308436);
   f_1000->SetSavedPoint(1382,0.1306371);
   f_1000->SetSavedPoint(1383,0.1304306);
   f_1000->SetSavedPoint(1384,0.1302242);
   f_1000->SetSavedPoint(1385,0.1300177);
   f_1000->SetSavedPoint(1386,0.1298283);
   f_1000->SetSavedPoint(1387,0.1296389);
   f_1000->SetSavedPoint(1388,0.1294495);
   f_1000->SetSavedPoint(1389,0.1292601);
   f_1000->SetSavedPoint(1390,0.1290707);
   f_1000->SetSavedPoint(1391,0.1288813);
   f_1000->SetSavedPoint(1392,0.1286919);
   f_1000->SetSavedPoint(1393,0.1285025);
   f_1000->SetSavedPoint(1394,0.1283131);
   f_1000->SetSavedPoint(1395,0.1281237);
   f_1000->SetSavedPoint(1396,0.1279336);
   f_1000->SetSavedPoint(1397,0.1277435);
   f_1000->SetSavedPoint(1398,0.1275534);
   f_1000->SetSavedPoint(1399,0.1273633);
   f_1000->SetSavedPoint(1400,0.1271731);
   f_1000->SetSavedPoint(1401,0.126983);
   f_1000->SetSavedPoint(1402,0.1267929);
   f_1000->SetSavedPoint(1403,0.1266028);
   f_1000->SetSavedPoint(1404,0.1264127);
   f_1000->SetSavedPoint(1405,0.1262226);
   f_1000->SetSavedPoint(1406,0.1260303);
   f_1000->SetSavedPoint(1407,0.1258381);
   f_1000->SetSavedPoint(1408,0.1256458);
   f_1000->SetSavedPoint(1409,0.1254536);
   f_1000->SetSavedPoint(1410,0.1252614);
   f_1000->SetSavedPoint(1411,0.1250691);
   f_1000->SetSavedPoint(1412,0.1248769);
   f_1000->SetSavedPoint(1413,0.1246846);
   f_1000->SetSavedPoint(1414,0.1244924);
   f_1000->SetSavedPoint(1415,0.1243002);
   f_1000->SetSavedPoint(1416,0.1241049);
   f_1000->SetSavedPoint(1417,0.1239097);
   f_1000->SetSavedPoint(1418,0.1237144);
   f_1000->SetSavedPoint(1419,0.1235192);
   f_1000->SetSavedPoint(1420,0.1233239);
   f_1000->SetSavedPoint(1421,0.1231287);
   f_1000->SetSavedPoint(1422,0.1229334);
   f_1000->SetSavedPoint(1423,0.1227382);
   f_1000->SetSavedPoint(1424,0.1225429);
   f_1000->SetSavedPoint(1425,0.1223477);
   f_1000->SetSavedPoint(1426,0.1221642);
   f_1000->SetSavedPoint(1427,0.1219808);
   f_1000->SetSavedPoint(1428,0.1217973);
   f_1000->SetSavedPoint(1429,0.1216139);
   f_1000->SetSavedPoint(1430,0.1214304);
   f_1000->SetSavedPoint(1431,0.121247);
   f_1000->SetSavedPoint(1432,0.1210636);
   f_1000->SetSavedPoint(1433,0.1208801);
   f_1000->SetSavedPoint(1434,0.1206967);
   f_1000->SetSavedPoint(1435,0.1205132);
   f_1000->SetSavedPoint(1436,0.1203483);
   f_1000->SetSavedPoint(1437,0.1201834);
   f_1000->SetSavedPoint(1438,0.1200184);
   f_1000->SetSavedPoint(1439,0.1198535);
   f_1000->SetSavedPoint(1440,0.1196886);
   f_1000->SetSavedPoint(1441,0.1195236);
   f_1000->SetSavedPoint(1442,0.1193587);
   f_1000->SetSavedPoint(1443,0.1191938);
   f_1000->SetSavedPoint(1444,0.1190288);
   f_1000->SetSavedPoint(1445,0.1188639);
   f_1000->SetSavedPoint(1446,0.1187021);
   f_1000->SetSavedPoint(1447,0.1185403);
   f_1000->SetSavedPoint(1448,0.1183784);
   f_1000->SetSavedPoint(1449,0.1182166);
   f_1000->SetSavedPoint(1450,0.1180548);
   f_1000->SetSavedPoint(1451,0.117893);
   f_1000->SetSavedPoint(1452,0.1177312);
   f_1000->SetSavedPoint(1453,0.1175693);
   f_1000->SetSavedPoint(1454,0.1174075);
   f_1000->SetSavedPoint(1455,0.1172457);
   f_1000->SetSavedPoint(1456,0.1170833);
   f_1000->SetSavedPoint(1457,0.1169209);
   f_1000->SetSavedPoint(1458,0.1167584);
   f_1000->SetSavedPoint(1459,0.116596);
   f_1000->SetSavedPoint(1460,0.1164336);
   f_1000->SetSavedPoint(1461,0.1162711);
   f_1000->SetSavedPoint(1462,0.1161087);
   f_1000->SetSavedPoint(1463,0.1159463);
   f_1000->SetSavedPoint(1464,0.1157839);
   f_1000->SetSavedPoint(1465,0.1156214);
   f_1000->SetSavedPoint(1466,0.1154656);
   f_1000->SetSavedPoint(1467,0.1153098);
   f_1000->SetSavedPoint(1468,0.115154);
   f_1000->SetSavedPoint(1469,0.1149982);
   f_1000->SetSavedPoint(1470,0.1148424);
   f_1000->SetSavedPoint(1471,0.1146866);
   f_1000->SetSavedPoint(1472,0.1145308);
   f_1000->SetSavedPoint(1473,0.114375);
   f_1000->SetSavedPoint(1474,0.1142192);
   f_1000->SetSavedPoint(1475,0.1140634);
   f_1000->SetSavedPoint(1476,0.1139061);
   f_1000->SetSavedPoint(1477,0.1137488);
   f_1000->SetSavedPoint(1478,0.1135915);
   f_1000->SetSavedPoint(1479,0.1134342);
   f_1000->SetSavedPoint(1480,0.1132769);
   f_1000->SetSavedPoint(1481,0.1131196);
   f_1000->SetSavedPoint(1482,0.1129622);
   f_1000->SetSavedPoint(1483,0.1128049);
   f_1000->SetSavedPoint(1484,0.1126476);
   f_1000->SetSavedPoint(1485,0.1124903);
   f_1000->SetSavedPoint(1486,0.1123312);
   f_1000->SetSavedPoint(1487,0.1121722);
   f_1000->SetSavedPoint(1488,0.1120131);
   f_1000->SetSavedPoint(1489,0.111854);
   f_1000->SetSavedPoint(1490,0.111695);
   f_1000->SetSavedPoint(1491,0.1115359);
   f_1000->SetSavedPoint(1492,0.1113768);
   f_1000->SetSavedPoint(1493,0.1112178);
   f_1000->SetSavedPoint(1494,0.1110587);
   f_1000->SetSavedPoint(1495,0.1108996);
   f_1000->SetSavedPoint(1496,0.1107406);
   f_1000->SetSavedPoint(1497,0.1105816);
   f_1000->SetSavedPoint(1498,0.1104225);
   f_1000->SetSavedPoint(1499,0.1102635);
   f_1000->SetSavedPoint(1500,0.1101045);
   f_1000->SetSavedPoint(1501,0.1099454);
   f_1000->SetSavedPoint(1502,0.1097864);
   f_1000->SetSavedPoint(1503,0.1096274);
   f_1000->SetSavedPoint(1504,0.1094683);
   f_1000->SetSavedPoint(1505,0.1093093);
   f_1000->SetSavedPoint(1506,0.1091423);
   f_1000->SetSavedPoint(1507,0.1089754);
   f_1000->SetSavedPoint(1508,0.1088084);
   f_1000->SetSavedPoint(1509,0.1086415);
   f_1000->SetSavedPoint(1510,0.1084745);
   f_1000->SetSavedPoint(1511,0.1083075);
   f_1000->SetSavedPoint(1512,0.1081406);
   f_1000->SetSavedPoint(1513,0.1079736);
   f_1000->SetSavedPoint(1514,0.1078066);
   f_1000->SetSavedPoint(1515,0.1076397);
   f_1000->SetSavedPoint(1516,0.1074695);
   f_1000->SetSavedPoint(1517,0.1072993);
   f_1000->SetSavedPoint(1518,0.1071292);
   f_1000->SetSavedPoint(1519,0.106959);
   f_1000->SetSavedPoint(1520,0.1067888);
   f_1000->SetSavedPoint(1521,0.1066186);
   f_1000->SetSavedPoint(1522,0.1064485);
   f_1000->SetSavedPoint(1523,0.1062783);
   f_1000->SetSavedPoint(1524,0.1061081);
   f_1000->SetSavedPoint(1525,0.105938);
   f_1000->SetSavedPoint(1526,0.1057729);
   f_1000->SetSavedPoint(1527,0.1056078);
   f_1000->SetSavedPoint(1528,0.1054427);
   f_1000->SetSavedPoint(1529,0.1052776);
   f_1000->SetSavedPoint(1530,0.1051125);
   f_1000->SetSavedPoint(1531,0.1049474);
   f_1000->SetSavedPoint(1532,0.1047823);
   f_1000->SetSavedPoint(1533,0.1046172);
   f_1000->SetSavedPoint(1534,0.1044521);
   f_1000->SetSavedPoint(1535,0.104287);
   f_1000->SetSavedPoint(1536,0.1041421);
   f_1000->SetSavedPoint(1537,0.1039972);
   f_1000->SetSavedPoint(1538,0.1038523);
   f_1000->SetSavedPoint(1539,0.1037074);
   f_1000->SetSavedPoint(1540,0.1035625);
   f_1000->SetSavedPoint(1541,0.1034176);
   f_1000->SetSavedPoint(1542,0.1032727);
   f_1000->SetSavedPoint(1543,0.1031278);
   f_1000->SetSavedPoint(1544,0.1029829);
   f_1000->SetSavedPoint(1545,0.102838);
   f_1000->SetSavedPoint(1546,0.1027153);
   f_1000->SetSavedPoint(1547,0.1025927);
   f_1000->SetSavedPoint(1548,0.10247);
   f_1000->SetSavedPoint(1549,0.1023474);
   f_1000->SetSavedPoint(1550,0.1022247);
   f_1000->SetSavedPoint(1551,0.102102);
   f_1000->SetSavedPoint(1552,0.1019794);
   f_1000->SetSavedPoint(1553,0.1018567);
   f_1000->SetSavedPoint(1554,0.1017341);
   f_1000->SetSavedPoint(1555,0.1016114);
   f_1000->SetSavedPoint(1556,0.1014868);
   f_1000->SetSavedPoint(1557,0.1013622);
   f_1000->SetSavedPoint(1558,0.1012377);
   f_1000->SetSavedPoint(1559,0.1011131);
   f_1000->SetSavedPoint(1560,0.1009885);
   f_1000->SetSavedPoint(1561,0.100864);
   f_1000->SetSavedPoint(1562,0.1007394);
   f_1000->SetSavedPoint(1563,0.1006148);
   f_1000->SetSavedPoint(1564,0.1004902);
   f_1000->SetSavedPoint(1565,0.1003657);
   f_1000->SetSavedPoint(1566,0.10022);
   f_1000->SetSavedPoint(1567,0.1000743);
   f_1000->SetSavedPoint(1568,0.09992855);
   f_1000->SetSavedPoint(1569,0.09978285);
   f_1000->SetSavedPoint(1570,0.09963714);
   f_1000->SetSavedPoint(1571,0.09949144);
   f_1000->SetSavedPoint(1572,0.09934574);
   f_1000->SetSavedPoint(1573,0.09920004);
   f_1000->SetSavedPoint(1574,0.09905433);
   f_1000->SetSavedPoint(1575,0.09890863);
   f_1000->SetSavedPoint(1576,0.09874941);
   f_1000->SetSavedPoint(1577,0.09859019);
   f_1000->SetSavedPoint(1578,0.09843097);
   f_1000->SetSavedPoint(1579,0.09827175);
   f_1000->SetSavedPoint(1580,0.09811253);
   f_1000->SetSavedPoint(1581,0.09795331);
   f_1000->SetSavedPoint(1582,0.0977941);
   f_1000->SetSavedPoint(1583,0.09763488);
   f_1000->SetSavedPoint(1584,0.09747566);
   f_1000->SetSavedPoint(1585,0.09731644);
   f_1000->SetSavedPoint(1586,0.09716386);
   f_1000->SetSavedPoint(1587,0.09701128);
   f_1000->SetSavedPoint(1588,0.0968587);
   f_1000->SetSavedPoint(1589,0.09670612);
   f_1000->SetSavedPoint(1590,0.09655354);
   f_1000->SetSavedPoint(1591,0.09640096);
   f_1000->SetSavedPoint(1592,0.09624838);
   f_1000->SetSavedPoint(1593,0.0960958);
   f_1000->SetSavedPoint(1594,0.09594323);
   f_1000->SetSavedPoint(1595,0.09579065);
   f_1000->SetSavedPoint(1596,0.09564463);
   f_1000->SetSavedPoint(1597,0.09549861);
   f_1000->SetSavedPoint(1598,0.0953526);
   f_1000->SetSavedPoint(1599,0.09520658);
   f_1000->SetSavedPoint(1600,0.09506056);
   f_1000->SetSavedPoint(1601,0.09491455);
   f_1000->SetSavedPoint(1602,0.09476853);
   f_1000->SetSavedPoint(1603,0.09462251);
   f_1000->SetSavedPoint(1604,0.09447649);
   f_1000->SetSavedPoint(1605,0.09433048);
   f_1000->SetSavedPoint(1606,0.09416998);
   f_1000->SetSavedPoint(1607,0.09400947);
   f_1000->SetSavedPoint(1608,0.09384897);
   f_1000->SetSavedPoint(1609,0.09368847);
   f_1000->SetSavedPoint(1610,0.09352797);
   f_1000->SetSavedPoint(1611,0.09336747);
   f_1000->SetSavedPoint(1612,0.09320696);
   f_1000->SetSavedPoint(1613,0.09304646);
   f_1000->SetSavedPoint(1614,0.09288596);
   f_1000->SetSavedPoint(1615,0.09272546);
   f_1000->SetSavedPoint(1616,0.09255783);
   f_1000->SetSavedPoint(1617,0.0923902);
   f_1000->SetSavedPoint(1618,0.09222257);
   f_1000->SetSavedPoint(1619,0.09205494);
   f_1000->SetSavedPoint(1620,0.09188731);
   f_1000->SetSavedPoint(1621,0.09171968);
   f_1000->SetSavedPoint(1622,0.09155205);
   f_1000->SetSavedPoint(1623,0.09138443);
   f_1000->SetSavedPoint(1624,0.0912168);
   f_1000->SetSavedPoint(1625,0.09104917);
   f_1000->SetSavedPoint(1626,0.09090444);
   f_1000->SetSavedPoint(1627,0.09075971);
   f_1000->SetSavedPoint(1628,0.09061498);
   f_1000->SetSavedPoint(1629,0.09047025);
   f_1000->SetSavedPoint(1630,0.09032552);
   f_1000->SetSavedPoint(1631,0.09018079);
   f_1000->SetSavedPoint(1632,0.09003606);
   f_1000->SetSavedPoint(1633,0.08989133);
   f_1000->SetSavedPoint(1634,0.0897466);
   f_1000->SetSavedPoint(1635,0.08960187);
   f_1000->SetSavedPoint(1636,0.08948243);
   f_1000->SetSavedPoint(1637,0.08936298);
   f_1000->SetSavedPoint(1638,0.08924353);
   f_1000->SetSavedPoint(1639,0.08912408);
   f_1000->SetSavedPoint(1640,0.08900464);
   f_1000->SetSavedPoint(1641,0.08888519);
   f_1000->SetSavedPoint(1642,0.08876574);
   f_1000->SetSavedPoint(1643,0.08864629);
   f_1000->SetSavedPoint(1644,0.08852684);
   f_1000->SetSavedPoint(1645,0.0884074);
   f_1000->SetSavedPoint(1646,0.08829161);
   f_1000->SetSavedPoint(1647,0.08817583);
   f_1000->SetSavedPoint(1648,0.08806004);
   f_1000->SetSavedPoint(1649,0.08794426);
   f_1000->SetSavedPoint(1650,0.08782847);
   f_1000->SetSavedPoint(1651,0.08771269);
   f_1000->SetSavedPoint(1652,0.08759691);
   f_1000->SetSavedPoint(1653,0.08748112);
   f_1000->SetSavedPoint(1654,0.08736534);
   f_1000->SetSavedPoint(1655,0.08724955);
   f_1000->SetSavedPoint(1656,0.08713596);
   f_1000->SetSavedPoint(1657,0.08702237);
   f_1000->SetSavedPoint(1658,0.08690878);
   f_1000->SetSavedPoint(1659,0.08679519);
   f_1000->SetSavedPoint(1660,0.0866816);
   f_1000->SetSavedPoint(1661,0.08656801);
   f_1000->SetSavedPoint(1662,0.08645441);
   f_1000->SetSavedPoint(1663,0.08634082);
   f_1000->SetSavedPoint(1664,0.08622723);
   f_1000->SetSavedPoint(1665,0.08611364);
   f_1000->SetSavedPoint(1666,0.08601185);
   f_1000->SetSavedPoint(1667,0.08591007);
   f_1000->SetSavedPoint(1668,0.08580828);
   f_1000->SetSavedPoint(1669,0.08570649);
   f_1000->SetSavedPoint(1670,0.08560471);
   f_1000->SetSavedPoint(1671,0.08550292);
   f_1000->SetSavedPoint(1672,0.08540113);
   f_1000->SetSavedPoint(1673,0.08529934);
   f_1000->SetSavedPoint(1674,0.08519756);
   f_1000->SetSavedPoint(1675,0.08509577);
   f_1000->SetSavedPoint(1676,0.08498706);
   f_1000->SetSavedPoint(1677,0.08487835);
   f_1000->SetSavedPoint(1678,0.08476964);
   f_1000->SetSavedPoint(1679,0.08466093);
   f_1000->SetSavedPoint(1680,0.08455222);
   f_1000->SetSavedPoint(1681,0.08444352);
   f_1000->SetSavedPoint(1682,0.08433481);
   f_1000->SetSavedPoint(1683,0.0842261);
   f_1000->SetSavedPoint(1684,0.08411739);
   f_1000->SetSavedPoint(1685,0.08400868);
   f_1000->SetSavedPoint(1686,0.08387785);
   f_1000->SetSavedPoint(1687,0.08374702);
   f_1000->SetSavedPoint(1688,0.0836162);
   f_1000->SetSavedPoint(1689,0.08348537);
   f_1000->SetSavedPoint(1690,0.08335454);
   f_1000->SetSavedPoint(1691,0.08322371);
   f_1000->SetSavedPoint(1692,0.08309288);
   f_1000->SetSavedPoint(1693,0.08296206);
   f_1000->SetSavedPoint(1694,0.08283123);
   f_1000->SetSavedPoint(1695,0.0827004);
   f_1000->SetSavedPoint(1696,0.08255745);
   f_1000->SetSavedPoint(1697,0.08241451);
   f_1000->SetSavedPoint(1698,0.08227156);
   f_1000->SetSavedPoint(1699,0.08212861);
   f_1000->SetSavedPoint(1700,0.08198566);
   f_1000->SetSavedPoint(1701,0.08184271);
   f_1000->SetSavedPoint(1702,0.08169976);
   f_1000->SetSavedPoint(1703,0.08155682);
   f_1000->SetSavedPoint(1704,0.08141387);
   f_1000->SetSavedPoint(1705,0.08127092);
   f_1000->SetSavedPoint(1706,0.08113024);
   f_1000->SetSavedPoint(1707,0.08098956);
   f_1000->SetSavedPoint(1708,0.08084888);
   f_1000->SetSavedPoint(1709,0.0807082);
   f_1000->SetSavedPoint(1710,0.08056751);
   f_1000->SetSavedPoint(1711,0.08042683);
   f_1000->SetSavedPoint(1712,0.08028615);
   f_1000->SetSavedPoint(1713,0.08014547);
   f_1000->SetSavedPoint(1714,0.08000479);
   f_1000->SetSavedPoint(1715,0.07986411);
   f_1000->SetSavedPoint(1716,0.07973166);
   f_1000->SetSavedPoint(1717,0.07959921);
   f_1000->SetSavedPoint(1718,0.07946676);
   f_1000->SetSavedPoint(1719,0.07933431);
   f_1000->SetSavedPoint(1720,0.07920187);
   f_1000->SetSavedPoint(1721,0.07906942);
   f_1000->SetSavedPoint(1722,0.07893697);
   f_1000->SetSavedPoint(1723,0.07880452);
   f_1000->SetSavedPoint(1724,0.07867207);
   f_1000->SetSavedPoint(1725,0.07853962);
   f_1000->SetSavedPoint(1726,0.07842224);
   f_1000->SetSavedPoint(1727,0.07830487);
   f_1000->SetSavedPoint(1728,0.07818749);
   f_1000->SetSavedPoint(1729,0.07807011);
   f_1000->SetSavedPoint(1730,0.07795273);
   f_1000->SetSavedPoint(1731,0.07783535);
   f_1000->SetSavedPoint(1732,0.07771798);
   f_1000->SetSavedPoint(1733,0.0776006);
   f_1000->SetSavedPoint(1734,0.07748322);
   f_1000->SetSavedPoint(1735,0.07736584);
   f_1000->SetSavedPoint(1736,0.07727133);
   f_1000->SetSavedPoint(1737,0.07717683);
   f_1000->SetSavedPoint(1738,0.07708232);
   f_1000->SetSavedPoint(1739,0.07698781);
   f_1000->SetSavedPoint(1740,0.0768933);
   f_1000->SetSavedPoint(1741,0.0767988);
   f_1000->SetSavedPoint(1742,0.07670429);
   f_1000->SetSavedPoint(1743,0.07660978);
   f_1000->SetSavedPoint(1744,0.07651527);
   f_1000->SetSavedPoint(1745,0.07642077);
   f_1000->SetSavedPoint(1746,0.07632891);
   f_1000->SetSavedPoint(1747,0.07623706);
   f_1000->SetSavedPoint(1748,0.07614521);
   f_1000->SetSavedPoint(1749,0.07605335);
   f_1000->SetSavedPoint(1750,0.0759615);
   f_1000->SetSavedPoint(1751,0.07586964);
   f_1000->SetSavedPoint(1752,0.07577779);
   f_1000->SetSavedPoint(1753,0.07568594);
   f_1000->SetSavedPoint(1754,0.07559408);
   f_1000->SetSavedPoint(1755,0.07550223);
   f_1000->SetSavedPoint(1756,0.07539644);
   f_1000->SetSavedPoint(1757,0.07529065);
   f_1000->SetSavedPoint(1758,0.07518487);
   f_1000->SetSavedPoint(1759,0.07507908);
   f_1000->SetSavedPoint(1760,0.0749733);
   f_1000->SetSavedPoint(1761,0.07486751);
   f_1000->SetSavedPoint(1762,0.07476172);
   f_1000->SetSavedPoint(1763,0.07465594);
   f_1000->SetSavedPoint(1764,0.07455015);
   f_1000->SetSavedPoint(1765,0.07444436);
   f_1000->SetSavedPoint(1766,0.07433663);
   f_1000->SetSavedPoint(1767,0.0742289);
   f_1000->SetSavedPoint(1768,0.07412117);
   f_1000->SetSavedPoint(1769,0.07401343);
   f_1000->SetSavedPoint(1770,0.0739057);
   f_1000->SetSavedPoint(1771,0.07379797);
   f_1000->SetSavedPoint(1772,0.07369024);
   f_1000->SetSavedPoint(1773,0.0735825);
   f_1000->SetSavedPoint(1774,0.07347477);
   f_1000->SetSavedPoint(1775,0.07336704);
   f_1000->SetSavedPoint(1776,0.07326128);
   f_1000->SetSavedPoint(1777,0.07315552);
   f_1000->SetSavedPoint(1778,0.07304976);
   f_1000->SetSavedPoint(1779,0.072944);
   f_1000->SetSavedPoint(1780,0.07283824);
   f_1000->SetSavedPoint(1781,0.07273247);
   f_1000->SetSavedPoint(1782,0.07262671);
   f_1000->SetSavedPoint(1783,0.07252095);
   f_1000->SetSavedPoint(1784,0.07241519);
   f_1000->SetSavedPoint(1785,0.07230943);
   f_1000->SetSavedPoint(1786,0.07219821);
   f_1000->SetSavedPoint(1787,0.072087);
   f_1000->SetSavedPoint(1788,0.07197578);
   f_1000->SetSavedPoint(1789,0.07186456);
   f_1000->SetSavedPoint(1790,0.07175335);
   f_1000->SetSavedPoint(1791,0.07164213);
   f_1000->SetSavedPoint(1792,0.07153092);
   f_1000->SetSavedPoint(1793,0.0714197);
   f_1000->SetSavedPoint(1794,0.07130848);
   f_1000->SetSavedPoint(1795,0.07119727);
   f_1000->SetSavedPoint(1796,0.07108788);
   f_1000->SetSavedPoint(1797,0.0709785);
   f_1000->SetSavedPoint(1798,0.07086912);
   f_1000->SetSavedPoint(1799,0.07075974);
   f_1000->SetSavedPoint(1800,0.07065035);
   f_1000->SetSavedPoint(1801,0.07054097);
   f_1000->SetSavedPoint(1802,0.07043159);
   f_1000->SetSavedPoint(1803,0.0703222);
   f_1000->SetSavedPoint(1804,0.07021282);
   f_1000->SetSavedPoint(1805,0.07010344);
   f_1000->SetSavedPoint(1806,0.06999837);
   f_1000->SetSavedPoint(1807,0.0698933);
   f_1000->SetSavedPoint(1808,0.06978823);
   f_1000->SetSavedPoint(1809,0.06968317);
   f_1000->SetSavedPoint(1810,0.0695781);
   f_1000->SetSavedPoint(1811,0.06947303);
   f_1000->SetSavedPoint(1812,0.06936796);
   f_1000->SetSavedPoint(1813,0.06926289);
   f_1000->SetSavedPoint(1814,0.06915782);
   f_1000->SetSavedPoint(1815,0.06905275);
   f_1000->SetSavedPoint(1816,0.06894661);
   f_1000->SetSavedPoint(1817,0.06884046);
   f_1000->SetSavedPoint(1818,0.06873432);
   f_1000->SetSavedPoint(1819,0.06862817);
   f_1000->SetSavedPoint(1820,0.06852202);
   f_1000->SetSavedPoint(1821,0.06841588);
   f_1000->SetSavedPoint(1822,0.06830973);
   f_1000->SetSavedPoint(1823,0.06820359);
   f_1000->SetSavedPoint(1824,0.06809744);
   f_1000->SetSavedPoint(1825,0.0679913);
   f_1000->SetSavedPoint(1826,0.06789111);
   f_1000->SetSavedPoint(1827,0.06779092);
   f_1000->SetSavedPoint(1828,0.06769073);
   f_1000->SetSavedPoint(1829,0.06759054);
   f_1000->SetSavedPoint(1830,0.06749035);
   f_1000->SetSavedPoint(1831,0.06739016);
   f_1000->SetSavedPoint(1832,0.06728997);
   f_1000->SetSavedPoint(1833,0.06718977);
   f_1000->SetSavedPoint(1834,0.06708958);
   f_1000->SetSavedPoint(1835,0.06698939);
   f_1000->SetSavedPoint(1836,0.06689357);
   f_1000->SetSavedPoint(1837,0.06679774);
   f_1000->SetSavedPoint(1838,0.06670191);
   f_1000->SetSavedPoint(1839,0.06660608);
   f_1000->SetSavedPoint(1840,0.06651025);
   f_1000->SetSavedPoint(1841,0.06641442);
   f_1000->SetSavedPoint(1842,0.0663186);
   f_1000->SetSavedPoint(1843,0.06622277);
   f_1000->SetSavedPoint(1844,0.06612694);
   f_1000->SetSavedPoint(1845,0.06603111);
   f_1000->SetSavedPoint(1846,0.06593869);
   f_1000->SetSavedPoint(1847,0.06584626);
   f_1000->SetSavedPoint(1848,0.06575384);
   f_1000->SetSavedPoint(1849,0.06566142);
   f_1000->SetSavedPoint(1850,0.065569);
   f_1000->SetSavedPoint(1851,0.06547657);
   f_1000->SetSavedPoint(1852,0.06538415);
   f_1000->SetSavedPoint(1853,0.06529173);
   f_1000->SetSavedPoint(1854,0.0651993);
   f_1000->SetSavedPoint(1855,0.06510688);
   f_1000->SetSavedPoint(1856,0.0650231);
   f_1000->SetSavedPoint(1857,0.06493932);
   f_1000->SetSavedPoint(1858,0.06485554);
   f_1000->SetSavedPoint(1859,0.06477176);
   f_1000->SetSavedPoint(1860,0.06468798);
   f_1000->SetSavedPoint(1861,0.0646042);
   f_1000->SetSavedPoint(1862,0.06452042);
   f_1000->SetSavedPoint(1863,0.06443664);
   f_1000->SetSavedPoint(1864,0.06435287);
   f_1000->SetSavedPoint(1865,0.06426909);
   f_1000->SetSavedPoint(1866,0.06419057);
   f_1000->SetSavedPoint(1867,0.06411206);
   f_1000->SetSavedPoint(1868,0.06403355);
   f_1000->SetSavedPoint(1869,0.06395504);
   f_1000->SetSavedPoint(1870,0.06387653);
   f_1000->SetSavedPoint(1871,0.06379802);
   f_1000->SetSavedPoint(1872,0.06371951);
   f_1000->SetSavedPoint(1873,0.063641);
   f_1000->SetSavedPoint(1874,0.06356249);
   f_1000->SetSavedPoint(1875,0.06348397);
   f_1000->SetSavedPoint(1876,0.06339273);
   f_1000->SetSavedPoint(1877,0.06330149);
   f_1000->SetSavedPoint(1878,0.06321025);
   f_1000->SetSavedPoint(1879,0.06311901);
   f_1000->SetSavedPoint(1880,0.06302777);
   f_1000->SetSavedPoint(1881,0.06293653);
   f_1000->SetSavedPoint(1882,0.06284528);
   f_1000->SetSavedPoint(1883,0.06275404);
   f_1000->SetSavedPoint(1884,0.0626628);
   f_1000->SetSavedPoint(1885,0.06257156);
   f_1000->SetSavedPoint(1886,0.06245888);
   f_1000->SetSavedPoint(1887,0.0623462);
   f_1000->SetSavedPoint(1888,0.06223352);
   f_1000->SetSavedPoint(1889,0.06212084);
   f_1000->SetSavedPoint(1890,0.06200816);
   f_1000->SetSavedPoint(1891,0.06189548);
   f_1000->SetSavedPoint(1892,0.0617828);
   f_1000->SetSavedPoint(1893,0.06167012);
   f_1000->SetSavedPoint(1894,0.06155744);
   f_1000->SetSavedPoint(1895,0.06144476);
   f_1000->SetSavedPoint(1896,0.06133346);
   f_1000->SetSavedPoint(1897,0.06122216);
   f_1000->SetSavedPoint(1898,0.06111086);
   f_1000->SetSavedPoint(1899,0.06099956);
   f_1000->SetSavedPoint(1900,0.06088826);
   f_1000->SetSavedPoint(1901,0.06077696);
   f_1000->SetSavedPoint(1902,0.06066566);
   f_1000->SetSavedPoint(1903,0.06055436);
   f_1000->SetSavedPoint(1904,0.06044306);
   f_1000->SetSavedPoint(1905,0.06033176);
   f_1000->SetSavedPoint(1906,0.06023782);
   f_1000->SetSavedPoint(1907,0.06014387);
   f_1000->SetSavedPoint(1908,0.06004992);
   f_1000->SetSavedPoint(1909,0.05995597);
   f_1000->SetSavedPoint(1910,0.05986203);
   f_1000->SetSavedPoint(1911,0.05976808);
   f_1000->SetSavedPoint(1912,0.05967413);
   f_1000->SetSavedPoint(1913,0.05958018);
   f_1000->SetSavedPoint(1914,0.05948624);
   f_1000->SetSavedPoint(1915,0.05939229);
   f_1000->SetSavedPoint(1916,0.05930922);
   f_1000->SetSavedPoint(1917,0.05922615);
   f_1000->SetSavedPoint(1918,0.05914308);
   f_1000->SetSavedPoint(1919,0.05906001);
   f_1000->SetSavedPoint(1920,0.05897694);
   f_1000->SetSavedPoint(1921,0.05889388);
   f_1000->SetSavedPoint(1922,0.05881081);
   f_1000->SetSavedPoint(1923,0.05872774);
   f_1000->SetSavedPoint(1924,0.05864467);
   f_1000->SetSavedPoint(1925,0.0585616);
   f_1000->SetSavedPoint(1926,0.05848072);
   f_1000->SetSavedPoint(1927,0.05839983);
   f_1000->SetSavedPoint(1928,0.05831895);
   f_1000->SetSavedPoint(1929,0.05823807);
   f_1000->SetSavedPoint(1930,0.05815719);
   f_1000->SetSavedPoint(1931,0.0580763);
   f_1000->SetSavedPoint(1932,0.05799542);
   f_1000->SetSavedPoint(1933,0.05791454);
   f_1000->SetSavedPoint(1934,0.05783366);
   f_1000->SetSavedPoint(1935,0.05775277);
   f_1000->SetSavedPoint(1936,0.05767077);
   f_1000->SetSavedPoint(1937,0.05758877);
   f_1000->SetSavedPoint(1938,0.05750677);
   f_1000->SetSavedPoint(1939,0.05742477);
   f_1000->SetSavedPoint(1940,0.05734277);
   f_1000->SetSavedPoint(1941,0.05726076);
   f_1000->SetSavedPoint(1942,0.05717876);
   f_1000->SetSavedPoint(1943,0.05709676);
   f_1000->SetSavedPoint(1944,0.05701476);
   f_1000->SetSavedPoint(1945,0.05693276);
   f_1000->SetSavedPoint(1946,0.05684628);
   f_1000->SetSavedPoint(1947,0.05675981);
   f_1000->SetSavedPoint(1948,0.05667333);
   f_1000->SetSavedPoint(1949,0.05658686);
   f_1000->SetSavedPoint(1950,0.05650038);
   f_1000->SetSavedPoint(1951,0.05641391);
   f_1000->SetSavedPoint(1952,0.05632744);
   f_1000->SetSavedPoint(1953,0.05624096);
   f_1000->SetSavedPoint(1954,0.05615449);
   f_1000->SetSavedPoint(1955,0.05606801);
   f_1000->SetSavedPoint(1956,0.05597329);
   f_1000->SetSavedPoint(1957,0.05587857);
   f_1000->SetSavedPoint(1958,0.05578386);
   f_1000->SetSavedPoint(1959,0.05568914);
   f_1000->SetSavedPoint(1960,0.05559442);
   f_1000->SetSavedPoint(1961,0.0554997);
   f_1000->SetSavedPoint(1962,0.05540498);
   f_1000->SetSavedPoint(1963,0.05531026);
   f_1000->SetSavedPoint(1964,0.05521554);
   f_1000->SetSavedPoint(1965,0.05512082);
   f_1000->SetSavedPoint(1966,0.05502003);
   f_1000->SetSavedPoint(1967,0.05491924);
   f_1000->SetSavedPoint(1968,0.05481845);
   f_1000->SetSavedPoint(1969,0.05471766);
   f_1000->SetSavedPoint(1970,0.05461686);
   f_1000->SetSavedPoint(1971,0.05451607);
   f_1000->SetSavedPoint(1972,0.05441528);
   f_1000->SetSavedPoint(1973,0.05431449);
   f_1000->SetSavedPoint(1974,0.0542137);
   f_1000->SetSavedPoint(1975,0.05411291);
   f_1000->SetSavedPoint(1976,0.05402071);
   f_1000->SetSavedPoint(1977,0.05392851);
   f_1000->SetSavedPoint(1978,0.05383632);
   f_1000->SetSavedPoint(1979,0.05374412);
   f_1000->SetSavedPoint(1980,0.05365192);
   f_1000->SetSavedPoint(1981,0.05355972);
   f_1000->SetSavedPoint(1982,0.05346753);
   f_1000->SetSavedPoint(1983,0.05337533);
   f_1000->SetSavedPoint(1984,0.05328313);
   f_1000->SetSavedPoint(1985,0.05319094);
   f_1000->SetSavedPoint(1986,0.05312453);
   f_1000->SetSavedPoint(1987,0.05305812);
   f_1000->SetSavedPoint(1988,0.05299171);
   f_1000->SetSavedPoint(1989,0.0529253);
   f_1000->SetSavedPoint(1990,0.05285888);
   f_1000->SetSavedPoint(1991,0.05279247);
   f_1000->SetSavedPoint(1992,0.05272606);
   f_1000->SetSavedPoint(1993,0.05265965);
   f_1000->SetSavedPoint(1994,0.05259324);
   f_1000->SetSavedPoint(1995,0.05252683);
   f_1000->SetSavedPoint(1996,0.05247569);
   f_1000->SetSavedPoint(1997,0.05242455);
   f_1000->SetSavedPoint(1998,0.05237341);
   f_1000->SetSavedPoint(1999,0.05232227);
   f_1000->SetSavedPoint(2000,0.05227113);
   f_1000->SetSavedPoint(2001,0.05221999);
   f_1000->SetSavedPoint(2002,0.05216885);
   f_1000->SetSavedPoint(2003,0.0521177);
   f_1000->SetSavedPoint(2004,0.05206656);
   f_1000->SetSavedPoint(2005,0.05201542);
   f_1000->SetSavedPoint(2006,0.05195968);
   f_1000->SetSavedPoint(2007,0.05190393);
   f_1000->SetSavedPoint(2008,0.05184818);
   f_1000->SetSavedPoint(2009,0.05179243);
   f_1000->SetSavedPoint(2010,0.05173669);
   f_1000->SetSavedPoint(2011,0.05168094);
   f_1000->SetSavedPoint(2012,0.05162519);
   f_1000->SetSavedPoint(2013,0.05156944);
   f_1000->SetSavedPoint(2014,0.0515137);
   f_1000->SetSavedPoint(2015,0.05145795);
   f_1000->SetSavedPoint(2016,0.05139895);
   f_1000->SetSavedPoint(2017,0.05133996);
   f_1000->SetSavedPoint(2018,0.05128096);
   f_1000->SetSavedPoint(2019,0.05122196);
   f_1000->SetSavedPoint(2020,0.05116296);
   f_1000->SetSavedPoint(2021,0.05110397);
   f_1000->SetSavedPoint(2022,0.05104497);
   f_1000->SetSavedPoint(2023,0.05098597);
   f_1000->SetSavedPoint(2024,0.05092698);
   f_1000->SetSavedPoint(2025,0.05086798);
   f_1000->SetSavedPoint(2026,0.05081322);
   f_1000->SetSavedPoint(2027,0.05075846);
   f_1000->SetSavedPoint(2028,0.0507037);
   f_1000->SetSavedPoint(2029,0.05064894);
   f_1000->SetSavedPoint(2030,0.05059418);
   f_1000->SetSavedPoint(2031,0.05053942);
   f_1000->SetSavedPoint(2032,0.05048466);
   f_1000->SetSavedPoint(2033,0.0504299);
   f_1000->SetSavedPoint(2034,0.05037514);
   f_1000->SetSavedPoint(2035,0.05032038);
   f_1000->SetSavedPoint(2036,0.05025716);
   f_1000->SetSavedPoint(2037,0.05019395);
   f_1000->SetSavedPoint(2038,0.05013074);
   f_1000->SetSavedPoint(2039,0.05006753);
   f_1000->SetSavedPoint(2040,0.05000432);
   f_1000->SetSavedPoint(2041,0.04994111);
   f_1000->SetSavedPoint(2042,0.0498779);
   f_1000->SetSavedPoint(2043,0.04981468);
   f_1000->SetSavedPoint(2044,0.04975147);
   f_1000->SetSavedPoint(2045,0.04968826);
   f_1000->SetSavedPoint(2046,0.04960096);
   f_1000->SetSavedPoint(2047,0.04951365);
   f_1000->SetSavedPoint(2048,0.04942634);
   f_1000->SetSavedPoint(2049,0.04933904);
   f_1000->SetSavedPoint(2050,0.04925173);
   f_1000->SetSavedPoint(2051,0.04916443);
   f_1000->SetSavedPoint(2052,0.04907712);
   f_1000->SetSavedPoint(2053,0.04898982);
   f_1000->SetSavedPoint(2054,0.04890251);
   f_1000->SetSavedPoint(2055,0.0488152);
   f_1000->SetSavedPoint(2056,0.04872122);
   f_1000->SetSavedPoint(2057,0.04862724);
   f_1000->SetSavedPoint(2058,0.04853326);
   f_1000->SetSavedPoint(2059,0.04843928);
   f_1000->SetSavedPoint(2060,0.0483453);
   f_1000->SetSavedPoint(2061,0.04825132);
   f_1000->SetSavedPoint(2062,0.04815734);
   f_1000->SetSavedPoint(2063,0.04806336);
   f_1000->SetSavedPoint(2064,0.04796938);
   f_1000->SetSavedPoint(2065,0.0478754);
   f_1000->SetSavedPoint(2066,0.0477938);
   f_1000->SetSavedPoint(2067,0.04771219);
   f_1000->SetSavedPoint(2068,0.04763059);
   f_1000->SetSavedPoint(2069,0.04754898);
   f_1000->SetSavedPoint(2070,0.04746738);
   f_1000->SetSavedPoint(2071,0.04738577);
   f_1000->SetSavedPoint(2072,0.04730417);
   f_1000->SetSavedPoint(2073,0.04722256);
   f_1000->SetSavedPoint(2074,0.04714096);
   f_1000->SetSavedPoint(2075,0.04705935);
   f_1000->SetSavedPoint(2076,0.04699137);
   f_1000->SetSavedPoint(2077,0.0469234);
   f_1000->SetSavedPoint(2078,0.04685542);
   f_1000->SetSavedPoint(2079,0.04678744);
   f_1000->SetSavedPoint(2080,0.04671946);
   f_1000->SetSavedPoint(2081,0.04665148);
   f_1000->SetSavedPoint(2082,0.0465835);
   f_1000->SetSavedPoint(2083,0.04651552);
   f_1000->SetSavedPoint(2084,0.04644755);
   f_1000->SetSavedPoint(2085,0.04637957);
   f_1000->SetSavedPoint(2086,0.04631891);
   f_1000->SetSavedPoint(2087,0.04625825);
   f_1000->SetSavedPoint(2088,0.04619759);
   f_1000->SetSavedPoint(2089,0.04613693);
   f_1000->SetSavedPoint(2090,0.04607627);
   f_1000->SetSavedPoint(2091,0.04601561);
   f_1000->SetSavedPoint(2092,0.04595495);
   f_1000->SetSavedPoint(2093,0.04589429);
   f_1000->SetSavedPoint(2094,0.04583362);
   f_1000->SetSavedPoint(2095,0.04577296);
   f_1000->SetSavedPoint(2096,0.04570778);
   f_1000->SetSavedPoint(2097,0.0456426);
   f_1000->SetSavedPoint(2098,0.04557741);
   f_1000->SetSavedPoint(2099,0.04551223);
   f_1000->SetSavedPoint(2100,0.04544704);
   f_1000->SetSavedPoint(2101,0.04538186);
   f_1000->SetSavedPoint(2102,0.04531668);
   f_1000->SetSavedPoint(2103,0.04525149);
   f_1000->SetSavedPoint(2104,0.04518631);
   f_1000->SetSavedPoint(2105,0.04512112);
   f_1000->SetSavedPoint(2106,0.04505116);
   f_1000->SetSavedPoint(2107,0.04498119);
   f_1000->SetSavedPoint(2108,0.04491122);
   f_1000->SetSavedPoint(2109,0.04484125);
   f_1000->SetSavedPoint(2110,0.04477128);
   f_1000->SetSavedPoint(2111,0.04470132);
   f_1000->SetSavedPoint(2112,0.04463135);
   f_1000->SetSavedPoint(2113,0.04456138);
   f_1000->SetSavedPoint(2114,0.04449141);
   f_1000->SetSavedPoint(2115,0.04442144);
   f_1000->SetSavedPoint(2116,0.04435194);
   f_1000->SetSavedPoint(2117,0.04428244);
   f_1000->SetSavedPoint(2118,0.04421294);
   f_1000->SetSavedPoint(2119,0.04414343);
   f_1000->SetSavedPoint(2120,0.04407393);
   f_1000->SetSavedPoint(2121,0.04400443);
   f_1000->SetSavedPoint(2122,0.04393493);
   f_1000->SetSavedPoint(2123,0.04386543);
   f_1000->SetSavedPoint(2124,0.04379592);
   f_1000->SetSavedPoint(2125,0.04372642);
   f_1000->SetSavedPoint(2126,0.04365696);
   f_1000->SetSavedPoint(2127,0.04358749);
   f_1000->SetSavedPoint(2128,0.04351803);
   f_1000->SetSavedPoint(2129,0.04344856);
   f_1000->SetSavedPoint(2130,0.0433791);
   f_1000->SetSavedPoint(2131,0.04330964);
   f_1000->SetSavedPoint(2132,0.04324017);
   f_1000->SetSavedPoint(2133,0.04317071);
   f_1000->SetSavedPoint(2134,0.04310124);
   f_1000->SetSavedPoint(2135,0.04303178);
   f_1000->SetSavedPoint(2136,0.04296196);
   f_1000->SetSavedPoint(2137,0.04289213);
   f_1000->SetSavedPoint(2138,0.04282231);
   f_1000->SetSavedPoint(2139,0.04275249);
   f_1000->SetSavedPoint(2140,0.04268266);
   f_1000->SetSavedPoint(2141,0.04261284);
   f_1000->SetSavedPoint(2142,0.04254301);
   f_1000->SetSavedPoint(2143,0.04247319);
   f_1000->SetSavedPoint(2144,0.04240337);
   f_1000->SetSavedPoint(2145,0.04233354);
   f_1000->SetSavedPoint(2146,0.04226735);
   f_1000->SetSavedPoint(2147,0.04220116);
   f_1000->SetSavedPoint(2148,0.04213496);
   f_1000->SetSavedPoint(2149,0.04206877);
   f_1000->SetSavedPoint(2150,0.04200258);
   f_1000->SetSavedPoint(2151,0.04193639);
   f_1000->SetSavedPoint(2152,0.0418702);
   f_1000->SetSavedPoint(2153,0.041804);
   f_1000->SetSavedPoint(2154,0.04173781);
   f_1000->SetSavedPoint(2155,0.04167162);
   f_1000->SetSavedPoint(2156,0.04160576);
   f_1000->SetSavedPoint(2157,0.04153989);
   f_1000->SetSavedPoint(2158,0.04147403);
   f_1000->SetSavedPoint(2159,0.04140817);
   f_1000->SetSavedPoint(2160,0.04134231);
   f_1000->SetSavedPoint(2161,0.04127644);
   f_1000->SetSavedPoint(2162,0.04121058);
   f_1000->SetSavedPoint(2163,0.04114472);
   f_1000->SetSavedPoint(2164,0.04107886);
   f_1000->SetSavedPoint(2165,0.04101299);
   f_1000->SetSavedPoint(2166,0.04093641);
   f_1000->SetSavedPoint(2167,0.04085983);
   f_1000->SetSavedPoint(2168,0.04078325);
   f_1000->SetSavedPoint(2169,0.04070667);
   f_1000->SetSavedPoint(2170,0.04063008);
   f_1000->SetSavedPoint(2171,0.0405535);
   f_1000->SetSavedPoint(2172,0.04047692);
   f_1000->SetSavedPoint(2173,0.04040034);
   f_1000->SetSavedPoint(2174,0.04032376);
   f_1000->SetSavedPoint(2175,0.04024717);
   f_1000->SetSavedPoint(2176,0.04016884);
   f_1000->SetSavedPoint(2177,0.04009051);
   f_1000->SetSavedPoint(2178,0.04001218);
   f_1000->SetSavedPoint(2179,0.03993385);
   f_1000->SetSavedPoint(2180,0.03985552);
   f_1000->SetSavedPoint(2181,0.03977718);
   f_1000->SetSavedPoint(2182,0.03969885);
   f_1000->SetSavedPoint(2183,0.03962052);
   f_1000->SetSavedPoint(2184,0.03954219);
   f_1000->SetSavedPoint(2185,0.03946386);
   f_1000->SetSavedPoint(2186,0.03940231);
   f_1000->SetSavedPoint(2187,0.03934076);
   f_1000->SetSavedPoint(2188,0.03927922);
   f_1000->SetSavedPoint(2189,0.03921767);
   f_1000->SetSavedPoint(2190,0.03915613);
   f_1000->SetSavedPoint(2191,0.03909458);
   f_1000->SetSavedPoint(2192,0.03903303);
   f_1000->SetSavedPoint(2193,0.03897149);
   f_1000->SetSavedPoint(2194,0.03890994);
   f_1000->SetSavedPoint(2195,0.0388484);
   f_1000->SetSavedPoint(2196,0.03879787);
   f_1000->SetSavedPoint(2197,0.03874735);
   f_1000->SetSavedPoint(2198,0.03869683);
   f_1000->SetSavedPoint(2199,0.0386463);
   f_1000->SetSavedPoint(2200,0.03859578);
   f_1000->SetSavedPoint(2201,0.03854525);
   f_1000->SetSavedPoint(2202,0.03849473);
   f_1000->SetSavedPoint(2203,0.03844421);
   f_1000->SetSavedPoint(2204,0.03839368);
   f_1000->SetSavedPoint(2205,0.03834316);
   f_1000->SetSavedPoint(2206,0.0383003);
   f_1000->SetSavedPoint(2207,0.03825745);
   f_1000->SetSavedPoint(2208,0.03821459);
   f_1000->SetSavedPoint(2209,0.03817174);
   f_1000->SetSavedPoint(2210,0.03812888);
   f_1000->SetSavedPoint(2211,0.03808603);
   f_1000->SetSavedPoint(2212,0.03804317);
   f_1000->SetSavedPoint(2213,0.03800032);
   f_1000->SetSavedPoint(2214,0.03795746);
   f_1000->SetSavedPoint(2215,0.03791461);
   f_1000->SetSavedPoint(2216,0.03788104);
   f_1000->SetSavedPoint(2217,0.03784748);
   f_1000->SetSavedPoint(2218,0.03781391);
   f_1000->SetSavedPoint(2219,0.03778035);
   f_1000->SetSavedPoint(2220,0.03774678);
   f_1000->SetSavedPoint(2221,0.03771321);
   f_1000->SetSavedPoint(2222,0.03767965);
   f_1000->SetSavedPoint(2223,0.03764608);
   f_1000->SetSavedPoint(2224,0.03761252);
   f_1000->SetSavedPoint(2225,0.03757895);
   f_1000->SetSavedPoint(2226,0.03754156);
   f_1000->SetSavedPoint(2227,0.03750418);
   f_1000->SetSavedPoint(2228,0.03746679);
   f_1000->SetSavedPoint(2229,0.0374294);
   f_1000->SetSavedPoint(2230,0.03739201);
   f_1000->SetSavedPoint(2231,0.03735462);
   f_1000->SetSavedPoint(2232,0.03731724);
   f_1000->SetSavedPoint(2233,0.03727985);
   f_1000->SetSavedPoint(2234,0.03724246);
   f_1000->SetSavedPoint(2235,0.03720507);
   f_1000->SetSavedPoint(2236,0.03715564);
   f_1000->SetSavedPoint(2237,0.0371062);
   f_1000->SetSavedPoint(2238,0.03705676);
   f_1000->SetSavedPoint(2239,0.03700733);
   f_1000->SetSavedPoint(2240,0.03695789);
   f_1000->SetSavedPoint(2241,0.03690845);
   f_1000->SetSavedPoint(2242,0.03685901);
   f_1000->SetSavedPoint(2243,0.03680958);
   f_1000->SetSavedPoint(2244,0.03676014);
   f_1000->SetSavedPoint(2245,0.0367107);
   f_1000->SetSavedPoint(2246,0.03665122);
   f_1000->SetSavedPoint(2247,0.03659174);
   f_1000->SetSavedPoint(2248,0.03653226);
   f_1000->SetSavedPoint(2249,0.03647278);
   f_1000->SetSavedPoint(2250,0.0364133);
   f_1000->SetSavedPoint(2251,0.03635382);
   f_1000->SetSavedPoint(2252,0.03629434);
   f_1000->SetSavedPoint(2253,0.03623486);
   f_1000->SetSavedPoint(2254,0.03617538);
   f_1000->SetSavedPoint(2255,0.0361159);
   f_1000->SetSavedPoint(2256,0.03604839);
   f_1000->SetSavedPoint(2257,0.03598087);
   f_1000->SetSavedPoint(2258,0.03591336);
   f_1000->SetSavedPoint(2259,0.03584585);
   f_1000->SetSavedPoint(2260,0.03577833);
   f_1000->SetSavedPoint(2261,0.03571082);
   f_1000->SetSavedPoint(2262,0.03564331);
   f_1000->SetSavedPoint(2263,0.03557579);
   f_1000->SetSavedPoint(2264,0.03550828);
   f_1000->SetSavedPoint(2265,0.03544076);
   f_1000->SetSavedPoint(2266,0.03537377);
   f_1000->SetSavedPoint(2267,0.03530677);
   f_1000->SetSavedPoint(2268,0.03523978);
   f_1000->SetSavedPoint(2269,0.03517278);
   f_1000->SetSavedPoint(2270,0.03510579);
   f_1000->SetSavedPoint(2271,0.03503879);
   f_1000->SetSavedPoint(2272,0.0349718);
   f_1000->SetSavedPoint(2273,0.0349048);
   f_1000->SetSavedPoint(2274,0.03483781);
   f_1000->SetSavedPoint(2275,0.03477082);
   f_1000->SetSavedPoint(2276,0.03471064);
   f_1000->SetSavedPoint(2277,0.03465047);
   f_1000->SetSavedPoint(2278,0.0345903);
   f_1000->SetSavedPoint(2279,0.03453013);
   f_1000->SetSavedPoint(2280,0.03446996);
   f_1000->SetSavedPoint(2281,0.03440979);
   f_1000->SetSavedPoint(2282,0.03434962);
   f_1000->SetSavedPoint(2283,0.03428945);
   f_1000->SetSavedPoint(2284,0.03422928);
   f_1000->SetSavedPoint(2285,0.03416911);
   f_1000->SetSavedPoint(2286,0.03411067);
   f_1000->SetSavedPoint(2287,0.03405223);
   f_1000->SetSavedPoint(2288,0.03399379);
   f_1000->SetSavedPoint(2289,0.03393535);
   f_1000->SetSavedPoint(2290,0.03387691);
   f_1000->SetSavedPoint(2291,0.03381846);
   f_1000->SetSavedPoint(2292,0.03376002);
   f_1000->SetSavedPoint(2293,0.03370158);
   f_1000->SetSavedPoint(2294,0.03364314);
   f_1000->SetSavedPoint(2295,0.0335847);
   f_1000->SetSavedPoint(2296,0.03353591);
   f_1000->SetSavedPoint(2297,0.03348712);
   f_1000->SetSavedPoint(2298,0.03343833);
   f_1000->SetSavedPoint(2299,0.03338954);
   f_1000->SetSavedPoint(2300,0.03334075);
   f_1000->SetSavedPoint(2301,0.03329196);
   f_1000->SetSavedPoint(2302,0.03324317);
   f_1000->SetSavedPoint(2303,0.03319438);
   f_1000->SetSavedPoint(2304,0.03314559);
   f_1000->SetSavedPoint(2305,0.0330968);
   f_1000->SetSavedPoint(2306,0.03306708);
   f_1000->SetSavedPoint(2307,0.03303736);
   f_1000->SetSavedPoint(2308,0.03300764);
   f_1000->SetSavedPoint(2309,0.03297793);
   f_1000->SetSavedPoint(2310,0.03294821);
   f_1000->SetSavedPoint(2311,0.03291849);
   f_1000->SetSavedPoint(2312,0.03288877);
   f_1000->SetSavedPoint(2313,0.03285905);
   f_1000->SetSavedPoint(2314,0.03282934);
   f_1000->SetSavedPoint(2315,0.03279962);
   f_1000->SetSavedPoint(2316,0.03276728);
   f_1000->SetSavedPoint(2317,0.03273495);
   f_1000->SetSavedPoint(2318,0.03270261);
   f_1000->SetSavedPoint(2319,0.03267027);
   f_1000->SetSavedPoint(2320,0.03263794);
   f_1000->SetSavedPoint(2321,0.0326056);
   f_1000->SetSavedPoint(2322,0.03257326);
   f_1000->SetSavedPoint(2323,0.03254093);
   f_1000->SetSavedPoint(2324,0.03250859);
   f_1000->SetSavedPoint(2325,0.03247625);
   f_1000->SetSavedPoint(2326,0.03242202);
   f_1000->SetSavedPoint(2327,0.03236778);
   f_1000->SetSavedPoint(2328,0.03231354);
   f_1000->SetSavedPoint(2329,0.03225931);
   f_1000->SetSavedPoint(2330,0.03220507);
   f_1000->SetSavedPoint(2331,0.03215083);
   f_1000->SetSavedPoint(2332,0.03209659);
   f_1000->SetSavedPoint(2333,0.03204236);
   f_1000->SetSavedPoint(2334,0.03198812);
   f_1000->SetSavedPoint(2335,0.03193388);
   f_1000->SetSavedPoint(2336,0.03186933);
   f_1000->SetSavedPoint(2337,0.03180478);
   f_1000->SetSavedPoint(2338,0.03174024);
   f_1000->SetSavedPoint(2339,0.03167569);
   f_1000->SetSavedPoint(2340,0.03161114);
   f_1000->SetSavedPoint(2341,0.03154659);
   f_1000->SetSavedPoint(2342,0.03148204);
   f_1000->SetSavedPoint(2343,0.03141749);
   f_1000->SetSavedPoint(2344,0.03135294);
   f_1000->SetSavedPoint(2345,0.03128839);
   f_1000->SetSavedPoint(2346,0.03123206);
   f_1000->SetSavedPoint(2347,0.03117573);
   f_1000->SetSavedPoint(2348,0.03111939);
   f_1000->SetSavedPoint(2349,0.03106306);
   f_1000->SetSavedPoint(2350,0.03100673);
   f_1000->SetSavedPoint(2351,0.03095039);
   f_1000->SetSavedPoint(2352,0.03089406);
   f_1000->SetSavedPoint(2353,0.03083773);
   f_1000->SetSavedPoint(2354,0.03078139);
   f_1000->SetSavedPoint(2355,0.03072506);
   f_1000->SetSavedPoint(2356,0.0306838);
   f_1000->SetSavedPoint(2357,0.03064254);
   f_1000->SetSavedPoint(2358,0.03060128);
   f_1000->SetSavedPoint(2359,0.03056002);
   f_1000->SetSavedPoint(2360,0.03051876);
   f_1000->SetSavedPoint(2361,0.0304775);
   f_1000->SetSavedPoint(2362,0.03043624);
   f_1000->SetSavedPoint(2363,0.03039498);
   f_1000->SetSavedPoint(2364,0.03035372);
   f_1000->SetSavedPoint(2365,0.03031246);
   f_1000->SetSavedPoint(2366,0.03027926);
   f_1000->SetSavedPoint(2367,0.03024606);
   f_1000->SetSavedPoint(2368,0.03021286);
   f_1000->SetSavedPoint(2369,0.03017966);
   f_1000->SetSavedPoint(2370,0.03014646);
   f_1000->SetSavedPoint(2371,0.03011326);
   f_1000->SetSavedPoint(2372,0.03008005);
   f_1000->SetSavedPoint(2373,0.03004685);
   f_1000->SetSavedPoint(2374,0.03001365);
   f_1000->SetSavedPoint(2375,0.02998045);
   f_1000->SetSavedPoint(2376,0.02994175);
   f_1000->SetSavedPoint(2377,0.02990305);
   f_1000->SetSavedPoint(2378,0.02986434);
   f_1000->SetSavedPoint(2379,0.02982564);
   f_1000->SetSavedPoint(2380,0.02978693);
   f_1000->SetSavedPoint(2381,0.02974823);
   f_1000->SetSavedPoint(2382,0.02970953);
   f_1000->SetSavedPoint(2383,0.02967082);
   f_1000->SetSavedPoint(2384,0.02963212);
   f_1000->SetSavedPoint(2385,0.02959342);
   f_1000->SetSavedPoint(2386,0.02954793);
   f_1000->SetSavedPoint(2387,0.02950244);
   f_1000->SetSavedPoint(2388,0.02945695);
   f_1000->SetSavedPoint(2389,0.02941146);
   f_1000->SetSavedPoint(2390,0.02936596);
   f_1000->SetSavedPoint(2391,0.02932047);
   f_1000->SetSavedPoint(2392,0.02927498);
   f_1000->SetSavedPoint(2393,0.02922949);
   f_1000->SetSavedPoint(2394,0.029184);
   f_1000->SetSavedPoint(2395,0.02913851);
   f_1000->SetSavedPoint(2396,0.02909727);
   f_1000->SetSavedPoint(2397,0.02905604);
   f_1000->SetSavedPoint(2398,0.0290148);
   f_1000->SetSavedPoint(2399,0.02897356);
   f_1000->SetSavedPoint(2400,0.02893232);
   f_1000->SetSavedPoint(2401,0.02889108);
   f_1000->SetSavedPoint(2402,0.02884985);
   f_1000->SetSavedPoint(2403,0.02880861);
   f_1000->SetSavedPoint(2404,0.02876737);
   f_1000->SetSavedPoint(2405,0.02872613);
   f_1000->SetSavedPoint(2406,0.02868765);
   f_1000->SetSavedPoint(2407,0.02864918);
   f_1000->SetSavedPoint(2408,0.0286107);
   f_1000->SetSavedPoint(2409,0.02857222);
   f_1000->SetSavedPoint(2410,0.02853375);
   f_1000->SetSavedPoint(2411,0.02849527);
   f_1000->SetSavedPoint(2412,0.02845679);
   f_1000->SetSavedPoint(2413,0.02841831);
   f_1000->SetSavedPoint(2414,0.02837984);
   f_1000->SetSavedPoint(2415,0.02834136);
   f_1000->SetSavedPoint(2416,0.0282983);
   f_1000->SetSavedPoint(2417,0.02825524);
   f_1000->SetSavedPoint(2418,0.02821218);
   f_1000->SetSavedPoint(2419,0.02816912);
   f_1000->SetSavedPoint(2420,0.02812606);
   f_1000->SetSavedPoint(2421,0.028083);
   f_1000->SetSavedPoint(2422,0.02803995);
   f_1000->SetSavedPoint(2423,0.02799689);
   f_1000->SetSavedPoint(2424,0.02795383);
   f_1000->SetSavedPoint(2425,0.02791077);
   f_1000->SetSavedPoint(2426,0.02786308);
   f_1000->SetSavedPoint(2427,0.02781539);
   f_1000->SetSavedPoint(2428,0.0277677);
   f_1000->SetSavedPoint(2429,0.02772001);
   f_1000->SetSavedPoint(2430,0.02767233);
   f_1000->SetSavedPoint(2431,0.02762464);
   f_1000->SetSavedPoint(2432,0.02757695);
   f_1000->SetSavedPoint(2433,0.02752926);
   f_1000->SetSavedPoint(2434,0.02748157);
   f_1000->SetSavedPoint(2435,0.02743388);
   f_1000->SetSavedPoint(2436,0.02738435);
   f_1000->SetSavedPoint(2437,0.02733482);
   f_1000->SetSavedPoint(2438,0.02728529);
   f_1000->SetSavedPoint(2439,0.02723576);
   f_1000->SetSavedPoint(2440,0.02718623);
   f_1000->SetSavedPoint(2441,0.0271367);
   f_1000->SetSavedPoint(2442,0.02708717);
   f_1000->SetSavedPoint(2443,0.02703764);
   f_1000->SetSavedPoint(2444,0.02698811);
   f_1000->SetSavedPoint(2445,0.02693858);
   f_1000->SetSavedPoint(2446,0.02689075);
   f_1000->SetSavedPoint(2447,0.02684292);
   f_1000->SetSavedPoint(2448,0.02679509);
   f_1000->SetSavedPoint(2449,0.02674726);
   f_1000->SetSavedPoint(2450,0.02669942);
   f_1000->SetSavedPoint(2451,0.02665159);
   f_1000->SetSavedPoint(2452,0.02660376);
   f_1000->SetSavedPoint(2453,0.02655593);
   f_1000->SetSavedPoint(2454,0.0265081);
   f_1000->SetSavedPoint(2455,0.02646027);
   f_1000->SetSavedPoint(2456,0.02641407);
   f_1000->SetSavedPoint(2457,0.02636787);
   f_1000->SetSavedPoint(2458,0.02632167);
   f_1000->SetSavedPoint(2459,0.02627547);
   f_1000->SetSavedPoint(2460,0.02622927);
   f_1000->SetSavedPoint(2461,0.02618307);
   f_1000->SetSavedPoint(2462,0.02613687);
   f_1000->SetSavedPoint(2463,0.02609067);
   f_1000->SetSavedPoint(2464,0.02604447);
   f_1000->SetSavedPoint(2465,0.02599827);
   f_1000->SetSavedPoint(2466,0.02595255);
   f_1000->SetSavedPoint(2467,0.02590684);
   f_1000->SetSavedPoint(2468,0.02586113);
   f_1000->SetSavedPoint(2469,0.02581541);
   f_1000->SetSavedPoint(2470,0.0257697);
   f_1000->SetSavedPoint(2471,0.02572399);
   f_1000->SetSavedPoint(2472,0.02567828);
   f_1000->SetSavedPoint(2473,0.02563256);
   f_1000->SetSavedPoint(2474,0.02558685);
   f_1000->SetSavedPoint(2475,0.02554114);
   f_1000->SetSavedPoint(2476,0.02549996);
   f_1000->SetSavedPoint(2477,0.02545878);
   f_1000->SetSavedPoint(2478,0.0254176);
   f_1000->SetSavedPoint(2479,0.02537642);
   f_1000->SetSavedPoint(2480,0.02533525);
   f_1000->SetSavedPoint(2481,0.02529407);
   f_1000->SetSavedPoint(2482,0.02525289);
   f_1000->SetSavedPoint(2483,0.02521171);
   f_1000->SetSavedPoint(2484,0.02517053);
   f_1000->SetSavedPoint(2485,0.02512935);
   f_1000->SetSavedPoint(2486,0.02509506);
   f_1000->SetSavedPoint(2487,0.02506076);
   f_1000->SetSavedPoint(2488,0.02502647);
   f_1000->SetSavedPoint(2489,0.02499217);
   f_1000->SetSavedPoint(2490,0.02495788);
   f_1000->SetSavedPoint(2491,0.02492358);
   f_1000->SetSavedPoint(2492,0.02488928);
   f_1000->SetSavedPoint(2493,0.02485499);
   f_1000->SetSavedPoint(2494,0.02482069);
   f_1000->SetSavedPoint(2495,0.0247864);
   f_1000->SetSavedPoint(2496,0.02475441);
   f_1000->SetSavedPoint(2497,0.02472243);
   f_1000->SetSavedPoint(2498,0.02469045);
   f_1000->SetSavedPoint(2499,0.02465847);
   f_1000->SetSavedPoint(2500,0.02462649);
   f_1000->SetSavedPoint(2501,0.02459451);
   f_1000->SetSavedPoint(2502,0.02456253);
   f_1000->SetSavedPoint(2503,0.02453054);
   f_1000->SetSavedPoint(2504,0.02449856);
   f_1000->SetSavedPoint(2505,0.02446658);
   f_1000->SetSavedPoint(2506,0.02443818);
   f_1000->SetSavedPoint(2507,0.02440977);
   f_1000->SetSavedPoint(2508,0.02438137);
   f_1000->SetSavedPoint(2509,0.02435297);
   f_1000->SetSavedPoint(2510,0.02432457);
   f_1000->SetSavedPoint(2511,0.02429616);
   f_1000->SetSavedPoint(2512,0.02426776);
   f_1000->SetSavedPoint(2513,0.02423936);
   f_1000->SetSavedPoint(2514,0.02421095);
   f_1000->SetSavedPoint(2515,0.02418255);
   f_1000->SetSavedPoint(2516,0.02415794);
   f_1000->SetSavedPoint(2517,0.02413333);
   f_1000->SetSavedPoint(2518,0.02410872);
   f_1000->SetSavedPoint(2519,0.02408411);
   f_1000->SetSavedPoint(2520,0.0240595);
   f_1000->SetSavedPoint(2521,0.02403489);
   f_1000->SetSavedPoint(2522,0.02401028);
   f_1000->SetSavedPoint(2523,0.02398567);
   f_1000->SetSavedPoint(2524,0.02396106);
   f_1000->SetSavedPoint(2525,0.02393645);
   f_1000->SetSavedPoint(2526,0.02390927);
   f_1000->SetSavedPoint(2527,0.02388208);
   f_1000->SetSavedPoint(2528,0.0238549);
   f_1000->SetSavedPoint(2529,0.02382771);
   f_1000->SetSavedPoint(2530,0.02380052);
   f_1000->SetSavedPoint(2531,0.02377334);
   f_1000->SetSavedPoint(2532,0.02374615);
   f_1000->SetSavedPoint(2533,0.02371897);
   f_1000->SetSavedPoint(2534,0.02369178);
   f_1000->SetSavedPoint(2535,0.02366459);
   f_1000->SetSavedPoint(2536,0.02363256);
   f_1000->SetSavedPoint(2537,0.02360053);
   f_1000->SetSavedPoint(2538,0.02356849);
   f_1000->SetSavedPoint(2539,0.02353646);
   f_1000->SetSavedPoint(2540,0.02350443);
   f_1000->SetSavedPoint(2541,0.02347239);
   f_1000->SetSavedPoint(2542,0.02344036);
   f_1000->SetSavedPoint(2543,0.02340833);
   f_1000->SetSavedPoint(2544,0.0233763);
   f_1000->SetSavedPoint(2545,0.02334426);
   f_1000->SetSavedPoint(2546,0.02330624);
   f_1000->SetSavedPoint(2547,0.02326821);
   f_1000->SetSavedPoint(2548,0.02323018);
   f_1000->SetSavedPoint(2549,0.02319215);
   f_1000->SetSavedPoint(2550,0.02315412);
   f_1000->SetSavedPoint(2551,0.0231161);
   f_1000->SetSavedPoint(2552,0.02307807);
   f_1000->SetSavedPoint(2553,0.02304004);
   f_1000->SetSavedPoint(2554,0.02300201);
   f_1000->SetSavedPoint(2555,0.02296398);
   f_1000->SetSavedPoint(2556,0.02291966);
   f_1000->SetSavedPoint(2557,0.02287533);
   f_1000->SetSavedPoint(2558,0.022831);
   f_1000->SetSavedPoint(2559,0.02278667);
   f_1000->SetSavedPoint(2560,0.02274235);
   f_1000->SetSavedPoint(2561,0.02269802);
   f_1000->SetSavedPoint(2562,0.02265369);
   f_1000->SetSavedPoint(2563,0.02260936);
   f_1000->SetSavedPoint(2564,0.02256504);
   f_1000->SetSavedPoint(2565,0.02252071);
   f_1000->SetSavedPoint(2566,0.02248293);
   f_1000->SetSavedPoint(2567,0.02244515);
   f_1000->SetSavedPoint(2568,0.02240736);
   f_1000->SetSavedPoint(2569,0.02236958);
   f_1000->SetSavedPoint(2570,0.0223318);
   f_1000->SetSavedPoint(2571,0.02229402);
   f_1000->SetSavedPoint(2572,0.02225624);
   f_1000->SetSavedPoint(2573,0.02221845);
   f_1000->SetSavedPoint(2574,0.02218067);
   f_1000->SetSavedPoint(2575,0.02214289);
   f_1000->SetSavedPoint(2576,0.02211954);
   f_1000->SetSavedPoint(2577,0.02209619);
   f_1000->SetSavedPoint(2578,0.02207284);
   f_1000->SetSavedPoint(2579,0.02204949);
   f_1000->SetSavedPoint(2580,0.02202614);
   f_1000->SetSavedPoint(2581,0.02200279);
   f_1000->SetSavedPoint(2582,0.02197944);
   f_1000->SetSavedPoint(2583,0.02195609);
   f_1000->SetSavedPoint(2584,0.02193274);
   f_1000->SetSavedPoint(2585,0.02190939);
   f_1000->SetSavedPoint(2586,0.0218843);
   f_1000->SetSavedPoint(2587,0.02185922);
   f_1000->SetSavedPoint(2588,0.02183414);
   f_1000->SetSavedPoint(2589,0.02180906);
   f_1000->SetSavedPoint(2590,0.02178397);
   f_1000->SetSavedPoint(2591,0.02175889);
   f_1000->SetSavedPoint(2592,0.02173381);
   f_1000->SetSavedPoint(2593,0.02170873);
   f_1000->SetSavedPoint(2594,0.02168364);
   f_1000->SetSavedPoint(2595,0.02165856);
   f_1000->SetSavedPoint(2596,0.02162617);
   f_1000->SetSavedPoint(2597,0.02159377);
   f_1000->SetSavedPoint(2598,0.02156138);
   f_1000->SetSavedPoint(2599,0.02152898);
   f_1000->SetSavedPoint(2600,0.02149658);
   f_1000->SetSavedPoint(2601,0.02146419);
   f_1000->SetSavedPoint(2602,0.02143179);
   f_1000->SetSavedPoint(2603,0.0213994);
   f_1000->SetSavedPoint(2604,0.021367);
   f_1000->SetSavedPoint(2605,0.02133461);
   f_1000->SetSavedPoint(2606,0.02130038);
   f_1000->SetSavedPoint(2607,0.02126615);
   f_1000->SetSavedPoint(2608,0.02123193);
   f_1000->SetSavedPoint(2609,0.0211977);
   f_1000->SetSavedPoint(2610,0.02116348);
   f_1000->SetSavedPoint(2611,0.02112925);
   f_1000->SetSavedPoint(2612,0.02109503);
   f_1000->SetSavedPoint(2613,0.0210608);
   f_1000->SetSavedPoint(2614,0.02102657);
   f_1000->SetSavedPoint(2615,0.02099235);
   f_1000->SetSavedPoint(2616,0.02095461);
   f_1000->SetSavedPoint(2617,0.02091687);
   f_1000->SetSavedPoint(2618,0.02087912);
   f_1000->SetSavedPoint(2619,0.02084138);
   f_1000->SetSavedPoint(2620,0.02080364);
   f_1000->SetSavedPoint(2621,0.0207659);
   f_1000->SetSavedPoint(2622,0.02072816);
   f_1000->SetSavedPoint(2623,0.02069042);
   f_1000->SetSavedPoint(2624,0.02065268);
   f_1000->SetSavedPoint(2625,0.02061494);
   f_1000->SetSavedPoint(2626,0.02057495);
   f_1000->SetSavedPoint(2627,0.02053496);
   f_1000->SetSavedPoint(2628,0.02049497);
   f_1000->SetSavedPoint(2629,0.02045498);
   f_1000->SetSavedPoint(2630,0.02041499);
   f_1000->SetSavedPoint(2631,0.02037501);
   f_1000->SetSavedPoint(2632,0.02033502);
   f_1000->SetSavedPoint(2633,0.02029503);
   f_1000->SetSavedPoint(2634,0.02025504);
   f_1000->SetSavedPoint(2635,0.02021505);
   f_1000->SetSavedPoint(2636,0.02017557);
   f_1000->SetSavedPoint(2637,0.0201361);
   f_1000->SetSavedPoint(2638,0.02009662);
   f_1000->SetSavedPoint(2639,0.02005714);
   f_1000->SetSavedPoint(2640,0.02001766);
   f_1000->SetSavedPoint(2641,0.01997819);
   f_1000->SetSavedPoint(2642,0.01993871);
   f_1000->SetSavedPoint(2643,0.01989923);
   f_1000->SetSavedPoint(2644,0.01985975);
   f_1000->SetSavedPoint(2645,0.01982028);
   f_1000->SetSavedPoint(2646,0.01978629);
   f_1000->SetSavedPoint(2647,0.01975231);
   f_1000->SetSavedPoint(2648,0.01971833);
   f_1000->SetSavedPoint(2649,0.01968434);
   f_1000->SetSavedPoint(2650,0.01965036);
   f_1000->SetSavedPoint(2651,0.01961638);
   f_1000->SetSavedPoint(2652,0.01958239);
   f_1000->SetSavedPoint(2653,0.01954841);
   f_1000->SetSavedPoint(2654,0.01951443);
   f_1000->SetSavedPoint(2655,0.01948044);
   f_1000->SetSavedPoint(2656,0.01945346);
   f_1000->SetSavedPoint(2657,0.01942648);
   f_1000->SetSavedPoint(2658,0.0193995);
   f_1000->SetSavedPoint(2659,0.01937252);
   f_1000->SetSavedPoint(2660,0.01934554);
   f_1000->SetSavedPoint(2661,0.01931856);
   f_1000->SetSavedPoint(2662,0.01929158);
   f_1000->SetSavedPoint(2663,0.01926459);
   f_1000->SetSavedPoint(2664,0.01923761);
   f_1000->SetSavedPoint(2665,0.01921063);
   f_1000->SetSavedPoint(2666,0.01917911);
   f_1000->SetSavedPoint(2667,0.01914759);
   f_1000->SetSavedPoint(2668,0.01911607);
   f_1000->SetSavedPoint(2669,0.01908455);
   f_1000->SetSavedPoint(2670,0.01905303);
   f_1000->SetSavedPoint(2671,0.01902151);
   f_1000->SetSavedPoint(2672,0.01898999);
   f_1000->SetSavedPoint(2673,0.01895847);
   f_1000->SetSavedPoint(2674,0.01892695);
   f_1000->SetSavedPoint(2675,0.01889543);
   f_1000->SetSavedPoint(2676,0.01885159);
   f_1000->SetSavedPoint(2677,0.01880776);
   f_1000->SetSavedPoint(2678,0.01876392);
   f_1000->SetSavedPoint(2679,0.01872009);
   f_1000->SetSavedPoint(2680,0.01867625);
   f_1000->SetSavedPoint(2681,0.01863242);
   f_1000->SetSavedPoint(2682,0.01858858);
   f_1000->SetSavedPoint(2683,0.01854475);
   f_1000->SetSavedPoint(2684,0.01850091);
   f_1000->SetSavedPoint(2685,0.01845708);
   f_1000->SetSavedPoint(2686,0.01841302);
   f_1000->SetSavedPoint(2687,0.01836896);
   f_1000->SetSavedPoint(2688,0.01832491);
   f_1000->SetSavedPoint(2689,0.01828085);
   f_1000->SetSavedPoint(2690,0.01823679);
   f_1000->SetSavedPoint(2691,0.01819274);
   f_1000->SetSavedPoint(2692,0.01814868);
   f_1000->SetSavedPoint(2693,0.01810462);
   f_1000->SetSavedPoint(2694,0.01806057);
   f_1000->SetSavedPoint(2695,0.01801651);
   f_1000->SetSavedPoint(2696,0.01798864);
   f_1000->SetSavedPoint(2697,0.01796078);
   f_1000->SetSavedPoint(2698,0.01793291);
   f_1000->SetSavedPoint(2699,0.01790504);
   f_1000->SetSavedPoint(2700,0.01787717);
   f_1000->SetSavedPoint(2701,0.0178493);
   f_1000->SetSavedPoint(2702,0.01782144);
   f_1000->SetSavedPoint(2703,0.01779357);
   f_1000->SetSavedPoint(2704,0.0177657);
   f_1000->SetSavedPoint(2705,0.01773783);
   f_1000->SetSavedPoint(2706,0.01772528);
   f_1000->SetSavedPoint(2707,0.01771272);
   f_1000->SetSavedPoint(2708,0.01770017);
   f_1000->SetSavedPoint(2709,0.01768761);
   f_1000->SetSavedPoint(2710,0.01767505);
   f_1000->SetSavedPoint(2711,0.0176625);
   f_1000->SetSavedPoint(2712,0.01764994);
   f_1000->SetSavedPoint(2713,0.01763739);
   f_1000->SetSavedPoint(2714,0.01762483);
   f_1000->SetSavedPoint(2715,0.01761227);
   f_1000->SetSavedPoint(2716,0.01760004);
   f_1000->SetSavedPoint(2717,0.0175878);
   f_1000->SetSavedPoint(2718,0.01757556);
   f_1000->SetSavedPoint(2719,0.01756332);
   f_1000->SetSavedPoint(2720,0.01755109);
   f_1000->SetSavedPoint(2721,0.01753885);
   f_1000->SetSavedPoint(2722,0.01752661);
   f_1000->SetSavedPoint(2723,0.01751437);
   f_1000->SetSavedPoint(2724,0.01750214);
   f_1000->SetSavedPoint(2725,0.0174899);
   f_1000->SetSavedPoint(2726,0.01746901);
   f_1000->SetSavedPoint(2727,0.01744813);
   f_1000->SetSavedPoint(2728,0.01742724);
   f_1000->SetSavedPoint(2729,0.01740636);
   f_1000->SetSavedPoint(2730,0.01738547);
   f_1000->SetSavedPoint(2731,0.01736459);
   f_1000->SetSavedPoint(2732,0.0173437);
   f_1000->SetSavedPoint(2733,0.01732281);
   f_1000->SetSavedPoint(2734,0.01730193);
   f_1000->SetSavedPoint(2735,0.01728104);
   f_1000->SetSavedPoint(2736,0.01725242);
   f_1000->SetSavedPoint(2737,0.0172238);
   f_1000->SetSavedPoint(2738,0.01719518);
   f_1000->SetSavedPoint(2739,0.01716656);
   f_1000->SetSavedPoint(2740,0.01713794);
   f_1000->SetSavedPoint(2741,0.01710932);
   f_1000->SetSavedPoint(2742,0.0170807);
   f_1000->SetSavedPoint(2743,0.01705208);
   f_1000->SetSavedPoint(2744,0.01702346);
   f_1000->SetSavedPoint(2745,0.01699484);
   f_1000->SetSavedPoint(2746,0.01696277);
   f_1000->SetSavedPoint(2747,0.01693071);
   f_1000->SetSavedPoint(2748,0.01689864);
   f_1000->SetSavedPoint(2749,0.01686658);
   f_1000->SetSavedPoint(2750,0.01683451);
   f_1000->SetSavedPoint(2751,0.01680244);
   f_1000->SetSavedPoint(2752,0.01677038);
   f_1000->SetSavedPoint(2753,0.01673831);
   f_1000->SetSavedPoint(2754,0.01670625);
   f_1000->SetSavedPoint(2755,0.01667418);
   f_1000->SetSavedPoint(2756,0.01664485);
   f_1000->SetSavedPoint(2757,0.01661553);
   f_1000->SetSavedPoint(2758,0.0165862);
   f_1000->SetSavedPoint(2759,0.01655688);
   f_1000->SetSavedPoint(2760,0.01652755);
   f_1000->SetSavedPoint(2761,0.01649822);
   f_1000->SetSavedPoint(2762,0.0164689);
   f_1000->SetSavedPoint(2763,0.01643957);
   f_1000->SetSavedPoint(2764,0.01641025);
   f_1000->SetSavedPoint(2765,0.01638092);
   f_1000->SetSavedPoint(2766,0.01635442);
   f_1000->SetSavedPoint(2767,0.01632793);
   f_1000->SetSavedPoint(2768,0.01630143);
   f_1000->SetSavedPoint(2769,0.01627493);
   f_1000->SetSavedPoint(2770,0.01624844);
   f_1000->SetSavedPoint(2771,0.01622194);
   f_1000->SetSavedPoint(2772,0.01619544);
   f_1000->SetSavedPoint(2773,0.01616895);
   f_1000->SetSavedPoint(2774,0.01614245);
   f_1000->SetSavedPoint(2775,0.01611596);
   f_1000->SetSavedPoint(2776,0.0160891);
   f_1000->SetSavedPoint(2777,0.01606224);
   f_1000->SetSavedPoint(2778,0.01603538);
   f_1000->SetSavedPoint(2779,0.01600853);
   f_1000->SetSavedPoint(2780,0.01598167);
   f_1000->SetSavedPoint(2781,0.01595481);
   f_1000->SetSavedPoint(2782,0.01592796);
   f_1000->SetSavedPoint(2783,0.0159011);
   f_1000->SetSavedPoint(2784,0.01587424);
   f_1000->SetSavedPoint(2785,0.01584739);
   f_1000->SetSavedPoint(2786,0.0158226);
   f_1000->SetSavedPoint(2787,0.01579782);
   f_1000->SetSavedPoint(2788,0.01577303);
   f_1000->SetSavedPoint(2789,0.01574825);
   f_1000->SetSavedPoint(2790,0.01572347);
   f_1000->SetSavedPoint(2791,0.01569868);
   f_1000->SetSavedPoint(2792,0.0156739);
   f_1000->SetSavedPoint(2793,0.01564911);
   f_1000->SetSavedPoint(2794,0.01562433);
   f_1000->SetSavedPoint(2795,0.01559954);
   f_1000->SetSavedPoint(2796,0.01557815);
   f_1000->SetSavedPoint(2797,0.01555675);
   f_1000->SetSavedPoint(2798,0.01553536);
   f_1000->SetSavedPoint(2799,0.01551396);
   f_1000->SetSavedPoint(2800,0.01549256);
   f_1000->SetSavedPoint(2801,0.01547117);
   f_1000->SetSavedPoint(2802,0.01544977);
   f_1000->SetSavedPoint(2803,0.01542837);
   f_1000->SetSavedPoint(2804,0.01540698);
   f_1000->SetSavedPoint(2805,0.01538558);
   f_1000->SetSavedPoint(2806,0.01536375);
   f_1000->SetSavedPoint(2807,0.01534192);
   f_1000->SetSavedPoint(2808,0.01532009);
   f_1000->SetSavedPoint(2809,0.01529826);
   f_1000->SetSavedPoint(2810,0.01527643);
   f_1000->SetSavedPoint(2811,0.0152546);
   f_1000->SetSavedPoint(2812,0.01523277);
   f_1000->SetSavedPoint(2813,0.01521094);
   f_1000->SetSavedPoint(2814,0.01518911);
   f_1000->SetSavedPoint(2815,0.01516728);
   f_1000->SetSavedPoint(2816,0.01514481);
   f_1000->SetSavedPoint(2817,0.01512235);
   f_1000->SetSavedPoint(2818,0.01509988);
   f_1000->SetSavedPoint(2819,0.01507742);
   f_1000->SetSavedPoint(2820,0.01505495);
   f_1000->SetSavedPoint(2821,0.01503249);
   f_1000->SetSavedPoint(2822,0.01501002);
   f_1000->SetSavedPoint(2823,0.01498756);
   f_1000->SetSavedPoint(2824,0.01496509);
   f_1000->SetSavedPoint(2825,0.01494263);
   f_1000->SetSavedPoint(2826,0.01492155);
   f_1000->SetSavedPoint(2827,0.01490046);
   f_1000->SetSavedPoint(2828,0.01487938);
   f_1000->SetSavedPoint(2829,0.0148583);
   f_1000->SetSavedPoint(2830,0.01483721);
   f_1000->SetSavedPoint(2831,0.01481613);
   f_1000->SetSavedPoint(2832,0.01479505);
   f_1000->SetSavedPoint(2833,0.01477397);
   f_1000->SetSavedPoint(2834,0.01475288);
   f_1000->SetSavedPoint(2835,0.0147318);
   f_1000->SetSavedPoint(2836,0.014712);
   f_1000->SetSavedPoint(2837,0.01469219);
   f_1000->SetSavedPoint(2838,0.01467239);
   f_1000->SetSavedPoint(2839,0.01465258);
   f_1000->SetSavedPoint(2840,0.01463278);
   f_1000->SetSavedPoint(2841,0.01461297);
   f_1000->SetSavedPoint(2842,0.01459317);
   f_1000->SetSavedPoint(2843,0.01457336);
   f_1000->SetSavedPoint(2844,0.01455356);
   f_1000->SetSavedPoint(2845,0.01453375);
   f_1000->SetSavedPoint(2846,0.01450828);
   f_1000->SetSavedPoint(2847,0.01448281);
   f_1000->SetSavedPoint(2848,0.01445734);
   f_1000->SetSavedPoint(2849,0.01443187);
   f_1000->SetSavedPoint(2850,0.0144064);
   f_1000->SetSavedPoint(2851,0.01438092);
   f_1000->SetSavedPoint(2852,0.01435545);
   f_1000->SetSavedPoint(2853,0.01432998);
   f_1000->SetSavedPoint(2854,0.01430451);
   f_1000->SetSavedPoint(2855,0.01427904);
   f_1000->SetSavedPoint(2856,0.01424654);
   f_1000->SetSavedPoint(2857,0.01421404);
   f_1000->SetSavedPoint(2858,0.01418154);
   f_1000->SetSavedPoint(2859,0.01414904);
   f_1000->SetSavedPoint(2860,0.01411654);
   f_1000->SetSavedPoint(2861,0.01408404);
   f_1000->SetSavedPoint(2862,0.01405154);
   f_1000->SetSavedPoint(2863,0.01401904);
   f_1000->SetSavedPoint(2864,0.01398654);
   f_1000->SetSavedPoint(2865,0.01395404);
   f_1000->SetSavedPoint(2866,0.01392568);
   f_1000->SetSavedPoint(2867,0.01389732);
   f_1000->SetSavedPoint(2868,0.01386897);
   f_1000->SetSavedPoint(2869,0.01384061);
   f_1000->SetSavedPoint(2870,0.01381225);
   f_1000->SetSavedPoint(2871,0.01378389);
   f_1000->SetSavedPoint(2872,0.01375553);
   f_1000->SetSavedPoint(2873,0.01372717);
   f_1000->SetSavedPoint(2874,0.01369881);
   f_1000->SetSavedPoint(2875,0.01367045);
   f_1000->SetSavedPoint(2876,0.01365097);
   f_1000->SetSavedPoint(2877,0.01363149);
   f_1000->SetSavedPoint(2878,0.01361201);
   f_1000->SetSavedPoint(2879,0.01359253);
   f_1000->SetSavedPoint(2880,0.01357305);
   f_1000->SetSavedPoint(2881,0.01355356);
   f_1000->SetSavedPoint(2882,0.01353408);
   f_1000->SetSavedPoint(2883,0.0135146);
   f_1000->SetSavedPoint(2884,0.01349512);
   f_1000->SetSavedPoint(2885,0.01347564);
   f_1000->SetSavedPoint(2886,0.01345732);
   f_1000->SetSavedPoint(2887,0.01343901);
   f_1000->SetSavedPoint(2888,0.01342069);
   f_1000->SetSavedPoint(2889,0.01340238);
   f_1000->SetSavedPoint(2890,0.01338406);
   f_1000->SetSavedPoint(2891,0.01336575);
   f_1000->SetSavedPoint(2892,0.01334744);
   f_1000->SetSavedPoint(2893,0.01332912);
   f_1000->SetSavedPoint(2894,0.01331081);
   f_1000->SetSavedPoint(2895,0.01329249);
   f_1000->SetSavedPoint(2896,0.01326967);
   f_1000->SetSavedPoint(2897,0.01324684);
   f_1000->SetSavedPoint(2898,0.01322402);
   f_1000->SetSavedPoint(2899,0.0132012);
   f_1000->SetSavedPoint(2900,0.01317838);
   f_1000->SetSavedPoint(2901,0.01315555);
   f_1000->SetSavedPoint(2902,0.01313273);
   f_1000->SetSavedPoint(2903,0.01310991);
   f_1000->SetSavedPoint(2904,0.01308708);
   f_1000->SetSavedPoint(2905,0.01306426);
   f_1000->SetSavedPoint(2906,0.01303834);
   f_1000->SetSavedPoint(2907,0.01301243);
   f_1000->SetSavedPoint(2908,0.01298651);
   f_1000->SetSavedPoint(2909,0.01296059);
   f_1000->SetSavedPoint(2910,0.01293467);
   f_1000->SetSavedPoint(2911,0.01290876);
   f_1000->SetSavedPoint(2912,0.01288284);
   f_1000->SetSavedPoint(2913,0.01285692);
   f_1000->SetSavedPoint(2914,0.01283101);
   f_1000->SetSavedPoint(2915,0.01280509);
   f_1000->SetSavedPoint(2916,0.01277948);
   f_1000->SetSavedPoint(2917,0.01275386);
   f_1000->SetSavedPoint(2918,0.01272825);
   f_1000->SetSavedPoint(2919,0.01270264);
   f_1000->SetSavedPoint(2920,0.01267703);
   f_1000->SetSavedPoint(2921,0.01265142);
   f_1000->SetSavedPoint(2922,0.0126258);
   f_1000->SetSavedPoint(2923,0.01260019);
   f_1000->SetSavedPoint(2924,0.01257458);
   f_1000->SetSavedPoint(2925,0.01254897);
   f_1000->SetSavedPoint(2926,0.01252596);
   f_1000->SetSavedPoint(2927,0.01250296);
   f_1000->SetSavedPoint(2928,0.01247995);
   f_1000->SetSavedPoint(2929,0.01245695);
   f_1000->SetSavedPoint(2930,0.01243394);
   f_1000->SetSavedPoint(2931,0.01241094);
   f_1000->SetSavedPoint(2932,0.01238793);
   f_1000->SetSavedPoint(2933,0.01236493);
   f_1000->SetSavedPoint(2934,0.01234192);
   f_1000->SetSavedPoint(2935,0.01231892);
   f_1000->SetSavedPoint(2936,0.01230134);
   f_1000->SetSavedPoint(2937,0.01228377);
   f_1000->SetSavedPoint(2938,0.0122662);
   f_1000->SetSavedPoint(2939,0.01224863);
   f_1000->SetSavedPoint(2940,0.01223105);
   f_1000->SetSavedPoint(2941,0.01221348);
   f_1000->SetSavedPoint(2942,0.01219591);
   f_1000->SetSavedPoint(2943,0.01217834);
   f_1000->SetSavedPoint(2944,0.01216077);
   f_1000->SetSavedPoint(2945,0.01214319);
   f_1000->SetSavedPoint(2946,0.01213279);
   f_1000->SetSavedPoint(2947,0.0121224);
   f_1000->SetSavedPoint(2948,0.012112);
   f_1000->SetSavedPoint(2949,0.0121016);
   f_1000->SetSavedPoint(2950,0.0120912);
   f_1000->SetSavedPoint(2951,0.0120808);
   f_1000->SetSavedPoint(2952,0.0120704);
   f_1000->SetSavedPoint(2953,0.01206001);
   f_1000->SetSavedPoint(2954,0.01204961);
   f_1000->SetSavedPoint(2955,0.01203921);
   f_1000->SetSavedPoint(2956,0.01203098);
   f_1000->SetSavedPoint(2957,0.01202274);
   f_1000->SetSavedPoint(2958,0.01201451);
   f_1000->SetSavedPoint(2959,0.01200628);
   f_1000->SetSavedPoint(2960,0.01199804);
   f_1000->SetSavedPoint(2961,0.01198981);
   f_1000->SetSavedPoint(2962,0.01198158);
   f_1000->SetSavedPoint(2963,0.01197334);
   f_1000->SetSavedPoint(2964,0.01196511);
   f_1000->SetSavedPoint(2965,0.01195688);
   f_1000->SetSavedPoint(2966,0.01194403);
   f_1000->SetSavedPoint(2967,0.01193119);
   f_1000->SetSavedPoint(2968,0.01191835);
   f_1000->SetSavedPoint(2969,0.0119055);
   f_1000->SetSavedPoint(2970,0.01189266);
   f_1000->SetSavedPoint(2971,0.01187982);
   f_1000->SetSavedPoint(2972,0.01186697);
   f_1000->SetSavedPoint(2973,0.01185413);
   f_1000->SetSavedPoint(2974,0.01184129);
   f_1000->SetSavedPoint(2975,0.01182844);
   f_1000->SetSavedPoint(2976,0.01181131);
   f_1000->SetSavedPoint(2977,0.01179418);
   f_1000->SetSavedPoint(2978,0.01177705);
   f_1000->SetSavedPoint(2979,0.01175992);
   f_1000->SetSavedPoint(2980,0.01174278);
   f_1000->SetSavedPoint(2981,0.01172565);
   f_1000->SetSavedPoint(2982,0.01170852);
   f_1000->SetSavedPoint(2983,0.01169139);
   f_1000->SetSavedPoint(2984,0.01167426);
   f_1000->SetSavedPoint(2985,0.01165713);
   f_1000->SetSavedPoint(2986,0.01163681);
   f_1000->SetSavedPoint(2987,0.01161649);
   f_1000->SetSavedPoint(2988,0.01159618);
   f_1000->SetSavedPoint(2989,0.01157586);
   f_1000->SetSavedPoint(2990,0.01155555);
   f_1000->SetSavedPoint(2991,0.01153523);
   f_1000->SetSavedPoint(2992,0.01151491);
   f_1000->SetSavedPoint(2993,0.0114946);
   f_1000->SetSavedPoint(2994,0.01147428);
   f_1000->SetSavedPoint(2995,0.01145397);
   f_1000->SetSavedPoint(2996,0.01143074);
   f_1000->SetSavedPoint(2997,0.01140752);
   f_1000->SetSavedPoint(2998,0.0113843);
   f_1000->SetSavedPoint(2999,0.01136108);
   f_1000->SetSavedPoint(3000,0.01133786);
   f_1000->SetSavedPoint(3001,0.01131463);
   f_1000->SetSavedPoint(3002,0.01129141);
   f_1000->SetSavedPoint(3003,0.01126819);
   f_1000->SetSavedPoint(3004,0.01124497);
   f_1000->SetSavedPoint(3005,0.01122175);
   f_1000->SetSavedPoint(3006,0.01120062);
   f_1000->SetSavedPoint(3007,0.01117949);
   f_1000->SetSavedPoint(3008,0.01115837);
   f_1000->SetSavedPoint(3009,0.01113724);
   f_1000->SetSavedPoint(3010,0.01111611);
   f_1000->SetSavedPoint(3011,0.01109498);
   f_1000->SetSavedPoint(3012,0.01107386);
   f_1000->SetSavedPoint(3013,0.01105273);
   f_1000->SetSavedPoint(3014,0.0110316);
   f_1000->SetSavedPoint(3015,0.01101048);
   f_1000->SetSavedPoint(3016,0.01099175);
   f_1000->SetSavedPoint(3017,0.01097302);
   f_1000->SetSavedPoint(3018,0.01095429);
   f_1000->SetSavedPoint(3019,0.01093556);
   f_1000->SetSavedPoint(3020,0.01091683);
   f_1000->SetSavedPoint(3021,0.0108981);
   f_1000->SetSavedPoint(3022,0.01087937);
   f_1000->SetSavedPoint(3023,0.01086064);
   f_1000->SetSavedPoint(3024,0.01084191);
   f_1000->SetSavedPoint(3025,0.01082318);
   f_1000->SetSavedPoint(3026,0.0108004);
   f_1000->SetSavedPoint(3027,0.01077763);
   f_1000->SetSavedPoint(3028,0.01075485);
   f_1000->SetSavedPoint(3029,0.01073208);
   f_1000->SetSavedPoint(3030,0.0107093);
   f_1000->SetSavedPoint(3031,0.01068652);
   f_1000->SetSavedPoint(3032,0.01066375);
   f_1000->SetSavedPoint(3033,0.01064097);
   f_1000->SetSavedPoint(3034,0.0106182);
   f_1000->SetSavedPoint(3035,0.01059542);
   f_1000->SetSavedPoint(3036,0.01057171);
   f_1000->SetSavedPoint(3037,0.010548);
   f_1000->SetSavedPoint(3038,0.01052429);
   f_1000->SetSavedPoint(3039,0.01050057);
   f_1000->SetSavedPoint(3040,0.01047686);
   f_1000->SetSavedPoint(3041,0.01045315);
   f_1000->SetSavedPoint(3042,0.01042944);
   f_1000->SetSavedPoint(3043,0.01040573);
   f_1000->SetSavedPoint(3044,0.01038201);
   f_1000->SetSavedPoint(3045,0.0103583);
   f_1000->SetSavedPoint(3046,0.01034129);
   f_1000->SetSavedPoint(3047,0.01032428);
   f_1000->SetSavedPoint(3048,0.01030728);
   f_1000->SetSavedPoint(3049,0.01029027);
   f_1000->SetSavedPoint(3050,0.01027326);
   f_1000->SetSavedPoint(3051,0.01025625);
   f_1000->SetSavedPoint(3052,0.01023924);
   f_1000->SetSavedPoint(3053,0.01022223);
   f_1000->SetSavedPoint(3054,0.01020522);
   f_1000->SetSavedPoint(3055,0.01018822);
   f_1000->SetSavedPoint(3056,0.0101744);
   f_1000->SetSavedPoint(3057,0.01016058);
   f_1000->SetSavedPoint(3058,0.01014676);
   f_1000->SetSavedPoint(3059,0.01013294);
   f_1000->SetSavedPoint(3060,0.01011912);
   f_1000->SetSavedPoint(3061,0.0101053);
   f_1000->SetSavedPoint(3062,0.01009148);
   f_1000->SetSavedPoint(3063,0.01007766);
   f_1000->SetSavedPoint(3064,0.01006384);
   f_1000->SetSavedPoint(3065,0.01005002);
   f_1000->SetSavedPoint(3066,0.01003398);
   f_1000->SetSavedPoint(3067,0.01001793);
   f_1000->SetSavedPoint(3068,0.01000189);
   f_1000->SetSavedPoint(3069,0.009985841);
   f_1000->SetSavedPoint(3070,0.009969795);
   f_1000->SetSavedPoint(3071,0.009953749);
   f_1000->SetSavedPoint(3072,0.009937703);
   f_1000->SetSavedPoint(3073,0.009921657);
   f_1000->SetSavedPoint(3074,0.009905611);
   f_1000->SetSavedPoint(3075,0.009889565);
   f_1000->SetSavedPoint(3076,0.009868957);
   f_1000->SetSavedPoint(3077,0.009848349);
   f_1000->SetSavedPoint(3078,0.009827741);
   f_1000->SetSavedPoint(3079,0.009807133);
   f_1000->SetSavedPoint(3080,0.009786525);
   f_1000->SetSavedPoint(3081,0.009765917);
   f_1000->SetSavedPoint(3082,0.009745309);
   f_1000->SetSavedPoint(3083,0.009724701);
   f_1000->SetSavedPoint(3084,0.009704093);
   f_1000->SetSavedPoint(3085,0.009683485);
   f_1000->SetSavedPoint(3086,0.00966098);
   f_1000->SetSavedPoint(3087,0.009638476);
   f_1000->SetSavedPoint(3088,0.009615971);
   f_1000->SetSavedPoint(3089,0.009593467);
   f_1000->SetSavedPoint(3090,0.009570962);
   f_1000->SetSavedPoint(3091,0.009548458);
   f_1000->SetSavedPoint(3092,0.009525953);
   f_1000->SetSavedPoint(3093,0.009503449);
   f_1000->SetSavedPoint(3094,0.009480944);
   f_1000->SetSavedPoint(3095,0.00945844);
   f_1000->SetSavedPoint(3096,0.009441538);
   f_1000->SetSavedPoint(3097,0.009424637);
   f_1000->SetSavedPoint(3098,0.009407735);
   f_1000->SetSavedPoint(3099,0.009390833);
   f_1000->SetSavedPoint(3100,0.009373931);
   f_1000->SetSavedPoint(3101,0.00935703);
   f_1000->SetSavedPoint(3102,0.009340128);
   f_1000->SetSavedPoint(3103,0.009323226);
   f_1000->SetSavedPoint(3104,0.009306325);
   f_1000->SetSavedPoint(3105,0.009289423);
   f_1000->SetSavedPoint(3106,0.009276844);
   f_1000->SetSavedPoint(3107,0.009264265);
   f_1000->SetSavedPoint(3108,0.009251686);
   f_1000->SetSavedPoint(3109,0.009239107);
   f_1000->SetSavedPoint(3110,0.009226528);
   f_1000->SetSavedPoint(3111,0.009213949);
   f_1000->SetSavedPoint(3112,0.00920137);
   f_1000->SetSavedPoint(3113,0.009188791);
   f_1000->SetSavedPoint(3114,0.009176212);
   f_1000->SetSavedPoint(3115,0.009163633);
   f_1000->SetSavedPoint(3116,0.009149888);
   f_1000->SetSavedPoint(3117,0.009136144);
   f_1000->SetSavedPoint(3118,0.0091224);
   f_1000->SetSavedPoint(3119,0.009108655);
   f_1000->SetSavedPoint(3120,0.009094911);
   f_1000->SetSavedPoint(3121,0.009081166);
   f_1000->SetSavedPoint(3122,0.009067422);
   f_1000->SetSavedPoint(3123,0.009053678);
   f_1000->SetSavedPoint(3124,0.009039933);
   f_1000->SetSavedPoint(3125,0.009026189);
   f_1000->SetSavedPoint(3126,0.009013527);
   f_1000->SetSavedPoint(3127,0.009000866);
   f_1000->SetSavedPoint(3128,0.008988205);
   f_1000->SetSavedPoint(3129,0.008975543);
   f_1000->SetSavedPoint(3130,0.008962882);
   f_1000->SetSavedPoint(3131,0.00895022);
   f_1000->SetSavedPoint(3132,0.008937559);
   f_1000->SetSavedPoint(3133,0.008924898);
   f_1000->SetSavedPoint(3134,0.008912236);
   f_1000->SetSavedPoint(3135,0.008899575);
   f_1000->SetSavedPoint(3136,0.008893031);
   f_1000->SetSavedPoint(3137,0.008886486);
   f_1000->SetSavedPoint(3138,0.008879942);
   f_1000->SetSavedPoint(3139,0.008873398);
   f_1000->SetSavedPoint(3140,0.008866854);
   f_1000->SetSavedPoint(3141,0.00886031);
   f_1000->SetSavedPoint(3142,0.008853765);
   f_1000->SetSavedPoint(3143,0.008847221);
   f_1000->SetSavedPoint(3144,0.008840677);
   f_1000->SetSavedPoint(3145,0.008834133);
   f_1000->SetSavedPoint(3146,0.008830712);
   f_1000->SetSavedPoint(3147,0.008827292);
   f_1000->SetSavedPoint(3148,0.008823872);
   f_1000->SetSavedPoint(3149,0.008820451);
   f_1000->SetSavedPoint(3150,0.008817031);
   f_1000->SetSavedPoint(3151,0.00881361);
   f_1000->SetSavedPoint(3152,0.00881019);
   f_1000->SetSavedPoint(3153,0.008806769);
   f_1000->SetSavedPoint(3154,0.008803349);
   f_1000->SetSavedPoint(3155,0.008799928);
   f_1000->SetSavedPoint(3156,0.008794008);
   f_1000->SetSavedPoint(3157,0.008788087);
   f_1000->SetSavedPoint(3158,0.008782167);
   f_1000->SetSavedPoint(3159,0.008776246);
   f_1000->SetSavedPoint(3160,0.008770325);
   f_1000->SetSavedPoint(3161,0.008764405);
   f_1000->SetSavedPoint(3162,0.008758484);
   f_1000->SetSavedPoint(3163,0.008752564);
   f_1000->SetSavedPoint(3164,0.008746643);
   f_1000->SetSavedPoint(3165,0.008740723);
   f_1000->SetSavedPoint(3166,0.008731707);
   f_1000->SetSavedPoint(3167,0.00872269);
   f_1000->SetSavedPoint(3168,0.008713674);
   f_1000->SetSavedPoint(3169,0.008704658);
   f_1000->SetSavedPoint(3170,0.008695642);
   f_1000->SetSavedPoint(3171,0.008686625);
   f_1000->SetSavedPoint(3172,0.008677609);
   f_1000->SetSavedPoint(3173,0.008668593);
   f_1000->SetSavedPoint(3174,0.008659577);
   f_1000->SetSavedPoint(3175,0.008650561);
   f_1000->SetSavedPoint(3176,0.008634841);
   f_1000->SetSavedPoint(3177,0.008619122);
   f_1000->SetSavedPoint(3178,0.008603402);
   f_1000->SetSavedPoint(3179,0.008587683);
   f_1000->SetSavedPoint(3180,0.008571963);
   f_1000->SetSavedPoint(3181,0.008556244);
   f_1000->SetSavedPoint(3182,0.008540524);
   f_1000->SetSavedPoint(3183,0.008524805);
   f_1000->SetSavedPoint(3184,0.008509085);
   f_1000->SetSavedPoint(3185,0.008493366);
   f_1000->SetSavedPoint(3186,0.008469644);
   f_1000->SetSavedPoint(3187,0.008445922);
   f_1000->SetSavedPoint(3188,0.008422201);
   f_1000->SetSavedPoint(3189,0.008398479);
   f_1000->SetSavedPoint(3190,0.008374758);
   f_1000->SetSavedPoint(3191,0.008351036);
   f_1000->SetSavedPoint(3192,0.008327314);
   f_1000->SetSavedPoint(3193,0.008303593);
   f_1000->SetSavedPoint(3194,0.008279871);
   f_1000->SetSavedPoint(3195,0.008256149);
   f_1000->SetSavedPoint(3196,0.008234102);
   f_1000->SetSavedPoint(3197,0.008212054);
   f_1000->SetSavedPoint(3198,0.008190006);
   f_1000->SetSavedPoint(3199,0.008167958);
   f_1000->SetSavedPoint(3200,0.00814591);
   f_1000->SetSavedPoint(3201,0.008123863);
   f_1000->SetSavedPoint(3202,0.008101815);
   f_1000->SetSavedPoint(3203,0.008079767);
   f_1000->SetSavedPoint(3204,0.008057719);
   f_1000->SetSavedPoint(3205,0.008035671);
   f_1000->SetSavedPoint(3206,0.008019521);
   f_1000->SetSavedPoint(3207,0.008003371);
   f_1000->SetSavedPoint(3208,0.007987221);
   f_1000->SetSavedPoint(3209,0.007971071);
   f_1000->SetSavedPoint(3210,0.007954921);
   f_1000->SetSavedPoint(3211,0.007938771);
   f_1000->SetSavedPoint(3212,0.007922621);
   f_1000->SetSavedPoint(3213,0.007906471);
   f_1000->SetSavedPoint(3214,0.007890321);
   f_1000->SetSavedPoint(3215,0.007874171);
   f_1000->SetSavedPoint(3216,0.007860508);
   f_1000->SetSavedPoint(3217,0.007846845);
   f_1000->SetSavedPoint(3218,0.007833182);
   f_1000->SetSavedPoint(3219,0.007819519);
   f_1000->SetSavedPoint(3220,0.007805856);
   f_1000->SetSavedPoint(3221,0.007792193);
   f_1000->SetSavedPoint(3222,0.007778529);
   f_1000->SetSavedPoint(3223,0.007764866);
   f_1000->SetSavedPoint(3224,0.007751203);
   f_1000->SetSavedPoint(3225,0.00773754);
   f_1000->SetSavedPoint(3226,0.007727052);
   f_1000->SetSavedPoint(3227,0.007716565);
   f_1000->SetSavedPoint(3228,0.007706077);
   f_1000->SetSavedPoint(3229,0.00769559);
   f_1000->SetSavedPoint(3230,0.007685102);
   f_1000->SetSavedPoint(3231,0.007674615);
   f_1000->SetSavedPoint(3232,0.007664127);
   f_1000->SetSavedPoint(3233,0.00765364);
   f_1000->SetSavedPoint(3234,0.007643152);
   f_1000->SetSavedPoint(3235,0.007632665);
   f_1000->SetSavedPoint(3236,0.007623589);
   f_1000->SetSavedPoint(3237,0.007614514);
   f_1000->SetSavedPoint(3238,0.007605439);
   f_1000->SetSavedPoint(3239,0.007596363);
   f_1000->SetSavedPoint(3240,0.007587288);
   f_1000->SetSavedPoint(3241,0.007578213);
   f_1000->SetSavedPoint(3242,0.007569137);
   f_1000->SetSavedPoint(3243,0.007560062);
   f_1000->SetSavedPoint(3244,0.007550986);
   f_1000->SetSavedPoint(3245,0.007541911);
   f_1000->SetSavedPoint(3246,0.007530672);
   f_1000->SetSavedPoint(3247,0.007519434);
   f_1000->SetSavedPoint(3248,0.007508195);
   f_1000->SetSavedPoint(3249,0.007496956);
   f_1000->SetSavedPoint(3250,0.007485718);
   f_1000->SetSavedPoint(3251,0.007474479);
   f_1000->SetSavedPoint(3252,0.00746324);
   f_1000->SetSavedPoint(3253,0.007452002);
   f_1000->SetSavedPoint(3254,0.007440763);
   f_1000->SetSavedPoint(3255,0.007429524);
   f_1000->SetSavedPoint(3256,0.007415405);
   f_1000->SetSavedPoint(3257,0.007401286);
   f_1000->SetSavedPoint(3258,0.007387167);
   f_1000->SetSavedPoint(3259,0.007373048);
   f_1000->SetSavedPoint(3260,0.007358929);
   f_1000->SetSavedPoint(3261,0.007344809);
   f_1000->SetSavedPoint(3262,0.00733069);
   f_1000->SetSavedPoint(3263,0.007316571);
   f_1000->SetSavedPoint(3264,0.007302452);
   f_1000->SetSavedPoint(3265,0.007288333);
   f_1000->SetSavedPoint(3266,0.00726998);
   f_1000->SetSavedPoint(3267,0.007251627);
   f_1000->SetSavedPoint(3268,0.007233275);
   f_1000->SetSavedPoint(3269,0.007214922);
   f_1000->SetSavedPoint(3270,0.00719657);
   f_1000->SetSavedPoint(3271,0.007178217);
   f_1000->SetSavedPoint(3272,0.007159864);
   f_1000->SetSavedPoint(3273,0.007141512);
   f_1000->SetSavedPoint(3274,0.007123159);
   f_1000->SetSavedPoint(3275,0.007104807);
   f_1000->SetSavedPoint(3276,0.007085584);
   f_1000->SetSavedPoint(3277,0.007066362);
   f_1000->SetSavedPoint(3278,0.007047139);
   f_1000->SetSavedPoint(3279,0.007027917);
   f_1000->SetSavedPoint(3280,0.007008694);
   f_1000->SetSavedPoint(3281,0.006989471);
   f_1000->SetSavedPoint(3282,0.006970249);
   f_1000->SetSavedPoint(3283,0.006951026);
   f_1000->SetSavedPoint(3284,0.006931804);
   f_1000->SetSavedPoint(3285,0.006912581);
   f_1000->SetSavedPoint(3286,0.006898671);
   f_1000->SetSavedPoint(3287,0.006884761);
   f_1000->SetSavedPoint(3288,0.00687085);
   f_1000->SetSavedPoint(3289,0.00685694);
   f_1000->SetSavedPoint(3290,0.00684303);
   f_1000->SetSavedPoint(3291,0.006829119);
   f_1000->SetSavedPoint(3292,0.006815209);
   f_1000->SetSavedPoint(3293,0.006801299);
   f_1000->SetSavedPoint(3294,0.006787388);
   f_1000->SetSavedPoint(3295,0.006773478);
   f_1000->SetSavedPoint(3296,0.006764366);
   f_1000->SetSavedPoint(3297,0.006755254);
   f_1000->SetSavedPoint(3298,0.006746142);
   f_1000->SetSavedPoint(3299,0.00673703);
   f_1000->SetSavedPoint(3300,0.006727918);
   f_1000->SetSavedPoint(3301,0.006718806);
   f_1000->SetSavedPoint(3302,0.006709694);
   f_1000->SetSavedPoint(3303,0.006700582);
   f_1000->SetSavedPoint(3304,0.00669147);
   f_1000->SetSavedPoint(3305,0.006682357);
   f_1000->SetSavedPoint(3306,0.006674425);
   f_1000->SetSavedPoint(3307,0.006666492);
   f_1000->SetSavedPoint(3308,0.006658559);
   f_1000->SetSavedPoint(3309,0.006650626);
   f_1000->SetSavedPoint(3310,0.006642693);
   f_1000->SetSavedPoint(3311,0.00663476);
   f_1000->SetSavedPoint(3312,0.006626827);
   f_1000->SetSavedPoint(3313,0.006618894);
   f_1000->SetSavedPoint(3314,0.006610962);
   f_1000->SetSavedPoint(3315,0.006603029);
   f_1000->SetSavedPoint(3316,0.006594662);
   f_1000->SetSavedPoint(3317,0.006586296);
   f_1000->SetSavedPoint(3318,0.00657793);
   f_1000->SetSavedPoint(3319,0.006569563);
   f_1000->SetSavedPoint(3320,0.006561197);
   f_1000->SetSavedPoint(3321,0.006552831);
   f_1000->SetSavedPoint(3322,0.006544464);
   f_1000->SetSavedPoint(3323,0.006536098);
   f_1000->SetSavedPoint(3324,0.006527732);
   f_1000->SetSavedPoint(3325,0.006519365);
   f_1000->SetSavedPoint(3326,0.006509282);
   f_1000->SetSavedPoint(3327,0.0064992);
   f_1000->SetSavedPoint(3328,0.006489117);
   f_1000->SetSavedPoint(3329,0.006479034);
   f_1000->SetSavedPoint(3330,0.006468951);
   f_1000->SetSavedPoint(3331,0.006458868);
   f_1000->SetSavedPoint(3332,0.006448785);
   f_1000->SetSavedPoint(3333,0.006438702);
   f_1000->SetSavedPoint(3334,0.006428619);
   f_1000->SetSavedPoint(3335,0.006418536);
   f_1000->SetSavedPoint(3336,0.006405636);
   f_1000->SetSavedPoint(3337,0.006392737);
   f_1000->SetSavedPoint(3338,0.006379837);
   f_1000->SetSavedPoint(3339,0.006366937);
   f_1000->SetSavedPoint(3340,0.006354037);
   f_1000->SetSavedPoint(3341,0.006341137);
   f_1000->SetSavedPoint(3342,0.006328238);
   f_1000->SetSavedPoint(3343,0.006315338);
   f_1000->SetSavedPoint(3344,0.006302438);
   f_1000->SetSavedPoint(3345,0.006289538);
   f_1000->SetSavedPoint(3346,0.006277611);
   f_1000->SetSavedPoint(3347,0.006265684);
   f_1000->SetSavedPoint(3348,0.006253757);
   f_1000->SetSavedPoint(3349,0.006241829);
   f_1000->SetSavedPoint(3350,0.006229902);
   f_1000->SetSavedPoint(3351,0.006217975);
   f_1000->SetSavedPoint(3352,0.006206048);
   f_1000->SetSavedPoint(3353,0.006194121);
   f_1000->SetSavedPoint(3354,0.006182193);
   f_1000->SetSavedPoint(3355,0.006170266);
   f_1000->SetSavedPoint(3356,0.006162223);
   f_1000->SetSavedPoint(3357,0.006154179);
   f_1000->SetSavedPoint(3358,0.006146136);
   f_1000->SetSavedPoint(3359,0.006138093);
   f_1000->SetSavedPoint(3360,0.006130049);
   f_1000->SetSavedPoint(3361,0.006122006);
   f_1000->SetSavedPoint(3362,0.006113962);
   f_1000->SetSavedPoint(3363,0.006105919);
   f_1000->SetSavedPoint(3364,0.006097876);
   f_1000->SetSavedPoint(3365,0.006089832);
   f_1000->SetSavedPoint(3366,0.006082469);
   f_1000->SetSavedPoint(3367,0.006075106);
   f_1000->SetSavedPoint(3368,0.006067743);
   f_1000->SetSavedPoint(3369,0.00606038);
   f_1000->SetSavedPoint(3370,0.006053017);
   f_1000->SetSavedPoint(3371,0.006045654);
   f_1000->SetSavedPoint(3372,0.006038291);
   f_1000->SetSavedPoint(3373,0.006030928);
   f_1000->SetSavedPoint(3374,0.006023565);
   f_1000->SetSavedPoint(3375,0.006016201);
   f_1000->SetSavedPoint(3376,0.006006827);
   f_1000->SetSavedPoint(3377,0.005997453);
   f_1000->SetSavedPoint(3378,0.005988079);
   f_1000->SetSavedPoint(3379,0.005978705);
   f_1000->SetSavedPoint(3380,0.005969331);
   f_1000->SetSavedPoint(3381,0.005959957);
   f_1000->SetSavedPoint(3382,0.005950583);
   f_1000->SetSavedPoint(3383,0.005941209);
   f_1000->SetSavedPoint(3384,0.005931835);
   f_1000->SetSavedPoint(3385,0.005922461);
   f_1000->SetSavedPoint(3386,0.0059121);
   f_1000->SetSavedPoint(3387,0.005901738);
   f_1000->SetSavedPoint(3388,0.005891377);
   f_1000->SetSavedPoint(3389,0.005881016);
   f_1000->SetSavedPoint(3390,0.005870655);
   f_1000->SetSavedPoint(3391,0.005860294);
   f_1000->SetSavedPoint(3392,0.005849933);
   f_1000->SetSavedPoint(3393,0.005839571);
   f_1000->SetSavedPoint(3394,0.00582921);
   f_1000->SetSavedPoint(3395,0.005818849);
   f_1000->SetSavedPoint(3396,0.005809549);
   f_1000->SetSavedPoint(3397,0.005800249);
   f_1000->SetSavedPoint(3398,0.005790949);
   f_1000->SetSavedPoint(3399,0.005781649);
   f_1000->SetSavedPoint(3400,0.00577235);
   f_1000->SetSavedPoint(3401,0.00576305);
   f_1000->SetSavedPoint(3402,0.00575375);
   f_1000->SetSavedPoint(3403,0.00574445);
   f_1000->SetSavedPoint(3404,0.00573515);
   f_1000->SetSavedPoint(3405,0.00572585);
   f_1000->SetSavedPoint(3406,0.005716311);
   f_1000->SetSavedPoint(3407,0.005706771);
   f_1000->SetSavedPoint(3408,0.005697232);
   f_1000->SetSavedPoint(3409,0.005687692);
   f_1000->SetSavedPoint(3410,0.005678153);
   f_1000->SetSavedPoint(3411,0.005668614);
   f_1000->SetSavedPoint(3412,0.005659074);
   f_1000->SetSavedPoint(3413,0.005649535);
   f_1000->SetSavedPoint(3414,0.005639995);
   f_1000->SetSavedPoint(3415,0.005630456);
   f_1000->SetSavedPoint(3416,0.005622727);
   f_1000->SetSavedPoint(3417,0.005614997);
   f_1000->SetSavedPoint(3418,0.005607268);
   f_1000->SetSavedPoint(3419,0.005599538);
   f_1000->SetSavedPoint(3420,0.005591809);
   f_1000->SetSavedPoint(3421,0.005584079);
   f_1000->SetSavedPoint(3422,0.00557635);
   f_1000->SetSavedPoint(3423,0.005568621);
   f_1000->SetSavedPoint(3424,0.005560891);
   f_1000->SetSavedPoint(3425,0.005553162);
   f_1000->SetSavedPoint(3426,0.005550682);
   f_1000->SetSavedPoint(3427,0.005548202);
   f_1000->SetSavedPoint(3428,0.005545722);
   f_1000->SetSavedPoint(3429,0.005543241);
   f_1000->SetSavedPoint(3430,0.005540761);
   f_1000->SetSavedPoint(3431,0.005538281);
   f_1000->SetSavedPoint(3432,0.005535801);
   f_1000->SetSavedPoint(3433,0.005533321);
   f_1000->SetSavedPoint(3434,0.005530841);
   f_1000->SetSavedPoint(3435,0.005528361);
   f_1000->SetSavedPoint(3436,0.005525555);
   f_1000->SetSavedPoint(3437,0.005522748);
   f_1000->SetSavedPoint(3438,0.005519942);
   f_1000->SetSavedPoint(3439,0.005517136);
   f_1000->SetSavedPoint(3440,0.00551433);
   f_1000->SetSavedPoint(3441,0.005511523);
   f_1000->SetSavedPoint(3442,0.005508717);
   f_1000->SetSavedPoint(3443,0.005505911);
   f_1000->SetSavedPoint(3444,0.005503105);
   f_1000->SetSavedPoint(3445,0.005500298);
   f_1000->SetSavedPoint(3446,0.005494048);
   f_1000->SetSavedPoint(3447,0.005487797);
   f_1000->SetSavedPoint(3448,0.005481547);
   f_1000->SetSavedPoint(3449,0.005475296);
   f_1000->SetSavedPoint(3450,0.005469046);
   f_1000->SetSavedPoint(3451,0.005462795);
   f_1000->SetSavedPoint(3452,0.005456545);
   f_1000->SetSavedPoint(3453,0.005450294);
   f_1000->SetSavedPoint(3454,0.005444044);
   f_1000->SetSavedPoint(3455,0.005437793);
   f_1000->SetSavedPoint(3456,0.005430087);
   f_1000->SetSavedPoint(3457,0.005422381);
   f_1000->SetSavedPoint(3458,0.005414675);
   f_1000->SetSavedPoint(3459,0.005406969);
   f_1000->SetSavedPoint(3460,0.005399263);
   f_1000->SetSavedPoint(3461,0.005391558);
   f_1000->SetSavedPoint(3462,0.005383852);
   f_1000->SetSavedPoint(3463,0.005376146);
   f_1000->SetSavedPoint(3464,0.00536844);
   f_1000->SetSavedPoint(3465,0.005360734);
   f_1000->SetSavedPoint(3466,0.005348241);
   f_1000->SetSavedPoint(3467,0.005335748);
   f_1000->SetSavedPoint(3468,0.005323255);
   f_1000->SetSavedPoint(3469,0.005310761);
   f_1000->SetSavedPoint(3470,0.005298268);
   f_1000->SetSavedPoint(3471,0.005285775);
   f_1000->SetSavedPoint(3472,0.005273282);
   f_1000->SetSavedPoint(3473,0.005260789);
   f_1000->SetSavedPoint(3474,0.005248296);
   f_1000->SetSavedPoint(3475,0.005235803);
   f_1000->SetSavedPoint(3476,0.005219197);
   f_1000->SetSavedPoint(3477,0.005202591);
   f_1000->SetSavedPoint(3478,0.005185986);
   f_1000->SetSavedPoint(3479,0.00516938);
   f_1000->SetSavedPoint(3480,0.005152775);
   f_1000->SetSavedPoint(3481,0.005136169);
   f_1000->SetSavedPoint(3482,0.005119563);
   f_1000->SetSavedPoint(3483,0.005102958);
   f_1000->SetSavedPoint(3484,0.005086352);
   f_1000->SetSavedPoint(3485,0.005069746);
   f_1000->SetSavedPoint(3486,0.005056881);
   f_1000->SetSavedPoint(3487,0.005044016);
   f_1000->SetSavedPoint(3488,0.005031151);
   f_1000->SetSavedPoint(3489,0.005018286);
   f_1000->SetSavedPoint(3490,0.005005421);
   f_1000->SetSavedPoint(3491,0.004992556);
   f_1000->SetSavedPoint(3492,0.004979691);
   f_1000->SetSavedPoint(3493,0.004966826);
   f_1000->SetSavedPoint(3494,0.004953961);
   f_1000->SetSavedPoint(3495,0.004941096);
   f_1000->SetSavedPoint(3496,0.004934637);
   f_1000->SetSavedPoint(3497,0.004928178);
   f_1000->SetSavedPoint(3498,0.004921719);
   f_1000->SetSavedPoint(3499,0.00491526);
   f_1000->SetSavedPoint(3500,0.004908802);
   f_1000->SetSavedPoint(3501,0.004902343);
   f_1000->SetSavedPoint(3502,0.004895884);
   f_1000->SetSavedPoint(3503,0.004889425);
   f_1000->SetSavedPoint(3504,0.004882966);
   f_1000->SetSavedPoint(3505,0.004876508);
   f_1000->SetSavedPoint(3506,0.004872017);
   f_1000->SetSavedPoint(3507,0.004867526);
   f_1000->SetSavedPoint(3508,0.004863035);
   f_1000->SetSavedPoint(3509,0.004858544);
   f_1000->SetSavedPoint(3510,0.004854053);
   f_1000->SetSavedPoint(3511,0.004849562);
   f_1000->SetSavedPoint(3512,0.004845071);
   f_1000->SetSavedPoint(3513,0.004840581);
   f_1000->SetSavedPoint(3514,0.00483609);
   f_1000->SetSavedPoint(3515,0.004831599);
   f_1000->SetSavedPoint(3516,0.00482436);
   f_1000->SetSavedPoint(3517,0.00481712);
   f_1000->SetSavedPoint(3518,0.004809881);
   f_1000->SetSavedPoint(3519,0.004802642);
   f_1000->SetSavedPoint(3520,0.004795403);
   f_1000->SetSavedPoint(3521,0.004788164);
   f_1000->SetSavedPoint(3522,0.004780924);
   f_1000->SetSavedPoint(3523,0.004773685);
   f_1000->SetSavedPoint(3524,0.004766446);
   f_1000->SetSavedPoint(3525,0.004759207);
   f_1000->SetSavedPoint(3526,0.004748809);
   f_1000->SetSavedPoint(3527,0.004738411);
   f_1000->SetSavedPoint(3528,0.004728012);
   f_1000->SetSavedPoint(3529,0.004717614);
   f_1000->SetSavedPoint(3530,0.004707216);
   f_1000->SetSavedPoint(3531,0.004696818);
   f_1000->SetSavedPoint(3532,0.00468642);
   f_1000->SetSavedPoint(3533,0.004676022);
   f_1000->SetSavedPoint(3534,0.004665624);
   f_1000->SetSavedPoint(3535,0.004655226);
   f_1000->SetSavedPoint(3536,0.00464471);
   f_1000->SetSavedPoint(3537,0.004634195);
   f_1000->SetSavedPoint(3538,0.004623679);
   f_1000->SetSavedPoint(3539,0.004613164);
   f_1000->SetSavedPoint(3540,0.004602648);
   f_1000->SetSavedPoint(3541,0.004592133);
   f_1000->SetSavedPoint(3542,0.004581617);
   f_1000->SetSavedPoint(3543,0.004571101);
   f_1000->SetSavedPoint(3544,0.004560586);
   f_1000->SetSavedPoint(3545,0.00455007);
   f_1000->SetSavedPoint(3546,0.00454195);
   f_1000->SetSavedPoint(3547,0.004533829);
   f_1000->SetSavedPoint(3548,0.004525708);
   f_1000->SetSavedPoint(3549,0.004517587);
   f_1000->SetSavedPoint(3550,0.004509467);
   f_1000->SetSavedPoint(3551,0.004501346);
   f_1000->SetSavedPoint(3552,0.004493225);
   f_1000->SetSavedPoint(3553,0.004485104);
   f_1000->SetSavedPoint(3554,0.004476984);
   f_1000->SetSavedPoint(3555,0.004468863);
   f_1000->SetSavedPoint(3556,0.004463657);
   f_1000->SetSavedPoint(3557,0.004458451);
   f_1000->SetSavedPoint(3558,0.004453244);
   f_1000->SetSavedPoint(3559,0.004448038);
   f_1000->SetSavedPoint(3560,0.004442832);
   f_1000->SetSavedPoint(3561,0.004437626);
   f_1000->SetSavedPoint(3562,0.00443242);
   f_1000->SetSavedPoint(3563,0.004427214);
   f_1000->SetSavedPoint(3564,0.004422008);
   f_1000->SetSavedPoint(3565,0.004416802);
   f_1000->SetSavedPoint(3566,0.004412675);
   f_1000->SetSavedPoint(3567,0.004408549);
   f_1000->SetSavedPoint(3568,0.004404422);
   f_1000->SetSavedPoint(3569,0.004400296);
   f_1000->SetSavedPoint(3570,0.00439617);
   f_1000->SetSavedPoint(3571,0.004392043);
   f_1000->SetSavedPoint(3572,0.004387917);
   f_1000->SetSavedPoint(3573,0.00438379);
   f_1000->SetSavedPoint(3574,0.004379664);
   f_1000->SetSavedPoint(3575,0.004375537);
   f_1000->SetSavedPoint(3576,0.004371911);
   f_1000->SetSavedPoint(3577,0.004368284);
   f_1000->SetSavedPoint(3578,0.004364657);
   f_1000->SetSavedPoint(3579,0.004361031);
   f_1000->SetSavedPoint(3580,0.004357404);
   f_1000->SetSavedPoint(3581,0.004353778);
   f_1000->SetSavedPoint(3582,0.004350151);
   f_1000->SetSavedPoint(3583,0.004346524);
   f_1000->SetSavedPoint(3584,0.004342898);
   f_1000->SetSavedPoint(3585,0.004339271);
   f_1000->SetSavedPoint(3586,0.004335247);
   f_1000->SetSavedPoint(3587,0.004331223);
   f_1000->SetSavedPoint(3588,0.004327199);
   f_1000->SetSavedPoint(3589,0.004323175);
   f_1000->SetSavedPoint(3590,0.004319151);
   f_1000->SetSavedPoint(3591,0.004315127);
   f_1000->SetSavedPoint(3592,0.004311103);
   f_1000->SetSavedPoint(3593,0.004307079);
   f_1000->SetSavedPoint(3594,0.004303055);
   f_1000->SetSavedPoint(3595,0.004299031);
   f_1000->SetSavedPoint(3596,0.004290328);
   f_1000->SetSavedPoint(3597,0.004281625);
   f_1000->SetSavedPoint(3598,0.004272922);
   f_1000->SetSavedPoint(3599,0.004264219);
   f_1000->SetSavedPoint(3600,0.004255516);
   f_1000->SetSavedPoint(3601,0.004246813);
   f_1000->SetSavedPoint(3602,0.00423811);
   f_1000->SetSavedPoint(3603,0.004229407);
   f_1000->SetSavedPoint(3604,0.004220705);
   f_1000->SetSavedPoint(3605,0.004212002);
   f_1000->SetSavedPoint(3606,0.004199586);
   f_1000->SetSavedPoint(3607,0.004187171);
   f_1000->SetSavedPoint(3608,0.004174755);
   f_1000->SetSavedPoint(3609,0.00416234);
   f_1000->SetSavedPoint(3610,0.004149924);
   f_1000->SetSavedPoint(3611,0.004137509);
   f_1000->SetSavedPoint(3612,0.004125093);
   f_1000->SetSavedPoint(3613,0.004112678);
   f_1000->SetSavedPoint(3614,0.004100262);
   f_1000->SetSavedPoint(3615,0.004087847);
   f_1000->SetSavedPoint(3616,0.004075813);
   f_1000->SetSavedPoint(3617,0.004063779);
   f_1000->SetSavedPoint(3618,0.004051744);
   f_1000->SetSavedPoint(3619,0.00403971);
   f_1000->SetSavedPoint(3620,0.004027676);
   f_1000->SetSavedPoint(3621,0.004015642);
   f_1000->SetSavedPoint(3622,0.004003608);
   f_1000->SetSavedPoint(3623,0.003991573);
   f_1000->SetSavedPoint(3624,0.003979539);
   f_1000->SetSavedPoint(3625,0.003967505);
   f_1000->SetSavedPoint(3626,0.003957653);
   f_1000->SetSavedPoint(3627,0.0039478);
   f_1000->SetSavedPoint(3628,0.003937948);
   f_1000->SetSavedPoint(3629,0.003928096);
   f_1000->SetSavedPoint(3630,0.003918244);
   f_1000->SetSavedPoint(3631,0.003908391);
   f_1000->SetSavedPoint(3632,0.003898539);
   f_1000->SetSavedPoint(3633,0.003888687);
   f_1000->SetSavedPoint(3634,0.003878834);
   f_1000->SetSavedPoint(3635,0.003868982);
   f_1000->SetSavedPoint(3636,0.003861457);
   f_1000->SetSavedPoint(3637,0.003853932);
   f_1000->SetSavedPoint(3638,0.003846407);
   f_1000->SetSavedPoint(3639,0.003838881);
   f_1000->SetSavedPoint(3640,0.003831356);
   f_1000->SetSavedPoint(3641,0.003823831);
   f_1000->SetSavedPoint(3642,0.003816306);
   f_1000->SetSavedPoint(3643,0.003808781);
   f_1000->SetSavedPoint(3644,0.003801255);
   f_1000->SetSavedPoint(3645,0.00379373);
   f_1000->SetSavedPoint(3646,0.003786983);
   f_1000->SetSavedPoint(3647,0.003780236);
   f_1000->SetSavedPoint(3648,0.003773488);
   f_1000->SetSavedPoint(3649,0.003766741);
   f_1000->SetSavedPoint(3650,0.003759993);
   f_1000->SetSavedPoint(3651,0.003753246);
   f_1000->SetSavedPoint(3652,0.003746499);
   f_1000->SetSavedPoint(3653,0.003739751);
   f_1000->SetSavedPoint(3654,0.003733004);
   f_1000->SetSavedPoint(3655,0.003726256);
   f_1000->SetSavedPoint(3656,0.003720249);
   f_1000->SetSavedPoint(3657,0.003714242);
   f_1000->SetSavedPoint(3658,0.003708235);
   f_1000->SetSavedPoint(3659,0.003702228);
   f_1000->SetSavedPoint(3660,0.003696221);
   f_1000->SetSavedPoint(3661,0.003690214);
   f_1000->SetSavedPoint(3662,0.003684207);
   f_1000->SetSavedPoint(3663,0.0036782);
   f_1000->SetSavedPoint(3664,0.003672193);
   f_1000->SetSavedPoint(3665,0.003666186);
   f_1000->SetSavedPoint(3666,0.003664881);
   f_1000->SetSavedPoint(3667,0.003663577);
   f_1000->SetSavedPoint(3668,0.003662273);
   f_1000->SetSavedPoint(3669,0.003660969);
   f_1000->SetSavedPoint(3670,0.003659665);
   f_1000->SetSavedPoint(3671,0.003658361);
   f_1000->SetSavedPoint(3672,0.003657056);
   f_1000->SetSavedPoint(3673,0.003655752);
   f_1000->SetSavedPoint(3674,0.003654448);
   f_1000->SetSavedPoint(3675,0.003653144);
   f_1000->SetSavedPoint(3676,0.003654508);
   f_1000->SetSavedPoint(3677,0.003655873);
   f_1000->SetSavedPoint(3678,0.003657237);
   f_1000->SetSavedPoint(3679,0.003658601);
   f_1000->SetSavedPoint(3680,0.003659966);
   f_1000->SetSavedPoint(3681,0.00366133);
   f_1000->SetSavedPoint(3682,0.003662694);
   f_1000->SetSavedPoint(3683,0.003664058);
   f_1000->SetSavedPoint(3684,0.003665423);
   f_1000->SetSavedPoint(3685,0.003666787);
   f_1000->SetSavedPoint(3686,0.003663095);
   f_1000->SetSavedPoint(3687,0.003659403);
   f_1000->SetSavedPoint(3688,0.003655712);
   f_1000->SetSavedPoint(3689,0.00365202);
   f_1000->SetSavedPoint(3690,0.003648328);
   f_1000->SetSavedPoint(3691,0.003644636);
   f_1000->SetSavedPoint(3692,0.003640945);
   f_1000->SetSavedPoint(3693,0.003637253);
   f_1000->SetSavedPoint(3694,0.003633561);
   f_1000->SetSavedPoint(3695,0.003629869);
   f_1000->SetSavedPoint(3696,0.003621509);
   f_1000->SetSavedPoint(3697,0.003613149);
   f_1000->SetSavedPoint(3698,0.003604789);
   f_1000->SetSavedPoint(3699,0.003596429);
   f_1000->SetSavedPoint(3700,0.003588069);
   f_1000->SetSavedPoint(3701,0.003579709);
   f_1000->SetSavedPoint(3702,0.003571349);
   f_1000->SetSavedPoint(3703,0.003562989);
   f_1000->SetSavedPoint(3704,0.003554629);
   f_1000->SetSavedPoint(3705,0.003546268);
   f_1000->SetSavedPoint(3706,0.003536866);
   f_1000->SetSavedPoint(3707,0.003527463);
   f_1000->SetSavedPoint(3708,0.00351806);
   f_1000->SetSavedPoint(3709,0.003508657);
   f_1000->SetSavedPoint(3710,0.003499254);
   f_1000->SetSavedPoint(3711,0.003489851);
   f_1000->SetSavedPoint(3712,0.003480448);
   f_1000->SetSavedPoint(3713,0.003471045);
   f_1000->SetSavedPoint(3714,0.003461642);
   f_1000->SetSavedPoint(3715,0.003452239);
   f_1000->SetSavedPoint(3716,0.003440995);
   f_1000->SetSavedPoint(3717,0.003429751);
   f_1000->SetSavedPoint(3718,0.003418506);
   f_1000->SetSavedPoint(3719,0.003407262);
   f_1000->SetSavedPoint(3720,0.003396018);
   f_1000->SetSavedPoint(3721,0.003384774);
   f_1000->SetSavedPoint(3722,0.00337353);
   f_1000->SetSavedPoint(3723,0.003362286);
   f_1000->SetSavedPoint(3724,0.003351042);
   f_1000->SetSavedPoint(3725,0.003339797);
   f_1000->SetSavedPoint(3726,0.003330694);
   f_1000->SetSavedPoint(3727,0.00332159);
   f_1000->SetSavedPoint(3728,0.003312486);
   f_1000->SetSavedPoint(3729,0.003303382);
   f_1000->SetSavedPoint(3730,0.003294278);
   f_1000->SetSavedPoint(3731,0.003285174);
   f_1000->SetSavedPoint(3732,0.003276071);
   f_1000->SetSavedPoint(3733,0.003266967);
   f_1000->SetSavedPoint(3734,0.003257863);
   f_1000->SetSavedPoint(3735,0.003248759);
   f_1000->SetSavedPoint(3736,0.003245425);
   f_1000->SetSavedPoint(3737,0.003242092);
   f_1000->SetSavedPoint(3738,0.003238758);
   f_1000->SetSavedPoint(3739,0.003235425);
   f_1000->SetSavedPoint(3740,0.003232091);
   f_1000->SetSavedPoint(3741,0.003228758);
   f_1000->SetSavedPoint(3742,0.003225424);
   f_1000->SetSavedPoint(3743,0.00322209);
   f_1000->SetSavedPoint(3744,0.003218757);
   f_1000->SetSavedPoint(3745,0.003215423);
   f_1000->SetSavedPoint(3746,0.003213283);
   f_1000->SetSavedPoint(3747,0.003211143);
   f_1000->SetSavedPoint(3748,0.003209003);
   f_1000->SetSavedPoint(3749,0.003206863);
   f_1000->SetSavedPoint(3750,0.003204723);
   f_1000->SetSavedPoint(3751,0.003202583);
   f_1000->SetSavedPoint(3752,0.003200444);
   f_1000->SetSavedPoint(3753,0.003198304);
   f_1000->SetSavedPoint(3754,0.003196164);
   f_1000->SetSavedPoint(3755,0.003194024);
   f_1000->SetSavedPoint(3756,0.003189827);
   f_1000->SetSavedPoint(3757,0.003185631);
   f_1000->SetSavedPoint(3758,0.003181435);
   f_1000->SetSavedPoint(3759,0.003177239);
   f_1000->SetSavedPoint(3760,0.003173042);
   f_1000->SetSavedPoint(3761,0.003168846);
   f_1000->SetSavedPoint(3762,0.00316465);
   f_1000->SetSavedPoint(3763,0.003160454);
   f_1000->SetSavedPoint(3764,0.003156257);
   f_1000->SetSavedPoint(3765,0.003152061);
   f_1000->SetSavedPoint(3766,0.003147791);
   f_1000->SetSavedPoint(3767,0.00314352);
   f_1000->SetSavedPoint(3768,0.00313925);
   f_1000->SetSavedPoint(3769,0.00313498);
   f_1000->SetSavedPoint(3770,0.00313071);
   f_1000->SetSavedPoint(3771,0.003126439);
   f_1000->SetSavedPoint(3772,0.003122169);
   f_1000->SetSavedPoint(3773,0.003117899);
   f_1000->SetSavedPoint(3774,0.003113629);
   f_1000->SetSavedPoint(3775,0.003109358);
   f_1000->SetSavedPoint(3776,0.003104236);
   f_1000->SetSavedPoint(3777,0.003099113);
   f_1000->SetSavedPoint(3778,0.00309399);
   f_1000->SetSavedPoint(3779,0.003088868);
   f_1000->SetSavedPoint(3780,0.003083745);
   f_1000->SetSavedPoint(3781,0.003078623);
   f_1000->SetSavedPoint(3782,0.0030735);
   f_1000->SetSavedPoint(3783,0.003068377);
   f_1000->SetSavedPoint(3784,0.003063255);
   f_1000->SetSavedPoint(3785,0.003058132);
   f_1000->SetSavedPoint(3786,0.00305052);
   f_1000->SetSavedPoint(3787,0.003042908);
   f_1000->SetSavedPoint(3788,0.003035296);
   f_1000->SetSavedPoint(3789,0.003027683);
   f_1000->SetSavedPoint(3790,0.003020071);
   f_1000->SetSavedPoint(3791,0.003012459);
   f_1000->SetSavedPoint(3792,0.003004847);
   f_1000->SetSavedPoint(3793,0.002997235);
   f_1000->SetSavedPoint(3794,0.002989623);
   f_1000->SetSavedPoint(3795,0.00298201);
   f_1000->SetSavedPoint(3796,0.002975642);
   f_1000->SetSavedPoint(3797,0.002969274);
   f_1000->SetSavedPoint(3798,0.002962906);
   f_1000->SetSavedPoint(3799,0.002956538);
   f_1000->SetSavedPoint(3800,0.002950169);
   f_1000->SetSavedPoint(3801,0.002943801);
   f_1000->SetSavedPoint(3802,0.002937433);
   f_1000->SetSavedPoint(3803,0.002931065);
   f_1000->SetSavedPoint(3804,0.002924697);
   f_1000->SetSavedPoint(3805,0.002918328);
   f_1000->SetSavedPoint(3806,0.002915628);
   f_1000->SetSavedPoint(3807,0.002912927);
   f_1000->SetSavedPoint(3808,0.002910226);
   f_1000->SetSavedPoint(3809,0.002907525);
   f_1000->SetSavedPoint(3810,0.002904824);
   f_1000->SetSavedPoint(3811,0.002902123);
   f_1000->SetSavedPoint(3812,0.002899422);
   f_1000->SetSavedPoint(3813,0.002896722);
   f_1000->SetSavedPoint(3814,0.002894021);
   f_1000->SetSavedPoint(3815,0.00289132);
   f_1000->SetSavedPoint(3816,0.002888705);
   f_1000->SetSavedPoint(3817,0.002886089);
   f_1000->SetSavedPoint(3818,0.002883474);
   f_1000->SetSavedPoint(3819,0.002880859);
   f_1000->SetSavedPoint(3820,0.002878244);
   f_1000->SetSavedPoint(3821,0.002875628);
   f_1000->SetSavedPoint(3822,0.002873013);
   f_1000->SetSavedPoint(3823,0.002870398);
   f_1000->SetSavedPoint(3824,0.002867783);
   f_1000->SetSavedPoint(3825,0.002865167);
   f_1000->SetSavedPoint(3826,0.002861267);
   f_1000->SetSavedPoint(3827,0.002857368);
   f_1000->SetSavedPoint(3828,0.002853468);
   f_1000->SetSavedPoint(3829,0.002849568);
   f_1000->SetSavedPoint(3830,0.002845668);
   f_1000->SetSavedPoint(3831,0.002841768);
   f_1000->SetSavedPoint(3832,0.002837868);
   f_1000->SetSavedPoint(3833,0.002833968);
   f_1000->SetSavedPoint(3834,0.002830068);
   f_1000->SetSavedPoint(3835,0.002826168);
   f_1000->SetSavedPoint(3836,0.002823168);
   f_1000->SetSavedPoint(3837,0.002820169);
   f_1000->SetSavedPoint(3838,0.00281717);
   f_1000->SetSavedPoint(3839,0.00281417);
   f_1000->SetSavedPoint(3840,0.002811171);
   f_1000->SetSavedPoint(3841,0.002808172);
   f_1000->SetSavedPoint(3842,0.002805172);
   f_1000->SetSavedPoint(3843,0.002802173);
   f_1000->SetSavedPoint(3844,0.002799174);
   f_1000->SetSavedPoint(3845,0.002796174);
   f_1000->SetSavedPoint(3846,0.002793576);
   f_1000->SetSavedPoint(3847,0.002790978);
   f_1000->SetSavedPoint(3848,0.002788379);
   f_1000->SetSavedPoint(3849,0.002785781);
   f_1000->SetSavedPoint(3850,0.002783183);
   f_1000->SetSavedPoint(3851,0.002780584);
   f_1000->SetSavedPoint(3852,0.002777986);
   f_1000->SetSavedPoint(3853,0.002775388);
   f_1000->SetSavedPoint(3854,0.00277279);
   f_1000->SetSavedPoint(3855,0.002770191);
   f_1000->SetSavedPoint(3856,0.002765367);
   f_1000->SetSavedPoint(3857,0.002760542);
   f_1000->SetSavedPoint(3858,0.002755718);
   f_1000->SetSavedPoint(3859,0.002750894);
   f_1000->SetSavedPoint(3860,0.002746069);
   f_1000->SetSavedPoint(3861,0.002741245);
   f_1000->SetSavedPoint(3862,0.00273642);
   f_1000->SetSavedPoint(3863,0.002731596);
   f_1000->SetSavedPoint(3864,0.002726771);
   f_1000->SetSavedPoint(3865,0.002721947);
   f_1000->SetSavedPoint(3866,0.002715064);
   f_1000->SetSavedPoint(3867,0.002708182);
   f_1000->SetSavedPoint(3868,0.002701299);
   f_1000->SetSavedPoint(3869,0.002694416);
   f_1000->SetSavedPoint(3870,0.002687534);
   f_1000->SetSavedPoint(3871,0.002680651);
   f_1000->SetSavedPoint(3872,0.002673768);
   f_1000->SetSavedPoint(3873,0.002666886);
   f_1000->SetSavedPoint(3874,0.002660003);
   f_1000->SetSavedPoint(3875,0.00265312);
   f_1000->SetSavedPoint(3876,0.00264606);
   f_1000->SetSavedPoint(3877,0.002639);
   f_1000->SetSavedPoint(3878,0.00263194);
   f_1000->SetSavedPoint(3879,0.00262488);
   f_1000->SetSavedPoint(3880,0.00261782);
   f_1000->SetSavedPoint(3881,0.002610759);
   f_1000->SetSavedPoint(3882,0.002603699);
   f_1000->SetSavedPoint(3883,0.002596639);
   f_1000->SetSavedPoint(3884,0.002589579);
   f_1000->SetSavedPoint(3885,0.002582519);
   f_1000->SetSavedPoint(3886,0.002576039);
   f_1000->SetSavedPoint(3887,0.002569559);
   f_1000->SetSavedPoint(3888,0.00256308);
   f_1000->SetSavedPoint(3889,0.0025566);
   f_1000->SetSavedPoint(3890,0.00255012);
   f_1000->SetSavedPoint(3891,0.00254364);
   f_1000->SetSavedPoint(3892,0.002537161);
   f_1000->SetSavedPoint(3893,0.002530681);
   f_1000->SetSavedPoint(3894,0.002524201);
   f_1000->SetSavedPoint(3895,0.002517721);
   f_1000->SetSavedPoint(3896,0.002512957);
   f_1000->SetSavedPoint(3897,0.002508193);
   f_1000->SetSavedPoint(3898,0.002503429);
   f_1000->SetSavedPoint(3899,0.002498665);
   f_1000->SetSavedPoint(3900,0.002493901);
   f_1000->SetSavedPoint(3901,0.002489137);
   f_1000->SetSavedPoint(3902,0.002484372);
   f_1000->SetSavedPoint(3903,0.002479608);
   f_1000->SetSavedPoint(3904,0.002474844);
   f_1000->SetSavedPoint(3905,0.00247008);
   f_1000->SetSavedPoint(3906,0.002468356);
   f_1000->SetSavedPoint(3907,0.002466631);
   f_1000->SetSavedPoint(3908,0.002464906);
   f_1000->SetSavedPoint(3909,0.002463182);
   f_1000->SetSavedPoint(3910,0.002461457);
   f_1000->SetSavedPoint(3911,0.002459733);
   f_1000->SetSavedPoint(3912,0.002458008);
   f_1000->SetSavedPoint(3913,0.002456284);
   f_1000->SetSavedPoint(3914,0.002454559);
   f_1000->SetSavedPoint(3915,0.002452835);
   f_1000->SetSavedPoint(3916,0.002451695);
   f_1000->SetSavedPoint(3917,0.002450554);
   f_1000->SetSavedPoint(3918,0.002449414);
   f_1000->SetSavedPoint(3919,0.002448274);
   f_1000->SetSavedPoint(3920,0.002447134);
   f_1000->SetSavedPoint(3921,0.002445993);
   f_1000->SetSavedPoint(3922,0.002444853);
   f_1000->SetSavedPoint(3923,0.002443713);
   f_1000->SetSavedPoint(3924,0.002442573);
   f_1000->SetSavedPoint(3925,0.002441432);
   f_1000->SetSavedPoint(3926,0.002437035);
   f_1000->SetSavedPoint(3927,0.002432638);
   f_1000->SetSavedPoint(3928,0.002428241);
   f_1000->SetSavedPoint(3929,0.002423844);
   f_1000->SetSavedPoint(3930,0.002419446);
   f_1000->SetSavedPoint(3931,0.002415049);
   f_1000->SetSavedPoint(3932,0.002410652);
   f_1000->SetSavedPoint(3933,0.002406255);
   f_1000->SetSavedPoint(3934,0.002401858);
   f_1000->SetSavedPoint(3935,0.00239746);
   f_1000->SetSavedPoint(3936,0.002390861);
   f_1000->SetSavedPoint(3937,0.002384262);
   f_1000->SetSavedPoint(3938,0.002377663);
   f_1000->SetSavedPoint(3939,0.002371064);
   f_1000->SetSavedPoint(3940,0.002364465);
   f_1000->SetSavedPoint(3941,0.002357865);
   f_1000->SetSavedPoint(3942,0.002351266);
   f_1000->SetSavedPoint(3943,0.002344667);
   f_1000->SetSavedPoint(3944,0.002338068);
   f_1000->SetSavedPoint(3945,0.002331469);
   f_1000->SetSavedPoint(3946,0.002326628);
   f_1000->SetSavedPoint(3947,0.002321788);
   f_1000->SetSavedPoint(3948,0.002316947);
   f_1000->SetSavedPoint(3949,0.002312107);
   f_1000->SetSavedPoint(3950,0.002307266);
   f_1000->SetSavedPoint(3951,0.002302426);
   f_1000->SetSavedPoint(3952,0.002297585);
   f_1000->SetSavedPoint(3953,0.002292745);
   f_1000->SetSavedPoint(3954,0.002287904);
   f_1000->SetSavedPoint(3955,0.002283064);
   f_1000->SetSavedPoint(3956,0.002281155);
   f_1000->SetSavedPoint(3957,0.002279247);
   f_1000->SetSavedPoint(3958,0.002277338);
   f_1000->SetSavedPoint(3959,0.002275429);
   f_1000->SetSavedPoint(3960,0.002273521);
   f_1000->SetSavedPoint(3961,0.002271612);
   f_1000->SetSavedPoint(3962,0.002269704);
   f_1000->SetSavedPoint(3963,0.002267795);
   f_1000->SetSavedPoint(3964,0.002265887);
   f_1000->SetSavedPoint(3965,0.002263978);
   f_1000->SetSavedPoint(3966,0.002263146);
   f_1000->SetSavedPoint(3967,0.002262314);
   f_1000->SetSavedPoint(3968,0.002261482);
   f_1000->SetSavedPoint(3969,0.00226065);
   f_1000->SetSavedPoint(3970,0.002259818);
   f_1000->SetSavedPoint(3971,0.002258986);
   f_1000->SetSavedPoint(3972,0.002258154);
   f_1000->SetSavedPoint(3973,0.002257322);
   f_1000->SetSavedPoint(3974,0.00225649);
   f_1000->SetSavedPoint(3975,0.002255658);
   f_1000->SetSavedPoint(3976,0.002253366);
   f_1000->SetSavedPoint(3977,0.002251074);
   f_1000->SetSavedPoint(3978,0.002248782);
   f_1000->SetSavedPoint(3979,0.00224649);
   f_1000->SetSavedPoint(3980,0.002244198);
   f_1000->SetSavedPoint(3981,0.002241906);
   f_1000->SetSavedPoint(3982,0.002239614);
   f_1000->SetSavedPoint(3983,0.002237322);
   f_1000->SetSavedPoint(3984,0.00223503);
   f_1000->SetSavedPoint(3985,0.002232738);
   f_1000->SetSavedPoint(3986,0.002227423);
   f_1000->SetSavedPoint(3987,0.002222108);
   f_1000->SetSavedPoint(3988,0.002216793);
   f_1000->SetSavedPoint(3989,0.002211478);
   f_1000->SetSavedPoint(3990,0.002206163);
   f_1000->SetSavedPoint(3991,0.002200848);
   f_1000->SetSavedPoint(3992,0.002195533);
   f_1000->SetSavedPoint(3993,0.002190218);
   f_1000->SetSavedPoint(3994,0.002184903);
   f_1000->SetSavedPoint(3995,0.002179588);
   f_1000->SetSavedPoint(3996,0.002172996);
   f_1000->SetSavedPoint(3997,0.002166403);
   f_1000->SetSavedPoint(3998,0.002159811);
   f_1000->SetSavedPoint(3999,0.002153219);
   f_1000->SetSavedPoint(4000,0.002146627);
   f_1000->SetSavedPoint(4001,0.002140035);
   f_1000->SetSavedPoint(4002,0.002133443);
   f_1000->SetSavedPoint(4003,0.002126851);
   f_1000->SetSavedPoint(4004,0.002120259);
   f_1000->SetSavedPoint(4005,0.002113667);
   f_1000->SetSavedPoint(4006,0.002108285);
   f_1000->SetSavedPoint(4007,0.002102902);
   f_1000->SetSavedPoint(4008,0.00209752);
   f_1000->SetSavedPoint(4009,0.002092137);
   f_1000->SetSavedPoint(4010,0.002086755);
   f_1000->SetSavedPoint(4011,0.002081373);
   f_1000->SetSavedPoint(4012,0.00207599);
   f_1000->SetSavedPoint(4013,0.002070608);
   f_1000->SetSavedPoint(4014,0.002065225);
   f_1000->SetSavedPoint(4015,0.002059843);
   f_1000->SetSavedPoint(4016,0.002055789);
   f_1000->SetSavedPoint(4017,0.002051735);
   f_1000->SetSavedPoint(4018,0.002047681);
   f_1000->SetSavedPoint(4019,0.002043627);
   f_1000->SetSavedPoint(4020,0.002039573);
   f_1000->SetSavedPoint(4021,0.002035519);
   f_1000->SetSavedPoint(4022,0.002031464);
   f_1000->SetSavedPoint(4023,0.00202741);
   f_1000->SetSavedPoint(4024,0.002023356);
   f_1000->SetSavedPoint(4025,0.002019302);
   f_1000->SetSavedPoint(4026,0.002015297);
   f_1000->SetSavedPoint(4027,0.002011292);
   f_1000->SetSavedPoint(4028,0.002007287);
   f_1000->SetSavedPoint(4029,0.002003282);
   f_1000->SetSavedPoint(4030,0.001999277);
   f_1000->SetSavedPoint(4031,0.001995272);
   f_1000->SetSavedPoint(4032,0.001991267);
   f_1000->SetSavedPoint(4033,0.001987262);
   f_1000->SetSavedPoint(4034,0.001983257);
   f_1000->SetSavedPoint(4035,0.001979252);
   f_1000->SetSavedPoint(4036,0.001975545);
   f_1000->SetSavedPoint(4037,0.001971837);
   f_1000->SetSavedPoint(4038,0.00196813);
   f_1000->SetSavedPoint(4039,0.001964422);
   f_1000->SetSavedPoint(4040,0.001960715);
   f_1000->SetSavedPoint(4041,0.001957007);
   f_1000->SetSavedPoint(4042,0.0019533);
   f_1000->SetSavedPoint(4043,0.001949592);
   f_1000->SetSavedPoint(4044,0.001945885);
   f_1000->SetSavedPoint(4045,0.001942177);
   f_1000->SetSavedPoint(4046,0.001939826);
   f_1000->SetSavedPoint(4047,0.001937475);
   f_1000->SetSavedPoint(4048,0.001935124);
   f_1000->SetSavedPoint(4049,0.001932774);
   f_1000->SetSavedPoint(4050,0.001930423);
   f_1000->SetSavedPoint(4051,0.001928072);
   f_1000->SetSavedPoint(4052,0.001925721);
   f_1000->SetSavedPoint(4053,0.00192337);
   f_1000->SetSavedPoint(4054,0.001921019);
   f_1000->SetSavedPoint(4055,0.001918668);
   f_1000->SetSavedPoint(4056,0.001917578);
   f_1000->SetSavedPoint(4057,0.001916487);
   f_1000->SetSavedPoint(4058,0.001915397);
   f_1000->SetSavedPoint(4059,0.001914306);
   f_1000->SetSavedPoint(4060,0.001913215);
   f_1000->SetSavedPoint(4061,0.001912125);
   f_1000->SetSavedPoint(4062,0.001911034);
   f_1000->SetSavedPoint(4063,0.001909944);
   f_1000->SetSavedPoint(4064,0.001908853);
   f_1000->SetSavedPoint(4065,0.001907762);
   f_1000->SetSavedPoint(4066,0.001906498);
   f_1000->SetSavedPoint(4067,0.001905234);
   f_1000->SetSavedPoint(4068,0.00190397);
   f_1000->SetSavedPoint(4069,0.001902706);
   f_1000->SetSavedPoint(4070,0.001901442);
   f_1000->SetSavedPoint(4071,0.001900177);
   f_1000->SetSavedPoint(4072,0.001898913);
   f_1000->SetSavedPoint(4073,0.001897649);
   f_1000->SetSavedPoint(4074,0.001896385);
   f_1000->SetSavedPoint(4075,0.001895121);
   f_1000->SetSavedPoint(4076,0.001892163);
   f_1000->SetSavedPoint(4077,0.001889204);
   f_1000->SetSavedPoint(4078,0.001886246);
   f_1000->SetSavedPoint(4079,0.001883288);
   f_1000->SetSavedPoint(4080,0.00188033);
   f_1000->SetSavedPoint(4081,0.001877371);
   f_1000->SetSavedPoint(4082,0.001874413);
   f_1000->SetSavedPoint(4083,0.001871455);
   f_1000->SetSavedPoint(4084,0.001868497);
   f_1000->SetSavedPoint(4085,0.001865539);
   f_1000->SetSavedPoint(4086,0.001862414);
   f_1000->SetSavedPoint(4087,0.001859289);
   f_1000->SetSavedPoint(4088,0.001856164);
   f_1000->SetSavedPoint(4089,0.001853039);
   f_1000->SetSavedPoint(4090,0.001849914);
   f_1000->SetSavedPoint(4091,0.001846789);
   f_1000->SetSavedPoint(4092,0.001843664);
   f_1000->SetSavedPoint(4093,0.001840539);
   f_1000->SetSavedPoint(4094,0.001837414);
   f_1000->SetSavedPoint(4095,0.001834289);
   f_1000->SetSavedPoint(4096,0.001832469);
   f_1000->SetSavedPoint(4097,0.00183065);
   f_1000->SetSavedPoint(4098,0.001828831);
   f_1000->SetSavedPoint(4099,0.001827011);
   f_1000->SetSavedPoint(4100,0.001825192);
   f_1000->SetSavedPoint(4101,0.001823373);
   f_1000->SetSavedPoint(4102,0.001821553);
   f_1000->SetSavedPoint(4103,0.001819734);
   f_1000->SetSavedPoint(4104,0.001817915);
   f_1000->SetSavedPoint(4105,0.001816095);
   f_1000->SetSavedPoint(4106,0.001812366);
   f_1000->SetSavedPoint(4107,0.001808637);
   f_1000->SetSavedPoint(4108,0.001804908);
   f_1000->SetSavedPoint(4109,0.001801178);
   f_1000->SetSavedPoint(4110,0.001797449);
   f_1000->SetSavedPoint(4111,0.00179372);
   f_1000->SetSavedPoint(4112,0.00178999);
   f_1000->SetSavedPoint(4113,0.001786261);
   f_1000->SetSavedPoint(4114,0.001782532);
   f_1000->SetSavedPoint(4115,0.001778802);
   f_1000->SetSavedPoint(4116,0.001771828);
   f_1000->SetSavedPoint(4117,0.001764853);
   f_1000->SetSavedPoint(4118,0.001757878);
   f_1000->SetSavedPoint(4119,0.001750904);
   f_1000->SetSavedPoint(4120,0.001743929);
   f_1000->SetSavedPoint(4121,0.001736954);
   f_1000->SetSavedPoint(4122,0.001729979);
   f_1000->SetSavedPoint(4123,0.001723005);
   f_1000->SetSavedPoint(4124,0.00171603);
   f_1000->SetSavedPoint(4125,0.001709055);
   f_1000->SetSavedPoint(4126,0.001703912);
   f_1000->SetSavedPoint(4127,0.001698768);
   f_1000->SetSavedPoint(4128,0.001693624);
   f_1000->SetSavedPoint(4129,0.001688481);
   f_1000->SetSavedPoint(4130,0.001683337);
   f_1000->SetSavedPoint(4131,0.001678193);
   f_1000->SetSavedPoint(4132,0.00167305);
   f_1000->SetSavedPoint(4133,0.001667906);
   f_1000->SetSavedPoint(4134,0.001662762);
   f_1000->SetSavedPoint(4135,0.001657619);
   f_1000->SetSavedPoint(4136,0.001656117);
   f_1000->SetSavedPoint(4137,0.001654615);
   f_1000->SetSavedPoint(4138,0.001653112);
   f_1000->SetSavedPoint(4139,0.00165161);
   f_1000->SetSavedPoint(4140,0.001650108);
   f_1000->SetSavedPoint(4141,0.001648606);
   f_1000->SetSavedPoint(4142,0.001647104);
   f_1000->SetSavedPoint(4143,0.001645602);
   f_1000->SetSavedPoint(4144,0.0016441);
   f_1000->SetSavedPoint(4145,0.001642598);
   f_1000->SetSavedPoint(4146,0.001641172);
   f_1000->SetSavedPoint(4147,0.001639747);
   f_1000->SetSavedPoint(4148,0.001638321);
   f_1000->SetSavedPoint(4149,0.001636896);
   f_1000->SetSavedPoint(4150,0.00163547);
   f_1000->SetSavedPoint(4151,0.001634044);
   f_1000->SetSavedPoint(4152,0.001632619);
   f_1000->SetSavedPoint(4153,0.001631193);
   f_1000->SetSavedPoint(4154,0.001629768);
   f_1000->SetSavedPoint(4155,0.001628342);
   f_1000->SetSavedPoint(4156,0.00162633);
   f_1000->SetSavedPoint(4157,0.001624318);
   f_1000->SetSavedPoint(4158,0.001622306);
   f_1000->SetSavedPoint(4159,0.001620293);
   f_1000->SetSavedPoint(4160,0.001618281);
   f_1000->SetSavedPoint(4161,0.001616269);
   f_1000->SetSavedPoint(4162,0.001614257);
   f_1000->SetSavedPoint(4163,0.001612245);
   f_1000->SetSavedPoint(4164,0.001610233);
   f_1000->SetSavedPoint(4165,0.00160822);
   f_1000->SetSavedPoint(4166,0.00160654);
   f_1000->SetSavedPoint(4167,0.00160486);
   f_1000->SetSavedPoint(4168,0.001603179);
   f_1000->SetSavedPoint(4169,0.001601499);
   f_1000->SetSavedPoint(4170,0.001599819);
   f_1000->SetSavedPoint(4171,0.001598138);
   f_1000->SetSavedPoint(4172,0.001596458);
   f_1000->SetSavedPoint(4173,0.001594778);
   f_1000->SetSavedPoint(4174,0.001593097);
   f_1000->SetSavedPoint(4175,0.001591417);
   f_1000->SetSavedPoint(4176,0.001590269);
   f_1000->SetSavedPoint(4177,0.00158912);
   f_1000->SetSavedPoint(4178,0.001587971);
   f_1000->SetSavedPoint(4179,0.001586823);
   f_1000->SetSavedPoint(4180,0.001585674);
   f_1000->SetSavedPoint(4181,0.001584526);
   f_1000->SetSavedPoint(4182,0.001583377);
   f_1000->SetSavedPoint(4183,0.001582228);
   f_1000->SetSavedPoint(4184,0.00158108);
   f_1000->SetSavedPoint(4185,0.001579931);
   f_1000->SetSavedPoint(4186,0.001579363);
   f_1000->SetSavedPoint(4187,0.001578795);
   f_1000->SetSavedPoint(4188,0.001578227);
   f_1000->SetSavedPoint(4189,0.001577659);
   f_1000->SetSavedPoint(4190,0.00157709);
   f_1000->SetSavedPoint(4191,0.001576522);
   f_1000->SetSavedPoint(4192,0.001575954);
   f_1000->SetSavedPoint(4193,0.001575386);
   f_1000->SetSavedPoint(4194,0.001574818);
   f_1000->SetSavedPoint(4195,0.00157425);
   f_1000->SetSavedPoint(4196,0.001572189);
   f_1000->SetSavedPoint(4197,0.001570128);
   f_1000->SetSavedPoint(4198,0.001568067);
   f_1000->SetSavedPoint(4199,0.001566006);
   f_1000->SetSavedPoint(4200,0.001563945);
   f_1000->SetSavedPoint(4201,0.001561885);
   f_1000->SetSavedPoint(4202,0.001559824);
   f_1000->SetSavedPoint(4203,0.001557763);
   f_1000->SetSavedPoint(4204,0.001555702);
   f_1000->SetSavedPoint(4205,0.001553641);
   f_1000->SetSavedPoint(4206,0.001549024);
   f_1000->SetSavedPoint(4207,0.001544406);
   f_1000->SetSavedPoint(4208,0.001539789);
   f_1000->SetSavedPoint(4209,0.001535172);
   f_1000->SetSavedPoint(4210,0.001530554);
   f_1000->SetSavedPoint(4211,0.001525937);
   f_1000->SetSavedPoint(4212,0.001521319);
   f_1000->SetSavedPoint(4213,0.001516702);
   f_1000->SetSavedPoint(4214,0.001512085);
   f_1000->SetSavedPoint(4215,0.001507467);
   f_1000->SetSavedPoint(4216,0.001502228);
   f_1000->SetSavedPoint(4217,0.001496988);
   f_1000->SetSavedPoint(4218,0.001491749);
   f_1000->SetSavedPoint(4219,0.001486509);
   f_1000->SetSavedPoint(4220,0.00148127);
   f_1000->SetSavedPoint(4221,0.00147603);
   f_1000->SetSavedPoint(4222,0.001470791);
   f_1000->SetSavedPoint(4223,0.001465552);
   f_1000->SetSavedPoint(4224,0.001460312);
   f_1000->SetSavedPoint(4225,0.001455073);
   f_1000->SetSavedPoint(4226,0.001451108);
   f_1000->SetSavedPoint(4227,0.001447144);
   f_1000->SetSavedPoint(4228,0.001443179);
   f_1000->SetSavedPoint(4229,0.001439215);
   f_1000->SetSavedPoint(4230,0.00143525);
   f_1000->SetSavedPoint(4231,0.001431286);
   f_1000->SetSavedPoint(4232,0.001427321);
   f_1000->SetSavedPoint(4233,0.001423356);
   f_1000->SetSavedPoint(4234,0.001419392);
   f_1000->SetSavedPoint(4235,0.001415427);
   f_1000->SetSavedPoint(4236,0.001412501);
   f_1000->SetSavedPoint(4237,0.001409574);
   f_1000->SetSavedPoint(4238,0.001406647);
   f_1000->SetSavedPoint(4239,0.00140372);
   f_1000->SetSavedPoint(4240,0.001400793);
   f_1000->SetSavedPoint(4241,0.001397866);
   f_1000->SetSavedPoint(4242,0.001394939);
   f_1000->SetSavedPoint(4243,0.001392012);
   f_1000->SetSavedPoint(4244,0.001389085);
   f_1000->SetSavedPoint(4245,0.001386158);
   f_1000->SetSavedPoint(4246,0.001384459);
   f_1000->SetSavedPoint(4247,0.00138276);
   f_1000->SetSavedPoint(4248,0.001381061);
   f_1000->SetSavedPoint(4249,0.001379362);
   f_1000->SetSavedPoint(4250,0.001377663);
   f_1000->SetSavedPoint(4251,0.001375964);
   f_1000->SetSavedPoint(4252,0.001374265);
   f_1000->SetSavedPoint(4253,0.001372566);
   f_1000->SetSavedPoint(4254,0.001370867);
   f_1000->SetSavedPoint(4255,0.001369169);
   f_1000->SetSavedPoint(4256,0.001369882);
   f_1000->SetSavedPoint(4257,0.001370596);
   f_1000->SetSavedPoint(4258,0.00137131);
   f_1000->SetSavedPoint(4259,0.001372023);
   f_1000->SetSavedPoint(4260,0.001372737);
   f_1000->SetSavedPoint(4261,0.001373451);
   f_1000->SetSavedPoint(4262,0.001374165);
   f_1000->SetSavedPoint(4263,0.001374878);
   f_1000->SetSavedPoint(4264,0.001375592);
   f_1000->SetSavedPoint(4265,0.001376306);
   f_1000->SetSavedPoint(4266,0.001379659);
   f_1000->SetSavedPoint(4267,0.001383011);
   f_1000->SetSavedPoint(4268,0.001386364);
   f_1000->SetSavedPoint(4269,0.001389717);
   f_1000->SetSavedPoint(4270,0.001393069);
   f_1000->SetSavedPoint(4271,0.001396422);
   f_1000->SetSavedPoint(4272,0.001399775);
   f_1000->SetSavedPoint(4273,0.001403127);
   f_1000->SetSavedPoint(4274,0.00140648);
   f_1000->SetSavedPoint(4275,0.001409833);
   f_1000->SetSavedPoint(4276,0.001413555);
   f_1000->SetSavedPoint(4277,0.001417278);
   f_1000->SetSavedPoint(4278,0.001421);
   f_1000->SetSavedPoint(4279,0.001424723);
   f_1000->SetSavedPoint(4280,0.001428446);
   f_1000->SetSavedPoint(4281,0.001432168);
   f_1000->SetSavedPoint(4282,0.001435891);
   f_1000->SetSavedPoint(4283,0.001439613);
   f_1000->SetSavedPoint(4284,0.001443336);
   f_1000->SetSavedPoint(4285,0.001447059);
   f_1000->SetSavedPoint(4286,0.001446943);
   f_1000->SetSavedPoint(4287,0.001446828);
   f_1000->SetSavedPoint(4288,0.001446713);
   f_1000->SetSavedPoint(4289,0.001446598);
   f_1000->SetSavedPoint(4290,0.001446483);
   f_1000->SetSavedPoint(4291,0.001446368);
   f_1000->SetSavedPoint(4292,0.001446252);
   f_1000->SetSavedPoint(4293,0.001446137);
   f_1000->SetSavedPoint(4294,0.001446022);
   f_1000->SetSavedPoint(4295,0.001445907);
   f_1000->SetSavedPoint(4296,0.001440501);
   f_1000->SetSavedPoint(4297,0.001435094);
   f_1000->SetSavedPoint(4298,0.001429688);
   f_1000->SetSavedPoint(4299,0.001424282);
   f_1000->SetSavedPoint(4300,0.001418876);
   f_1000->SetSavedPoint(4301,0.00141347);
   f_1000->SetSavedPoint(4302,0.001408063);
   f_1000->SetSavedPoint(4303,0.001402657);
   f_1000->SetSavedPoint(4304,0.001397251);
   f_1000->SetSavedPoint(4305,0.001391845);
   f_1000->SetSavedPoint(4306,0.001384344);
   f_1000->SetSavedPoint(4307,0.001376843);
   f_1000->SetSavedPoint(4308,0.001369342);
   f_1000->SetSavedPoint(4309,0.001361841);
   f_1000->SetSavedPoint(4310,0.00135434);
   f_1000->SetSavedPoint(4311,0.001346839);
   f_1000->SetSavedPoint(4312,0.001339338);
   f_1000->SetSavedPoint(4313,0.001331837);
   f_1000->SetSavedPoint(4314,0.001324337);
   f_1000->SetSavedPoint(4315,0.001316836);
   f_1000->SetSavedPoint(4316,0.00131049);
   f_1000->SetSavedPoint(4317,0.001304145);
   f_1000->SetSavedPoint(4318,0.0012978);
   f_1000->SetSavedPoint(4319,0.001291455);
   f_1000->SetSavedPoint(4320,0.001285109);
   f_1000->SetSavedPoint(4321,0.001278764);
   f_1000->SetSavedPoint(4322,0.001272419);
   f_1000->SetSavedPoint(4323,0.001266074);
   f_1000->SetSavedPoint(4324,0.001259729);
   f_1000->SetSavedPoint(4325,0.001253383);
   f_1000->SetSavedPoint(4326,0.001249207);
   f_1000->SetSavedPoint(4327,0.00124503);
   f_1000->SetSavedPoint(4328,0.001240854);
   f_1000->SetSavedPoint(4329,0.001236677);
   f_1000->SetSavedPoint(4330,0.0012325);
   f_1000->SetSavedPoint(4331,0.001228324);
   f_1000->SetSavedPoint(4332,0.001224147);
   f_1000->SetSavedPoint(4333,0.001219971);
   f_1000->SetSavedPoint(4334,0.001215794);
   f_1000->SetSavedPoint(4335,0.001211618);
   f_1000->SetSavedPoint(4336,0.001209156);
   f_1000->SetSavedPoint(4337,0.001206695);
   f_1000->SetSavedPoint(4338,0.001204233);
   f_1000->SetSavedPoint(4339,0.001201772);
   f_1000->SetSavedPoint(4340,0.00119931);
   f_1000->SetSavedPoint(4341,0.001196849);
   f_1000->SetSavedPoint(4342,0.001194387);
   f_1000->SetSavedPoint(4343,0.001191926);
   f_1000->SetSavedPoint(4344,0.001189464);
   f_1000->SetSavedPoint(4345,0.001187003);
   f_1000->SetSavedPoint(4346,0.001185318);
   f_1000->SetSavedPoint(4347,0.001183633);
   f_1000->SetSavedPoint(4348,0.001181947);
   f_1000->SetSavedPoint(4349,0.001180262);
   f_1000->SetSavedPoint(4350,0.001178577);
   f_1000->SetSavedPoint(4351,0.001176892);
   f_1000->SetSavedPoint(4352,0.001175207);
   f_1000->SetSavedPoint(4353,0.001173522);
   f_1000->SetSavedPoint(4354,0.001171837);
   f_1000->SetSavedPoint(4355,0.001170152);
   f_1000->SetSavedPoint(4356,0.00116922);
   f_1000->SetSavedPoint(4357,0.001168287);
   f_1000->SetSavedPoint(4358,0.001167355);
   f_1000->SetSavedPoint(4359,0.001166423);
   f_1000->SetSavedPoint(4360,0.00116549);
   f_1000->SetSavedPoint(4361,0.001164558);
   f_1000->SetSavedPoint(4362,0.001163626);
   f_1000->SetSavedPoint(4363,0.001162693);
   f_1000->SetSavedPoint(4364,0.001161761);
   f_1000->SetSavedPoint(4365,0.001160829);
   f_1000->SetSavedPoint(4366,0.001160069);
   f_1000->SetSavedPoint(4367,0.001159309);
   f_1000->SetSavedPoint(4368,0.001158548);
   f_1000->SetSavedPoint(4369,0.001157788);
   f_1000->SetSavedPoint(4370,0.001157028);
   f_1000->SetSavedPoint(4371,0.001156268);
   f_1000->SetSavedPoint(4372,0.001155508);
   f_1000->SetSavedPoint(4373,0.001154748);
   f_1000->SetSavedPoint(4374,0.001153988);
   f_1000->SetSavedPoint(4375,0.001153228);
   f_1000->SetSavedPoint(4376,0.001150822);
   f_1000->SetSavedPoint(4377,0.001148416);
   f_1000->SetSavedPoint(4378,0.00114601);
   f_1000->SetSavedPoint(4379,0.001143604);
   f_1000->SetSavedPoint(4380,0.001141198);
   f_1000->SetSavedPoint(4381,0.001138792);
   f_1000->SetSavedPoint(4382,0.001136386);
   f_1000->SetSavedPoint(4383,0.00113398);
   f_1000->SetSavedPoint(4384,0.001131574);
   f_1000->SetSavedPoint(4385,0.001129168);
   f_1000->SetSavedPoint(4386,0.001125573);
   f_1000->SetSavedPoint(4387,0.001121977);
   f_1000->SetSavedPoint(4388,0.001118382);
   f_1000->SetSavedPoint(4389,0.001114786);
   f_1000->SetSavedPoint(4390,0.00111119);
   f_1000->SetSavedPoint(4391,0.001107595);
   f_1000->SetSavedPoint(4392,0.001103999);
   f_1000->SetSavedPoint(4393,0.001100404);
   f_1000->SetSavedPoint(4394,0.001096808);
   f_1000->SetSavedPoint(4395,0.001093213);
   f_1000->SetSavedPoint(4396,0.001089881);
   f_1000->SetSavedPoint(4397,0.001086549);
   f_1000->SetSavedPoint(4398,0.001083218);
   f_1000->SetSavedPoint(4399,0.001079886);
   f_1000->SetSavedPoint(4400,0.001076554);
   f_1000->SetSavedPoint(4401,0.001073222);
   f_1000->SetSavedPoint(4402,0.001069891);
   f_1000->SetSavedPoint(4403,0.001066559);
   f_1000->SetSavedPoint(4404,0.001063227);
   f_1000->SetSavedPoint(4405,0.001059895);
   f_1000->SetSavedPoint(4406,0.00105648);
   f_1000->SetSavedPoint(4407,0.001053065);
   f_1000->SetSavedPoint(4408,0.001049649);
   f_1000->SetSavedPoint(4409,0.001046234);
   f_1000->SetSavedPoint(4410,0.001042819);
   f_1000->SetSavedPoint(4411,0.001039403);
   f_1000->SetSavedPoint(4412,0.001035988);
   f_1000->SetSavedPoint(4413,0.001032572);
   f_1000->SetSavedPoint(4414,0.001029157);
   f_1000->SetSavedPoint(4415,0.001025742);
   f_1000->SetSavedPoint(4416,0.001021743);
   f_1000->SetSavedPoint(4417,0.001017745);
   f_1000->SetSavedPoint(4418,0.001013746);
   f_1000->SetSavedPoint(4419,0.001009748);
   f_1000->SetSavedPoint(4420,0.00100575);
   f_1000->SetSavedPoint(4421,0.001001751);
   f_1000->SetSavedPoint(4422,0.0009977527);
   f_1000->SetSavedPoint(4423,0.0009937543);
   f_1000->SetSavedPoint(4424,0.0009897558);
   f_1000->SetSavedPoint(4425,0.0009857574);
   f_1000->SetSavedPoint(4426,0.0009829508);
   f_1000->SetSavedPoint(4427,0.0009801442);
   f_1000->SetSavedPoint(4428,0.0009773375);
   f_1000->SetSavedPoint(4429,0.0009745309);
   f_1000->SetSavedPoint(4430,0.0009717243);
   f_1000->SetSavedPoint(4431,0.0009689177);
   f_1000->SetSavedPoint(4432,0.0009661111);
   f_1000->SetSavedPoint(4433,0.0009633045);
   f_1000->SetSavedPoint(4434,0.0009604979);
   f_1000->SetSavedPoint(4435,0.0009576913);
   f_1000->SetSavedPoint(4436,0.0009584889);
   f_1000->SetSavedPoint(4437,0.0009592866);
   f_1000->SetSavedPoint(4438,0.0009600843);
   f_1000->SetSavedPoint(4439,0.000960882);
   f_1000->SetSavedPoint(4440,0.0009616797);
   f_1000->SetSavedPoint(4441,0.0009624774);
   f_1000->SetSavedPoint(4442,0.0009632751);
   f_1000->SetSavedPoint(4443,0.0009640728);
   f_1000->SetSavedPoint(4444,0.0009648705);
   f_1000->SetSavedPoint(4445,0.0009656682);
   f_1000->SetSavedPoint(4446,0.0009683708);
   f_1000->SetSavedPoint(4447,0.0009710735);
   f_1000->SetSavedPoint(4448,0.0009737761);
   f_1000->SetSavedPoint(4449,0.0009764788);
   f_1000->SetSavedPoint(4450,0.0009791814);
   f_1000->SetSavedPoint(4451,0.0009818841);
   f_1000->SetSavedPoint(4452,0.0009845868);
   f_1000->SetSavedPoint(4453,0.0009872894);
   f_1000->SetSavedPoint(4454,0.0009899921);
   f_1000->SetSavedPoint(4455,0.0009926947);
   f_1000->SetSavedPoint(4456,0.0009932232);
   f_1000->SetSavedPoint(4457,0.0009937516);
   f_1000->SetSavedPoint(4458,0.0009942801);
   f_1000->SetSavedPoint(4459,0.0009948085);
   f_1000->SetSavedPoint(4460,0.000995337);
   f_1000->SetSavedPoint(4461,0.0009958654);
   f_1000->SetSavedPoint(4462,0.0009963939);
   f_1000->SetSavedPoint(4463,0.0009969223);
   f_1000->SetSavedPoint(4464,0.0009974508);
   f_1000->SetSavedPoint(4465,0.0009979792);
   f_1000->SetSavedPoint(4466,0.0009951349);
   f_1000->SetSavedPoint(4467,0.0009922905);
   f_1000->SetSavedPoint(4468,0.0009894462);
   f_1000->SetSavedPoint(4469,0.0009866019);
   f_1000->SetSavedPoint(4470,0.0009837575);
   f_1000->SetSavedPoint(4471,0.0009809132);
   f_1000->SetSavedPoint(4472,0.0009780689);
   f_1000->SetSavedPoint(4473,0.0009752245);
   f_1000->SetSavedPoint(4474,0.0009723802);
   f_1000->SetSavedPoint(4475,0.0009695359);
   f_1000->SetSavedPoint(4476,0.0009650339);
   f_1000->SetSavedPoint(4477,0.000960532);
   f_1000->SetSavedPoint(4478,0.00095603);
   f_1000->SetSavedPoint(4479,0.0009515281);
   f_1000->SetSavedPoint(4480,0.0009470261);
   f_1000->SetSavedPoint(4481,0.0009425242);
   f_1000->SetSavedPoint(4482,0.0009380222);
   f_1000->SetSavedPoint(4483,0.0009335203);
   f_1000->SetSavedPoint(4484,0.0009290183);
   f_1000->SetSavedPoint(4485,0.0009245164);
   f_1000->SetSavedPoint(4486,0.0009193582);
   f_1000->SetSavedPoint(4487,0.0009142);
   f_1000->SetSavedPoint(4488,0.0009090418);
   f_1000->SetSavedPoint(4489,0.0009038836);
   f_1000->SetSavedPoint(4490,0.0008987254);
   f_1000->SetSavedPoint(4491,0.0008935672);
   f_1000->SetSavedPoint(4492,0.000888409);
   f_1000->SetSavedPoint(4493,0.0008832508);
   f_1000->SetSavedPoint(4494,0.0008780925);
   f_1000->SetSavedPoint(4495,0.0008729343);
   f_1000->SetSavedPoint(4496,0.000867391);
   f_1000->SetSavedPoint(4497,0.0008618477);
   f_1000->SetSavedPoint(4498,0.0008563044);
   f_1000->SetSavedPoint(4499,0.0008507611);
   f_1000->SetSavedPoint(4500,0.0008452177);
   f_1000->SetSavedPoint(4501,0.0008396744);
   f_1000->SetSavedPoint(4502,0.0008341311);
   f_1000->SetSavedPoint(4503,0.0008285878);
   f_1000->SetSavedPoint(4504,0.0008230444);
   f_1000->SetSavedPoint(4505,0.0008175011);
   f_1000->SetSavedPoint(4506,0.0008135285);
   f_1000->SetSavedPoint(4507,0.0008095559);
   f_1000->SetSavedPoint(4508,0.0008055833);
   f_1000->SetSavedPoint(4509,0.0008016108);
   f_1000->SetSavedPoint(4510,0.0007976382);
   f_1000->SetSavedPoint(4511,0.0007936656);
   f_1000->SetSavedPoint(4512,0.000789693);
   f_1000->SetSavedPoint(4513,0.0007857204);
   f_1000->SetSavedPoint(4514,0.0007817478);
   f_1000->SetSavedPoint(4515,0.0007777752);
   f_1000->SetSavedPoint(4516,0.0007770419);
   f_1000->SetSavedPoint(4517,0.0007763086);
   f_1000->SetSavedPoint(4518,0.0007755753);
   f_1000->SetSavedPoint(4519,0.000774842);
   f_1000->SetSavedPoint(4520,0.0007741087);
   f_1000->SetSavedPoint(4521,0.0007733754);
   f_1000->SetSavedPoint(4522,0.0007726421);
   f_1000->SetSavedPoint(4523,0.0007719089);
   f_1000->SetSavedPoint(4524,0.0007711756);
   f_1000->SetSavedPoint(4525,0.0007704423);
   f_1000->SetSavedPoint(4526,0.0007720836);
   f_1000->SetSavedPoint(4527,0.000773725);
   f_1000->SetSavedPoint(4528,0.0007753663);
   f_1000->SetSavedPoint(4529,0.0007770077);
   f_1000->SetSavedPoint(4530,0.0007786491);
   f_1000->SetSavedPoint(4531,0.0007802904);
   f_1000->SetSavedPoint(4532,0.0007819318);
   f_1000->SetSavedPoint(4533,0.0007835731);
   f_1000->SetSavedPoint(4534,0.0007852145);
   f_1000->SetSavedPoint(4535,0.0007868559);
   f_1000->SetSavedPoint(4536,0.0007884579);
   f_1000->SetSavedPoint(4537,0.00079006);
   f_1000->SetSavedPoint(4538,0.0007916621);
   f_1000->SetSavedPoint(4539,0.0007932642);
   f_1000->SetSavedPoint(4540,0.0007948662);
   f_1000->SetSavedPoint(4541,0.0007964683);
   f_1000->SetSavedPoint(4542,0.0007980704);
   f_1000->SetSavedPoint(4543,0.0007996725);
   f_1000->SetSavedPoint(4544,0.0008012745);
   f_1000->SetSavedPoint(4545,0.0008028766);
   f_1000->SetSavedPoint(4546,0.0008049109);
   f_1000->SetSavedPoint(4547,0.0008069452);
   f_1000->SetSavedPoint(4548,0.0008089795);
   f_1000->SetSavedPoint(4549,0.0008110137);
   f_1000->SetSavedPoint(4550,0.000813048);
   f_1000->SetSavedPoint(4551,0.0008150823);
   f_1000->SetSavedPoint(4552,0.0008171166);
   f_1000->SetSavedPoint(4553,0.0008191509);
   f_1000->SetSavedPoint(4554,0.0008211852);
   f_1000->SetSavedPoint(4555,0.0008232195);
   f_1000->SetSavedPoint(4556,0.0008256035);
   f_1000->SetSavedPoint(4557,0.0008279876);
   f_1000->SetSavedPoint(4558,0.0008303716);
   f_1000->SetSavedPoint(4559,0.0008327557);
   f_1000->SetSavedPoint(4560,0.0008351398);
   f_1000->SetSavedPoint(4561,0.0008375238);
   f_1000->SetSavedPoint(4562,0.0008399079);
   f_1000->SetSavedPoint(4563,0.0008422919);
   f_1000->SetSavedPoint(4564,0.000844676);
   f_1000->SetSavedPoint(4565,0.0008470601);
   f_1000->SetSavedPoint(4566,0.0008472471);
   f_1000->SetSavedPoint(4567,0.0008474342);
   f_1000->SetSavedPoint(4568,0.0008476213);
   f_1000->SetSavedPoint(4569,0.0008478084);
   f_1000->SetSavedPoint(4570,0.0008479954);
   f_1000->SetSavedPoint(4571,0.0008481825);
   f_1000->SetSavedPoint(4572,0.0008483696);
   f_1000->SetSavedPoint(4573,0.0008485567);
   f_1000->SetSavedPoint(4574,0.0008487438);
   f_1000->SetSavedPoint(4575,0.0008489308);
   f_1000->SetSavedPoint(4576,0.0008465958);
   f_1000->SetSavedPoint(4577,0.0008442607);
   f_1000->SetSavedPoint(4578,0.0008419257);
   f_1000->SetSavedPoint(4579,0.0008395907);
   f_1000->SetSavedPoint(4580,0.0008372556);
   f_1000->SetSavedPoint(4581,0.0008349206);
   f_1000->SetSavedPoint(4582,0.0008325855);
   f_1000->SetSavedPoint(4583,0.0008302505);
   f_1000->SetSavedPoint(4584,0.0008279155);
   f_1000->SetSavedPoint(4585,0.0008255804);
   f_1000->SetSavedPoint(4586,0.0008223363);
   f_1000->SetSavedPoint(4587,0.0008190922);
   f_1000->SetSavedPoint(4588,0.0008158481);
   f_1000->SetSavedPoint(4589,0.000812604);
   f_1000->SetSavedPoint(4590,0.0008093599);
   f_1000->SetSavedPoint(4591,0.0008061158);
   f_1000->SetSavedPoint(4592,0.0008028717);
   f_1000->SetSavedPoint(4593,0.0007996277);
   f_1000->SetSavedPoint(4594,0.0007963836);
   f_1000->SetSavedPoint(4595,0.0007931395);
   f_1000->SetSavedPoint(4596,0.0007902693);
   f_1000->SetSavedPoint(4597,0.0007873992);
   f_1000->SetSavedPoint(4598,0.0007845291);
   f_1000->SetSavedPoint(4599,0.0007816589);
   f_1000->SetSavedPoint(4600,0.0007787888);
   f_1000->SetSavedPoint(4601,0.0007759187);
   f_1000->SetSavedPoint(4602,0.0007730485);
   f_1000->SetSavedPoint(4603,0.0007701784);
   f_1000->SetSavedPoint(4604,0.0007673083);
   f_1000->SetSavedPoint(4605,0.0007644381);
   f_1000->SetSavedPoint(4606,0.0007627983);
   f_1000->SetSavedPoint(4607,0.0007611584);
   f_1000->SetSavedPoint(4608,0.0007595185);
   f_1000->SetSavedPoint(4609,0.0007578786);
   f_1000->SetSavedPoint(4610,0.0007562388);
   f_1000->SetSavedPoint(4611,0.0007545989);
   f_1000->SetSavedPoint(4612,0.000752959);
   f_1000->SetSavedPoint(4613,0.0007513191);
   f_1000->SetSavedPoint(4614,0.0007496793);
   f_1000->SetSavedPoint(4615,0.0007480394);
   f_1000->SetSavedPoint(4616,0.0007486928);
   f_1000->SetSavedPoint(4617,0.0007493463);
   f_1000->SetSavedPoint(4618,0.0007499998);
   f_1000->SetSavedPoint(4619,0.0007506532);
   f_1000->SetSavedPoint(4620,0.0007513067);
   f_1000->SetSavedPoint(4621,0.0007519601);
   f_1000->SetSavedPoint(4622,0.0007526136);
   f_1000->SetSavedPoint(4623,0.000753267);
   f_1000->SetSavedPoint(4624,0.0007539205);
   f_1000->SetSavedPoint(4625,0.000754574);
   f_1000->SetSavedPoint(4626,0.0007573889);
   f_1000->SetSavedPoint(4627,0.0007602039);
   f_1000->SetSavedPoint(4628,0.0007630189);
   f_1000->SetSavedPoint(4629,0.0007658339);
   f_1000->SetSavedPoint(4630,0.0007686489);
   f_1000->SetSavedPoint(4631,0.0007714639);
   f_1000->SetSavedPoint(4632,0.0007742789);
   f_1000->SetSavedPoint(4633,0.0007770939);
   f_1000->SetSavedPoint(4634,0.0007799088);
   f_1000->SetSavedPoint(4635,0.0007827238);
   f_1000->SetSavedPoint(4636,0.0007846009);
   f_1000->SetSavedPoint(4637,0.000786478);
   f_1000->SetSavedPoint(4638,0.000788355);
   f_1000->SetSavedPoint(4639,0.0007902321);
   f_1000->SetSavedPoint(4640,0.0007921092);
   f_1000->SetSavedPoint(4641,0.0007939862);
   f_1000->SetSavedPoint(4642,0.0007958633);
   f_1000->SetSavedPoint(4643,0.0007977404);
   f_1000->SetSavedPoint(4644,0.0007996174);
   f_1000->SetSavedPoint(4645,0.0008014945);
   f_1000->SetSavedPoint(4646,0.0007996719);
   f_1000->SetSavedPoint(4647,0.0007978493);
   f_1000->SetSavedPoint(4648,0.0007960266);
   f_1000->SetSavedPoint(4649,0.000794204);
   f_1000->SetSavedPoint(4650,0.0007923814);
   f_1000->SetSavedPoint(4651,0.0007905588);
   f_1000->SetSavedPoint(4652,0.0007887362);
   f_1000->SetSavedPoint(4653,0.0007869135);
   f_1000->SetSavedPoint(4654,0.0007850909);
   f_1000->SetSavedPoint(4655,0.0007832683);
   f_1000->SetSavedPoint(4656,0.00077882);
   f_1000->SetSavedPoint(4657,0.0007743717);
   f_1000->SetSavedPoint(4658,0.0007699235);
   f_1000->SetSavedPoint(4659,0.0007654752);
   f_1000->SetSavedPoint(4660,0.0007610269);
   f_1000->SetSavedPoint(4661,0.0007565786);
   f_1000->SetSavedPoint(4662,0.0007521303);
   f_1000->SetSavedPoint(4663,0.0007476821);
   f_1000->SetSavedPoint(4664,0.0007432338);
   f_1000->SetSavedPoint(4665,0.0007387855);
   f_1000->SetSavedPoint(4666,0.0007350898);
   f_1000->SetSavedPoint(4667,0.0007313941);
   f_1000->SetSavedPoint(4668,0.0007276983);
   f_1000->SetSavedPoint(4669,0.0007240026);
   f_1000->SetSavedPoint(4670,0.0007203069);
   f_1000->SetSavedPoint(4671,0.0007166112);
   f_1000->SetSavedPoint(4672,0.0007129154);
   f_1000->SetSavedPoint(4673,0.0007092197);
   f_1000->SetSavedPoint(4674,0.000705524);
   f_1000->SetSavedPoint(4675,0.0007018283);
   f_1000->SetSavedPoint(4676,0.0007004052);
   f_1000->SetSavedPoint(4677,0.0006989822);
   f_1000->SetSavedPoint(4678,0.0006975591);
   f_1000->SetSavedPoint(4679,0.0006961361);
   f_1000->SetSavedPoint(4680,0.0006947131);
   f_1000->SetSavedPoint(4681,0.00069329);
   f_1000->SetSavedPoint(4682,0.000691867);
   f_1000->SetSavedPoint(4683,0.0006904439);
   f_1000->SetSavedPoint(4684,0.0006890209);
   f_1000->SetSavedPoint(4685,0.0006875979);
   f_1000->SetSavedPoint(4686,0.0006868735);
   f_1000->SetSavedPoint(4687,0.0006861491);
   f_1000->SetSavedPoint(4688,0.0006854247);
   f_1000->SetSavedPoint(4689,0.0006847002);
   f_1000->SetSavedPoint(4690,0.0006839758);
   f_1000->SetSavedPoint(4691,0.0006832514);
   f_1000->SetSavedPoint(4692,0.000682527);
   f_1000->SetSavedPoint(4693,0.0006818026);
   f_1000->SetSavedPoint(4694,0.0006810782);
   f_1000->SetSavedPoint(4695,0.0006803538);
   f_1000->SetSavedPoint(4696,0.0006794001);
   f_1000->SetSavedPoint(4697,0.0006784463);
   f_1000->SetSavedPoint(4698,0.0006774926);
   f_1000->SetSavedPoint(4699,0.0006765388);
   f_1000->SetSavedPoint(4700,0.0006755851);
   f_1000->SetSavedPoint(4701,0.0006746313);
   f_1000->SetSavedPoint(4702,0.0006736776);
   f_1000->SetSavedPoint(4703,0.0006727238);
   f_1000->SetSavedPoint(4704,0.00067177);
   f_1000->SetSavedPoint(4705,0.0006708163);
   f_1000->SetSavedPoint(4706,0.0006701392);
   f_1000->SetSavedPoint(4707,0.0006694621);
   f_1000->SetSavedPoint(4708,0.0006687849);
   f_1000->SetSavedPoint(4709,0.0006681078);
   f_1000->SetSavedPoint(4710,0.0006674307);
   f_1000->SetSavedPoint(4711,0.0006667536);
   f_1000->SetSavedPoint(4712,0.0006660765);
   f_1000->SetSavedPoint(4713,0.0006653994);
   f_1000->SetSavedPoint(4714,0.0006647222);
   f_1000->SetSavedPoint(4715,0.0006640451);
   f_1000->SetSavedPoint(4716,0.0006631917);
   f_1000->SetSavedPoint(4717,0.0006623382);
   f_1000->SetSavedPoint(4718,0.0006614848);
   f_1000->SetSavedPoint(4719,0.0006606314);
   f_1000->SetSavedPoint(4720,0.0006597779);
   f_1000->SetSavedPoint(4721,0.0006589245);
   f_1000->SetSavedPoint(4722,0.000658071);
   f_1000->SetSavedPoint(4723,0.0006572176);
   f_1000->SetSavedPoint(4724,0.0006563641);
   f_1000->SetSavedPoint(4725,0.0006555107);
   f_1000->SetSavedPoint(4726,0.0006543486);
   f_1000->SetSavedPoint(4727,0.0006531865);
   f_1000->SetSavedPoint(4728,0.0006520244);
   f_1000->SetSavedPoint(4729,0.0006508623);
   f_1000->SetSavedPoint(4730,0.0006497002);
   f_1000->SetSavedPoint(4731,0.0006485381);
   f_1000->SetSavedPoint(4732,0.000647376);
   f_1000->SetSavedPoint(4733,0.0006462139);
   f_1000->SetSavedPoint(4734,0.0006450517);
   f_1000->SetSavedPoint(4735,0.0006438896);
   f_1000->SetSavedPoint(4736,0.0006425862);
   f_1000->SetSavedPoint(4737,0.0006412827);
   f_1000->SetSavedPoint(4738,0.0006399793);
   f_1000->SetSavedPoint(4739,0.0006386758);
   f_1000->SetSavedPoint(4740,0.0006373723);
   f_1000->SetSavedPoint(4741,0.0006360689);
   f_1000->SetSavedPoint(4742,0.0006347654);
   f_1000->SetSavedPoint(4743,0.0006334619);
   f_1000->SetSavedPoint(4744,0.0006321585);
   f_1000->SetSavedPoint(4745,0.000630855);
   f_1000->SetSavedPoint(4746,0.0006289228);
   f_1000->SetSavedPoint(4747,0.0006269905);
   f_1000->SetSavedPoint(4748,0.0006250582);
   f_1000->SetSavedPoint(4749,0.000623126);
   f_1000->SetSavedPoint(4750,0.0006211937);
   f_1000->SetSavedPoint(4751,0.0006192615);
   f_1000->SetSavedPoint(4752,0.0006173292);
   f_1000->SetSavedPoint(4753,0.000615397);
   f_1000->SetSavedPoint(4754,0.0006134647);
   f_1000->SetSavedPoint(4755,0.0006115324);
   f_1000->SetSavedPoint(4756,0.0006107673);
   f_1000->SetSavedPoint(4757,0.0006100022);
   f_1000->SetSavedPoint(4758,0.0006092372);
   f_1000->SetSavedPoint(4759,0.0006084721);
   f_1000->SetSavedPoint(4760,0.000607707);
   f_1000->SetSavedPoint(4761,0.0006069419);
   f_1000->SetSavedPoint(4762,0.0006061768);
   f_1000->SetSavedPoint(4763,0.0006054117);
   f_1000->SetSavedPoint(4764,0.0006046466);
   f_1000->SetSavedPoint(4765,0.0006038815);
   f_1000->SetSavedPoint(4766,0.0006057078);
   f_1000->SetSavedPoint(4767,0.0006075341);
   f_1000->SetSavedPoint(4768,0.0006093605);
   f_1000->SetSavedPoint(4769,0.0006111868);
   f_1000->SetSavedPoint(4770,0.0006130131);
   f_1000->SetSavedPoint(4771,0.0006148395);
   f_1000->SetSavedPoint(4772,0.0006166658);
   f_1000->SetSavedPoint(4773,0.0006184921);
   f_1000->SetSavedPoint(4774,0.0006203184);
   f_1000->SetSavedPoint(4775,0.0006221448);
   f_1000->SetSavedPoint(4776,0.0006230447);
   f_1000->SetSavedPoint(4777,0.0006239446);
   f_1000->SetSavedPoint(4778,0.0006248445);
   f_1000->SetSavedPoint(4779,0.0006257444);
   f_1000->SetSavedPoint(4780,0.0006266443);
   f_1000->SetSavedPoint(4781,0.0006275443);
   f_1000->SetSavedPoint(4782,0.0006284442);
   f_1000->SetSavedPoint(4783,0.0006293441);
   f_1000->SetSavedPoint(4784,0.000630244);
   f_1000->SetSavedPoint(4785,0.0006311439);
   f_1000->SetSavedPoint(4786,0.0006284982);
   f_1000->SetSavedPoint(4787,0.0006258525);
   f_1000->SetSavedPoint(4788,0.0006232067);
   f_1000->SetSavedPoint(4789,0.000620561);
   f_1000->SetSavedPoint(4790,0.0006179153);
   f_1000->SetSavedPoint(4791,0.0006152696);
   f_1000->SetSavedPoint(4792,0.0006126238);
   f_1000->SetSavedPoint(4793,0.0006099781);
   f_1000->SetSavedPoint(4794,0.0006073324);
   f_1000->SetSavedPoint(4795,0.0006046866);
   f_1000->SetSavedPoint(4796,0.0006003177);
   f_1000->SetSavedPoint(4797,0.0005959488);
   f_1000->SetSavedPoint(4798,0.0005915799);
   f_1000->SetSavedPoint(4799,0.000587211);
   f_1000->SetSavedPoint(4800,0.0005828421);
   f_1000->SetSavedPoint(4801,0.0005784732);
   f_1000->SetSavedPoint(4802,0.0005741043);
   f_1000->SetSavedPoint(4803,0.0005697354);
   f_1000->SetSavedPoint(4804,0.0005653665);
   f_1000->SetSavedPoint(4805,0.0005609976);
   f_1000->SetSavedPoint(4806,0.0005571804);
   f_1000->SetSavedPoint(4807,0.0005533631);
   f_1000->SetSavedPoint(4808,0.0005495458);
   f_1000->SetSavedPoint(4809,0.0005457285);
   f_1000->SetSavedPoint(4810,0.0005419112);
   f_1000->SetSavedPoint(4811,0.0005380939);
   f_1000->SetSavedPoint(4812,0.0005342767);
   f_1000->SetSavedPoint(4813,0.0005304594);
   f_1000->SetSavedPoint(4814,0.0005266421);
   f_1000->SetSavedPoint(4815,0.0005228248);
   f_1000->SetSavedPoint(4816,0.0005202913);
   f_1000->SetSavedPoint(4817,0.0005177578);
   f_1000->SetSavedPoint(4818,0.0005152243);
   f_1000->SetSavedPoint(4819,0.0005126908);
   f_1000->SetSavedPoint(4820,0.0005101572);
   f_1000->SetSavedPoint(4821,0.0005076237);
   f_1000->SetSavedPoint(4822,0.0005050902);
   f_1000->SetSavedPoint(4823,0.0005025567);
   f_1000->SetSavedPoint(4824,0.0005000232);
   f_1000->SetSavedPoint(4825,0.0004974897);
   f_1000->SetSavedPoint(4826,0.0004958872);
   f_1000->SetSavedPoint(4827,0.0004942847);
   f_1000->SetSavedPoint(4828,0.0004926823);
   f_1000->SetSavedPoint(4829,0.0004910798);
   f_1000->SetSavedPoint(4830,0.0004894774);
   f_1000->SetSavedPoint(4831,0.0004878749);
   f_1000->SetSavedPoint(4832,0.0004862725);
   f_1000->SetSavedPoint(4833,0.00048467);
   f_1000->SetSavedPoint(4834,0.0004830676);
   f_1000->SetSavedPoint(4835,0.0004814651);
   f_1000->SetSavedPoint(4836,0.0004808337);
   f_1000->SetSavedPoint(4837,0.0004802023);
   f_1000->SetSavedPoint(4838,0.0004795709);
   f_1000->SetSavedPoint(4839,0.0004789395);
   f_1000->SetSavedPoint(4840,0.0004783081);
   f_1000->SetSavedPoint(4841,0.0004776768);
   f_1000->SetSavedPoint(4842,0.0004770454);
   f_1000->SetSavedPoint(4843,0.000476414);
   f_1000->SetSavedPoint(4844,0.0004757826);
   f_1000->SetSavedPoint(4845,0.0004751512);
   f_1000->SetSavedPoint(4846,0.0004756708);
   f_1000->SetSavedPoint(4847,0.0004761905);
   f_1000->SetSavedPoint(4848,0.0004767101);
   f_1000->SetSavedPoint(4849,0.0004772298);
   f_1000->SetSavedPoint(4850,0.0004777494);
   f_1000->SetSavedPoint(4851,0.0004782691);
   f_1000->SetSavedPoint(4852,0.0004787887);
   f_1000->SetSavedPoint(4853,0.0004793084);
   f_1000->SetSavedPoint(4854,0.0004798281);
   f_1000->SetSavedPoint(4855,0.0004803477);
   f_1000->SetSavedPoint(4856,0.0004813359);
   f_1000->SetSavedPoint(4857,0.0004823241);
   f_1000->SetSavedPoint(4858,0.0004833123);
   f_1000->SetSavedPoint(4859,0.0004843005);
   f_1000->SetSavedPoint(4860,0.0004852887);
   f_1000->SetSavedPoint(4861,0.0004862769);
   f_1000->SetSavedPoint(4862,0.0004872651);
   f_1000->SetSavedPoint(4863,0.0004882533);
   f_1000->SetSavedPoint(4864,0.0004892415);
   f_1000->SetSavedPoint(4865,0.0004902298);
   f_1000->SetSavedPoint(4866,0.0004909223);
   f_1000->SetSavedPoint(4867,0.0004916148);
   f_1000->SetSavedPoint(4868,0.0004923073);
   f_1000->SetSavedPoint(4869,0.0004929998);
   f_1000->SetSavedPoint(4870,0.0004936923);
   f_1000->SetSavedPoint(4871,0.0004943848);
   f_1000->SetSavedPoint(4872,0.0004950773);
   f_1000->SetSavedPoint(4873,0.0004957698);
   f_1000->SetSavedPoint(4874,0.0004964623);
   f_1000->SetSavedPoint(4875,0.0004971548);
   f_1000->SetSavedPoint(4876,0.0004963088);
   f_1000->SetSavedPoint(4877,0.0004954629);
   f_1000->SetSavedPoint(4878,0.0004946169);
   f_1000->SetSavedPoint(4879,0.000493771);
   f_1000->SetSavedPoint(4880,0.000492925);
   f_1000->SetSavedPoint(4881,0.000492079);
   f_1000->SetSavedPoint(4882,0.0004912331);
   f_1000->SetSavedPoint(4883,0.0004903871);
   f_1000->SetSavedPoint(4884,0.0004895411);
   f_1000->SetSavedPoint(4885,0.0004886952);
   f_1000->SetSavedPoint(4886,0.0004865427);
   f_1000->SetSavedPoint(4887,0.0004843903);
   f_1000->SetSavedPoint(4888,0.0004822378);
   f_1000->SetSavedPoint(4889,0.0004800854);
   f_1000->SetSavedPoint(4890,0.0004779329);
   f_1000->SetSavedPoint(4891,0.0004757805);
   f_1000->SetSavedPoint(4892,0.000473628);
   f_1000->SetSavedPoint(4893,0.0004714756);
   f_1000->SetSavedPoint(4894,0.0004693231);
   f_1000->SetSavedPoint(4895,0.0004671707);
   f_1000->SetSavedPoint(4896,0.000465524);
   f_1000->SetSavedPoint(4897,0.0004638772);
   f_1000->SetSavedPoint(4898,0.0004622305);
   f_1000->SetSavedPoint(4899,0.0004605838);
   f_1000->SetSavedPoint(4900,0.0004589371);
   f_1000->SetSavedPoint(4901,0.0004572904);
   f_1000->SetSavedPoint(4902,0.0004556436);
   f_1000->SetSavedPoint(4903,0.0004539969);
   f_1000->SetSavedPoint(4904,0.0004523502);
   f_1000->SetSavedPoint(4905,0.0004507035);
   f_1000->SetSavedPoint(4906,0.0004497578);
   f_1000->SetSavedPoint(4907,0.0004488121);
   f_1000->SetSavedPoint(4908,0.0004478665);
   f_1000->SetSavedPoint(4909,0.0004469208);
   f_1000->SetSavedPoint(4910,0.0004459751);
   f_1000->SetSavedPoint(4911,0.0004450294);
   f_1000->SetSavedPoint(4912,0.0004440838);
   f_1000->SetSavedPoint(4913,0.0004431381);
   f_1000->SetSavedPoint(4914,0.0004421924);
   f_1000->SetSavedPoint(4915,0.0004412467);
   f_1000->SetSavedPoint(4916,0.0004407711);
   f_1000->SetSavedPoint(4917,0.0004402954);
   f_1000->SetSavedPoint(4918,0.0004398198);
   f_1000->SetSavedPoint(4919,0.0004393441);
   f_1000->SetSavedPoint(4920,0.0004388684);
   f_1000->SetSavedPoint(4921,0.0004383928);
   f_1000->SetSavedPoint(4922,0.0004379171);
   f_1000->SetSavedPoint(4923,0.0004374414);
   f_1000->SetSavedPoint(4924,0.0004369658);
   f_1000->SetSavedPoint(4925,0.0004364901);
   f_1000->SetSavedPoint(4926,0.0004361622);
   f_1000->SetSavedPoint(4927,0.0004358344);
   f_1000->SetSavedPoint(4928,0.0004355065);
   f_1000->SetSavedPoint(4929,0.0004351786);
   f_1000->SetSavedPoint(4930,0.0004348508);
   f_1000->SetSavedPoint(4931,0.0004345229);
   f_1000->SetSavedPoint(4932,0.000434195);
   f_1000->SetSavedPoint(4933,0.0004338672);
   f_1000->SetSavedPoint(4934,0.0004335393);
   f_1000->SetSavedPoint(4935,0.0004332114);
   f_1000->SetSavedPoint(4936,0.0004319072);
   f_1000->SetSavedPoint(4937,0.000430603);
   f_1000->SetSavedPoint(4938,0.0004292987);
   f_1000->SetSavedPoint(4939,0.0004279945);
   f_1000->SetSavedPoint(4940,0.0004266903);
   f_1000->SetSavedPoint(4941,0.0004253861);
   f_1000->SetSavedPoint(4942,0.0004240818);
   f_1000->SetSavedPoint(4943,0.0004227776);
   f_1000->SetSavedPoint(4944,0.0004214734);
   f_1000->SetSavedPoint(4945,0.0004201691);
   f_1000->SetSavedPoint(4946,0.0004183949);
   f_1000->SetSavedPoint(4947,0.0004166206);
   f_1000->SetSavedPoint(4948,0.0004148464);
   f_1000->SetSavedPoint(4949,0.0004130721);
   f_1000->SetSavedPoint(4950,0.0004112979);
   f_1000->SetSavedPoint(4951,0.0004095236);
   f_1000->SetSavedPoint(4952,0.0004077494);
   f_1000->SetSavedPoint(4953,0.0004059751);
   f_1000->SetSavedPoint(4954,0.0004042008);
   f_1000->SetSavedPoint(4955,0.0004024266);
   f_1000->SetSavedPoint(4956,0.0004018671);
   f_1000->SetSavedPoint(4957,0.0004013077);
   f_1000->SetSavedPoint(4958,0.0004007482);
   f_1000->SetSavedPoint(4959,0.0004001888);
   f_1000->SetSavedPoint(4960,0.0003996294);
   f_1000->SetSavedPoint(4961,0.0003990699);
   f_1000->SetSavedPoint(4962,0.0003985105);
   f_1000->SetSavedPoint(4963,0.000397951);
   f_1000->SetSavedPoint(4964,0.0003973916);
   f_1000->SetSavedPoint(4965,0.0003968321);
   f_1000->SetSavedPoint(4966,0.0003968387);
   f_1000->SetSavedPoint(4967,0.0003968453);
   f_1000->SetSavedPoint(4968,0.0003968519);
   f_1000->SetSavedPoint(4969,0.0003968585);
   f_1000->SetSavedPoint(4970,0.0003968651);
   f_1000->SetSavedPoint(4971,0.0003968717);
   f_1000->SetSavedPoint(4972,0.0003968783);
   f_1000->SetSavedPoint(4973,0.0003968849);
   f_1000->SetSavedPoint(4974,0.0003968915);
   f_1000->SetSavedPoint(4975,0.0003968981);
   f_1000->SetSavedPoint(4976,0.0003961529);
   f_1000->SetSavedPoint(4977,0.0003954077);
   f_1000->SetSavedPoint(4978,0.0003946625);
   f_1000->SetSavedPoint(4979,0.0003939173);
   f_1000->SetSavedPoint(4980,0.0003931722);
   f_1000->SetSavedPoint(4981,0.000392427);
   f_1000->SetSavedPoint(4982,0.0003916818);
   f_1000->SetSavedPoint(4983,0.0003909366);
   f_1000->SetSavedPoint(4984,0.0003901914);
   f_1000->SetSavedPoint(4985,0.0003894462);
   f_1000->SetSavedPoint(4986,0.0003889266);
   f_1000->SetSavedPoint(4987,0.0003884069);
   f_1000->SetSavedPoint(4988,0.0003878873);
   f_1000->SetSavedPoint(4989,0.0003873676);
   f_1000->SetSavedPoint(4990,0.0003868479);
   f_1000->SetSavedPoint(4991,0.0003863283);
   f_1000->SetSavedPoint(4992,0.0003858086);
   f_1000->SetSavedPoint(4993,0.000385289);
   f_1000->SetSavedPoint(4994,0.0003847693);
   f_1000->SetSavedPoint(4995,0.0003842496);
   f_1000->SetSavedPoint(4996,0.0003843053);
   f_1000->SetSavedPoint(4997,0.0003843609);
   f_1000->SetSavedPoint(4998,0.0003844165);
   f_1000->SetSavedPoint(4999,0.0003844721);
   f_1000->SetSavedPoint(5000,0.0003845277);
   f_1000->SetSavedPoint(5001,0.0003845833);
   f_1000->SetSavedPoint(5002,0.000384639);
   f_1000->SetSavedPoint(5003,0.0003846946);
   f_1000->SetSavedPoint(5004,0.0003847502);
   f_1000->SetSavedPoint(5005,0.0003848058);
   f_1000->SetSavedPoint(5006,0.0003843314);
   f_1000->SetSavedPoint(5007,0.000383857);
   f_1000->SetSavedPoint(5008,0.0003833826);
   f_1000->SetSavedPoint(5009,0.0003829082);
   f_1000->SetSavedPoint(5010,0.0003824338);
   f_1000->SetSavedPoint(5011,0.0003819594);
   f_1000->SetSavedPoint(5012,0.000381485);
   f_1000->SetSavedPoint(5013,0.0003810106);
   f_1000->SetSavedPoint(5014,0.0003805362);
   f_1000->SetSavedPoint(5015,0.0003800617);
   f_1000->SetSavedPoint(5016,0.0003790699);
   f_1000->SetSavedPoint(5017,0.000378078);
   f_1000->SetSavedPoint(5018,0.0003770862);
   f_1000->SetSavedPoint(5019,0.0003760943);
   f_1000->SetSavedPoint(5020,0.0003751025);
   f_1000->SetSavedPoint(5021,0.0003741106);
   f_1000->SetSavedPoint(5022,0.0003731188);
   f_1000->SetSavedPoint(5023,0.0003721269);
   f_1000->SetSavedPoint(5024,0.000371135);
   f_1000->SetSavedPoint(5025,0.0003701432);
   f_1000->SetSavedPoint(5026,0.0003694274);
   f_1000->SetSavedPoint(5027,0.0003687116);
   f_1000->SetSavedPoint(5028,0.0003679958);
   f_1000->SetSavedPoint(5029,0.00036728);
   f_1000->SetSavedPoint(5030,0.0003665642);
   f_1000->SetSavedPoint(5031,0.0003658485);
   f_1000->SetSavedPoint(5032,0.0003651327);
   f_1000->SetSavedPoint(5033,0.0003644169);
   f_1000->SetSavedPoint(5034,0.0003637011);
   f_1000->SetSavedPoint(5035,0.0003629853);
   f_1000->SetSavedPoint(5036,0.0003628217);
   f_1000->SetSavedPoint(5037,0.0003626581);
   f_1000->SetSavedPoint(5038,0.0003624945);
   f_1000->SetSavedPoint(5039,0.0003623308);
   f_1000->SetSavedPoint(5040,0.0003621672);
   f_1000->SetSavedPoint(5041,0.0003620036);
   f_1000->SetSavedPoint(5042,0.00036184);
   f_1000->SetSavedPoint(5043,0.0003616764);
   f_1000->SetSavedPoint(5044,0.0003615128);
   f_1000->SetSavedPoint(5045,0.0003613491);
   f_1000->SetSavedPoint(5046,0.000361192);
   f_1000->SetSavedPoint(5047,0.0003610348);
   f_1000->SetSavedPoint(5048,0.0003608776);
   f_1000->SetSavedPoint(5049,0.0003607205);
   f_1000->SetSavedPoint(5050,0.0003605633);
   f_1000->SetSavedPoint(5051,0.0003604061);
   f_1000->SetSavedPoint(5052,0.0003602489);
   f_1000->SetSavedPoint(5053,0.0003600918);
   f_1000->SetSavedPoint(5054,0.0003599346);
   f_1000->SetSavedPoint(5055,0.0003597774);
   f_1000->SetSavedPoint(5056,0.0003589523);
   f_1000->SetSavedPoint(5057,0.0003581272);
   f_1000->SetSavedPoint(5058,0.0003573021);
   f_1000->SetSavedPoint(5059,0.000356477);
   f_1000->SetSavedPoint(5060,0.0003556519);
   f_1000->SetSavedPoint(5061,0.0003548267);
   f_1000->SetSavedPoint(5062,0.0003540016);
   f_1000->SetSavedPoint(5063,0.0003531765);
   f_1000->SetSavedPoint(5064,0.0003523514);
   f_1000->SetSavedPoint(5065,0.0003515263);
   f_1000->SetSavedPoint(5066,0.0003502432);
   f_1000->SetSavedPoint(5067,0.0003489601);
   f_1000->SetSavedPoint(5068,0.0003476771);
   f_1000->SetSavedPoint(5069,0.000346394);
   f_1000->SetSavedPoint(5070,0.0003451109);
   f_1000->SetSavedPoint(5071,0.0003438279);
   f_1000->SetSavedPoint(5072,0.0003425448);
   f_1000->SetSavedPoint(5073,0.0003412617);
   f_1000->SetSavedPoint(5074,0.0003399786);
   f_1000->SetSavedPoint(5075,0.0003386956);
   f_1000->SetSavedPoint(5076,0.0003374005);
   f_1000->SetSavedPoint(5077,0.0003361053);
   f_1000->SetSavedPoint(5078,0.0003348102);
   f_1000->SetSavedPoint(5079,0.0003335151);
   f_1000->SetSavedPoint(5080,0.00033222);
   f_1000->SetSavedPoint(5081,0.0003309249);
   f_1000->SetSavedPoint(5082,0.0003296297);
   f_1000->SetSavedPoint(5083,0.0003283346);
   f_1000->SetSavedPoint(5084,0.0003270395);
   f_1000->SetSavedPoint(5085,0.0003257444);
   f_1000->SetSavedPoint(5086,0.0003247698);
   f_1000->SetSavedPoint(5087,0.0003237952);
   f_1000->SetSavedPoint(5088,0.0003228206);
   f_1000->SetSavedPoint(5089,0.000321846);
   f_1000->SetSavedPoint(5090,0.0003208714);
   f_1000->SetSavedPoint(5091,0.0003198967);
   f_1000->SetSavedPoint(5092,0.0003189221);
   f_1000->SetSavedPoint(5093,0.0003179475);
   f_1000->SetSavedPoint(5094,0.0003169729);
   f_1000->SetSavedPoint(5095,0.0003159983);
   f_1000->SetSavedPoint(5096,0.0003156005);
   f_1000->SetSavedPoint(5097,0.0003152027);
   f_1000->SetSavedPoint(5098,0.0003148049);
   f_1000->SetSavedPoint(5099,0.0003144072);
   f_1000->SetSavedPoint(5100,0.0003140094);
   f_1000->SetSavedPoint(5101,0.0003136116);
   f_1000->SetSavedPoint(5102,0.0003132138);
   f_1000->SetSavedPoint(5103,0.000312816);
   f_1000->SetSavedPoint(5104,0.0003124182);
   f_1000->SetSavedPoint(5105,0.0003120204);
   f_1000->SetSavedPoint(5106,0.0003116395);
   f_1000->SetSavedPoint(5107,0.0003112585);
   f_1000->SetSavedPoint(5108,0.0003108776);
   f_1000->SetSavedPoint(5109,0.0003104966);
   f_1000->SetSavedPoint(5110,0.0003101157);
   f_1000->SetSavedPoint(5111,0.0003097347);
   f_1000->SetSavedPoint(5112,0.0003093538);
   f_1000->SetSavedPoint(5113,0.0003089728);
   f_1000->SetSavedPoint(5114,0.0003085919);
   f_1000->SetSavedPoint(5115,0.000308211);
   f_1000->SetSavedPoint(5116,0.0003074772);
   f_1000->SetSavedPoint(5117,0.0003067434);
   f_1000->SetSavedPoint(5118,0.0003060097);
   f_1000->SetSavedPoint(5119,0.0003052759);
   f_1000->SetSavedPoint(5120,0.0003045421);
   f_1000->SetSavedPoint(5121,0.0003038084);
   f_1000->SetSavedPoint(5122,0.0003030746);
   f_1000->SetSavedPoint(5123,0.0003023408);
   f_1000->SetSavedPoint(5124,0.0003016071);
   f_1000->SetSavedPoint(5125,0.0003008733);
   f_1000->SetSavedPoint(5126,0.0003002515);
   f_1000->SetSavedPoint(5127,0.0002996297);
   f_1000->SetSavedPoint(5128,0.0002990078);
   f_1000->SetSavedPoint(5129,0.000298386);
   f_1000->SetSavedPoint(5130,0.0002977642);
   f_1000->SetSavedPoint(5131,0.0002971424);
   f_1000->SetSavedPoint(5132,0.0002965205);
   f_1000->SetSavedPoint(5133,0.0002958987);
   f_1000->SetSavedPoint(5134,0.0002952769);
   f_1000->SetSavedPoint(5135,0.0002946551);
   f_1000->SetSavedPoint(5136,0.0002945605);
   f_1000->SetSavedPoint(5137,0.000294466);
   f_1000->SetSavedPoint(5138,0.0002943714);
   f_1000->SetSavedPoint(5139,0.0002942768);
   f_1000->SetSavedPoint(5140,0.0002941823);
   f_1000->SetSavedPoint(5141,0.0002940877);
   f_1000->SetSavedPoint(5142,0.0002939932);
   f_1000->SetSavedPoint(5143,0.0002938986);
   f_1000->SetSavedPoint(5144,0.0002938041);
   f_1000->SetSavedPoint(5145,0.0002937095);
   f_1000->SetSavedPoint(5146,0.0002942752);
   f_1000->SetSavedPoint(5147,0.000294841);
   f_1000->SetSavedPoint(5148,0.0002954067);
   f_1000->SetSavedPoint(5149,0.0002959724);
   f_1000->SetSavedPoint(5150,0.0002965381);
   f_1000->SetSavedPoint(5151,0.0002971038);
   f_1000->SetSavedPoint(5152,0.0002976695);
   f_1000->SetSavedPoint(5153,0.0002982353);
   f_1000->SetSavedPoint(5154,0.000298801);
   f_1000->SetSavedPoint(5155,0.0002993667);
   f_1000->SetSavedPoint(5156,0.0002999189);
   f_1000->SetSavedPoint(5157,0.000300471);
   f_1000->SetSavedPoint(5158,0.0003010232);
   f_1000->SetSavedPoint(5159,0.0003015753);
   f_1000->SetSavedPoint(5160,0.0003021275);
   f_1000->SetSavedPoint(5161,0.0003026796);
   f_1000->SetSavedPoint(5162,0.0003032318);
   f_1000->SetSavedPoint(5163,0.0003037839);
   f_1000->SetSavedPoint(5164,0.0003043361);
   f_1000->SetSavedPoint(5165,0.0003048883);
   f_1000->SetSavedPoint(5166,0.0003044422);
   f_1000->SetSavedPoint(5167,0.0003039962);
   f_1000->SetSavedPoint(5168,0.0003035502);
   f_1000->SetSavedPoint(5169,0.0003031042);
   f_1000->SetSavedPoint(5170,0.0003026581);
   f_1000->SetSavedPoint(5171,0.0003022121);
   f_1000->SetSavedPoint(5172,0.0003017661);
   f_1000->SetSavedPoint(5173,0.0003013201);
   f_1000->SetSavedPoint(5174,0.000300874);
   f_1000->SetSavedPoint(5175,0.000300428);
   f_1000->SetSavedPoint(5176,0.000299071);
   f_1000->SetSavedPoint(5177,0.0002977139);
   f_1000->SetSavedPoint(5178,0.0002963569);
   f_1000->SetSavedPoint(5179,0.0002949998);
   f_1000->SetSavedPoint(5180,0.0002936427);
   f_1000->SetSavedPoint(5181,0.0002922857);
   f_1000->SetSavedPoint(5182,0.0002909286);
   f_1000->SetSavedPoint(5183,0.0002895716);
   f_1000->SetSavedPoint(5184,0.0002882145);
   f_1000->SetSavedPoint(5185,0.0002868575);
   f_1000->SetSavedPoint(5186,0.000285774);
   f_1000->SetSavedPoint(5187,0.0002846905);
   f_1000->SetSavedPoint(5188,0.000283607);
   f_1000->SetSavedPoint(5189,0.0002825236);
   f_1000->SetSavedPoint(5190,0.0002814401);
   f_1000->SetSavedPoint(5191,0.0002803566);
   f_1000->SetSavedPoint(5192,0.0002792731);
   f_1000->SetSavedPoint(5193,0.0002781897);
   f_1000->SetSavedPoint(5194,0.0002771062);
   f_1000->SetSavedPoint(5195,0.0002760227);
   f_1000->SetSavedPoint(5196,0.0002759408);
   f_1000->SetSavedPoint(5197,0.0002758589);
   f_1000->SetSavedPoint(5198,0.000275777);
   f_1000->SetSavedPoint(5199,0.0002756951);
   f_1000->SetSavedPoint(5200,0.0002756131);
   f_1000->SetSavedPoint(5201,0.0002755312);
   f_1000->SetSavedPoint(5202,0.0002754493);
   f_1000->SetSavedPoint(5203,0.0002753674);
   f_1000->SetSavedPoint(5204,0.0002752855);
   f_1000->SetSavedPoint(5205,0.0002752036);
   f_1000->SetSavedPoint(5206,0.0002754564);
   f_1000->SetSavedPoint(5207,0.0002757092);
   f_1000->SetSavedPoint(5208,0.0002759621);
   f_1000->SetSavedPoint(5209,0.0002762149);
   f_1000->SetSavedPoint(5210,0.0002764677);
   f_1000->SetSavedPoint(5211,0.0002767206);
   f_1000->SetSavedPoint(5212,0.0002769734);
   f_1000->SetSavedPoint(5213,0.0002772262);
   f_1000->SetSavedPoint(5214,0.0002774791);
   f_1000->SetSavedPoint(5215,0.0002777319);
   f_1000->SetSavedPoint(5216,0.0002775705);
   f_1000->SetSavedPoint(5217,0.0002774091);
   f_1000->SetSavedPoint(5218,0.0002772477);
   f_1000->SetSavedPoint(5219,0.0002770863);
   f_1000->SetSavedPoint(5220,0.0002769249);
   f_1000->SetSavedPoint(5221,0.0002767635);
   f_1000->SetSavedPoint(5222,0.0002766021);
   f_1000->SetSavedPoint(5223,0.0002764407);
   f_1000->SetSavedPoint(5224,0.0002762792);
   f_1000->SetSavedPoint(5225,0.0002761178);
   f_1000->SetSavedPoint(5226,0.0002756435);
   f_1000->SetSavedPoint(5227,0.0002751692);
   f_1000->SetSavedPoint(5228,0.0002746949);
   f_1000->SetSavedPoint(5229,0.0002742205);
   f_1000->SetSavedPoint(5230,0.0002737462);
   f_1000->SetSavedPoint(5231,0.0002732719);
   f_1000->SetSavedPoint(5232,0.0002727976);
   f_1000->SetSavedPoint(5233,0.0002723233);
   f_1000->SetSavedPoint(5234,0.0002718489);
   f_1000->SetSavedPoint(5235,0.0002713746);
   f_1000->SetSavedPoint(5236,0.0002707159);
   f_1000->SetSavedPoint(5237,0.0002700572);
   f_1000->SetSavedPoint(5238,0.0002693985);
   f_1000->SetSavedPoint(5239,0.0002687398);
   f_1000->SetSavedPoint(5240,0.0002680811);
   f_1000->SetSavedPoint(5241,0.0002674224);
   f_1000->SetSavedPoint(5242,0.0002667637);
   f_1000->SetSavedPoint(5243,0.000266105);
   f_1000->SetSavedPoint(5244,0.0002654463);
   f_1000->SetSavedPoint(5245,0.0002647876);
   f_1000->SetSavedPoint(5246,0.0002635858);
   f_1000->SetSavedPoint(5247,0.0002623839);
   f_1000->SetSavedPoint(5248,0.0002611821);
   f_1000->SetSavedPoint(5249,0.0002599802);
   f_1000->SetSavedPoint(5250,0.0002587784);
   f_1000->SetSavedPoint(5251,0.0002575765);
   f_1000->SetSavedPoint(5252,0.0002563747);
   f_1000->SetSavedPoint(5253,0.0002551729);
   f_1000->SetSavedPoint(5254,0.000253971);
   f_1000->SetSavedPoint(5255,0.0002527692);
   f_1000->SetSavedPoint(5256,0.0002513816);
   f_1000->SetSavedPoint(5257,0.000249994);
   f_1000->SetSavedPoint(5258,0.0002486064);
   f_1000->SetSavedPoint(5259,0.0002472188);
   f_1000->SetSavedPoint(5260,0.0002458312);
   f_1000->SetSavedPoint(5261,0.0002444436);
   f_1000->SetSavedPoint(5262,0.000243056);
   f_1000->SetSavedPoint(5263,0.0002416684);
   f_1000->SetSavedPoint(5264,0.0002402808);
   f_1000->SetSavedPoint(5265,0.0002388932);
   f_1000->SetSavedPoint(5266,0.0002382688);
   f_1000->SetSavedPoint(5267,0.0002376443);
   f_1000->SetSavedPoint(5268,0.0002370198);
   f_1000->SetSavedPoint(5269,0.0002363954);
   f_1000->SetSavedPoint(5270,0.0002357709);
   f_1000->SetSavedPoint(5271,0.0002351464);
   f_1000->SetSavedPoint(5272,0.000234522);
   f_1000->SetSavedPoint(5273,0.0002338975);
   f_1000->SetSavedPoint(5274,0.0002332731);
   f_1000->SetSavedPoint(5275,0.0002326486);
   f_1000->SetSavedPoint(5276,0.0002325822);
   f_1000->SetSavedPoint(5277,0.0002325157);
   f_1000->SetSavedPoint(5278,0.0002324493);
   f_1000->SetSavedPoint(5279,0.0002323829);
   f_1000->SetSavedPoint(5280,0.0002323164);
   f_1000->SetSavedPoint(5281,0.00023225);
   f_1000->SetSavedPoint(5282,0.0002321836);
   f_1000->SetSavedPoint(5283,0.0002321172);
   f_1000->SetSavedPoint(5284,0.0002320507);
   f_1000->SetSavedPoint(5285,0.0002319843);
   f_1000->SetSavedPoint(5286,0.0002317408);
   f_1000->SetSavedPoint(5287,0.0002314974);
   f_1000->SetSavedPoint(5288,0.0002312539);
   f_1000->SetSavedPoint(5289,0.0002310105);
   f_1000->SetSavedPoint(5290,0.000230767);
   f_1000->SetSavedPoint(5291,0.0002305236);
   f_1000->SetSavedPoint(5292,0.0002302801);
   f_1000->SetSavedPoint(5293,0.0002300367);
   f_1000->SetSavedPoint(5294,0.0002297932);
   f_1000->SetSavedPoint(5295,0.0002295498);
   f_1000->SetSavedPoint(5296,0.0002288887);
   f_1000->SetSavedPoint(5297,0.0002282277);
   f_1000->SetSavedPoint(5298,0.0002275667);
   f_1000->SetSavedPoint(5299,0.0002269057);
   f_1000->SetSavedPoint(5300,0.0002262447);
   f_1000->SetSavedPoint(5301,0.0002255837);
   f_1000->SetSavedPoint(5302,0.0002249227);
   f_1000->SetSavedPoint(5303,0.0002242617);
   f_1000->SetSavedPoint(5304,0.0002236007);
   f_1000->SetSavedPoint(5305,0.0002229397);
   f_1000->SetSavedPoint(5306,0.0002220606);
   f_1000->SetSavedPoint(5307,0.0002211816);
   f_1000->SetSavedPoint(5308,0.0002203026);
   f_1000->SetSavedPoint(5309,0.0002194235);
   f_1000->SetSavedPoint(5310,0.0002185445);
   f_1000->SetSavedPoint(5311,0.0002176654);
   f_1000->SetSavedPoint(5312,0.0002167864);
   f_1000->SetSavedPoint(5313,0.0002159074);
   f_1000->SetSavedPoint(5314,0.0002150283);
   f_1000->SetSavedPoint(5315,0.0002141493);
   f_1000->SetSavedPoint(5316,0.0002135623);
   f_1000->SetSavedPoint(5317,0.0002129752);
   f_1000->SetSavedPoint(5318,0.0002123882);
   f_1000->SetSavedPoint(5319,0.0002118012);
   f_1000->SetSavedPoint(5320,0.0002112142);
   f_1000->SetSavedPoint(5321,0.0002106272);
   f_1000->SetSavedPoint(5322,0.0002100402);
   f_1000->SetSavedPoint(5323,0.0002094531);
   f_1000->SetSavedPoint(5324,0.0002088661);
   f_1000->SetSavedPoint(5325,0.0002082791);
   f_1000->SetSavedPoint(5326,0.0002083879);
   f_1000->SetSavedPoint(5327,0.0002084967);
   f_1000->SetSavedPoint(5328,0.0002086054);
   f_1000->SetSavedPoint(5329,0.0002087142);
   f_1000->SetSavedPoint(5330,0.000208823);
   f_1000->SetSavedPoint(5331,0.0002089317);
   f_1000->SetSavedPoint(5332,0.0002090405);
   f_1000->SetSavedPoint(5333,0.0002091493);
   f_1000->SetSavedPoint(5334,0.000209258);
   f_1000->SetSavedPoint(5335,0.0002093668);
   f_1000->SetSavedPoint(5336,0.0002100317);
   f_1000->SetSavedPoint(5337,0.0002106966);
   f_1000->SetSavedPoint(5338,0.0002113615);
   f_1000->SetSavedPoint(5339,0.0002120264);
   f_1000->SetSavedPoint(5340,0.0002126913);
   f_1000->SetSavedPoint(5341,0.0002133562);
   f_1000->SetSavedPoint(5342,0.000214021);
   f_1000->SetSavedPoint(5343,0.0002146859);
   f_1000->SetSavedPoint(5344,0.0002153508);
   f_1000->SetSavedPoint(5345,0.0002160157);
   f_1000->SetSavedPoint(5346,0.0002167064);
   f_1000->SetSavedPoint(5347,0.0002173971);
   f_1000->SetSavedPoint(5348,0.0002180879);
   f_1000->SetSavedPoint(5349,0.0002187786);
   f_1000->SetSavedPoint(5350,0.0002194693);
   f_1000->SetSavedPoint(5351,0.00022016);
   f_1000->SetSavedPoint(5352,0.0002208507);
   f_1000->SetSavedPoint(5353,0.0002215414);
   f_1000->SetSavedPoint(5354,0.0002222322);
   f_1000->SetSavedPoint(5355,0.0002229229);
   f_1000->SetSavedPoint(5356,0.0002232057);
   f_1000->SetSavedPoint(5357,0.0002234886);
   f_1000->SetSavedPoint(5358,0.0002237715);
   f_1000->SetSavedPoint(5359,0.0002240544);
   f_1000->SetSavedPoint(5360,0.0002243372);
   f_1000->SetSavedPoint(5361,0.0002246201);
   f_1000->SetSavedPoint(5362,0.000224903);
   f_1000->SetSavedPoint(5363,0.0002251858);
   f_1000->SetSavedPoint(5364,0.0002254687);
   f_1000->SetSavedPoint(5365,0.0002257516);
   f_1000->SetSavedPoint(5366,0.0002255915);
   f_1000->SetSavedPoint(5367,0.0002254314);
   f_1000->SetSavedPoint(5368,0.0002252714);
   f_1000->SetSavedPoint(5369,0.0002251113);
   f_1000->SetSavedPoint(5370,0.0002249512);
   f_1000->SetSavedPoint(5371,0.0002247911);
   f_1000->SetSavedPoint(5372,0.000224631);
   f_1000->SetSavedPoint(5373,0.000224471);
   f_1000->SetSavedPoint(5374,0.0002243109);
   f_1000->SetSavedPoint(5375,0.0002241508);
   f_1000->SetSavedPoint(5376,0.0002235394);
   f_1000->SetSavedPoint(5377,0.000222928);
   f_1000->SetSavedPoint(5378,0.0002223165);
   f_1000->SetSavedPoint(5379,0.0002217051);
   f_1000->SetSavedPoint(5380,0.0002210937);
   f_1000->SetSavedPoint(5381,0.0002204823);
   f_1000->SetSavedPoint(5382,0.0002198709);
   f_1000->SetSavedPoint(5383,0.0002192595);
   f_1000->SetSavedPoint(5384,0.000218648);
   f_1000->SetSavedPoint(5385,0.0002180366);
   f_1000->SetSavedPoint(5386,0.0002169603);
   f_1000->SetSavedPoint(5387,0.000215884);
   f_1000->SetSavedPoint(5388,0.0002148077);
   f_1000->SetSavedPoint(5389,0.0002137314);
   f_1000->SetSavedPoint(5390,0.0002126551);
   f_1000->SetSavedPoint(5391,0.0002115788);
   f_1000->SetSavedPoint(5392,0.0002105025);
   f_1000->SetSavedPoint(5393,0.0002094262);
   f_1000->SetSavedPoint(5394,0.0002083499);
   f_1000->SetSavedPoint(5395,0.0002072736);
   f_1000->SetSavedPoint(5396,0.0002059942);
   f_1000->SetSavedPoint(5397,0.0002047149);
   f_1000->SetSavedPoint(5398,0.0002034355);
   f_1000->SetSavedPoint(5399,0.0002021561);
   f_1000->SetSavedPoint(5400,0.0002008767);
   f_1000->SetSavedPoint(5401,0.0001995973);
   f_1000->SetSavedPoint(5402,0.000198318);
   f_1000->SetSavedPoint(5403,0.0001970386);
   f_1000->SetSavedPoint(5404,0.0001957592);
   f_1000->SetSavedPoint(5405,0.0001944798);
   f_1000->SetSavedPoint(5406,0.0001935221);
   f_1000->SetSavedPoint(5407,0.0001925644);
   f_1000->SetSavedPoint(5408,0.0001916067);
   f_1000->SetSavedPoint(5409,0.000190649);
   f_1000->SetSavedPoint(5410,0.0001896913);
   f_1000->SetSavedPoint(5411,0.0001887336);
   f_1000->SetSavedPoint(5412,0.0001877759);
   f_1000->SetSavedPoint(5413,0.0001868182);
   f_1000->SetSavedPoint(5414,0.0001858605);
   f_1000->SetSavedPoint(5415,0.0001849028);
   f_1000->SetSavedPoint(5416,0.0001842712);
   f_1000->SetSavedPoint(5417,0.0001836396);
   f_1000->SetSavedPoint(5418,0.0001830081);
   f_1000->SetSavedPoint(5419,0.0001823765);
   f_1000->SetSavedPoint(5420,0.000181745);
   f_1000->SetSavedPoint(5421,0.0001811134);
   f_1000->SetSavedPoint(5422,0.0001804819);
   f_1000->SetSavedPoint(5423,0.0001798503);
   f_1000->SetSavedPoint(5424,0.0001792187);
   f_1000->SetSavedPoint(5425,0.0001785872);
   f_1000->SetSavedPoint(5426,0.0001780893);
   f_1000->SetSavedPoint(5427,0.0001775915);
   f_1000->SetSavedPoint(5428,0.0001770937);
   f_1000->SetSavedPoint(5429,0.0001765958);
   f_1000->SetSavedPoint(5430,0.000176098);
   f_1000->SetSavedPoint(5431,0.0001756001);
   f_1000->SetSavedPoint(5432,0.0001751023);
   f_1000->SetSavedPoint(5433,0.0001746045);
   f_1000->SetSavedPoint(5434,0.0001741066);
   f_1000->SetSavedPoint(5435,0.0001736088);
   f_1000->SetSavedPoint(5436,0.000173166);
   f_1000->SetSavedPoint(5437,0.0001727232);
   f_1000->SetSavedPoint(5438,0.0001722805);
   f_1000->SetSavedPoint(5439,0.0001718377);
   f_1000->SetSavedPoint(5440,0.0001713949);
   f_1000->SetSavedPoint(5441,0.0001709521);
   f_1000->SetSavedPoint(5442,0.0001705094);
   f_1000->SetSavedPoint(5443,0.0001700666);
   f_1000->SetSavedPoint(5444,0.0001696238);
   f_1000->SetSavedPoint(5445,0.000169181);
   f_1000->SetSavedPoint(5446,0.0001689331);
   f_1000->SetSavedPoint(5447,0.0001686852);
   f_1000->SetSavedPoint(5448,0.0001684373);
   f_1000->SetSavedPoint(5449,0.0001681893);
   f_1000->SetSavedPoint(5450,0.0001679414);
   f_1000->SetSavedPoint(5451,0.0001676935);
   f_1000->SetSavedPoint(5452,0.0001674456);
   f_1000->SetSavedPoint(5453,0.0001671977);
   f_1000->SetSavedPoint(5454,0.0001669497);
   f_1000->SetSavedPoint(5455,0.0001667018);
   f_1000->SetSavedPoint(5456,0.0001668961);
   f_1000->SetSavedPoint(5457,0.0001670903);
   f_1000->SetSavedPoint(5458,0.0001672846);
   f_1000->SetSavedPoint(5459,0.0001674788);
   f_1000->SetSavedPoint(5460,0.0001676731);
   f_1000->SetSavedPoint(5461,0.0001678673);
   f_1000->SetSavedPoint(5462,0.0001680616);
   f_1000->SetSavedPoint(5463,0.0001682558);
   f_1000->SetSavedPoint(5464,0.00016845);
   f_1000->SetSavedPoint(5465,0.0001686443);
   f_1000->SetSavedPoint(5466,0.0001686837);
   f_1000->SetSavedPoint(5467,0.0001687231);
   f_1000->SetSavedPoint(5468,0.0001687625);
   f_1000->SetSavedPoint(5469,0.000168802);
   f_1000->SetSavedPoint(5470,0.0001688414);
   f_1000->SetSavedPoint(5471,0.0001688808);
   f_1000->SetSavedPoint(5472,0.0001689202);
   f_1000->SetSavedPoint(5473,0.0001689596);
   f_1000->SetSavedPoint(5474,0.000168999);
   f_1000->SetSavedPoint(5475,0.0001690385);
   f_1000->SetSavedPoint(5476,0.0001682143);
   f_1000->SetSavedPoint(5477,0.0001673902);
   f_1000->SetSavedPoint(5478,0.000166566);
   f_1000->SetSavedPoint(5479,0.0001657419);
   f_1000->SetSavedPoint(5480,0.0001649177);
   f_1000->SetSavedPoint(5481,0.0001640936);
   f_1000->SetSavedPoint(5482,0.0001632694);
   f_1000->SetSavedPoint(5483,0.0001624453);
   f_1000->SetSavedPoint(5484,0.0001616211);
   f_1000->SetSavedPoint(5485,0.000160797);
   f_1000->SetSavedPoint(5486,0.0001596922);
   f_1000->SetSavedPoint(5487,0.0001585874);
   f_1000->SetSavedPoint(5488,0.0001574826);
   f_1000->SetSavedPoint(5489,0.0001563778);
   f_1000->SetSavedPoint(5490,0.000155273);
   f_1000->SetSavedPoint(5491,0.0001541682);
   f_1000->SetSavedPoint(5492,0.0001530634);
   f_1000->SetSavedPoint(5493,0.0001519586);
   f_1000->SetSavedPoint(5494,0.0001508538);
   f_1000->SetSavedPoint(5495,0.000149749);
   f_1000->SetSavedPoint(5496,0.0001495056);
   f_1000->SetSavedPoint(5497,0.0001492621);
   f_1000->SetSavedPoint(5498,0.0001490187);
   f_1000->SetSavedPoint(5499,0.0001487753);
   f_1000->SetSavedPoint(5500,0.0001485319);
   f_1000->SetSavedPoint(5501,0.0001482885);
   f_1000->SetSavedPoint(5502,0.0001480451);
   f_1000->SetSavedPoint(5503,0.0001478017);
   f_1000->SetSavedPoint(5504,0.0001475583);
   f_1000->SetSavedPoint(5505,0.0001473148);
   f_1000->SetSavedPoint(5506,0.0001478857);
   f_1000->SetSavedPoint(5507,0.0001484565);
   f_1000->SetSavedPoint(5508,0.0001490273);
   f_1000->SetSavedPoint(5509,0.0001495982);
   f_1000->SetSavedPoint(5510,0.000150169);
   f_1000->SetSavedPoint(5511,0.0001507399);
   f_1000->SetSavedPoint(5512,0.0001513107);
   f_1000->SetSavedPoint(5513,0.0001518815);
   f_1000->SetSavedPoint(5514,0.0001524524);
   f_1000->SetSavedPoint(5515,0.0001530232);
   f_1000->SetSavedPoint(5516,0.0001534767);
   f_1000->SetSavedPoint(5517,0.0001539301);
   f_1000->SetSavedPoint(5518,0.0001543836);
   f_1000->SetSavedPoint(5519,0.0001548371);
   f_1000->SetSavedPoint(5520,0.0001552906);
   f_1000->SetSavedPoint(5521,0.000155744);
   f_1000->SetSavedPoint(5522,0.0001561975);
   f_1000->SetSavedPoint(5523,0.000156651);
   f_1000->SetSavedPoint(5524,0.0001571045);
   f_1000->SetSavedPoint(5525,0.0001575579);
   f_1000->SetSavedPoint(5526,0.0001579049);
   f_1000->SetSavedPoint(5527,0.0001582518);
   f_1000->SetSavedPoint(5528,0.0001585988);
   f_1000->SetSavedPoint(5529,0.0001589457);
   f_1000->SetSavedPoint(5530,0.0001592926);
   f_1000->SetSavedPoint(5531,0.0001596396);
   f_1000->SetSavedPoint(5532,0.0001599865);
   f_1000->SetSavedPoint(5533,0.0001603335);
   f_1000->SetSavedPoint(5534,0.0001606804);
   f_1000->SetSavedPoint(5535,0.0001610273);
   f_1000->SetSavedPoint(5536,0.0001618695);
   f_1000->SetSavedPoint(5537,0.0001627117);
   f_1000->SetSavedPoint(5538,0.0001635539);
   f_1000->SetSavedPoint(5539,0.0001643961);
   f_1000->SetSavedPoint(5540,0.0001652383);
   f_1000->SetSavedPoint(5541,0.0001660804);
   f_1000->SetSavedPoint(5542,0.0001669226);
   f_1000->SetSavedPoint(5543,0.0001677648);
   f_1000->SetSavedPoint(5544,0.000168607);
   f_1000->SetSavedPoint(5545,0.0001694492);
   f_1000->SetSavedPoint(5546,0.0001699373);
   f_1000->SetSavedPoint(5547,0.0001704255);
   f_1000->SetSavedPoint(5548,0.0001709137);
   f_1000->SetSavedPoint(5549,0.0001714018);
   f_1000->SetSavedPoint(5550,0.00017189);
   f_1000->SetSavedPoint(5551,0.0001723782);
   f_1000->SetSavedPoint(5552,0.0001728664);
   f_1000->SetSavedPoint(5553,0.0001733545);
   f_1000->SetSavedPoint(5554,0.0001738427);
   f_1000->SetSavedPoint(5555,0.0001743309);
   f_1000->SetSavedPoint(5556,0.0001735709);
   f_1000->SetSavedPoint(5557,0.0001728109);
   f_1000->SetSavedPoint(5558,0.0001720509);
   f_1000->SetSavedPoint(5559,0.0001712909);
   f_1000->SetSavedPoint(5560,0.0001705309);
   f_1000->SetSavedPoint(5561,0.0001697709);
   f_1000->SetSavedPoint(5562,0.0001690109);
   f_1000->SetSavedPoint(5563,0.0001682509);
   f_1000->SetSavedPoint(5564,0.0001674909);
   f_1000->SetSavedPoint(5565,0.0001667309);
   f_1000->SetSavedPoint(5566,0.0001653206);
   f_1000->SetSavedPoint(5567,0.0001639102);
   f_1000->SetSavedPoint(5568,0.0001624998);
   f_1000->SetSavedPoint(5569,0.0001610894);
   f_1000->SetSavedPoint(5570,0.000159679);
   f_1000->SetSavedPoint(5571,0.0001582686);
   f_1000->SetSavedPoint(5572,0.0001568582);
   f_1000->SetSavedPoint(5573,0.0001554478);
   f_1000->SetSavedPoint(5574,0.0001540374);
   f_1000->SetSavedPoint(5575,0.000152627);
   f_1000->SetSavedPoint(5576,0.0001516639);
   f_1000->SetSavedPoint(5577,0.0001507009);
   f_1000->SetSavedPoint(5578,0.0001497378);
   f_1000->SetSavedPoint(5579,0.0001487747);
   f_1000->SetSavedPoint(5580,0.0001478117);
   f_1000->SetSavedPoint(5581,0.0001468486);
   f_1000->SetSavedPoint(5582,0.0001458855);
   f_1000->SetSavedPoint(5583,0.0001449225);
   f_1000->SetSavedPoint(5584,0.0001439594);
   f_1000->SetSavedPoint(5585,0.0001429963);
   f_1000->SetSavedPoint(5586,0.0001428383);
   f_1000->SetSavedPoint(5587,0.0001426802);
   f_1000->SetSavedPoint(5588,0.0001425222);
   f_1000->SetSavedPoint(5589,0.0001423642);
   f_1000->SetSavedPoint(5590,0.0001422061);
   f_1000->SetSavedPoint(5591,0.0001420481);
   f_1000->SetSavedPoint(5592,0.0001418901);
   f_1000->SetSavedPoint(5593,0.000141732);
   f_1000->SetSavedPoint(5594,0.000141574);
   f_1000->SetSavedPoint(5595,0.0001414159);
   f_1000->SetSavedPoint(5596,0.0001413968);
   f_1000->SetSavedPoint(5597,0.0001413777);
   f_1000->SetSavedPoint(5598,0.0001413585);
   f_1000->SetSavedPoint(5599,0.0001413394);
   f_1000->SetSavedPoint(5600,0.0001413203);
   f_1000->SetSavedPoint(5601,0.0001413012);
   f_1000->SetSavedPoint(5602,0.000141282);
   f_1000->SetSavedPoint(5603,0.0001412629);
   f_1000->SetSavedPoint(5604,0.0001412438);
   f_1000->SetSavedPoint(5605,0.0001412246);
   f_1000->SetSavedPoint(5606,0.0001411254);
   f_1000->SetSavedPoint(5607,0.0001410262);
   f_1000->SetSavedPoint(5608,0.0001409269);
   f_1000->SetSavedPoint(5609,0.0001408277);
   f_1000->SetSavedPoint(5610,0.0001407285);
   f_1000->SetSavedPoint(5611,0.0001406293);
   f_1000->SetSavedPoint(5612,0.00014053);
   f_1000->SetSavedPoint(5613,0.0001404308);
   f_1000->SetSavedPoint(5614,0.0001403316);
   f_1000->SetSavedPoint(5615,0.0001402323);
   f_1000->SetSavedPoint(5616,0.0001400548);
   f_1000->SetSavedPoint(5617,0.0001398772);
   f_1000->SetSavedPoint(5618,0.0001396996);
   f_1000->SetSavedPoint(5619,0.000139522);
   f_1000->SetSavedPoint(5620,0.0001393444);
   f_1000->SetSavedPoint(5621,0.0001391669);
   f_1000->SetSavedPoint(5622,0.0001389893);
   f_1000->SetSavedPoint(5623,0.0001388117);
   f_1000->SetSavedPoint(5624,0.0001386341);
   f_1000->SetSavedPoint(5625,0.0001384565);
   f_1000->SetSavedPoint(5626,0.0001378627);
   f_1000->SetSavedPoint(5627,0.0001372689);
   f_1000->SetSavedPoint(5628,0.0001366751);
   f_1000->SetSavedPoint(5629,0.0001360813);
   f_1000->SetSavedPoint(5630,0.0001354875);
   f_1000->SetSavedPoint(5631,0.0001348937);
   f_1000->SetSavedPoint(5632,0.0001342999);
   f_1000->SetSavedPoint(5633,0.0001337061);
   f_1000->SetSavedPoint(5634,0.0001331124);
   f_1000->SetSavedPoint(5635,0.0001325186);
   f_1000->SetSavedPoint(5636,0.0001318229);
   f_1000->SetSavedPoint(5637,0.0001311273);
   f_1000->SetSavedPoint(5638,0.0001304317);
   f_1000->SetSavedPoint(5639,0.0001297361);
   f_1000->SetSavedPoint(5640,0.0001290405);
   f_1000->SetSavedPoint(5641,0.0001283449);
   f_1000->SetSavedPoint(5642,0.0001276493);
   f_1000->SetSavedPoint(5643,0.0001269537);
   f_1000->SetSavedPoint(5644,0.000126258);
   f_1000->SetSavedPoint(5645,0.0001255624);
   f_1000->SetSavedPoint(5646,0.0001252843);
   f_1000->SetSavedPoint(5647,0.0001250061);
   f_1000->SetSavedPoint(5648,0.000124728);
   f_1000->SetSavedPoint(5649,0.0001244498);
   f_1000->SetSavedPoint(5650,0.0001241716);
   f_1000->SetSavedPoint(5651,0.0001238935);
   f_1000->SetSavedPoint(5652,0.0001236153);
   f_1000->SetSavedPoint(5653,0.0001233372);
   f_1000->SetSavedPoint(5654,0.000123059);
   f_1000->SetSavedPoint(5655,0.0001227809);
   f_1000->SetSavedPoint(5656,0.0001228597);
   f_1000->SetSavedPoint(5657,0.0001229385);
   f_1000->SetSavedPoint(5658,0.0001230173);
   f_1000->SetSavedPoint(5659,0.0001230961);
   f_1000->SetSavedPoint(5660,0.0001231749);
   f_1000->SetSavedPoint(5661,0.0001232537);
   f_1000->SetSavedPoint(5662,0.0001233325);
   f_1000->SetSavedPoint(5663,0.0001234113);
   f_1000->SetSavedPoint(5664,0.0001234901);
   f_1000->SetSavedPoint(5665,0.0001235689);
   f_1000->SetSavedPoint(5666,0.0001235528);
   f_1000->SetSavedPoint(5667,0.0001235367);
   f_1000->SetSavedPoint(5668,0.0001235205);
   f_1000->SetSavedPoint(5669,0.0001235044);
   f_1000->SetSavedPoint(5670,0.0001234883);
   f_1000->SetSavedPoint(5671,0.0001234722);
   f_1000->SetSavedPoint(5672,0.0001234561);
   f_1000->SetSavedPoint(5673,0.00012344);
   f_1000->SetSavedPoint(5674,0.0001234239);
   f_1000->SetSavedPoint(5675,0.0001234078);
   f_1000->SetSavedPoint(5676,0.0001233529);
   f_1000->SetSavedPoint(5677,0.0001232981);
   f_1000->SetSavedPoint(5678,0.0001232432);
   f_1000->SetSavedPoint(5679,0.0001231883);
   f_1000->SetSavedPoint(5680,0.0001231335);
   f_1000->SetSavedPoint(5681,0.0001230786);
   f_1000->SetSavedPoint(5682,0.0001230238);
   f_1000->SetSavedPoint(5683,0.0001229689);
   f_1000->SetSavedPoint(5684,0.0001229141);
   f_1000->SetSavedPoint(5685,0.0001228592);
   f_1000->SetSavedPoint(5686,0.0001229683);
   f_1000->SetSavedPoint(5687,0.0001230774);
   f_1000->SetSavedPoint(5688,0.0001231866);
   f_1000->SetSavedPoint(5689,0.0001232957);
   f_1000->SetSavedPoint(5690,0.0001234048);
   f_1000->SetSavedPoint(5691,0.0001235139);
   f_1000->SetSavedPoint(5692,0.000123623);
   f_1000->SetSavedPoint(5693,0.0001237321);
   f_1000->SetSavedPoint(5694,0.0001238412);
   f_1000->SetSavedPoint(5695,0.0001239504);
   f_1000->SetSavedPoint(5696,0.0001236043);
   f_1000->SetSavedPoint(5697,0.0001232583);
   f_1000->SetSavedPoint(5698,0.0001229123);
   f_1000->SetSavedPoint(5699,0.0001225662);
   f_1000->SetSavedPoint(5700,0.0001222202);
   f_1000->SetSavedPoint(5701,0.0001218742);
   f_1000->SetSavedPoint(5702,0.0001215281);
   f_1000->SetSavedPoint(5703,0.0001211821);
   f_1000->SetSavedPoint(5704,0.0001208361);
   f_1000->SetSavedPoint(5705,0.0001204901);
   f_1000->SetSavedPoint(5706,0.0001192414);
   f_1000->SetSavedPoint(5707,0.0001179927);
   f_1000->SetSavedPoint(5708,0.000116744);
   f_1000->SetSavedPoint(5709,0.0001154953);
   f_1000->SetSavedPoint(5710,0.0001142467);
   f_1000->SetSavedPoint(5711,0.000112998);
   f_1000->SetSavedPoint(5712,0.0001117493);
   f_1000->SetSavedPoint(5713,0.0001105006);
   f_1000->SetSavedPoint(5714,0.0001092519);
   f_1000->SetSavedPoint(5715,0.0001080033);
   f_1000->SetSavedPoint(5716,0.0001066667);
   f_1000->SetSavedPoint(5717,0.0001053301);
   f_1000->SetSavedPoint(5718,0.0001039935);
   f_1000->SetSavedPoint(5719,0.0001026569);
   f_1000->SetSavedPoint(5720,0.0001013203);
   f_1000->SetSavedPoint(5721,9.998368e-05);
   f_1000->SetSavedPoint(5722,9.864708e-05);
   f_1000->SetSavedPoint(5723,9.731049e-05);
   f_1000->SetSavedPoint(5724,9.597389e-05);
   f_1000->SetSavedPoint(5725,9.46373e-05);
   f_1000->SetSavedPoint(5726,9.428547e-05);
   f_1000->SetSavedPoint(5727,9.393365e-05);
   f_1000->SetSavedPoint(5728,9.358183e-05);
   f_1000->SetSavedPoint(5729,9.323001e-05);
   f_1000->SetSavedPoint(5730,9.287818e-05);
   f_1000->SetSavedPoint(5731,9.252636e-05);
   f_1000->SetSavedPoint(5732,9.217454e-05);
   f_1000->SetSavedPoint(5733,9.182272e-05);
   f_1000->SetSavedPoint(5734,9.14709e-05);
   f_1000->SetSavedPoint(5735,9.111907e-05);
   f_1000->SetSavedPoint(5736,9.164096e-05);
   f_1000->SetSavedPoint(5737,9.216285e-05);
   f_1000->SetSavedPoint(5738,9.268474e-05);
   f_1000->SetSavedPoint(5739,9.320662e-05);
   f_1000->SetSavedPoint(5740,9.372851e-05);
   f_1000->SetSavedPoint(5741,9.42504e-05);
   f_1000->SetSavedPoint(5742,9.477228e-05);
   f_1000->SetSavedPoint(5743,9.529417e-05);
   f_1000->SetSavedPoint(5744,9.581606e-05);
   f_1000->SetSavedPoint(5745,9.633795e-05);
   f_1000->SetSavedPoint(5746,9.672102e-05);
   f_1000->SetSavedPoint(5747,9.710409e-05);
   f_1000->SetSavedPoint(5748,9.748716e-05);
   f_1000->SetSavedPoint(5749,9.787023e-05);
   f_1000->SetSavedPoint(5750,9.825331e-05);
   f_1000->SetSavedPoint(5751,9.863638e-05);
   f_1000->SetSavedPoint(5752,9.901945e-05);
   f_1000->SetSavedPoint(5753,9.940252e-05);
   f_1000->SetSavedPoint(5754,9.978559e-05);
   f_1000->SetSavedPoint(5755,0.0001001687);
   f_1000->SetSavedPoint(5756,0.0001003391);
   f_1000->SetSavedPoint(5757,0.0001005094);
   f_1000->SetSavedPoint(5758,0.0001006798);
   f_1000->SetSavedPoint(5759,0.0001008502);
   f_1000->SetSavedPoint(5760,0.0001010206);
   f_1000->SetSavedPoint(5761,0.000101191);
   f_1000->SetSavedPoint(5762,0.0001013614);
   f_1000->SetSavedPoint(5763,0.0001015318);
   f_1000->SetSavedPoint(5764,0.0001017022);
   f_1000->SetSavedPoint(5765,0.0001018726);
   f_1000->SetSavedPoint(5766,0.0001023337);
   f_1000->SetSavedPoint(5767,0.0001027949);
   f_1000->SetSavedPoint(5768,0.000103256);
   f_1000->SetSavedPoint(5769,0.0001037171);
   f_1000->SetSavedPoint(5770,0.0001041783);
   f_1000->SetSavedPoint(5771,0.0001046394);
   f_1000->SetSavedPoint(5772,0.0001051005);
   f_1000->SetSavedPoint(5773,0.0001055617);
   f_1000->SetSavedPoint(5774,0.0001060228);
   f_1000->SetSavedPoint(5775,0.0001064839);
   f_1000->SetSavedPoint(5776,0.0001069029);
   f_1000->SetSavedPoint(5777,0.0001073218);
   f_1000->SetSavedPoint(5778,0.0001077407);
   f_1000->SetSavedPoint(5779,0.0001081597);
   f_1000->SetSavedPoint(5780,0.0001085786);
   f_1000->SetSavedPoint(5781,0.0001089975);
   f_1000->SetSavedPoint(5782,0.0001094165);
   f_1000->SetSavedPoint(5783,0.0001098354);
   f_1000->SetSavedPoint(5784,0.0001102543);
   f_1000->SetSavedPoint(5785,0.0001106733);
   f_1000->SetSavedPoint(5786,0.0001107533);
   f_1000->SetSavedPoint(5787,0.0001108334);
   f_1000->SetSavedPoint(5788,0.0001109134);
   f_1000->SetSavedPoint(5789,0.0001109935);
   f_1000->SetSavedPoint(5790,0.0001110735);
   f_1000->SetSavedPoint(5791,0.0001111536);
   f_1000->SetSavedPoint(5792,0.0001112336);
   f_1000->SetSavedPoint(5793,0.0001113137);
   f_1000->SetSavedPoint(5794,0.0001113937);
   f_1000->SetSavedPoint(5795,0.0001114738);
   f_1000->SetSavedPoint(5796,0.000111093);
   f_1000->SetSavedPoint(5797,0.0001107122);
   f_1000->SetSavedPoint(5798,0.0001103314);
   f_1000->SetSavedPoint(5799,0.0001099506);
   f_1000->SetSavedPoint(5800,0.0001095698);
   f_1000->SetSavedPoint(5801,0.000109189);
   f_1000->SetSavedPoint(5802,0.0001088082);
   f_1000->SetSavedPoint(5803,0.0001084274);
   f_1000->SetSavedPoint(5804,0.0001080466);
   f_1000->SetSavedPoint(5805,0.0001076658);
   f_1000->SetSavedPoint(5806,0.0001067242);
   f_1000->SetSavedPoint(5807,0.0001057826);
   f_1000->SetSavedPoint(5808,0.000104841);
   f_1000->SetSavedPoint(5809,0.0001038994);
   f_1000->SetSavedPoint(5810,0.0001029578);
   f_1000->SetSavedPoint(5811,0.0001020162);
   f_1000->SetSavedPoint(5812,0.0001010746);
   f_1000->SetSavedPoint(5813,0.000100133);
   f_1000->SetSavedPoint(5814,9.919135e-05);
   f_1000->SetSavedPoint(5815,9.824974e-05);
   f_1000->SetSavedPoint(5816,9.757227e-05);
   f_1000->SetSavedPoint(5817,9.68948e-05);
   f_1000->SetSavedPoint(5818,9.621733e-05);
   f_1000->SetSavedPoint(5819,9.553986e-05);
   f_1000->SetSavedPoint(5820,9.48624e-05);
   f_1000->SetSavedPoint(5821,9.418493e-05);
   f_1000->SetSavedPoint(5822,9.350746e-05);
   f_1000->SetSavedPoint(5823,9.282999e-05);
   f_1000->SetSavedPoint(5824,9.215252e-05);
   f_1000->SetSavedPoint(5825,9.147505e-05);
   f_1000->SetSavedPoint(5826,9.116165e-05);
   f_1000->SetSavedPoint(5827,9.084825e-05);
   f_1000->SetSavedPoint(5828,9.053485e-05);
   f_1000->SetSavedPoint(5829,9.022145e-05);
   f_1000->SetSavedPoint(5830,8.990804e-05);
   f_1000->SetSavedPoint(5831,8.959464e-05);
   f_1000->SetSavedPoint(5832,8.928124e-05);
   f_1000->SetSavedPoint(5833,8.896784e-05);
   f_1000->SetSavedPoint(5834,8.865444e-05);
   f_1000->SetSavedPoint(5835,8.834103e-05);
   f_1000->SetSavedPoint(5836,8.752134e-05);
   f_1000->SetSavedPoint(5837,8.670164e-05);
   f_1000->SetSavedPoint(5838,8.588194e-05);
   f_1000->SetSavedPoint(5839,8.506224e-05);
   f_1000->SetSavedPoint(5840,8.424254e-05);
   f_1000->SetSavedPoint(5841,8.342284e-05);
   f_1000->SetSavedPoint(5842,8.260314e-05);
   f_1000->SetSavedPoint(5843,8.178344e-05);
   f_1000->SetSavedPoint(5844,8.096375e-05);
   f_1000->SetSavedPoint(5845,8.014405e-05);
   f_1000->SetSavedPoint(5846,7.920896e-05);
   f_1000->SetSavedPoint(5847,7.827386e-05);
   f_1000->SetSavedPoint(5848,7.733877e-05);
   f_1000->SetSavedPoint(5849,7.640368e-05);
   f_1000->SetSavedPoint(5850,7.546859e-05);
   f_1000->SetSavedPoint(5851,7.45335e-05);
   f_1000->SetSavedPoint(5852,7.359841e-05);
   f_1000->SetSavedPoint(5853,7.266332e-05);
   f_1000->SetSavedPoint(5854,7.172823e-05);
   f_1000->SetSavedPoint(5855,7.079314e-05);
   f_1000->SetSavedPoint(5856,7.094348e-05);
   f_1000->SetSavedPoint(5857,7.109382e-05);
   f_1000->SetSavedPoint(5858,7.124415e-05);
   f_1000->SetSavedPoint(5859,7.139449e-05);
   f_1000->SetSavedPoint(5860,7.154483e-05);
   f_1000->SetSavedPoint(5861,7.169517e-05);
   f_1000->SetSavedPoint(5862,7.184551e-05);
   f_1000->SetSavedPoint(5863,7.199585e-05);
   f_1000->SetSavedPoint(5864,7.214619e-05);
   f_1000->SetSavedPoint(5865,7.229653e-05);
   f_1000->SetSavedPoint(5866,7.356538e-05);
   f_1000->SetSavedPoint(5867,7.483423e-05);
   f_1000->SetSavedPoint(5868,7.610307e-05);
   f_1000->SetSavedPoint(5869,7.737192e-05);
   f_1000->SetSavedPoint(5870,7.864077e-05);
   f_1000->SetSavedPoint(5871,7.990961e-05);
   f_1000->SetSavedPoint(5872,8.117846e-05);
   f_1000->SetSavedPoint(5873,8.244731e-05);
   f_1000->SetSavedPoint(5874,8.371615e-05);
   f_1000->SetSavedPoint(5875,8.4985e-05);
   f_1000->SetSavedPoint(5876,8.588041e-05);
   f_1000->SetSavedPoint(5877,8.677582e-05);
   f_1000->SetSavedPoint(5878,8.767123e-05);
   f_1000->SetSavedPoint(5879,8.856664e-05);
   f_1000->SetSavedPoint(5880,8.946206e-05);
   f_1000->SetSavedPoint(5881,9.035747e-05);
   f_1000->SetSavedPoint(5882,9.125288e-05);
   f_1000->SetSavedPoint(5883,9.214829e-05);
   f_1000->SetSavedPoint(5884,9.30437e-05);
   f_1000->SetSavedPoint(5885,9.393911e-05);
   f_1000->SetSavedPoint(5886,9.369937e-05);
   f_1000->SetSavedPoint(5887,9.345962e-05);
   f_1000->SetSavedPoint(5888,9.321988e-05);
   f_1000->SetSavedPoint(5889,9.298013e-05);
   f_1000->SetSavedPoint(5890,9.274039e-05);
   f_1000->SetSavedPoint(5891,9.250064e-05);
   f_1000->SetSavedPoint(5892,9.22609e-05);
   f_1000->SetSavedPoint(5893,9.202115e-05);
   f_1000->SetSavedPoint(5894,9.17814e-05);
   f_1000->SetSavedPoint(5895,9.154166e-05);
   f_1000->SetSavedPoint(5896,9.115043e-05);
   f_1000->SetSavedPoint(5897,9.07592e-05);
   f_1000->SetSavedPoint(5898,9.036797e-05);
   f_1000->SetSavedPoint(5899,8.997673e-05);
   f_1000->SetSavedPoint(5900,8.95855e-05);
   f_1000->SetSavedPoint(5901,8.919427e-05);
   f_1000->SetSavedPoint(5902,8.880304e-05);
   f_1000->SetSavedPoint(5903,8.841181e-05);
   f_1000->SetSavedPoint(5904,8.802058e-05);
   f_1000->SetSavedPoint(5905,8.762935e-05);
   f_1000->SetSavedPoint(5906,8.766636e-05);
   f_1000->SetSavedPoint(5907,8.770338e-05);
   f_1000->SetSavedPoint(5908,8.774039e-05);
   f_1000->SetSavedPoint(5909,8.777741e-05);
   f_1000->SetSavedPoint(5910,8.781443e-05);
   f_1000->SetSavedPoint(5911,8.785144e-05);
   f_1000->SetSavedPoint(5912,8.788846e-05);
   f_1000->SetSavedPoint(5913,8.792547e-05);
   f_1000->SetSavedPoint(5914,8.796249e-05);
   f_1000->SetSavedPoint(5915,8.79995e-05);
   f_1000->SetSavedPoint(5916,8.77561e-05);
   f_1000->SetSavedPoint(5917,8.75127e-05);
   f_1000->SetSavedPoint(5918,8.72693e-05);
   f_1000->SetSavedPoint(5919,8.702589e-05);
   f_1000->SetSavedPoint(5920,8.678249e-05);
   f_1000->SetSavedPoint(5921,8.653909e-05);
   f_1000->SetSavedPoint(5922,8.629569e-05);
   f_1000->SetSavedPoint(5923,8.605229e-05);
   f_1000->SetSavedPoint(5924,8.580888e-05);
   f_1000->SetSavedPoint(5925,8.556548e-05);
   f_1000->SetSavedPoint(5926,8.510658e-05);
   f_1000->SetSavedPoint(5927,8.464769e-05);
   f_1000->SetSavedPoint(5928,8.418879e-05);
   f_1000->SetSavedPoint(5929,8.372989e-05);
   f_1000->SetSavedPoint(5930,8.327099e-05);
   f_1000->SetSavedPoint(5931,8.281209e-05);
   f_1000->SetSavedPoint(5932,8.23532e-05);
   f_1000->SetSavedPoint(5933,8.18943e-05);
   f_1000->SetSavedPoint(5934,8.14354e-05);
   f_1000->SetSavedPoint(5935,8.09765e-05);
   f_1000->SetSavedPoint(5936,8.101363e-05);
   f_1000->SetSavedPoint(5937,8.105075e-05);
   f_1000->SetSavedPoint(5938,8.108788e-05);
   f_1000->SetSavedPoint(5939,8.1125e-05);
   f_1000->SetSavedPoint(5940,8.116212e-05);
   f_1000->SetSavedPoint(5941,8.119925e-05);
   f_1000->SetSavedPoint(5942,8.123637e-05);
   f_1000->SetSavedPoint(5943,8.12735e-05);
   f_1000->SetSavedPoint(5944,8.131062e-05);
   f_1000->SetSavedPoint(5945,8.134775e-05);
   f_1000->SetSavedPoint(5946,8.121892e-05);
   f_1000->SetSavedPoint(5947,8.10901e-05);
   f_1000->SetSavedPoint(5948,8.096127e-05);
   f_1000->SetSavedPoint(5949,8.083245e-05);
   f_1000->SetSavedPoint(5950,8.070362e-05);
   f_1000->SetSavedPoint(5951,8.05748e-05);
   f_1000->SetSavedPoint(5952,8.044598e-05);
   f_1000->SetSavedPoint(5953,8.031715e-05);
   f_1000->SetSavedPoint(5954,8.018833e-05);
   f_1000->SetSavedPoint(5955,8.00595e-05);
   f_1000->SetSavedPoint(5956,7.910913e-05);
   f_1000->SetSavedPoint(5957,7.815875e-05);
   f_1000->SetSavedPoint(5958,7.720838e-05);
   f_1000->SetSavedPoint(5959,7.6258e-05);
   f_1000->SetSavedPoint(5960,7.530763e-05);
   f_1000->SetSavedPoint(5961,7.435725e-05);
   f_1000->SetSavedPoint(5962,7.340688e-05);
   f_1000->SetSavedPoint(5963,7.24565e-05);
   f_1000->SetSavedPoint(5964,7.150613e-05);
   f_1000->SetSavedPoint(5965,7.055575e-05);
   f_1000->SetSavedPoint(5966,6.983877e-05);
   f_1000->SetSavedPoint(5967,6.912179e-05);
   f_1000->SetSavedPoint(5968,6.840481e-05);
   f_1000->SetSavedPoint(5969,6.768783e-05);
   f_1000->SetSavedPoint(5970,6.697085e-05);
   f_1000->SetSavedPoint(5971,6.625387e-05);
   f_1000->SetSavedPoint(5972,6.553689e-05);
   f_1000->SetSavedPoint(5973,6.481991e-05);
   f_1000->SetSavedPoint(5974,6.410293e-05);
   f_1000->SetSavedPoint(5975,6.338595e-05);
   f_1000->SetSavedPoint(5976,6.342991e-05);
   f_1000->SetSavedPoint(5977,6.347387e-05);
   f_1000->SetSavedPoint(5978,6.351783e-05);
   f_1000->SetSavedPoint(5979,6.356179e-05);
   f_1000->SetSavedPoint(5980,6.360575e-05);
   f_1000->SetSavedPoint(5981,6.364971e-05);
   f_1000->SetSavedPoint(5982,6.369366e-05);
   f_1000->SetSavedPoint(5983,6.373762e-05);
   f_1000->SetSavedPoint(5984,6.378158e-05);
   f_1000->SetSavedPoint(5985,6.382554e-05);
   f_1000->SetSavedPoint(5986,6.348789e-05);
   f_1000->SetSavedPoint(5987,6.315023e-05);
   f_1000->SetSavedPoint(5988,6.281258e-05);
   f_1000->SetSavedPoint(5989,6.247493e-05);
   f_1000->SetSavedPoint(5990,6.213727e-05);
   f_1000->SetSavedPoint(5991,6.179962e-05);
   f_1000->SetSavedPoint(5992,6.146197e-05);
   f_1000->SetSavedPoint(5993,6.112431e-05);
   f_1000->SetSavedPoint(5994,6.078666e-05);
   f_1000->SetSavedPoint(5995,6.044901e-05);
   f_1000->SetSavedPoint(5996,6.044901e-05);
   f_1000->SetSavedPoint(5997,6.044901e-05);
   f_1000->SetSavedPoint(5998,6.044901e-05);
   f_1000->SetSavedPoint(5999,6.044901e-05);
   f_1000->SetSavedPoint(6000,0);
   f_1000->SetSavedPoint(6001,10);
   f_1000->SetSavedPoint(6002,30);
   f_1000->SetFillColor(19);
   f_1000->SetFillStyle(0);
   f_1000->SetMarkerStyle(20);
   f_1000->SetMarkerSize(1.2);
   f_1000->SetLineColor(4);
   f_1000->SetLineWidth(2);
   f_1000->GetXaxis()->SetNdivisions(505);
   f_1000->GetXaxis()->SetLabelFont(132);
   f_1000->GetXaxis()->SetLabelOffset(0.015);
   f_1000->GetXaxis()->SetLabelSize(0.05);
   f_1000->GetXaxis()->SetTitleSize(0.06);
   f_1000->GetXaxis()->SetTitleFont(132);
   f_1000->GetYaxis()->SetLabelFont(132);
   f_1000->GetYaxis()->SetLabelSize(0.05);
   f_1000->GetYaxis()->SetTitleSize(0.06);
   f_1000->GetYaxis()->SetTitleFont(42);
   f_1000->SetParameter(0,1);
   f_1000->SetParError(0,0);
   f_1000->SetParLimits(0,1,1);
   f_1000->SetParameter(1,0);
   f_1000->SetParError(1,0);
   f_1000->SetParLimits(1,1,1);
   f_1000->SetParameter(2,1);
   f_1000->SetParError(2,0);
   f_1000->SetParLimits(2,1,1);
   f_1000->Draw("same");
   
   TH1D *h_1170__1 = new TH1D("h_1170__1","",20,10,30);
   h_1170__1->SetBinContent(1,0.0004517375);
   h_1170__1->SetBinContent(2,0.07387276);
   h_1170__1->SetBinContent(3,0.3170426);
   h_1170__1->SetBinContent(4,0.2511418);
   h_1170__1->SetBinContent(5,0.11593);
   h_1170__1->SetBinContent(6,0.06454904);
   h_1170__1->SetBinContent(7,0.05427641);
   h_1170__1->SetBinContent(8,0.03313521);
   h_1170__1->SetBinContent(9,0.02856285);
   h_1170__1->SetBinContent(10,0.03736353);
   h_1170__1->SetBinContent(11,0.01154568);
   h_1170__1->SetBinContent(12,-0.009392663);
   h_1170__1->SetBinContent(13,0.0102472);
   h_1170__1->SetBinContent(14,2.603677e-05);
   h_1170__1->SetBinContent(15,0.004918928);
   h_1170__1->SetBinContent(16,-4.728668e-05);
   h_1170__1->SetBinContent(17,0.005341224);
   h_1170__1->SetBinContent(18,-0.0006282984);
   h_1170__1->SetBinContent(19,-1.433915e-05);
   h_1170__1->SetBinContent(20,0.001677582);
   h_1170__1->SetBinContent(21,86.342);
   h_1170__1->SetBinError(1,0.005572487);
   h_1170__1->SetBinError(2,0.05989002);
   h_1170__1->SetBinError(3,0.08570412);
   h_1170__1->SetBinError(4,0.05740878);
   h_1170__1->SetBinError(5,0.03709417);
   h_1170__1->SetBinError(6,0.03659787);
   h_1170__1->SetBinError(7,0.03004923);
   h_1170__1->SetBinError(8,0.01529049);
   h_1170__1->SetBinError(9,0.01671261);
   h_1170__1->SetBinError(10,0.01538086);
   h_1170__1->SetBinError(11,0.006731691);
   h_1170__1->SetBinError(12,0.01455205);
   h_1170__1->SetBinError(13,0.004921264);
   h_1170__1->SetBinError(14,0.001623737);
   h_1170__1->SetBinError(15,0.002568783);
   h_1170__1->SetBinError(16,0.0006499198);
   h_1170__1->SetBinError(17,0.004685711);
   h_1170__1->SetBinError(18,0.0003661824);
   h_1170__1->SetBinError(19,0.0001157787);
   h_1170__1->SetBinError(20,0.001942931);
   h_1170__1->SetBinError(21,73.26838);
   h_1170__1->SetEntries(4117);
   h_1170__1->SetDirectory(0);
   h_1170__1->SetStats(0);
   h_1170__1->SetLineColor(2);
   h_1170__1->SetMarkerColor(2);
   h_1170__1->SetMarkerStyle(20);
   h_1170__1->SetMarkerSize(1.2);
   h_1170__1->GetXaxis()->SetNdivisions(505);
   h_1170__1->GetXaxis()->SetLabelFont(132);
   h_1170__1->GetXaxis()->SetLabelOffset(0.015);
   h_1170__1->GetXaxis()->SetLabelSize(0.05);
   h_1170__1->GetXaxis()->SetTitleSize(0.06);
   h_1170__1->GetXaxis()->SetTitleFont(132);
   h_1170__1->GetYaxis()->SetLabelFont(132);
   h_1170__1->GetYaxis()->SetLabelSize(0.05);
   h_1170__1->GetYaxis()->SetTitleSize(0.06);
   h_1170__1->GetYaxis()->SetTitleFont(42);
   h_1170__1->GetZaxis()->SetLabelFont(132);
   h_1170__1->GetZaxis()->SetLabelSize(0.05);
   h_1170__1->GetZaxis()->SetTitleSize(0.06);
   h_1170__1->GetZaxis()->SetTitleFont(42);
   h_1170__1->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Oct 19 18:43:14 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",261,61,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.061304,-1.256601,0.8860424,1.007545);
   TView *view = TView::CreateView(1);
   view->SetRange(9.1,1.84,0.01,10.5,1.89,262.4995);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   
   TH2D *h_1050 = new TH2D("h_1050","",14,9.1,10.5,10,1.84,1.89);
   h_1050->SetBinContent(0,400);
   h_1050->SetBinContent(1,57);
   h_1050->SetBinContent(2,67);
   h_1050->SetBinContent(3,90);
   h_1050->SetBinContent(4,265);
   h_1050->SetBinContent(5,121);
   h_1050->SetBinContent(6,39);
   h_1050->SetBinContent(7,30);
   h_1050->SetBinContent(8,39);
   h_1050->SetBinContent(9,53);
   h_1050->SetBinContent(10,68);
   h_1050->SetBinContent(11,37);
   h_1050->SetBinContent(12,37);
   h_1050->SetBinContent(13,51);
   h_1050->SetBinContent(14,39);
   h_1050->SetBinContent(15,345);
   h_1050->SetBinContent(16,50);
   h_1050->SetBinContent(17,2);
   h_1050->SetBinContent(18,7);
   h_1050->SetBinContent(19,6);
   h_1050->SetBinContent(20,30);
   h_1050->SetBinContent(21,13);
   h_1050->SetBinContent(22,5);
   h_1050->SetBinContent(23,3);
   h_1050->SetBinContent(24,4);
   h_1050->SetBinContent(25,8);
   h_1050->SetBinContent(26,13);
   h_1050->SetBinContent(27,4);
   h_1050->SetBinContent(28,4);
   h_1050->SetBinContent(29,8);
   h_1050->SetBinContent(30,7);
   h_1050->SetBinContent(31,44);
   h_1050->SetBinContent(32,60);
   h_1050->SetBinContent(33,11);
   h_1050->SetBinContent(34,11);
   h_1050->SetBinContent(35,21);
   h_1050->SetBinContent(36,30);
   h_1050->SetBinContent(37,13);
   h_1050->SetBinContent(38,4);
   h_1050->SetBinContent(39,7);
   h_1050->SetBinContent(40,6);
   h_1050->SetBinContent(41,3);
   h_1050->SetBinContent(42,9);
   h_1050->SetBinContent(43,5);
   h_1050->SetBinContent(44,6);
   h_1050->SetBinContent(45,7);
   h_1050->SetBinContent(46,6);
   h_1050->SetBinContent(47,53);
   h_1050->SetBinContent(48,113);
   h_1050->SetBinContent(49,13);
   h_1050->SetBinContent(50,16);
   h_1050->SetBinContent(51,11);
   h_1050->SetBinContent(52,69);
   h_1050->SetBinContent(53,29);
   h_1050->SetBinContent(54,18);
   h_1050->SetBinContent(55,12);
   h_1050->SetBinContent(56,12);
   h_1050->SetBinContent(57,15);
   h_1050->SetBinContent(58,19);
   h_1050->SetBinContent(59,8);
   h_1050->SetBinContent(60,8);
   h_1050->SetBinContent(61,16);
   h_1050->SetBinContent(62,14);
   h_1050->SetBinContent(63,85);
   h_1050->SetBinContent(64,190);
   h_1050->SetBinContent(65,26);
   h_1050->SetBinContent(66,31);
   h_1050->SetBinContent(67,31);
   h_1050->SetBinContent(68,114);
   h_1050->SetBinContent(69,58);
   h_1050->SetBinContent(70,29);
   h_1050->SetBinContent(71,17);
   h_1050->SetBinContent(72,17);
   h_1050->SetBinContent(73,36);
   h_1050->SetBinContent(74,38);
   h_1050->SetBinContent(75,19);
   h_1050->SetBinContent(76,21);
   h_1050->SetBinContent(77,34);
   h_1050->SetBinContent(78,20);
   h_1050->SetBinContent(79,184);
   h_1050->SetBinContent(80,390);
   h_1050->SetBinContent(81,45);
   h_1050->SetBinContent(82,63);
   h_1050->SetBinContent(83,59);
   h_1050->SetBinContent(84,215);
   h_1050->SetBinContent(85,88);
   h_1050->SetBinContent(86,46);
   h_1050->SetBinContent(87,35);
   h_1050->SetBinContent(88,44);
   h_1050->SetBinContent(89,42);
   h_1050->SetBinContent(90,70);
   h_1050->SetBinContent(91,37);
   h_1050->SetBinContent(92,36);
   h_1050->SetBinContent(93,48);
   h_1050->SetBinContent(94,34);
   h_1050->SetBinContent(95,336);
   h_1050->SetBinContent(96,439);
   h_1050->SetBinContent(97,57);
   h_1050->SetBinContent(98,69);
   h_1050->SetBinContent(99,72);
   h_1050->SetBinContent(100,232);
   h_1050->SetBinContent(101,118);
   h_1050->SetBinContent(102,44);
   h_1050->SetBinContent(103,49);
   h_1050->SetBinContent(104,39);
   h_1050->SetBinContent(105,50);
   h_1050->SetBinContent(106,64);
   h_1050->SetBinContent(107,43);
   h_1050->SetBinContent(108,36);
   h_1050->SetBinContent(109,49);
   h_1050->SetBinContent(110,29);
   h_1050->SetBinContent(111,375);
   h_1050->SetBinContent(112,326);
   h_1050->SetBinContent(113,53);
   h_1050->SetBinContent(114,54);
   h_1050->SetBinContent(115,74);
   h_1050->SetBinContent(116,204);
   h_1050->SetBinContent(117,75);
   h_1050->SetBinContent(118,49);
   h_1050->SetBinContent(119,37);
   h_1050->SetBinContent(120,33);
   h_1050->SetBinContent(121,43);
   h_1050->SetBinContent(122,56);
   h_1050->SetBinContent(123,32);
   h_1050->SetBinContent(124,31);
   h_1050->SetBinContent(125,32);
   h_1050->SetBinContent(126,20);
   h_1050->SetBinContent(127,326);
   h_1050->SetBinContent(128,214);
   h_1050->SetBinContent(129,30);
   h_1050->SetBinContent(130,26);
   h_1050->SetBinContent(131,26);
   h_1050->SetBinContent(132,114);
   h_1050->SetBinContent(133,47);
   h_1050->SetBinContent(134,25);
   h_1050->SetBinContent(135,21);
   h_1050->SetBinContent(136,19);
   h_1050->SetBinContent(137,24);
   h_1050->SetBinContent(138,38);
   h_1050->SetBinContent(139,14);
   h_1050->SetBinContent(140,11);
   h_1050->SetBinContent(141,19);
   h_1050->SetBinContent(142,14);
   h_1050->SetBinContent(143,177);
   h_1050->SetBinContent(144,94);
   h_1050->SetBinContent(145,11);
   h_1050->SetBinContent(146,21);
   h_1050->SetBinContent(147,18);
   h_1050->SetBinContent(148,60);
   h_1050->SetBinContent(149,23);
   h_1050->SetBinContent(150,15);
   h_1050->SetBinContent(151,11);
   h_1050->SetBinContent(152,8);
   h_1050->SetBinContent(153,9);
   h_1050->SetBinContent(154,26);
   h_1050->SetBinContent(155,8);
   h_1050->SetBinContent(156,10);
   h_1050->SetBinContent(157,12);
   h_1050->SetBinContent(158,9);
   h_1050->SetBinContent(159,87);
   h_1050->SetBinContent(160,38);
   h_1050->SetBinContent(161,7);
   h_1050->SetBinContent(162,15);
   h_1050->SetBinContent(163,10);
   h_1050->SetBinContent(164,27);
   h_1050->SetBinContent(165,13);
   h_1050->SetBinContent(166,6);
   h_1050->SetBinContent(167,5);
   h_1050->SetBinContent(168,8);
   h_1050->SetBinContent(169,6);
   h_1050->SetBinContent(170,11);
   h_1050->SetBinContent(171,4);
   h_1050->SetBinContent(172,5);
   h_1050->SetBinContent(173,5);
   h_1050->SetBinContent(174,4);
   h_1050->SetBinContent(175,41);
   h_1050->SetBinContent(176,271);
   h_1050->SetBinContent(177,48);
   h_1050->SetBinContent(178,43);
   h_1050->SetBinContent(179,81);
   h_1050->SetBinContent(180,208);
   h_1050->SetBinContent(181,99);
   h_1050->SetBinContent(182,31);
   h_1050->SetBinContent(183,24);
   h_1050->SetBinContent(184,20);
   h_1050->SetBinContent(185,45);
   h_1050->SetBinContent(186,66);
   h_1050->SetBinContent(187,22);
   h_1050->SetBinContent(188,35);
   h_1050->SetBinContent(189,45);
   h_1050->SetBinContent(190,26);
   h_1050->SetBinContent(191,291);
   h_1050->SetBinError(0,20);
   h_1050->SetBinError(1,7.549834);
   h_1050->SetBinError(2,8.185353);
   h_1050->SetBinError(3,9.486833);
   h_1050->SetBinError(4,16.27882);
   h_1050->SetBinError(5,11);
   h_1050->SetBinError(6,6.244998);
   h_1050->SetBinError(7,5.477226);
   h_1050->SetBinError(8,6.244998);
   h_1050->SetBinError(9,7.28011);
   h_1050->SetBinError(10,8.246211);
   h_1050->SetBinError(11,6.082763);
   h_1050->SetBinError(12,6.082763);
   h_1050->SetBinError(13,7.141428);
   h_1050->SetBinError(14,6.244998);
   h_1050->SetBinError(15,18.57418);
   h_1050->SetBinError(16,7.071068);
   h_1050->SetBinError(17,1.414214);
   h_1050->SetBinError(18,2.645751);
   h_1050->SetBinError(19,2.44949);
   h_1050->SetBinError(20,5.477226);
   h_1050->SetBinError(21,3.605551);
   h_1050->SetBinError(22,2.236068);
   h_1050->SetBinError(23,1.732051);
   h_1050->SetBinError(24,2);
   h_1050->SetBinError(25,2.828427);
   h_1050->SetBinError(26,3.605551);
   h_1050->SetBinError(27,2);
   h_1050->SetBinError(28,2);
   h_1050->SetBinError(29,2.828427);
   h_1050->SetBinError(30,2.645751);
   h_1050->SetBinError(31,6.63325);
   h_1050->SetBinError(32,7.745967);
   h_1050->SetBinError(33,3.316625);
   h_1050->SetBinError(34,3.316625);
   h_1050->SetBinError(35,4.582576);
   h_1050->SetBinError(36,5.477226);
   h_1050->SetBinError(37,3.605551);
   h_1050->SetBinError(38,2);
   h_1050->SetBinError(39,2.645751);
   h_1050->SetBinError(40,2.44949);
   h_1050->SetBinError(41,1.732051);
   h_1050->SetBinError(42,3);
   h_1050->SetBinError(43,2.236068);
   h_1050->SetBinError(44,2.44949);
   h_1050->SetBinError(45,2.645751);
   h_1050->SetBinError(46,2.44949);
   h_1050->SetBinError(47,7.28011);
   h_1050->SetBinError(48,10.63015);
   h_1050->SetBinError(49,3.605551);
   h_1050->SetBinError(50,4);
   h_1050->SetBinError(51,3.316625);
   h_1050->SetBinError(52,8.306624);
   h_1050->SetBinError(53,5.385165);
   h_1050->SetBinError(54,4.242641);
   h_1050->SetBinError(55,3.464102);
   h_1050->SetBinError(56,3.464102);
   h_1050->SetBinError(57,3.872983);
   h_1050->SetBinError(58,4.358899);
   h_1050->SetBinError(59,2.828427);
   h_1050->SetBinError(60,2.828427);
   h_1050->SetBinError(61,4);
   h_1050->SetBinError(62,3.741657);
   h_1050->SetBinError(63,9.219544);
   h_1050->SetBinError(64,13.78405);
   h_1050->SetBinError(65,5.09902);
   h_1050->SetBinError(66,5.567764);
   h_1050->SetBinError(67,5.567764);
   h_1050->SetBinError(68,10.67708);
   h_1050->SetBinError(69,7.615773);
   h_1050->SetBinError(70,5.385165);
   h_1050->SetBinError(71,4.123106);
   h_1050->SetBinError(72,4.123106);
   h_1050->SetBinError(73,6);
   h_1050->SetBinError(74,6.164414);
   h_1050->SetBinError(75,4.358899);
   h_1050->SetBinError(76,4.582576);
   h_1050->SetBinError(77,5.830952);
   h_1050->SetBinError(78,4.472136);
   h_1050->SetBinError(79,13.56466);
   h_1050->SetBinError(80,19.74842);
   h_1050->SetBinError(81,6.708204);
   h_1050->SetBinError(82,7.937254);
   h_1050->SetBinError(83,7.681146);
   h_1050->SetBinError(84,14.66288);
   h_1050->SetBinError(85,9.380832);
   h_1050->SetBinError(86,6.78233);
   h_1050->SetBinError(87,5.91608);
   h_1050->SetBinError(88,6.63325);
   h_1050->SetBinError(89,6.480741);
   h_1050->SetBinError(90,8.3666);
   h_1050->SetBinError(91,6.082763);
   h_1050->SetBinError(92,6);
   h_1050->SetBinError(93,6.928203);
   h_1050->SetBinError(94,5.830952);
   h_1050->SetBinError(95,18.3303);
   h_1050->SetBinError(96,20.95233);
   h_1050->SetBinError(97,7.549834);
   h_1050->SetBinError(98,8.306624);
   h_1050->SetBinError(99,8.485281);
   h_1050->SetBinError(100,15.23155);
   h_1050->SetBinError(101,10.86278);
   h_1050->SetBinError(102,6.63325);
   h_1050->SetBinError(103,7);
   h_1050->SetBinError(104,6.244998);
   h_1050->SetBinError(105,7.071068);
   h_1050->SetBinError(106,8);
   h_1050->SetBinError(107,6.557439);
   h_1050->SetBinError(108,6);
   h_1050->SetBinError(109,7);
   h_1050->SetBinError(110,5.385165);
   h_1050->SetBinError(111,19.36492);
   h_1050->SetBinError(112,18.05547);
   h_1050->SetBinError(113,7.28011);
   h_1050->SetBinError(114,7.348469);
   h_1050->SetBinError(115,8.602325);
   h_1050->SetBinError(116,14.28286);
   h_1050->SetBinError(117,8.660254);
   h_1050->SetBinError(118,7);
   h_1050->SetBinError(119,6.082763);
   h_1050->SetBinError(120,5.744563);
   h_1050->SetBinError(121,6.557439);
   h_1050->SetBinError(122,7.483315);
   h_1050->SetBinError(123,5.656854);
   h_1050->SetBinError(124,5.567764);
   h_1050->SetBinError(125,5.656854);
   h_1050->SetBinError(126,4.472136);
   h_1050->SetBinError(127,18.05547);
   h_1050->SetBinError(128,14.62874);
   h_1050->SetBinError(129,5.477226);
   h_1050->SetBinError(130,5.09902);
   h_1050->SetBinError(131,5.09902);
   h_1050->SetBinError(132,10.67708);
   h_1050->SetBinError(133,6.855655);
   h_1050->SetBinError(134,5);
   h_1050->SetBinError(135,4.582576);
   h_1050->SetBinError(136,4.358899);
   h_1050->SetBinError(137,4.898979);
   h_1050->SetBinError(138,6.164414);
   h_1050->SetBinError(139,3.741657);
   h_1050->SetBinError(140,3.316625);
   h_1050->SetBinError(141,4.358899);
   h_1050->SetBinError(142,3.741657);
   h_1050->SetBinError(143,13.30413);
   h_1050->SetBinError(144,9.69536);
   h_1050->SetBinError(145,3.316625);
   h_1050->SetBinError(146,4.582576);
   h_1050->SetBinError(147,4.242641);
   h_1050->SetBinError(148,7.745967);
   h_1050->SetBinError(149,4.795832);
   h_1050->SetBinError(150,3.872983);
   h_1050->SetBinError(151,3.316625);
   h_1050->SetBinError(152,2.828427);
   h_1050->SetBinError(153,3);
   h_1050->SetBinError(154,5.09902);
   h_1050->SetBinError(155,2.828427);
   h_1050->SetBinError(156,3.162278);
   h_1050->SetBinError(157,3.464102);
   h_1050->SetBinError(158,3);
   h_1050->SetBinError(159,9.327379);
   h_1050->SetBinError(160,6.164414);
   h_1050->SetBinError(161,2.645751);
   h_1050->SetBinError(162,3.872983);
   h_1050->SetBinError(163,3.162278);
   h_1050->SetBinError(164,5.196152);
   h_1050->SetBinError(165,3.605551);
   h_1050->SetBinError(166,2.44949);
   h_1050->SetBinError(167,2.236068);
   h_1050->SetBinError(168,2.828427);
   h_1050->SetBinError(169,2.44949);
   h_1050->SetBinError(170,3.316625);
   h_1050->SetBinError(171,2);
   h_1050->SetBinError(172,2.236068);
   h_1050->SetBinError(173,2.236068);
   h_1050->SetBinError(174,2);
   h_1050->SetBinError(175,6.403124);
   h_1050->SetBinError(176,16.46208);
   h_1050->SetBinError(177,6.928203);
   h_1050->SetBinError(178,6.557439);
   h_1050->SetBinError(179,9);
   h_1050->SetBinError(180,14.42221);
   h_1050->SetBinError(181,9.949874);
   h_1050->SetBinError(182,5.567764);
   h_1050->SetBinError(183,4.898979);
   h_1050->SetBinError(184,4.472136);
   h_1050->SetBinError(185,6.708204);
   h_1050->SetBinError(186,8.124038);
   h_1050->SetBinError(187,4.690416);
   h_1050->SetBinError(188,5.91608);
   h_1050->SetBinError(189,6.708204);
   h_1050->SetBinError(190,5.09902);
   h_1050->SetBinError(191,17.05872);
   h_1050->SetMinimum(0.01);
   h_1050->SetMaximum(250);
   h_1050->SetEntries(11120);
   h_1050->SetStats(0);
   h_1050->SetContour(20);
   h_1050->SetContourLevel(0,0.01);
   h_1050->SetContourLevel(1,12.5095);
   h_1050->SetContourLevel(2,25.009);
   h_1050->SetContourLevel(3,37.5085);
   h_1050->SetContourLevel(4,50.008);
   h_1050->SetContourLevel(5,62.5075);
   h_1050->SetContourLevel(6,75.007);
   h_1050->SetContourLevel(7,87.5065);
   h_1050->SetContourLevel(8,100.006);
   h_1050->SetContourLevel(9,112.5055);
   h_1050->SetContourLevel(10,125.005);
   h_1050->SetContourLevel(11,137.5045);
   h_1050->SetContourLevel(12,150.004);
   h_1050->SetContourLevel(13,162.5035);
   h_1050->SetContourLevel(14,175.003);
   h_1050->SetContourLevel(15,187.5025);
   h_1050->SetContourLevel(16,200.002);
   h_1050->SetContourLevel(17,212.5015);
   h_1050->SetContourLevel(18,225.001);
   h_1050->SetContourLevel(19,237.5005);
   h_1050->SetMarkerStyle(20);
   h_1050->SetMarkerSize(1.2);
   h_1050->GetXaxis()->SetNdivisions(505);
   h_1050->GetXaxis()->SetLabelFont(132);
   h_1050->GetXaxis()->SetLabelOffset(0.015);
   h_1050->GetXaxis()->SetLabelSize(0.05);
   h_1050->GetXaxis()->SetTitleSize(0.06);
   h_1050->GetXaxis()->SetTitleFont(132);
   h_1050->GetYaxis()->SetNdivisions(-205);
   h_1050->GetYaxis()->SetLabelFont(132);
   h_1050->GetYaxis()->SetLabelSize(0.05);
   h_1050->GetYaxis()->SetTitleSize(0.06);
   h_1050->GetYaxis()->SetTitleFont(42);
   h_1050->GetZaxis()->SetLabelFont(132);
   h_1050->GetZaxis()->SetLabelSize(0.05);
   h_1050->GetZaxis()->SetTitleSize(0.06);
   h_1050->GetZaxis()->SetTitleFont(42);
   h_1050->Draw(" lego");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Oct 19 18:44:25 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",359,60,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.061304,-1.256601,0.8860424,1.007545);
   TView *view = TView::CreateView(1);
   view->SetRange(9.1,1.84,0.01,10.5,1.89,146.9995);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   
   TH2D *h_1060 = new TH2D("h_1060","",14,9.1,10.5,10,1.84,1.89);
   h_1060->SetBinContent(0,110);
   h_1060->SetBinContent(1,18);
   h_1060->SetBinContent(2,15);
   h_1060->SetBinContent(3,15);
   h_1060->SetBinContent(4,79);
   h_1060->SetBinContent(5,39);
   h_1060->SetBinContent(6,16);
   h_1060->SetBinContent(7,17);
   h_1060->SetBinContent(8,14);
   h_1060->SetBinContent(9,13);
   h_1060->SetBinContent(10,26);
   h_1060->SetBinContent(11,8);
   h_1060->SetBinContent(12,10);
   h_1060->SetBinContent(13,20);
   h_1060->SetBinContent(14,6);
   h_1060->SetBinContent(15,113);
   h_1060->SetBinContent(16,31);
   h_1060->SetBinContent(17,3);
   h_1060->SetBinContent(18,6);
   h_1060->SetBinContent(19,8);
   h_1060->SetBinContent(20,15);
   h_1060->SetBinContent(21,8);
   h_1060->SetBinContent(22,3);
   h_1060->SetBinContent(23,3);
   h_1060->SetBinContent(24,3);
   h_1060->SetBinContent(25,2);
   h_1060->SetBinContent(26,8);
   h_1060->SetBinContent(27,5);
   h_1060->SetBinContent(28,3);
   h_1060->SetBinContent(29,7);
   h_1060->SetBinContent(30,2);
   h_1060->SetBinContent(31,27);
   h_1060->SetBinContent(32,36);
   h_1060->SetBinContent(33,3);
   h_1060->SetBinContent(34,8);
   h_1060->SetBinContent(35,4);
   h_1060->SetBinContent(36,17);
   h_1060->SetBinContent(37,7);
   h_1060->SetBinContent(38,1);
   h_1060->SetBinContent(39,3);
   h_1060->SetBinContent(40,6);
   h_1060->SetBinContent(41,3);
   h_1060->SetBinContent(42,3);
   h_1060->SetBinContent(43,4);
   h_1060->SetBinContent(44,3);
   h_1060->SetBinContent(45,5);
   h_1060->SetBinContent(46,7);
   h_1060->SetBinContent(47,28);
   h_1060->SetBinContent(48,37);
   h_1060->SetBinContent(49,8);
   h_1060->SetBinContent(50,8);
   h_1060->SetBinContent(51,9);
   h_1060->SetBinContent(52,28);
   h_1060->SetBinContent(53,9);
   h_1060->SetBinContent(54,2);
   h_1060->SetBinContent(55,4);
   h_1060->SetBinContent(56,3);
   h_1060->SetBinContent(57,10);
   h_1060->SetBinContent(58,10);
   h_1060->SetBinContent(59,6);
   h_1060->SetBinContent(60,4);
   h_1060->SetBinContent(61,6);
   h_1060->SetBinContent(62,4);
   h_1060->SetBinContent(63,30);
   h_1060->SetBinContent(64,74);
   h_1060->SetBinContent(65,8);
   h_1060->SetBinContent(66,9);
   h_1060->SetBinContent(67,14);
   h_1060->SetBinContent(68,42);
   h_1060->SetBinContent(69,18);
   h_1060->SetBinContent(70,6);
   h_1060->SetBinContent(71,4);
   h_1060->SetBinContent(72,9);
   h_1060->SetBinContent(73,10);
   h_1060->SetBinContent(74,20);
   h_1060->SetBinContent(75,5);
   h_1060->SetBinContent(76,12);
   h_1060->SetBinContent(77,7);
   h_1060->SetBinContent(78,3);
   h_1060->SetBinContent(79,78);
   h_1060->SetBinContent(80,148);
   h_1060->SetBinContent(81,18);
   h_1060->SetBinContent(82,17);
   h_1060->SetBinContent(83,27);
   h_1060->SetBinContent(84,77);
   h_1060->SetBinContent(85,38);
   h_1060->SetBinContent(86,9);
   h_1060->SetBinContent(87,15);
   h_1060->SetBinContent(88,18);
   h_1060->SetBinContent(89,12);
   h_1060->SetBinContent(90,23);
   h_1060->SetBinContent(91,11);
   h_1060->SetBinContent(92,13);
   h_1060->SetBinContent(93,22);
   h_1060->SetBinContent(94,15);
   h_1060->SetBinContent(95,119);
   h_1060->SetBinContent(96,259);
   h_1060->SetBinContent(97,36);
   h_1060->SetBinContent(98,48);
   h_1060->SetBinContent(99,50);
   h_1060->SetBinContent(100,123);
   h_1060->SetBinContent(101,53);
   h_1060->SetBinContent(102,24);
   h_1060->SetBinContent(103,20);
   h_1060->SetBinContent(104,25);
   h_1060->SetBinContent(105,32);
   h_1060->SetBinContent(106,39);
   h_1060->SetBinContent(107,17);
   h_1060->SetBinContent(108,24);
   h_1060->SetBinContent(109,29);
   h_1060->SetBinContent(110,21);
   h_1060->SetBinContent(111,238);
   h_1060->SetBinContent(112,288);
   h_1060->SetBinContent(113,49);
   h_1060->SetBinContent(114,33);
   h_1060->SetBinContent(115,53);
   h_1060->SetBinContent(116,131);
   h_1060->SetBinContent(117,75);
   h_1060->SetBinContent(118,20);
   h_1060->SetBinContent(119,33);
   h_1060->SetBinContent(120,25);
   h_1060->SetBinContent(121,28);
   h_1060->SetBinContent(122,48);
   h_1060->SetBinContent(123,16);
   h_1060->SetBinContent(124,20);
   h_1060->SetBinContent(125,35);
   h_1060->SetBinContent(126,15);
   h_1060->SetBinContent(127,222);
   h_1060->SetBinContent(128,190);
   h_1060->SetBinContent(129,24);
   h_1060->SetBinContent(130,19);
   h_1060->SetBinContent(131,41);
   h_1060->SetBinContent(132,97);
   h_1060->SetBinContent(133,57);
   h_1060->SetBinContent(134,21);
   h_1060->SetBinContent(135,26);
   h_1060->SetBinContent(136,11);
   h_1060->SetBinContent(137,22);
   h_1060->SetBinContent(138,33);
   h_1060->SetBinContent(139,14);
   h_1060->SetBinContent(140,22);
   h_1060->SetBinContent(141,20);
   h_1060->SetBinContent(142,18);
   h_1060->SetBinContent(143,187);
   h_1060->SetBinContent(144,86);
   h_1060->SetBinContent(145,25);
   h_1060->SetBinContent(146,22);
   h_1060->SetBinContent(147,16);
   h_1060->SetBinContent(148,54);
   h_1060->SetBinContent(149,27);
   h_1060->SetBinContent(150,13);
   h_1060->SetBinContent(151,5);
   h_1060->SetBinContent(152,10);
   h_1060->SetBinContent(153,11);
   h_1060->SetBinContent(154,17);
   h_1060->SetBinContent(155,11);
   h_1060->SetBinContent(156,13);
   h_1060->SetBinContent(157,12);
   h_1060->SetBinContent(158,9);
   h_1060->SetBinContent(159,85);
   h_1060->SetBinContent(160,47);
   h_1060->SetBinContent(161,11);
   h_1060->SetBinContent(162,6);
   h_1060->SetBinContent(163,10);
   h_1060->SetBinContent(164,22);
   h_1060->SetBinContent(165,13);
   h_1060->SetBinContent(166,4);
   h_1060->SetBinContent(167,5);
   h_1060->SetBinContent(168,9);
   h_1060->SetBinContent(169,7);
   h_1060->SetBinContent(170,11);
   h_1060->SetBinContent(171,4);
   h_1060->SetBinContent(172,5);
   h_1060->SetBinContent(173,6);
   h_1060->SetBinContent(174,7);
   h_1060->SetBinContent(175,50);
   h_1060->SetBinContent(176,170);
   h_1060->SetBinContent(177,27);
   h_1060->SetBinContent(178,22);
   h_1060->SetBinContent(179,26);
   h_1060->SetBinContent(180,104);
   h_1060->SetBinContent(181,43);
   h_1060->SetBinContent(182,13);
   h_1060->SetBinContent(183,18);
   h_1060->SetBinContent(184,14);
   h_1060->SetBinContent(185,13);
   h_1060->SetBinContent(186,22);
   h_1060->SetBinContent(187,6);
   h_1060->SetBinContent(188,16);
   h_1060->SetBinContent(189,18);
   h_1060->SetBinContent(190,12);
   h_1060->SetBinContent(191,139);
   h_1060->SetBinError(0,10.48809);
   h_1060->SetBinError(1,4.242641);
   h_1060->SetBinError(2,3.872983);
   h_1060->SetBinError(3,3.872983);
   h_1060->SetBinError(4,8.888194);
   h_1060->SetBinError(5,6.244998);
   h_1060->SetBinError(6,4);
   h_1060->SetBinError(7,4.123106);
   h_1060->SetBinError(8,3.741657);
   h_1060->SetBinError(9,3.605551);
   h_1060->SetBinError(10,5.09902);
   h_1060->SetBinError(11,2.828427);
   h_1060->SetBinError(12,3.162278);
   h_1060->SetBinError(13,4.472136);
   h_1060->SetBinError(14,2.44949);
   h_1060->SetBinError(15,10.63015);
   h_1060->SetBinError(16,5.567764);
   h_1060->SetBinError(17,1.732051);
   h_1060->SetBinError(18,2.44949);
   h_1060->SetBinError(19,2.828427);
   h_1060->SetBinError(20,3.872983);
   h_1060->SetBinError(21,2.828427);
   h_1060->SetBinError(22,1.732051);
   h_1060->SetBinError(23,1.732051);
   h_1060->SetBinError(24,1.732051);
   h_1060->SetBinError(25,1.414214);
   h_1060->SetBinError(26,2.828427);
   h_1060->SetBinError(27,2.236068);
   h_1060->SetBinError(28,1.732051);
   h_1060->SetBinError(29,2.645751);
   h_1060->SetBinError(30,1.414214);
   h_1060->SetBinError(31,5.196152);
   h_1060->SetBinError(32,6);
   h_1060->SetBinError(33,1.732051);
   h_1060->SetBinError(34,2.828427);
   h_1060->SetBinError(35,2);
   h_1060->SetBinError(36,4.123106);
   h_1060->SetBinError(37,2.645751);
   h_1060->SetBinError(38,1);
   h_1060->SetBinError(39,1.732051);
   h_1060->SetBinError(40,2.44949);
   h_1060->SetBinError(41,1.732051);
   h_1060->SetBinError(42,1.732051);
   h_1060->SetBinError(43,2);
   h_1060->SetBinError(44,1.732051);
   h_1060->SetBinError(45,2.236068);
   h_1060->SetBinError(46,2.645751);
   h_1060->SetBinError(47,5.291503);
   h_1060->SetBinError(48,6.082763);
   h_1060->SetBinError(49,2.828427);
   h_1060->SetBinError(50,2.828427);
   h_1060->SetBinError(51,3);
   h_1060->SetBinError(52,5.291503);
   h_1060->SetBinError(53,3);
   h_1060->SetBinError(54,1.414214);
   h_1060->SetBinError(55,2);
   h_1060->SetBinError(56,1.732051);
   h_1060->SetBinError(57,3.162278);
   h_1060->SetBinError(58,3.162278);
   h_1060->SetBinError(59,2.44949);
   h_1060->SetBinError(60,2);
   h_1060->SetBinError(61,2.44949);
   h_1060->SetBinError(62,2);
   h_1060->SetBinError(63,5.477226);
   h_1060->SetBinError(64,8.602325);
   h_1060->SetBinError(65,2.828427);
   h_1060->SetBinError(66,3);
   h_1060->SetBinError(67,3.741657);
   h_1060->SetBinError(68,6.480741);
   h_1060->SetBinError(69,4.242641);
   h_1060->SetBinError(70,2.44949);
   h_1060->SetBinError(71,2);
   h_1060->SetBinError(72,3);
   h_1060->SetBinError(73,3.162278);
   h_1060->SetBinError(74,4.472136);
   h_1060->SetBinError(75,2.236068);
   h_1060->SetBinError(76,3.464102);
   h_1060->SetBinError(77,2.645751);
   h_1060->SetBinError(78,1.732051);
   h_1060->SetBinError(79,8.831761);
   h_1060->SetBinError(80,12.16553);
   h_1060->SetBinError(81,4.242641);
   h_1060->SetBinError(82,4.123106);
   h_1060->SetBinError(83,5.196152);
   h_1060->SetBinError(84,8.774964);
   h_1060->SetBinError(85,6.164414);
   h_1060->SetBinError(86,3);
   h_1060->SetBinError(87,3.872983);
   h_1060->SetBinError(88,4.242641);
   h_1060->SetBinError(89,3.464102);
   h_1060->SetBinError(90,4.795832);
   h_1060->SetBinError(91,3.316625);
   h_1060->SetBinError(92,3.605551);
   h_1060->SetBinError(93,4.690416);
   h_1060->SetBinError(94,3.872983);
   h_1060->SetBinError(95,10.90871);
   h_1060->SetBinError(96,16.09348);
   h_1060->SetBinError(97,6);
   h_1060->SetBinError(98,6.928203);
   h_1060->SetBinError(99,7.071068);
   h_1060->SetBinError(100,11.09054);
   h_1060->SetBinError(101,7.28011);
   h_1060->SetBinError(102,4.898979);
   h_1060->SetBinError(103,4.472136);
   h_1060->SetBinError(104,5);
   h_1060->SetBinError(105,5.656854);
   h_1060->SetBinError(106,6.244998);
   h_1060->SetBinError(107,4.123106);
   h_1060->SetBinError(108,4.898979);
   h_1060->SetBinError(109,5.385165);
   h_1060->SetBinError(110,4.582576);
   h_1060->SetBinError(111,15.42725);
   h_1060->SetBinError(112,16.97056);
   h_1060->SetBinError(113,7);
   h_1060->SetBinError(114,5.744563);
   h_1060->SetBinError(115,7.28011);
   h_1060->SetBinError(116,11.44552);
   h_1060->SetBinError(117,8.660254);
   h_1060->SetBinError(118,4.472136);
   h_1060->SetBinError(119,5.744563);
   h_1060->SetBinError(120,5);
   h_1060->SetBinError(121,5.291503);
   h_1060->SetBinError(122,6.928203);
   h_1060->SetBinError(123,4);
   h_1060->SetBinError(124,4.472136);
   h_1060->SetBinError(125,5.91608);
   h_1060->SetBinError(126,3.872983);
   h_1060->SetBinError(127,14.89966);
   h_1060->SetBinError(128,13.78405);
   h_1060->SetBinError(129,4.898979);
   h_1060->SetBinError(130,4.358899);
   h_1060->SetBinError(131,6.403124);
   h_1060->SetBinError(132,9.848858);
   h_1060->SetBinError(133,7.549834);
   h_1060->SetBinError(134,4.582576);
   h_1060->SetBinError(135,5.09902);
   h_1060->SetBinError(136,3.316625);
   h_1060->SetBinError(137,4.690416);
   h_1060->SetBinError(138,5.744563);
   h_1060->SetBinError(139,3.741657);
   h_1060->SetBinError(140,4.690416);
   h_1060->SetBinError(141,4.472136);
   h_1060->SetBinError(142,4.242641);
   h_1060->SetBinError(143,13.67479);
   h_1060->SetBinError(144,9.273618);
   h_1060->SetBinError(145,5);
   h_1060->SetBinError(146,4.690416);
   h_1060->SetBinError(147,4);
   h_1060->SetBinError(148,7.348469);
   h_1060->SetBinError(149,5.196152);
   h_1060->SetBinError(150,3.605551);
   h_1060->SetBinError(151,2.236068);
   h_1060->SetBinError(152,3.162278);
   h_1060->SetBinError(153,3.316625);
   h_1060->SetBinError(154,4.123106);
   h_1060->SetBinError(155,3.316625);
   h_1060->SetBinError(156,3.605551);
   h_1060->SetBinError(157,3.464102);
   h_1060->SetBinError(158,3);
   h_1060->SetBinError(159,9.219544);
   h_1060->SetBinError(160,6.855655);
   h_1060->SetBinError(161,3.316625);
   h_1060->SetBinError(162,2.44949);
   h_1060->SetBinError(163,3.162278);
   h_1060->SetBinError(164,4.690416);
   h_1060->SetBinError(165,3.605551);
   h_1060->SetBinError(166,2);
   h_1060->SetBinError(167,2.236068);
   h_1060->SetBinError(168,3);
   h_1060->SetBinError(169,2.645751);
   h_1060->SetBinError(170,3.316625);
   h_1060->SetBinError(171,2);
   h_1060->SetBinError(172,2.236068);
   h_1060->SetBinError(173,2.44949);
   h_1060->SetBinError(174,2.645751);
   h_1060->SetBinError(175,7.071068);
   h_1060->SetBinError(176,13.0384);
   h_1060->SetBinError(177,5.196152);
   h_1060->SetBinError(178,4.690416);
   h_1060->SetBinError(179,5.09902);
   h_1060->SetBinError(180,10.19804);
   h_1060->SetBinError(181,6.557439);
   h_1060->SetBinError(182,3.605551);
   h_1060->SetBinError(183,4.242641);
   h_1060->SetBinError(184,3.741657);
   h_1060->SetBinError(185,3.605551);
   h_1060->SetBinError(186,4.690416);
   h_1060->SetBinError(187,2.44949);
   h_1060->SetBinError(188,4);
   h_1060->SetBinError(189,4.242641);
   h_1060->SetBinError(190,3.464102);
   h_1060->SetBinError(191,11.78983);
   h_1060->SetMinimum(0.01);
   h_1060->SetMaximum(140);
   h_1060->SetEntries(6097);
   h_1060->SetStats(0);
   h_1060->SetContour(20);
   h_1060->SetContourLevel(0,0.01);
   h_1060->SetContourLevel(1,7.0095);
   h_1060->SetContourLevel(2,14.009);
   h_1060->SetContourLevel(3,21.0085);
   h_1060->SetContourLevel(4,28.008);
   h_1060->SetContourLevel(5,35.0075);
   h_1060->SetContourLevel(6,42.007);
   h_1060->SetContourLevel(7,49.0065);
   h_1060->SetContourLevel(8,56.006);
   h_1060->SetContourLevel(9,63.0055);
   h_1060->SetContourLevel(10,70.005);
   h_1060->SetContourLevel(11,77.0045);
   h_1060->SetContourLevel(12,84.004);
   h_1060->SetContourLevel(13,91.0035);
   h_1060->SetContourLevel(14,98.003);
   h_1060->SetContourLevel(15,105.0025);
   h_1060->SetContourLevel(16,112.002);
   h_1060->SetContourLevel(17,119.0015);
   h_1060->SetContourLevel(18,126.001);
   h_1060->SetContourLevel(19,133.0005);
   h_1060->SetMarkerStyle(20);
   h_1060->SetMarkerSize(1.2);
   h_1060->GetXaxis()->SetNdivisions(505);
   h_1060->GetXaxis()->SetLabelFont(132);
   h_1060->GetXaxis()->SetLabelOffset(0.015);
   h_1060->GetXaxis()->SetLabelSize(0.05);
   h_1060->GetXaxis()->SetTitleSize(0.06);
   h_1060->GetXaxis()->SetTitleFont(132);
   h_1060->GetYaxis()->SetNdivisions(-205);
   h_1060->GetYaxis()->SetLabelFont(132);
   h_1060->GetYaxis()->SetLabelSize(0.05);
   h_1060->GetYaxis()->SetTitleSize(0.06);
   h_1060->GetYaxis()->SetTitleFont(42);
   h_1060->GetZaxis()->SetLabelFont(132);
   h_1060->GetZaxis()->SetLabelSize(0.05);
   h_1060->GetZaxis()->SetTitleSize(0.06);
   h_1060->GetZaxis()->SetTitleFont(42);
   h_1060->Draw(" lego");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Oct 19 18:45:50 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",359,60,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.061304,-1.256601,0.8860424,1.007545);
   TView *view = TView::CreateView(1);
   view->SetRange(9.1,1.92,0.01,10.5,2,16.7995);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   
   TH2D *h_1070 = new TH2D("h_1070","",14,9.1,10.5,8,1.92,2);
   h_1070->SetBinContent(0,50);
   h_1070->SetBinContent(1,4);
   h_1070->SetBinContent(2,11);
   h_1070->SetBinContent(3,11);
   h_1070->SetBinContent(4,29);
   h_1070->SetBinContent(5,10);
   h_1070->SetBinContent(6,4);
   h_1070->SetBinContent(7,2);
   h_1070->SetBinContent(8,7);
   h_1070->SetBinContent(9,4);
   h_1070->SetBinContent(10,9);
   h_1070->SetBinContent(11,11);
   h_1070->SetBinContent(12,2);
   h_1070->SetBinContent(13,15);
   h_1070->SetBinContent(14,6);
   h_1070->SetBinContent(15,47);
   h_1070->SetBinContent(16,4);
   h_1070->SetBinContent(20,1);
   h_1070->SetBinContent(32,3);
   h_1070->SetBinContent(33,1);
   h_1070->SetBinContent(34,1);
   h_1070->SetBinContent(37,1);
   h_1070->SetBinContent(47,3);
   h_1070->SetBinContent(48,1);
   h_1070->SetBinContent(51,1);
   h_1070->SetBinContent(52,3);
   h_1070->SetBinContent(53,2);
   h_1070->SetBinContent(58,1);
   h_1070->SetBinContent(61,1);
   h_1070->SetBinContent(63,3);
   h_1070->SetBinContent(64,8);
   h_1070->SetBinContent(66,1);
   h_1070->SetBinContent(68,2);
   h_1070->SetBinContent(69,1);
   h_1070->SetBinContent(73,2);
   h_1070->SetBinContent(76,1);
   h_1070->SetBinContent(79,6);
   h_1070->SetBinContent(80,26);
   h_1070->SetBinContent(81,4);
   h_1070->SetBinContent(82,2);
   h_1070->SetBinContent(83,3);
   h_1070->SetBinContent(84,12);
   h_1070->SetBinContent(85,5);
   h_1070->SetBinContent(86,2);
   h_1070->SetBinContent(87,5);
   h_1070->SetBinContent(88,3);
   h_1070->SetBinContent(89,5);
   h_1070->SetBinContent(90,5);
   h_1070->SetBinContent(91,3);
   h_1070->SetBinContent(92,3);
   h_1070->SetBinContent(93,4);
   h_1070->SetBinContent(94,5);
   h_1070->SetBinContent(95,23);
   h_1070->SetBinContent(96,15);
   h_1070->SetBinContent(97,2);
   h_1070->SetBinContent(98,8);
   h_1070->SetBinContent(99,3);
   h_1070->SetBinContent(100,15);
   h_1070->SetBinContent(101,6);
   h_1070->SetBinContent(102,5);
   h_1070->SetBinContent(103,2);
   h_1070->SetBinContent(104,3);
   h_1070->SetBinContent(105,3);
   h_1070->SetBinContent(106,3);
   h_1070->SetBinContent(107,2);
   h_1070->SetBinContent(108,1);
   h_1070->SetBinContent(109,2);
   h_1070->SetBinContent(110,4);
   h_1070->SetBinContent(111,17);
   h_1070->SetBinContent(112,9);
   h_1070->SetBinContent(116,2);
   h_1070->SetBinContent(117,1);
   h_1070->SetBinContent(119,1);
   h_1070->SetBinContent(121,1);
   h_1070->SetBinContent(122,1);
   h_1070->SetBinContent(123,1);
   h_1070->SetBinContent(125,2);
   h_1070->SetBinContent(126,1);
   h_1070->SetBinContent(127,8);
   h_1070->SetBinContent(128,2);
   h_1070->SetBinContent(132,2);
   h_1070->SetBinContent(140,1);
   h_1070->SetBinContent(144,2);
   h_1070->SetBinContent(148,3);
   h_1070->SetBinContent(150,1);
   h_1070->SetBinContent(154,1);
   h_1070->SetBinContent(156,1);
   h_1070->SetBinContent(157,1);
   h_1070->SetBinContent(158,1);
   h_1070->SetBinContent(159,3);
   h_1070->SetBinError(0,7.071068);
   h_1070->SetBinError(1,2);
   h_1070->SetBinError(2,3.316625);
   h_1070->SetBinError(3,3.316625);
   h_1070->SetBinError(4,5.385165);
   h_1070->SetBinError(5,3.162278);
   h_1070->SetBinError(6,2);
   h_1070->SetBinError(7,1.414214);
   h_1070->SetBinError(8,2.645751);
   h_1070->SetBinError(9,2);
   h_1070->SetBinError(10,3);
   h_1070->SetBinError(11,3.316625);
   h_1070->SetBinError(12,1.414214);
   h_1070->SetBinError(13,3.872983);
   h_1070->SetBinError(14,2.44949);
   h_1070->SetBinError(15,6.855655);
   h_1070->SetBinError(16,2);
   h_1070->SetBinError(20,1);
   h_1070->SetBinError(32,1.732051);
   h_1070->SetBinError(33,1);
   h_1070->SetBinError(34,1);
   h_1070->SetBinError(37,1);
   h_1070->SetBinError(47,1.732051);
   h_1070->SetBinError(48,1);
   h_1070->SetBinError(51,1);
   h_1070->SetBinError(52,1.732051);
   h_1070->SetBinError(53,1.414214);
   h_1070->SetBinError(58,1);
   h_1070->SetBinError(61,1);
   h_1070->SetBinError(63,1.732051);
   h_1070->SetBinError(64,2.828427);
   h_1070->SetBinError(66,1);
   h_1070->SetBinError(68,1.414214);
   h_1070->SetBinError(69,1);
   h_1070->SetBinError(73,1.414214);
   h_1070->SetBinError(76,1);
   h_1070->SetBinError(79,2.44949);
   h_1070->SetBinError(80,5.09902);
   h_1070->SetBinError(81,2);
   h_1070->SetBinError(82,1.414214);
   h_1070->SetBinError(83,1.732051);
   h_1070->SetBinError(84,3.464102);
   h_1070->SetBinError(85,2.236068);
   h_1070->SetBinError(86,1.414214);
   h_1070->SetBinError(87,2.236068);
   h_1070->SetBinError(88,1.732051);
   h_1070->SetBinError(89,2.236068);
   h_1070->SetBinError(90,2.236068);
   h_1070->SetBinError(91,1.732051);
   h_1070->SetBinError(92,1.732051);
   h_1070->SetBinError(93,2);
   h_1070->SetBinError(94,2.236068);
   h_1070->SetBinError(95,4.795832);
   h_1070->SetBinError(96,3.872983);
   h_1070->SetBinError(97,1.414214);
   h_1070->SetBinError(98,2.828427);
   h_1070->SetBinError(99,1.732051);
   h_1070->SetBinError(100,3.872983);
   h_1070->SetBinError(101,2.44949);
   h_1070->SetBinError(102,2.236068);
   h_1070->SetBinError(103,1.414214);
   h_1070->SetBinError(104,1.732051);
   h_1070->SetBinError(105,1.732051);
   h_1070->SetBinError(106,1.732051);
   h_1070->SetBinError(107,1.414214);
   h_1070->SetBinError(108,1);
   h_1070->SetBinError(109,1.414214);
   h_1070->SetBinError(110,2);
   h_1070->SetBinError(111,4.123106);
   h_1070->SetBinError(112,3);
   h_1070->SetBinError(116,1.414214);
   h_1070->SetBinError(117,1);
   h_1070->SetBinError(119,1);
   h_1070->SetBinError(121,1);
   h_1070->SetBinError(122,1);
   h_1070->SetBinError(123,1);
   h_1070->SetBinError(125,1.414214);
   h_1070->SetBinError(126,1);
   h_1070->SetBinError(127,2.828427);
   h_1070->SetBinError(128,1.414214);
   h_1070->SetBinError(132,1.414214);
   h_1070->SetBinError(140,1);
   h_1070->SetBinError(144,1.414214);
   h_1070->SetBinError(148,1.732051);
   h_1070->SetBinError(150,1);
   h_1070->SetBinError(154,1);
   h_1070->SetBinError(156,1);
   h_1070->SetBinError(157,1);
   h_1070->SetBinError(158,1);
   h_1070->SetBinError(159,1.732051);
   h_1070->SetMinimum(0.01);
   h_1070->SetMaximum(16);
   h_1070->SetEntries(515);
   h_1070->SetStats(0);
   h_1070->SetContour(20);
   h_1070->SetContourLevel(0,0.01);
   h_1070->SetContourLevel(1,0.8095);
   h_1070->SetContourLevel(2,1.609);
   h_1070->SetContourLevel(3,2.4085);
   h_1070->SetContourLevel(4,3.208);
   h_1070->SetContourLevel(5,4.0075);
   h_1070->SetContourLevel(6,4.807);
   h_1070->SetContourLevel(7,5.6065);
   h_1070->SetContourLevel(8,6.406);
   h_1070->SetContourLevel(9,7.2055);
   h_1070->SetContourLevel(10,8.005);
   h_1070->SetContourLevel(11,8.8045);
   h_1070->SetContourLevel(12,9.604);
   h_1070->SetContourLevel(13,10.4035);
   h_1070->SetContourLevel(14,11.203);
   h_1070->SetContourLevel(15,12.0025);
   h_1070->SetContourLevel(16,12.802);
   h_1070->SetContourLevel(17,13.6015);
   h_1070->SetContourLevel(18,14.401);
   h_1070->SetContourLevel(19,15.2005);
   h_1070->SetMarkerStyle(20);
   h_1070->SetMarkerSize(1.2);
   h_1070->GetXaxis()->SetNdivisions(505);
   h_1070->GetXaxis()->SetLabelFont(132);
   h_1070->GetXaxis()->SetLabelOffset(0.015);
   h_1070->GetXaxis()->SetLabelSize(0.05);
   h_1070->GetXaxis()->SetTitleSize(0.06);
   h_1070->GetXaxis()->SetTitleFont(132);
   h_1070->GetYaxis()->SetNdivisions(-204);
   h_1070->GetYaxis()->SetLabelFont(132);
   h_1070->GetYaxis()->SetLabelSize(0.05);
   h_1070->GetYaxis()->SetTitleSize(0.06);
   h_1070->GetYaxis()->SetTitleFont(42);
   h_1070->GetZaxis()->SetLabelFont(132);
   h_1070->GetZaxis()->SetLabelSize(0.05);
   h_1070->GetZaxis()->SetTitleSize(0.06);
   h_1070->GetZaxis()->SetTitleFont(42);
   h_1070->Draw(" lego");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Oct 19 18:46:38 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",359,60,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.061304,-1.256601,0.8860424,1.007545);
   TView *view = TView::CreateView(1);
   view->SetRange(9.1,2.26,0.01,10.5,2.31,10.4995);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   
   TH2D *h_1080 = new TH2D("h_1080","",14,9.1,10.5,10,2.26,2.31);
   h_1080->SetBinContent(0,32);
   h_1080->SetBinContent(2,5);
   h_1080->SetBinContent(3,4);
   h_1080->SetBinContent(4,18);
   h_1080->SetBinContent(5,11);
   h_1080->SetBinContent(6,5);
   h_1080->SetBinContent(7,3);
   h_1080->SetBinContent(8,1);
   h_1080->SetBinContent(9,4);
   h_1080->SetBinContent(10,6);
   h_1080->SetBinContent(11,2);
   h_1080->SetBinContent(12,3);
   h_1080->SetBinContent(14,3);
   h_1080->SetBinContent(15,32);
   h_1080->SetBinContent(16,4);
   h_1080->SetBinContent(17,1);
   h_1080->SetBinContent(18,1);
   h_1080->SetBinContent(19,1);
   h_1080->SetBinContent(20,5);
   h_1080->SetBinContent(21,2);
   h_1080->SetBinContent(25,2);
   h_1080->SetBinContent(26,1);
   h_1080->SetBinContent(27,1);
   h_1080->SetBinContent(28,1);
   h_1080->SetBinContent(29,1);
   h_1080->SetBinContent(31,2);
   h_1080->SetBinContent(32,5);
   h_1080->SetBinContent(33,1);
   h_1080->SetBinContent(35,1);
   h_1080->SetBinContent(36,2);
   h_1080->SetBinContent(37,1);
   h_1080->SetBinContent(38,1);
   h_1080->SetBinContent(41,1);
   h_1080->SetBinContent(42,3);
   h_1080->SetBinContent(43,2);
   h_1080->SetBinContent(47,1);
   h_1080->SetBinContent(48,5);
   h_1080->SetBinContent(49,2);
   h_1080->SetBinContent(50,2);
   h_1080->SetBinContent(51,2);
   h_1080->SetBinContent(54,1);
   h_1080->SetBinContent(57,3);
   h_1080->SetBinContent(58,2);
   h_1080->SetBinContent(60,2);
   h_1080->SetBinContent(63,8);
   h_1080->SetBinContent(64,8);
   h_1080->SetBinContent(65,3);
   h_1080->SetBinContent(66,1);
   h_1080->SetBinContent(67,1);
   h_1080->SetBinContent(68,4);
   h_1080->SetBinContent(69,2);
   h_1080->SetBinContent(70,1);
   h_1080->SetBinContent(71,1);
   h_1080->SetBinContent(76,1);
   h_1080->SetBinContent(77,2);
   h_1080->SetBinContent(79,6);
   h_1080->SetBinContent(80,16);
   h_1080->SetBinContent(81,1);
   h_1080->SetBinContent(82,5);
   h_1080->SetBinContent(83,4);
   h_1080->SetBinContent(84,7);
   h_1080->SetBinContent(85,2);
   h_1080->SetBinContent(86,1);
   h_1080->SetBinContent(87,1);
   h_1080->SetBinContent(88,1);
   h_1080->SetBinContent(89,3);
   h_1080->SetBinContent(90,3);
   h_1080->SetBinContent(93,1);
   h_1080->SetBinContent(94,1);
   h_1080->SetBinContent(95,10);
   h_1080->SetBinContent(96,18);
   h_1080->SetBinContent(97,1);
   h_1080->SetBinContent(98,4);
   h_1080->SetBinContent(99,2);
   h_1080->SetBinContent(100,8);
   h_1080->SetBinContent(101,7);
   h_1080->SetBinContent(102,1);
   h_1080->SetBinContent(103,2);
   h_1080->SetBinContent(104,3);
   h_1080->SetBinContent(105,2);
   h_1080->SetBinContent(106,1);
   h_1080->SetBinContent(108,1);
   h_1080->SetBinContent(109,2);
   h_1080->SetBinContent(110,1);
   h_1080->SetBinContent(111,12);
   h_1080->SetBinContent(112,7);
   h_1080->SetBinContent(113,1);
   h_1080->SetBinContent(114,6);
   h_1080->SetBinContent(115,4);
   h_1080->SetBinContent(116,5);
   h_1080->SetBinContent(117,4);
   h_1080->SetBinContent(118,2);
   h_1080->SetBinContent(119,3);
   h_1080->SetBinContent(121,1);
   h_1080->SetBinContent(122,2);
   h_1080->SetBinContent(125,2);
   h_1080->SetBinContent(126,1);
   h_1080->SetBinContent(127,14);
   h_1080->SetBinContent(128,3);
   h_1080->SetBinContent(129,2);
   h_1080->SetBinContent(130,3);
   h_1080->SetBinContent(132,5);
   h_1080->SetBinContent(133,1);
   h_1080->SetBinContent(134,1);
   h_1080->SetBinContent(135,1);
   h_1080->SetBinContent(137,1);
   h_1080->SetBinContent(138,3);
   h_1080->SetBinContent(140,1);
   h_1080->SetBinContent(141,2);
   h_1080->SetBinContent(143,12);
   h_1080->SetBinContent(144,3);
   h_1080->SetBinContent(145,1);
   h_1080->SetBinContent(146,2);
   h_1080->SetBinContent(147,2);
   h_1080->SetBinContent(148,5);
   h_1080->SetBinContent(149,2);
   h_1080->SetBinContent(152,2);
   h_1080->SetBinContent(153,1);
   h_1080->SetBinContent(154,1);
   h_1080->SetBinContent(155,2);
   h_1080->SetBinContent(157,1);
   h_1080->SetBinContent(159,6);
   h_1080->SetBinContent(160,3);
   h_1080->SetBinContent(161,2);
   h_1080->SetBinContent(163,2);
   h_1080->SetBinContent(164,5);
   h_1080->SetBinContent(165,1);
   h_1080->SetBinContent(166,1);
   h_1080->SetBinContent(168,1);
   h_1080->SetBinContent(169,1);
   h_1080->SetBinContent(172,1);
   h_1080->SetBinContent(175,3);
   h_1080->SetBinContent(176,135);
   h_1080->SetBinContent(177,16);
   h_1080->SetBinContent(178,27);
   h_1080->SetBinContent(179,25);
   h_1080->SetBinContent(180,102);
   h_1080->SetBinContent(181,44);
   h_1080->SetBinContent(182,15);
   h_1080->SetBinContent(183,20);
   h_1080->SetBinContent(184,10);
   h_1080->SetBinContent(185,16);
   h_1080->SetBinContent(186,25);
   h_1080->SetBinContent(187,14);
   h_1080->SetBinContent(188,10);
   h_1080->SetBinContent(189,14);
   h_1080->SetBinContent(190,14);
   h_1080->SetBinContent(191,117);
   h_1080->SetBinError(0,5.656854);
   h_1080->SetBinError(2,2.236068);
   h_1080->SetBinError(3,2);
   h_1080->SetBinError(4,4.242641);
   h_1080->SetBinError(5,3.316625);
   h_1080->SetBinError(6,2.236068);
   h_1080->SetBinError(7,1.732051);
   h_1080->SetBinError(8,1);
   h_1080->SetBinError(9,2);
   h_1080->SetBinError(10,2.44949);
   h_1080->SetBinError(11,1.414214);
   h_1080->SetBinError(12,1.732051);
   h_1080->SetBinError(14,1.732051);
   h_1080->SetBinError(15,5.656854);
   h_1080->SetBinError(16,2);
   h_1080->SetBinError(17,1);
   h_1080->SetBinError(18,1);
   h_1080->SetBinError(19,1);
   h_1080->SetBinError(20,2.236068);
   h_1080->SetBinError(21,1.414214);
   h_1080->SetBinError(25,1.414214);
   h_1080->SetBinError(26,1);
   h_1080->SetBinError(27,1);
   h_1080->SetBinError(28,1);
   h_1080->SetBinError(29,1);
   h_1080->SetBinError(31,1.414214);
   h_1080->SetBinError(32,2.236068);
   h_1080->SetBinError(33,1);
   h_1080->SetBinError(35,1);
   h_1080->SetBinError(36,1.414214);
   h_1080->SetBinError(37,1);
   h_1080->SetBinError(38,1);
   h_1080->SetBinError(41,1);
   h_1080->SetBinError(42,1.732051);
   h_1080->SetBinError(43,1.414214);
   h_1080->SetBinError(47,1);
   h_1080->SetBinError(48,2.236068);
   h_1080->SetBinError(49,1.414214);
   h_1080->SetBinError(50,1.414214);
   h_1080->SetBinError(51,1.414214);
   h_1080->SetBinError(54,1);
   h_1080->SetBinError(57,1.732051);
   h_1080->SetBinError(58,1.414214);
   h_1080->SetBinError(60,1.414214);
   h_1080->SetBinError(63,2.828427);
   h_1080->SetBinError(64,2.828427);
   h_1080->SetBinError(65,1.732051);
   h_1080->SetBinError(66,1);
   h_1080->SetBinError(67,1);
   h_1080->SetBinError(68,2);
   h_1080->SetBinError(69,1.414214);
   h_1080->SetBinError(70,1);
   h_1080->SetBinError(71,1);
   h_1080->SetBinError(76,1);
   h_1080->SetBinError(77,1.414214);
   h_1080->SetBinError(79,2.44949);
   h_1080->SetBinError(80,4);
   h_1080->SetBinError(81,1);
   h_1080->SetBinError(82,2.236068);
   h_1080->SetBinError(83,2);
   h_1080->SetBinError(84,2.645751);
   h_1080->SetBinError(85,1.414214);
   h_1080->SetBinError(86,1);
   h_1080->SetBinError(87,1);
   h_1080->SetBinError(88,1);
   h_1080->SetBinError(89,1.732051);
   h_1080->SetBinError(90,1.732051);
   h_1080->SetBinError(93,1);
   h_1080->SetBinError(94,1);
   h_1080->SetBinError(95,3.162278);
   h_1080->SetBinError(96,4.242641);
   h_1080->SetBinError(97,1);
   h_1080->SetBinError(98,2);
   h_1080->SetBinError(99,1.414214);
   h_1080->SetBinError(100,2.828427);
   h_1080->SetBinError(101,2.645751);
   h_1080->SetBinError(102,1);
   h_1080->SetBinError(103,1.414214);
   h_1080->SetBinError(104,1.732051);
   h_1080->SetBinError(105,1.414214);
   h_1080->SetBinError(106,1);
   h_1080->SetBinError(108,1);
   h_1080->SetBinError(109,1.414214);
   h_1080->SetBinError(110,1);
   h_1080->SetBinError(111,3.464102);
   h_1080->SetBinError(112,2.645751);
   h_1080->SetBinError(113,1);
   h_1080->SetBinError(114,2.44949);
   h_1080->SetBinError(115,2);
   h_1080->SetBinError(116,2.236068);
   h_1080->SetBinError(117,2);
   h_1080->SetBinError(118,1.414214);
   h_1080->SetBinError(119,1.732051);
   h_1080->SetBinError(121,1);
   h_1080->SetBinError(122,1.414214);
   h_1080->SetBinError(125,1.414214);
   h_1080->SetBinError(126,1);
   h_1080->SetBinError(127,3.741657);
   h_1080->SetBinError(128,1.732051);
   h_1080->SetBinError(129,1.414214);
   h_1080->SetBinError(130,1.732051);
   h_1080->SetBinError(132,2.236068);
   h_1080->SetBinError(133,1);
   h_1080->SetBinError(134,1);
   h_1080->SetBinError(135,1);
   h_1080->SetBinError(137,1);
   h_1080->SetBinError(138,1.732051);
   h_1080->SetBinError(140,1);
   h_1080->SetBinError(141,1.414214);
   h_1080->SetBinError(143,3.464102);
   h_1080->SetBinError(144,1.732051);
   h_1080->SetBinError(145,1);
   h_1080->SetBinError(146,1.414214);
   h_1080->SetBinError(147,1.414214);
   h_1080->SetBinError(148,2.236068);
   h_1080->SetBinError(149,1.414214);
   h_1080->SetBinError(152,1.414214);
   h_1080->SetBinError(153,1);
   h_1080->SetBinError(154,1);
   h_1080->SetBinError(155,1.414214);
   h_1080->SetBinError(157,1);
   h_1080->SetBinError(159,2.44949);
   h_1080->SetBinError(160,1.732051);
   h_1080->SetBinError(161,1.414214);
   h_1080->SetBinError(163,1.414214);
   h_1080->SetBinError(164,2.236068);
   h_1080->SetBinError(165,1);
   h_1080->SetBinError(166,1);
   h_1080->SetBinError(168,1);
   h_1080->SetBinError(169,1);
   h_1080->SetBinError(172,1);
   h_1080->SetBinError(175,1.732051);
   h_1080->SetBinError(176,11.61895);
   h_1080->SetBinError(177,4);
   h_1080->SetBinError(178,5.196152);
   h_1080->SetBinError(179,5);
   h_1080->SetBinError(180,10.0995);
   h_1080->SetBinError(181,6.63325);
   h_1080->SetBinError(182,3.872983);
   h_1080->SetBinError(183,4.472136);
   h_1080->SetBinError(184,3.162278);
   h_1080->SetBinError(185,4);
   h_1080->SetBinError(186,5);
   h_1080->SetBinError(187,3.741657);
   h_1080->SetBinError(188,3.162278);
   h_1080->SetBinError(189,3.741657);
   h_1080->SetBinError(190,3.741657);
   h_1080->SetBinError(191,10.81665);
   h_1080->SetMinimum(0.01);
   h_1080->SetMaximum(10);
   h_1080->SetEntries(1086);
   h_1080->SetStats(0);
   h_1080->SetContour(20);
   h_1080->SetContourLevel(0,0.01);
   h_1080->SetContourLevel(1,0.5095);
   h_1080->SetContourLevel(2,1.009);
   h_1080->SetContourLevel(3,1.5085);
   h_1080->SetContourLevel(4,2.008);
   h_1080->SetContourLevel(5,2.5075);
   h_1080->SetContourLevel(6,3.007);
   h_1080->SetContourLevel(7,3.5065);
   h_1080->SetContourLevel(8,4.006);
   h_1080->SetContourLevel(9,4.5055);
   h_1080->SetContourLevel(10,5.005);
   h_1080->SetContourLevel(11,5.5045);
   h_1080->SetContourLevel(12,6.004);
   h_1080->SetContourLevel(13,6.5035);
   h_1080->SetContourLevel(14,7.003);
   h_1080->SetContourLevel(15,7.5025);
   h_1080->SetContourLevel(16,8.002);
   h_1080->SetContourLevel(17,8.5015);
   h_1080->SetContourLevel(18,9.001);
   h_1080->SetContourLevel(19,9.5005);
   h_1080->SetMarkerStyle(20);
   h_1080->SetMarkerSize(1.2);
   h_1080->GetXaxis()->SetNdivisions(505);
   h_1080->GetXaxis()->SetLabelFont(132);
   h_1080->GetXaxis()->SetLabelOffset(0.015);
   h_1080->GetXaxis()->SetLabelSize(0.05);
   h_1080->GetXaxis()->SetTitleSize(0.06);
   h_1080->GetXaxis()->SetTitleFont(132);
   h_1080->GetYaxis()->SetNdivisions(-205);
   h_1080->GetYaxis()->SetLabelFont(132);
   h_1080->GetYaxis()->SetLabelSize(0.05);
   h_1080->GetYaxis()->SetTitleSize(0.06);
   h_1080->GetYaxis()->SetTitleFont(42);
   h_1080->GetZaxis()->SetLabelFont(132);
   h_1080->GetZaxis()->SetLabelSize(0.05);
   h_1080->GetZaxis()->SetTitleSize(0.06);
   h_1080->GetZaxis()->SetTitleFont(42);
   h_1080->Draw(" lego");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:49:43 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(8.654321,-60.75948,11.12346,318.9873);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19adc160__1 = new TH1D("frame_19adc160__1","A RooPlot of \"m(#mu^{+}#mu^{-})\"",200,8.5,12.5);
   frame_19adc160__1->SetBinContent(1,286.1332);
   frame_19adc160__1->SetMinimum(1e-05);
   frame_19adc160__1->SetMaximum(300);
   frame_19adc160__1->SetEntries(1);
   frame_19adc160__1->SetDirectory(0);
   frame_19adc160__1->SetStats(0);
   frame_19adc160__1->SetMarkerStyle(20);
   frame_19adc160__1->SetMarkerSize(1.2);
   frame_19adc160__1->GetXaxis()->SetRange(26,125);
   frame_19adc160__1->GetXaxis()->SetNdivisions(505);
   frame_19adc160__1->GetXaxis()->SetLabelFont(132);
   frame_19adc160__1->GetXaxis()->SetLabelOffset(0.015);
   frame_19adc160__1->GetXaxis()->SetLabelSize(0.05);
   frame_19adc160__1->GetXaxis()->SetTitleSize(0.06);
   frame_19adc160__1->GetXaxis()->SetTitleFont(132);
   frame_19adc160__1->GetYaxis()->SetLabelFont(132);
   frame_19adc160__1->GetYaxis()->SetLabelSize(0.05);
   frame_19adc160__1->GetYaxis()->SetTitleSize(0.06);
   frame_19adc160__1->GetYaxis()->SetTitleFont(42);
   frame_19adc160__1->GetZaxis()->SetLabelFont(132);
   frame_19adc160__1->GetZaxis()->SetLabelSize(0.05);
   frame_19adc160__1->GetZaxis()->SetTitleSize(0.06);
   frame_19adc160__1->GetZaxis()->SetTitleFont(42);
   frame_19adc160__1->Draw("FUNC");
   
   TGraph *graph = new TGraph(239);
   graph->SetName("model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.08899922727);
   graph->SetPoint(2,8.5,0.08899922727);
   graph->SetPoint(3,8.52,0.0934759968);
   graph->SetPoint(4,8.54,0.09828255539);
   graph->SetPoint(5,8.56,0.103451253);
   graph->SetPoint(6,8.58,0.1090184398);
   graph->SetPoint(7,8.6,0.1150250679);
   graph->SetPoint(8,8.62,0.1215174004);
   graph->SetPoint(9,8.64,0.1285478505);
   graph->SetPoint(10,8.66,0.1361759778);
   graph->SetPoint(11,8.68,0.1444696765);
   graph->SetPoint(12,8.7,0.1535065988);
   graph->SetPoint(13,8.72,0.1633758675);
   graph->SetPoint(14,8.74,0.1741801471);
   graph->SetPoint(15,8.76,0.1860381604);
   graph->SetPoint(16,8.78,0.1990877634);
   graph->SetPoint(17,8.8,0.2134897241);
   graph->SetPoint(18,8.82,0.2294323923);
   graph->SetPoint(19,8.84,0.2471375103);
   graph->SetPoint(20,8.86,0.2668674899);
   graph->SetPoint(21,8.88,0.2889345909);
   graph->SetPoint(22,8.9,0.3137125897);
   graph->SetPoint(23,8.92,0.3416517323);
   graph->SetPoint(24,8.94,0.3732980659);
   graph->SetPoint(25,8.96,0.4093186673);
   graph->SetPoint(26,8.98,0.4505349018);
   graph->SetPoint(27,9,0.4979667475);
   graph->SetPoint(28,9.02,0.5528925726);
   graph->SetPoint(29,9.04,0.6169307915);
   graph->SetPoint(30,9.06,0.6921529816);
   graph->SetPoint(31,9.08,0.7812430005);
   graph->SetPoint(32,9.1,0.8877246136);
   graph->SetPoint(33,9.12,1.01629325);
   graph->SetPoint(34,9.14,1.173309618);
   graph->SetPoint(35,9.16,1.367551322);
   graph->SetPoint(36,9.18,1.611387476);
   graph->SetPoint(37,9.2,1.922669269);
   graph->SetPoint(38,9.22,2.327877231);
   graph->SetPoint(39,9.24,2.867568651);
   graph->SetPoint(40,9.26,3.60624566);
   graph->SetPoint(41,9.28,4.651223787);
   graph->SetPoint(42,9.3,6.191140819);
   graph->SetPoint(43,9.32,8.581127677);
   graph->SetPoint(44,9.33,10.29733849);
   graph->SetPoint(45,9.34,12.55138159);
   graph->SetPoint(46,9.35,15.58536882);
   graph->SetPoint(47,9.355,17.5086901);
   graph->SetPoint(48,9.36,19.79112239);
   graph->SetPoint(49,9.365,22.52514923);
   graph->SetPoint(50,9.37,25.83444742);
   graph->SetPoint(51,9.375,29.88723016);
   graph->SetPoint(52,9.38,34.91667892);
   graph->SetPoint(53,9.385,41.25307768);
   graph->SetPoint(54,9.39,49.37590994);
   graph->SetPoint(55,9.395,59.5492055);
   graph->SetPoint(56,9.4,70.82915707);
   graph->SetPoint(57,9.405,82.96013357);
   graph->SetPoint(58,9.41,95.6859294);
   graph->SetPoint(59,9.42,121.5539724);
   graph->SetPoint(60,9.425,133.8787336);
   graph->SetPoint(61,9.43,145.2029043);
   graph->SetPoint(62,9.435,155.0816017);
   graph->SetPoint(63,9.44,163.1047166);
   graph->SetPoint(64,9.445,168.9250398);
   graph->SetPoint(65,9.45,172.2831515);
   graph->SetPoint(66,9.455,173.0265915);
   graph->SetPoint(67,9.46,171.1213372);
   graph->SetPoint(68,9.465,166.6543851);
   graph->SetPoint(69,9.47,159.827164);
   graph->SetPoint(70,9.475,150.9404737);
   graph->SetPoint(71,9.48,140.3725184);
   graph->SetPoint(72,9.485,128.5522677);
   graph->SetPoint(73,9.49,115.9307539);
   graph->SetPoint(74,9.5,90.03270512);
   graph->SetPoint(75,9.505,77.53236292);
   graph->SetPoint(76,9.51,65.74867549);
   graph->SetPoint(77,9.515,54.90504658);
   graph->SetPoint(78,9.52,45.15010742);
   graph->SetPoint(79,9.525,36.66144433);
   graph->SetPoint(80,9.53,29.79189645);
   graph->SetPoint(81,9.535,24.27108924);
   graph->SetPoint(82,9.54,19.82240151);
   graph->SetPoint(83,9.545,16.22831599);
   graph->SetPoint(84,9.55,13.31729556);
   graph->SetPoint(85,9.555,10.95368119);
   graph->SetPoint(86,9.56,9.029891563);
   graph->SetPoint(87,9.57,6.176950072);
   graph->SetPoint(88,9.58,4.261094064);
   graph->SetPoint(89,9.59,2.963228042);
   graph->SetPoint(90,9.6,2.076622221);
   graph->SetPoint(91,9.62,1.042412142);
   graph->SetPoint(92,9.64,0.5377141572);
   graph->SetPoint(93,9.66,0.2844420797);
   graph->SetPoint(94,9.68,0.1540159815);
   graph->SetPoint(95,9.7,0.08522193771);
   graph->SetPoint(96,9.72,0.04811806015);
   graph->SetPoint(97,9.74,0.02768579192);
   graph->SetPoint(98,9.76,0.01621341372);
   graph->SetPoint(99,9.78,0.009653522573);
   graph->SetPoint(100,9.8,0.005837930893);
   graph->SetPoint(101,9.82,0.003582610545);
   graph->SetPoint(102,9.84,0.002229189613);
   graph->SetPoint(103,9.86,0.001405303869);
   graph->SetPoint(104,9.88,0.0008969432596);
   graph->SetPoint(105,9.9,0.0005792295533);
   graph->SetPoint(106,9.92,0.0003782408174);
   graph->SetPoint(107,9.94,0.0002496193378);
   graph->SetPoint(108,9.96,0.0001664017322);
   graph->SetPoint(109,9.98,0.0001119955182);
   graph->SetPoint(110,10,7.60701625e-05);
   graph->SetPoint(111,10.02,5.212183308e-05);
   graph->SetPoint(112,10.04,3.601216764e-05);
   graph->SetPoint(113,10.06,2.508109797e-05);
   graph->SetPoint(114,10.08,1.760211721e-05);
   graph->SetPoint(115,10.1,1.244419604e-05);
   graph->SetPoint(116,10.12,8.859785525e-06);
   graph->SetPoint(117,10.14,6.350567863e-06);
   graph->SetPoint(118,10.16,4.58163579e-06);
   graph->SetPoint(119,10.18,3.326131629e-06);
   graph->SetPoint(120,10.2,2.429223395e-06);
   graph->SetPoint(121,10.22,1.784467062e-06);
   graph->SetPoint(122,10.24,1.318171123e-06);
   graph->SetPoint(123,10.26,9.789740664e-07);
   graph->SetPoint(124,10.28,7.308448354e-07);
   graph->SetPoint(125,10.3,5.483482212e-07);
   graph->SetPoint(126,10.32,4.134200452e-07);
   graph->SetPoint(127,10.34,3.131559598e-07);
   graph->SetPoint(128,10.36,2.382854547e-07);
   graph->SetPoint(129,10.38,1.821121497e-07);
   graph->SetPoint(130,10.4,1.397734465e-07);
   graph->SetPoint(131,10.42,1.077202689e-07);
   graph->SetPoint(132,10.44,8.334939591e-08);
   graph->SetPoint(133,10.46,6.474220779e-08);
   graph->SetPoint(134,10.48,5.04780596e-08);
   graph->SetPoint(135,10.5,3.950027931e-08);
   graph->SetPoint(136,10.52,3.101947081e-08);
   graph->SetPoint(137,10.54,2.444339863e-08);
   graph->SetPoint(138,10.56,1.932590801e-08);
   graph->SetPoint(139,10.58,1.532954266e-08);
   graph->SetPoint(140,10.6,1.219806563e-08);
   graph->SetPoint(141,10.62,9.736172676e-09);
   graph->SetPoint(142,10.64,7.794452861e-09);
   graph->SetPoint(143,10.66,6.258193561e-09);
   graph->SetPoint(144,10.68,5.039014223e-09);
   graph->SetPoint(145,10.7,4.068589885e-09);
   graph->SetPoint(146,10.72,3.293924778e-09);
   graph->SetPoint(147,10.74,2.673780157e-09);
   graph->SetPoint(148,10.76,2.175964839e-09);
   graph->SetPoint(149,10.78,1.775272951e-09);
   graph->SetPoint(150,10.8,1.451908957e-09);
   graph->SetPoint(151,10.82,1.190280856e-09);
   graph->SetPoint(152,10.84,9.780724907e-10);
   graph->SetPoint(153,10.86,8.055281645e-10);
   graph->SetPoint(154,10.88,6.648992916e-10);
   graph->SetPoint(155,10.9,5.500150833e-10);
   graph->SetPoint(156,10.92,4.559484941e-10);
   graph->SetPoint(157,10.94,3.787555445e-10);
   graph->SetPoint(158,10.96,3.152713318e-10);
   graph->SetPoint(159,10.98,2.629499642e-10);
   graph->SetPoint(160,11,2.197386245e-10);
   graph->SetPoint(161,11.02,1.839782252e-10);
   graph->SetPoint(162,11.04,1.543248406e-10);
   graph->SetPoint(163,11.06,1.296874136e-10);
   graph->SetPoint(164,11.08,1.091782453e-10);
   graph->SetPoint(165,11.1,9.20735498e-11);
   graph->SetPoint(166,11.12,7.778195311e-11);
   graph->SetPoint(167,11.14,6.581927928e-11);
   graph->SetPoint(168,11.16,5.578832268e-11);
   graph->SetPoint(169,11.18,4.736258459e-11);
   graph->SetPoint(170,11.2,4.027316882e-11);
   graph->SetPoint(171,11.22,3.429820031e-11);
   graph->SetPoint(172,11.24,2.925426297e-11);
   graph->SetPoint(173,11.26,2.49894575e-11);
   graph->SetPoint(174,11.28,2.137776123e-11);
   graph->SetPoint(175,11.3,1.831443673e-11);
   graph->SetPoint(176,11.32,1.571228715e-11);
   graph->SetPoint(177,11.34,1.349859615e-11);
   graph->SetPoint(178,11.36,1.161262268e-11);
   graph->SetPoint(179,11.38,1.000354634e-11);
   graph->SetPoint(180,11.4,8.628779107e-12);
   graph->SetPoint(181,11.42,7.452575792e-12);
   graph->SetPoint(182,11.44,6.444888321e-12);
   graph->SetPoint(183,11.46,5.580419455e-12);
   graph->SetPoint(184,11.48,4.837839953e-12);
   graph->SetPoint(185,11.5,4.199139865e-12);
   graph->SetPoint(186,11.52,3.649090106e-12);
   graph->SetPoint(187,11.54,3.174794869e-12);
   graph->SetPoint(188,11.56,2.765318958e-12);
   graph->SetPoint(189,11.58,2.411377032e-12);
   graph->SetPoint(190,11.6,2.105074079e-12);
   graph->SetPoint(191,11.62,1.839688361e-12);
   graph->SetPoint(192,11.64,1.609489605e-12);
   graph->SetPoint(193,11.66,1.409586509e-12);
   graph->SetPoint(194,11.68,1.235798646e-12);
   graph->SetPoint(195,11.7,1.084548717e-12);
   graph->SetPoint(196,11.72,9.527718039e-13);
   graph->SetPoint(197,11.74,8.378388193e-13);
   graph->SetPoint(198,11.76,7.374918676e-13);
   graph->SetPoint(199,11.78,6.497895766e-13);
   graph->SetPoint(200,11.8,5.730608117e-13);
   graph->SetPoint(201,11.82,5.058654327e-13);
   graph->SetPoint(202,11.84,4.469609836e-13);
   graph->SetPoint(203,11.86,3.952743814e-13);
   graph->SetPoint(204,11.88,3.498778258e-13);
   graph->SetPoint(205,11.9,3.099682759e-13);
   graph->SetPoint(206,11.92,2.748499444e-13);
   graph->SetPoint(207,11.94,2.439193502e-13);
   graph->SetPoint(208,11.96,2.166525388e-13);
   graph->SetPoint(209,11.98,1.925941454e-13);
   graph->SetPoint(210,12,1.713480242e-13);
   graph->SetPoint(211,12.02,1.525692103e-13);
   graph->SetPoint(212,12.04,1.359570182e-13);
   graph->SetPoint(213,12.06,1.212491094e-13);
   graph->SetPoint(214,12.08,1.08216387e-13);
   graph->SetPoint(215,12.1,9.665859951e-14);
   graph->SetPoint(216,12.12,8.640054877e-14);
   graph->SetPoint(217,12.14,7.728881813e-14);
   graph->SetPoint(218,12.16,6.918894521e-14);
   graph->SetPoint(219,12.18,6.198297696e-14);
   graph->SetPoint(220,12.2,5.556735329e-14);
   graph->SetPoint(221,12.22,4.985107331e-14);
   graph->SetPoint(222,12.24,4.475410495e-14);
   graph->SetPoint(223,12.26,4.020600438e-14);
   graph->SetPoint(224,12.28,3.614471643e-14);
   graph->SetPoint(225,12.3,3.251553148e-14);
   graph->SetPoint(226,12.32,2.927017733e-14);
   graph->SetPoint(227,12.34,2.636602822e-14);
   graph->SetPoint(228,12.36,2.376541498e-14);
   graph->SetPoint(229,12.38,2.143502308e-14);
   graph->SetPoint(230,12.4,1.934536686e-14);
   graph->SetPoint(231,12.42,1.747032983e-14);
   graph->SetPoint(232,12.44,1.578676262e-14);
   graph->SetPoint(233,12.46,1.427413079e-14);
   graph->SetPoint(234,12.48,1.291420632e-14);
   graph->SetPoint(235,12.5,1.169079695e-14);
   graph->SetPoint(236,12.5,1.169079695e-14);
   graph->SetPoint(237,12.52,1.169079695e-14);
   graph->SetPoint(238,12.52,0);
   
   TH1F *Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1 = new TH1F("Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1","Projection of Model2D(_20D0)",239,8.076,12.924);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->SetMinimum(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->SetMaximum(190.3293);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->SetDirectory(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->SetStats(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]1);
   
   graph->Draw("l");
   
   graph = new TGraph(239);
   graph->SetName("model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.006179414198);
   graph->SetPoint(2,8.5,0.006179414198);
   graph->SetPoint(3,8.52,0.006372181615);
   graph->SetPoint(4,8.54,0.006573682216);
   graph->SetPoint(5,8.56,0.006784438281);
   graph->SetPoint(6,8.58,0.007005011113);
   graph->SetPoint(7,8.6,0.007236004547);
   graph->SetPoint(8,8.62,0.00747806884);
   graph->SetPoint(9,8.64,0.007731904969);
   graph->SetPoint(10,8.66,0.007998269403);
   graph->SetPoint(11,8.68,0.008277979407);
   graph->SetPoint(12,8.7,0.008571918929);
   graph->SetPoint(13,8.72,0.008881045175);
   graph->SetPoint(14,8.74,0.009206395928);
   graph->SetPoint(15,8.76,0.009549097746);
   graph->SetPoint(16,8.78,0.009910375128);
   graph->SetPoint(17,8.8,0.0102915608);
   graph->SetPoint(18,8.82,0.01069410729);
   graph->SetPoint(19,8.84,0.01111959991);
   graph->SetPoint(20,8.86,0.01156977146);
   graph->SetPoint(21,8.88,0.01204651883);
   graph->SetPoint(22,8.9,0.01255192176);
   graph->SetPoint(23,8.92,0.01308826422);
   graph->SetPoint(24,8.94,0.01365805865);
   graph->SetPoint(25,8.96,0.01426407366);
   graph->SetPoint(26,8.98,0.01490936566);
   graph->SetPoint(27,9,0.01559731515);
   graph->SetPoint(28,9.02,0.01633166832);
   graph->SetPoint(29,9.04,0.0171165851);
   graph->SetPoint(30,9.06,0.01795669458);
   graph->SetPoint(31,9.08,0.01885715925);
   graph->SetPoint(32,9.1,0.01982374963);
   graph->SetPoint(33,9.12,0.02086293133);
   graph->SetPoint(34,9.14,0.02198196682);
   graph->SetPoint(35,9.16,0.02318903491);
   graph->SetPoint(36,9.18,0.02449337145);
   graph->SetPoint(37,9.2,0.02590543573);
   graph->SetPoint(38,9.22,0.02743710796);
   graph->SetPoint(39,9.24,0.02910192465);
   graph->SetPoint(40,9.26,0.03091536039);
   graph->SetPoint(41,9.28,0.03289516668);
   graph->SetPoint(42,9.3,0.03506178135);
   graph->SetPoint(43,9.32,0.03743882574);
   graph->SetPoint(44,9.34,0.04005371168);
   graph->SetPoint(45,9.36,0.04293838671);
   graph->SetPoint(46,9.38,0.04613025454);
   graph->SetPoint(47,9.4,0.04967331888);
   graph->SetPoint(48,9.42,0.05361961475);
   graph->SetPoint(49,9.44,0.05803101206);
   graph->SetPoint(50,9.46,0.06298150558);
   graph->SetPoint(51,9.48,0.0685601462);
   graph->SetPoint(52,9.5,0.07487482577);
   graph->SetPoint(53,9.52,0.08205720943);
   graph->SetPoint(54,9.54,0.09026922845);
   graph->SetPoint(55,9.56,0.09971171953);
   graph->SetPoint(56,9.58,0.1106360558);
   graph->SetPoint(57,9.6,0.1233600045);
   graph->SetPoint(58,9.62,0.1382896502);
   graph->SetPoint(59,9.64,0.155950162);
   graph->SetPoint(60,9.66,0.1770297006);
   graph->SetPoint(61,9.68,0.2024432323);
   graph->SetPoint(62,9.7,0.2334271881);
   graph->SetPoint(63,9.72,0.271683102);
   graph->SetPoint(64,9.74,0.3196012174);
   graph->SetPoint(65,9.76,0.3806188002);
   graph->SetPoint(66,9.78,0.4598136101);
   graph->SetPoint(67,9.8,0.5649250762);
   graph->SetPoint(68,9.82,0.7081914023);
   graph->SetPoint(69,9.84,0.9098333398);
   graph->SetPoint(70,9.86,1.205093064);
   graph->SetPoint(71,9.88,1.659608419);
   graph->SetPoint(72,9.89,1.983592582);
   graph->SetPoint(73,9.9,2.406461845);
   graph->SetPoint(74,9.91,2.971455395);
   graph->SetPoint(75,9.915,3.327378225);
   graph->SetPoint(76,9.92,3.747699395);
   graph->SetPoint(77,9.925,4.248460975);
   graph->SetPoint(78,9.93,4.850928003);
   graph->SetPoint(79,9.935,5.583740125);
   graph->SetPoint(80,9.94,6.486161212);
   graph->SetPoint(81,9.945,7.613111251);
   graph->SetPoint(82,9.95,9.043181002);
   graph->SetPoint(83,9.955,10.78305599);
   graph->SetPoint(84,9.96,12.68731819);
   graph->SetPoint(85,9.965,14.72477549);
   graph->SetPoint(86,9.97,16.85692715);
   graph->SetPoint(87,9.98,21.20266745);
   graph->SetPoint(88,9.985,23.29554447);
   graph->SetPoint(89,9.99,25.24678649);
   graph->SetPoint(90,9.995,26.98921343);
   graph->SetPoint(91,10,28.45936636);
   graph->SetPoint(92,10.005,29.60132176);
   graph->SetPoint(93,10.01,30.3702145);
   graph->SetPoint(94,10.015,30.73516106);
   graph->SetPoint(95,10.02,30.68131756);
   graph->SetPoint(96,10.025,30.21088144);
   graph->SetPoint(97,10.03,29.34294272);
   graph->SetPoint(98,10.035,28.11219868);
   graph->SetPoint(99,10.04,26.56665278);
   graph->SetPoint(100,10.045,24.76451027);
   graph->SetPoint(101,10.05,22.77055033);
   graph->SetPoint(102,10.06,18.47624567);
   graph->SetPoint(103,10.07,14.19245229);
   graph->SetPoint(104,10.075,12.18584411);
   graph->SetPoint(105,10.08,10.32059347);
   graph->SetPoint(106,10.085,8.621932196);
   graph->SetPoint(107,10.09,7.106041263);
   graph->SetPoint(108,10.095,5.835960965);
   graph->SetPoint(109,10.1,4.803862723);
   graph->SetPoint(110,10.105,3.963141081);
   graph->SetPoint(111,10.11,3.276703663);
   graph->SetPoint(112,10.115,2.7149522);
   graph->SetPoint(113,10.12,2.254208085);
   graph->SetPoint(114,10.125,1.875481128);
   graph->SetPoint(115,10.13,1.563504042);
   graph->SetPoint(116,10.14,1.092950486);
   graph->SetPoint(117,10.15,0.7697616521);
   graph->SetPoint(118,10.16,0.5460506575);
   graph->SetPoint(119,10.18,0.2804495609);
   graph->SetPoint(120,10.2,0.147757118);
   graph->SetPoint(121,10.22,0.07970724044);
   graph->SetPoint(122,10.24,0.04395150812);
   graph->SetPoint(123,10.26,0.02473560001);
   graph->SetPoint(124,10.28,0.01418910179);
   graph->SetPoint(125,10.3,0.008285887256);
   graph->SetPoint(126,10.32,0.0049203087);
   graph->SetPoint(127,10.34,0.002968083659);
   graph->SetPoint(128,10.36,0.001817147505);
   graph->SetPoint(129,10.38,0.001128154185);
   graph->SetPoint(130,10.4,0.000709700863);
   graph->SetPoint(131,10.42,0.0004520664589);
   graph->SetPoint(132,10.44,0.0002913835754);
   graph->SetPoint(133,10.46,0.0001899333473);
   graph->SetPoint(134,10.48,0.0001251318624);
   graph->SetPoint(135,10.5,8.327986238e-05);
   graph->SetPoint(136,10.52,5.596395428e-05);
   graph->SetPoint(137,10.54,3.795583365e-05);
   graph->SetPoint(138,10.56,2.596982905e-05);
   graph->SetPoint(139,10.58,1.791887675e-05);
   graph->SetPoint(140,10.6,1.246365264e-05);
   graph->SetPoint(141,10.62,8.736239978e-06);
   graph->SetPoint(142,10.64,6.168924793e-06);
   graph->SetPoint(143,10.66,4.387020054e-06);
   graph->SetPoint(144,10.68,3.141104006e-06);
   graph->SetPoint(145,10.7,2.263768918e-06);
   graph->SetPoint(146,10.72,1.641761694e-06);
   graph->SetPoint(147,10.74,1.197881088e-06);
   graph->SetPoint(148,10.76,8.791153598e-07);
   graph->SetPoint(149,10.78,6.488060339e-07);
   graph->SetPoint(150,10.8,4.814308638e-07);
   graph->SetPoint(151,10.82,3.591044249e-07);
   graph->SetPoint(152,10.84,2.692138199e-07);
   graph->SetPoint(153,10.86,2.028101354e-07);
   graph->SetPoint(154,10.88,1.535066908e-07);
   graph->SetPoint(155,10.9,1.167194966e-07);
   graph->SetPoint(156,10.92,8.914033568e-08);
   graph->SetPoint(157,10.94,6.836900125e-08);
   graph->SetPoint(158,10.96,5.265510726e-08);
   graph->SetPoint(159,10.98,4.071579424e-08);
   graph->SetPoint(160,11,3.160631122e-08);
   graph->SetPoint(161,11.02,2.462764628e-08);
   graph->SetPoint(162,11.04,1.926025853e-08);
   graph->SetPoint(163,11.06,1.51162975e-08);
   graph->SetPoint(164,11.08,1.190498442e-08);
   graph->SetPoint(165,11.1,9.407411521e-09);
   graph->SetPoint(166,11.12,7.458112739e-09);
   graph->SetPoint(167,11.14,5.9315265e-09);
   graph->SetPoint(168,11.16,4.73200879e-09);
   graph->SetPoint(169,11.18,3.786434417e-09);
   graph->SetPoint(170,11.2,3.038693265e-09);
   graph->SetPoint(171,11.22,2.445579856e-09);
   graph->SetPoint(172,11.24,1.9737116e-09);
   graph->SetPoint(173,11.26,1.597209552e-09);
   graph->SetPoint(174,11.28,1.295946601e-09);
   graph->SetPoint(175,11.3,1.0542195e-09);
   graph->SetPoint(176,11.32,8.597386959e-10);
   graph->SetPoint(177,11.34,7.028572637e-10);
   graph->SetPoint(178,11.36,5.759804119e-10);
   graph->SetPoint(179,11.38,4.731117956e-10);
   graph->SetPoint(180,11.4,3.895038416e-10);
   graph->SetPoint(181,11.42,3.213874078e-10);
   graph->SetPoint(182,11.44,2.657621441e-10);
   graph->SetPoint(183,11.46,2.202334495e-10);
   graph->SetPoint(184,11.48,1.828853004e-10);
   graph->SetPoint(185,11.5,1.521807807e-10);
   graph->SetPoint(186,11.52,1.268840652e-10);
   graph->SetPoint(187,11.54,1.059990635e-10);
   graph->SetPoint(188,11.56,8.872104138e-11);
   graph->SetPoint(189,11.58,7.439837526e-11);
   graph->SetPoint(190,11.6,6.250224161e-11);
   graph->SetPoint(191,11.62,5.260253598e-11);
   graph->SetPoint(192,11.64,4.434869486e-11);
   graph->SetPoint(193,11.66,3.745438616e-11);
   graph->SetPoint(194,11.68,3.168525965e-11);
   graph->SetPoint(195,11.7,2.684912356e-11);
   graph->SetPoint(196,11.72,2.278804923e-11);
   graph->SetPoint(197,11.74,1.937201168e-11);
   graph->SetPoint(198,11.76,1.649375621e-11);
   graph->SetPoint(199,11.78,1.406464623e-11);
   graph->SetPoint(200,11.8,1.201129761e-11);
   graph->SetPoint(201,11.82,1.027284529e-11);
   graph->SetPoint(202,11.84,8.798718867e-12);
   graph->SetPoint(203,11.86,7.546828895e-12);
   graph->SetPoint(204,11.88,6.482085295e-12);
   graph->SetPoint(205,11.9,5.575184766e-12);
   graph->SetPoint(206,11.92,4.801616548e-12);
   graph->SetPoint(207,11.94,4.140845756e-12);
   graph->SetPoint(208,11.96,3.575641377e-12);
   graph->SetPoint(209,11.98,3.091522361e-12);
   graph->SetPoint(210,12,2.676300251e-12);
   graph->SetPoint(211,12.02,2.319700919e-12);
   graph->SetPoint(212,12.04,2.01305119e-12);
   graph->SetPoint(213,12.06,1.749018823e-12);
   graph->SetPoint(214,12.08,1.521396402e-12);
   graph->SetPoint(215,12.1,1.324921451e-12);
   graph->SetPoint(216,12.12,1.155126479e-12);
   graph->SetPoint(217,12.14,1.008213766e-12);
   graph->SetPoint(218,12.16,8.809506689e-13);
   graph->SetPoint(219,12.18,7.705819537e-13);
   graph->SetPoint(220,12.2,6.747562741e-13);
   graph->SetPoint(221,12.22,5.914644308e-13);
   graph->SetPoint(222,12.24,5.189874513e-13);
   graph->SetPoint(223,12.26,4.558528667e-13);
   graph->SetPoint(224,12.28,4.007978434e-13);
   graph->SetPoint(225,12.3,3.527380528e-13);
   graph->SetPoint(226,12.32,3.107413514e-13);
   graph->SetPoint(227,12.34,2.740055002e-13);
   graph->SetPoint(228,12.36,2.418392793e-13);
   graph->SetPoint(229,12.38,2.136464593e-13);
   graph->SetPoint(230,12.4,1.889121822e-13);
   graph->SetPoint(231,12.42,1.671913746e-13);
   graph->SetPoint(232,12.44,1.480988784e-13);
   graph->SetPoint(233,12.46,1.313010348e-13);
   graph->SetPoint(234,12.48,1.165084983e-13);
   graph->SetPoint(235,12.5,1.034700956e-13);
   graph->SetPoint(236,12.5,1.034700956e-13);
   graph->SetPoint(237,12.52,1.034700956e-13);
   graph->SetPoint(238,12.52,0);
   
   TH1F *Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2 = new TH1F("Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2","Projection of Model2D(_20D0)",239,8.076,12.924);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->SetMinimum(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->SetMaximum(33.80868);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->SetDirectory(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->SetStats(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]2);
   
   graph->Draw("l");
   
   graph = new TGraph(241);
   graph->SetName("model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.001322797933);
   graph->SetPoint(2,8.5,0.001322797933);
   graph->SetPoint(3,8.52,0.001356511726);
   graph->SetPoint(4,8.54,0.001391470295);
   graph->SetPoint(5,8.56,0.001427734155);
   graph->SetPoint(6,8.58,0.001465367485);
   graph->SetPoint(7,8.6,0.001504438398);
   graph->SetPoint(8,8.62,0.001545019228);
   graph->SetPoint(9,8.64,0.001587186846);
   graph->SetPoint(10,8.66,0.001631023003);
   graph->SetPoint(11,8.68,0.001676614699);
   graph->SetPoint(12,8.7,0.001724054594);
   graph->SetPoint(13,8.72,0.001773441445);
   graph->SetPoint(14,8.74,0.001824880594);
   graph->SetPoint(15,8.76,0.001878484492);
   graph->SetPoint(16,8.78,0.001934373279);
   graph->SetPoint(17,8.8,0.001992675417);
   graph->SetPoint(18,8.82,0.002053528381);
   graph->SetPoint(19,8.84,0.002117079425);
   graph->SetPoint(20,8.86,0.002183486417);
   graph->SetPoint(21,8.88,0.00225291876);
   graph->SetPoint(22,8.9,0.002325558409);
   graph->SetPoint(23,8.92,0.002401600992);
   graph->SetPoint(24,8.94,0.002481257047);
   graph->SetPoint(25,8.96,0.002564753393);
   graph->SetPoint(26,8.98,0.002652334648);
   graph->SetPoint(27,9,0.002744264914);
   graph->SetPoint(28,9.02,0.002840829646);
   graph->SetPoint(29,9.04,0.002942337741);
   graph->SetPoint(30,9.06,0.003049123857);
   graph->SetPoint(31,9.08,0.003161551006);
   graph->SetPoint(32,9.1,0.003280013459);
   graph->SetPoint(33,9.12,0.003404939993);
   graph->SetPoint(34,9.14,0.003536797542);
   graph->SetPoint(35,9.16,0.0036760953);
   graph->SetPoint(36,9.18,0.003823389343);
   graph->SetPoint(37,9.2,0.003979287853);
   graph->SetPoint(38,9.22,0.004144457016);
   graph->SetPoint(39,9.24,0.004319627725);
   graph->SetPoint(40,9.26,0.004505603178);
   graph->SetPoint(41,9.28,0.004703267548);
   graph->SetPoint(42,9.3,0.004913595862);
   graph->SetPoint(43,9.32,0.005137665319);
   graph->SetPoint(44,9.34,0.005376668267);
   graph->SetPoint(45,9.36,0.005631927128);
   graph->SetPoint(46,9.38,0.00590491161);
   graph->SetPoint(47,9.4,0.006197258624);
   graph->SetPoint(48,9.42,0.006510795374);
   graph->SetPoint(49,9.44,0.006847566234);
   graph->SetPoint(50,9.46,0.007209864118);
   graph->SetPoint(51,9.48,0.007600267228);
   graph->SetPoint(52,9.5,0.008021682237);
   graph->SetPoint(53,9.52,0.008477395239);
   graph->SetPoint(54,9.54,0.008971132082);
   graph->SetPoint(55,9.56,0.009507130094);
   graph->SetPoint(56,9.58,0.01009022374);
   graph->SetPoint(57,9.6,0.0107259473);
   graph->SetPoint(58,9.62,0.01142065867);
   graph->SetPoint(59,9.64,0.01218168913);
   graph->SetPoint(60,9.66,0.01301752571);
   graph->SetPoint(61,9.68,0.01393803427);
   graph->SetPoint(62,9.7,0.01495473408);
   graph->SetPoint(63,9.72,0.01608113775);
   graph->SetPoint(64,9.74,0.01733317489);
   graph->SetPoint(65,9.76,0.01872972368);
   graph->SetPoint(66,9.78,0.02029328269);
   graph->SetPoint(67,9.8,0.02205082677);
   graph->SetPoint(68,9.82,0.02403490625);
   graph->SetPoint(69,9.84,0.0262850716);
   graph->SetPoint(70,9.86,0.02884973742);
   graph->SetPoint(71,9.88,0.0317886466);
   graph->SetPoint(72,9.9,0.03517616452);
   graph->SetPoint(73,9.92,0.03910573616);
   graph->SetPoint(74,9.94,0.04369599657);
   graph->SetPoint(75,9.96,0.04909926879);
   graph->SetPoint(76,9.98,0.05551356914);
   graph->SetPoint(77,10,0.06319986331);
   graph->SetPoint(78,10.02,0.0725073489);
   graph->SetPoint(79,10.04,0.08391129433);
   graph->SetPoint(80,10.06,0.09807103579);
   graph->SetPoint(81,10.08,0.1159212905);
   graph->SetPoint(82,10.1,0.1388203796);
   graph->SetPoint(83,10.12,0.1687993965);
   graph->SetPoint(84,10.14,0.2089984046);
   graph->SetPoint(85,10.16,0.2644672677);
   graph->SetPoint(86,10.18,0.3437216676);
   graph->SetPoint(87,10.2,0.4619816494);
   graph->SetPoint(88,10.21,0.5439661568);
   graph->SetPoint(89,10.22,0.6485124122);
   graph->SetPoint(90,10.23,0.7844295577);
   graph->SetPoint(91,10.24,0.9651811216);
   graph->SetPoint(92,10.245,1.078597985);
   graph->SetPoint(93,10.25,1.212125869);
   graph->SetPoint(94,10.255,1.370668911);
   graph->SetPoint(95,10.26,1.560692275);
   graph->SetPoint(96,10.265,1.790849954);
   graph->SetPoint(97,10.27,2.072924836);
   graph->SetPoint(98,10.275,2.423270343);
   graph->SetPoint(99,10.28,2.865081617);
   graph->SetPoint(100,10.285,3.396040689);
   graph->SetPoint(101,10.29,3.974708313);
   graph->SetPoint(102,10.295,4.592657277);
   graph->SetPoint(103,10.3,5.239009777);
   graph->SetPoint(104,10.31,6.559922991);
   graph->SetPoint(105,10.315,7.200507416);
   graph->SetPoint(106,10.32,7.802860802);
   graph->SetPoint(107,10.325,8.347780356);
   graph->SetPoint(108,10.33,8.816872573);
   graph->SetPoint(109,10.335,9.193576863);
   graph->SetPoint(110,10.34,9.464133442);
   graph->SetPoint(111,10.345,9.618416861);
   graph->SetPoint(112,10.35,9.650564824);
   graph->SetPoint(113,10.355,9.559347862);
   graph->SetPoint(114,10.36,9.348247365);
   graph->SetPoint(115,10.365,9.025235072);
   graph->SetPoint(116,10.37,8.602273484);
   graph->SetPoint(117,10.375,8.094580851);
   graph->SetPoint(118,10.38,7.519723668);
   graph->SetPoint(119,10.385,6.896612016);
   graph->SetPoint(120,10.39,6.244477483);
   graph->SetPoint(121,10.4,4.92601707);
   graph->SetPoint(122,10.405,4.291759841);
   graph->SetPoint(123,10.41,3.691486694);
   graph->SetPoint(124,10.415,3.13468279);
   graph->SetPoint(125,10.42,2.627920897);
   graph->SetPoint(126,10.425,2.176236885);
   graph->SetPoint(127,10.43,1.799027968);
   graph->SetPoint(128,10.435,1.490385175);
   graph->SetPoint(129,10.44,1.237278158);
   graph->SetPoint(130,10.445,1.029258416);
   graph->SetPoint(131,10.45,0.857927232);
   graph->SetPoint(132,10.455,0.7165173957);
   graph->SetPoint(133,10.46,0.5995635084);
   graph->SetPoint(134,10.47,0.4221619363);
   graph->SetPoint(135,10.48,0.2993976417);
   graph->SetPoint(136,10.49,0.2138047959);
   graph->SetPoint(137,10.5,0.1536979406);
   graph->SetPoint(138,10.52,0.08094214689);
   graph->SetPoint(139,10.54,0.04364662197);
   graph->SetPoint(140,10.56,0.02405832102);
   graph->SetPoint(141,10.58,0.0135351646);
   graph->SetPoint(142,10.6,0.00776167362);
   graph->SetPoint(143,10.62,0.004531142938);
   graph->SetPoint(144,10.64,0.002689908069);
   graph->SetPoint(145,10.66,0.001622201957);
   graph->SetPoint(146,10.68,0.0009929088414);
   graph->SetPoint(147,10.7,0.0006162887191);
   graph->SetPoint(148,10.72,0.0003876085097);
   graph->SetPoint(149,10.74,0.0002468468916);
   graph->SetPoint(150,10.76,0.0001590752614);
   graph->SetPoint(151,10.78,0.0001036705567);
   graph->SetPoint(152,10.8,6.828775759e-05);
   graph->SetPoint(153,10.82,4.544012153e-05);
   graph->SetPoint(154,10.84,3.053064366e-05);
   graph->SetPoint(155,10.86,2.070320013e-05);
   graph->SetPoint(156,10.88,1.416323593e-05);
   graph->SetPoint(157,10.9,9.771056106e-06);
   graph->SetPoint(158,10.92,6.79541642e-06);
   graph->SetPoint(159,10.94,4.762531118e-06);
   graph->SetPoint(160,10.96,3.362541417e-06);
   graph->SetPoint(161,10.98,2.39097427e-06);
   graph->SetPoint(162,11,1.711736079e-06);
   graph->SetPoint(163,11.02,1.233496021e-06);
   graph->SetPoint(164,11.04,8.944762349e-07);
   graph->SetPoint(165,11.06,6.525701072e-07);
   graph->SetPoint(166,11.08,4.78867949e-07);
   graph->SetPoint(167,11.1,3.533806647e-07);
   graph->SetPoint(168,11.12,2.621931348e-07);
   graph->SetPoint(169,11.14,1.955550492e-07);
   graph->SetPoint(170,11.16,1.465911837e-07);
   graph->SetPoint(171,11.18,1.104240439e-07);
   graph->SetPoint(172,11.2,8.357300099e-08);
   graph->SetPoint(173,11.22,6.35401059e-08);
   graph->SetPoint(174,11.24,4.852278565e-08);
   graph->SetPoint(175,11.26,3.721334136e-08);
   graph->SetPoint(176,11.28,2.865819906e-08);
   graph->SetPoint(177,11.3,2.215854358e-08);
   graph->SetPoint(178,11.32,1.719978128e-08);
   graph->SetPoint(179,11.34,1.340120015e-08);
   graph->SetPoint(180,11.36,1.0479858e-08);
   graph->SetPoint(181,11.38,8.224547359e-09);
   graph->SetPoint(182,11.4,6.476933714e-09);
   graph->SetPoint(183,11.42,5.117826205e-09);
   graph->SetPoint(184,11.44,4.05713819e-09);
   graph->SetPoint(185,11.46,3.226513325e-09);
   graph->SetPoint(186,11.48,2.573885965e-09);
   graph->SetPoint(187,11.5,2.059451569e-09);
   graph->SetPoint(188,11.52,1.652669389e-09);
   graph->SetPoint(189,11.54,1.330024103e-09);
   graph->SetPoint(190,11.56,1.073347737e-09);
   graph->SetPoint(191,11.58,8.68556879e-10);
   graph->SetPoint(192,11.6,7.04698897e-10);
   graph->SetPoint(193,11.62,5.732289777e-10);
   graph->SetPoint(194,11.64,4.674602012e-10);
   graph->SetPoint(195,11.66,3.821438136e-10);
   graph->SetPoint(196,11.68,3.131478072e-10);
   graph->SetPoint(197,11.7,2.572099844e-10);
   graph->SetPoint(198,11.72,2.117476432e-10);
   graph->SetPoint(199,11.74,1.747104499e-10);
   graph->SetPoint(200,11.76,1.44466353e-10);
   graph->SetPoint(201,11.78,1.197128591e-10);
   graph->SetPoint(202,11.8,9.940783334e-11);
   graph->SetPoint(203,11.82,8.271537543e-11);
   graph->SetPoint(204,11.84,6.896337113e-11);
   graph->SetPoint(205,11.86,5.761011061e-11);
   graph->SetPoint(206,11.88,4.821796806e-11);
   graph->SetPoint(207,11.9,4.043259542e-11);
   graph->SetPoint(208,11.92,3.396643355e-11);
   graph->SetPoint(209,11.94,2.858561281e-11);
   graph->SetPoint(210,11.96,2.409952109e-11);
   graph->SetPoint(211,11.98,2.035247652e-11);
   graph->SetPoint(212,12,1.721706492e-11);
   graph->SetPoint(213,12.02,1.458879692e-11);
   graph->SetPoint(214,12.04,1.238181402e-11);
   graph->SetPoint(215,12.06,1.052543001e-11);
   graph->SetPoint(216,12.08,8.961339359e-12);
   graph->SetPoint(217,12.1,7.641359213e-12);
   graph->SetPoint(218,12.12,6.525599229e-12);
   graph->SetPoint(219,12.14,5.580975237e-12);
   graph->SetPoint(220,12.16,4.779999726e-12);
   graph->SetPoint(221,12.18,4.099795697e-12);
   graph->SetPoint(222,12.2,3.521291095e-12);
   graph->SetPoint(223,12.22,3.028559537e-12);
   graph->SetPoint(224,12.24,2.608279771e-12);
   graph->SetPoint(225,12.26,2.249291685e-12);
   graph->SetPoint(226,12.28,1.942230987e-12);
   graph->SetPoint(227,12.3,1.679228073e-12);
   graph->SetPoint(228,12.32,1.453659408e-12);
   graph->SetPoint(229,12.34,1.2599419e-12);
   graph->SetPoint(230,12.36,1.093362553e-12);
   graph->SetPoint(231,12.38,9.499371354e-13);
   graph->SetPoint(232,12.4,8.262927105e-13);
   graph->SetPoint(233,12.42,7.19569867e-13);
   graph->SetPoint(234,12.44,6.273412112e-13);
   graph->SetPoint(235,12.46,5.475433161e-13);
   graph->SetPoint(236,12.48,4.784198207e-13);
   graph->SetPoint(237,12.5,4.184737836e-13);
   graph->SetPoint(238,12.5,4.184737836e-13);
   graph->SetPoint(239,12.52,4.184737836e-13);
   graph->SetPoint(240,12.52,0);
   
   TH1F *Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3 = new TH1F("Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3","Projection of Model2D(_20D0)",241,8.076,12.924);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->SetMinimum(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->SetMaximum(10.61562);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->SetDirectory(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->SetStats(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]3);
   
   graph->Draw("l");
   
   graph = new TGraph(239);
   graph->SetName("model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.02530342428);
   graph->SetPoint(2,8.5,0.02530342428);
   graph->SetPoint(3,8.52,0.02657621733);
   graph->SetPoint(4,8.54,0.02794277292);
   graph->SetPoint(5,8.56,0.02941228848);
   graph->SetPoint(6,8.58,0.03099509873);
   graph->SetPoint(7,8.6,0.0327028468);
   graph->SetPoint(8,8.62,0.03454868579);
   graph->SetPoint(9,8.64,0.03654751732);
   graph->SetPoint(10,8.66,0.03871627483);
   graph->SetPoint(11,8.68,0.04107426133);
   graph->SetPoint(12,8.7,0.04364355418);
   graph->SetPoint(13,8.72,0.04644949195);
   graph->SetPoint(14,8.74,0.04952126324);
   graph->SetPoint(15,8.76,0.05289262219);
   graph->SetPoint(16,8.78,0.05660276275);
   graph->SetPoint(17,8.8,0.06069739292);
   graph->SetPoint(18,8.82,0.06523006257);
   graph->SetPoint(19,8.84,0.07026381543);
   graph->SetPoint(20,8.86,0.07587325788);
   graph->SetPoint(21,8.88,0.08214716875);
   graph->SetPoint(22,8.9,0.08919181663);
   graph->SetPoint(23,8.92,0.09713521119);
   graph->SetPoint(24,8.94,0.1061325995);
   graph->SetPoint(25,8.96,0.1163736385);
   graph->SetPoint(26,8.98,0.1280918511);
   graph->SetPoint(27,9,0.141577228);
   graph->SetPoint(28,9.02,0.1571932226);
   graph->SetPoint(29,9.04,0.1753999674);
   graph->SetPoint(30,9.06,0.1967864339);
   graph->SetPoint(31,9.08,0.2221156712);
   graph->SetPoint(32,9.1,0.2523895232);
   graph->SetPoint(33,9.12,0.2889429502);
   graph->SetPoint(34,9.14,0.333584369);
   graph->SetPoint(35,9.16,0.3888093457);
   graph->SetPoint(36,9.18,0.4581345504);
   graph->SetPoint(37,9.2,0.5466352658);
   graph->SetPoint(38,9.22,0.6618401871);
   graph->SetPoint(39,9.24,0.8152801822);
   graph->SetPoint(40,9.26,1.02529389);
   graph->SetPoint(41,9.28,1.322392255);
   graph->SetPoint(42,9.3,1.760207001);
   graph->SetPoint(43,9.32,2.439705613);
   graph->SetPoint(44,9.33,2.927642551);
   graph->SetPoint(45,9.34,3.568490912);
   graph->SetPoint(46,9.35,4.431085659);
   graph->SetPoint(47,9.355,4.9779063);
   graph->SetPoint(48,9.36,5.626826007);
   graph->SetPoint(49,9.365,6.404138836);
   graph->SetPoint(50,9.37,7.345007412);
   graph->SetPoint(51,9.375,8.49725653);
   graph->SetPoint(52,9.38,9.927182157);
   graph->SetPoint(53,9.385,11.72868753);
   graph->SetPoint(54,9.39,14.0380949);
   graph->SetPoint(55,9.395,16.93047073);
   graph->SetPoint(56,9.4,20.1374806);
   graph->SetPoint(57,9.405,23.58644588);
   graph->SetPoint(58,9.41,27.20452461);
   graph->SetPoint(59,9.42,34.55908359);
   graph->SetPoint(60,9.425,38.06314395);
   graph->SetPoint(61,9.43,41.28272576);
   graph->SetPoint(62,9.435,44.09134421);
   graph->SetPoint(63,9.44,46.37240089);
   graph->SetPoint(64,9.445,48.02718051);
   graph->SetPoint(65,9.45,48.98192727);
   graph->SetPoint(66,9.455,49.19329515);
   graph->SetPoint(67,9.46,48.65161114);
   graph->SetPoint(68,9.465,47.38160928);
   graph->SetPoint(69,9.47,45.44055791);
   graph->SetPoint(70,9.475,42.91397761);
   graph->SetPoint(71,9.48,39.90939583);
   graph->SetPoint(72,9.485,36.54877318);
   graph->SetPoint(73,9.49,32.96034295);
   graph->SetPoint(74,9.5,25.59725299);
   graph->SetPoint(75,9.505,22.04327312);
   graph->SetPoint(76,9.51,18.6930458);
   graph->SetPoint(77,9.515,15.61008709);
   graph->SetPoint(78,9.52,12.83665442);
   graph->SetPoint(79,9.525,10.42323747);
   graph->SetPoint(80,9.53,8.470152146);
   graph->SetPoint(81,9.535,6.900528101);
   graph->SetPoint(82,9.54,5.635718993);
   graph->SetPoint(83,9.545,4.61388236);
   graph->SetPoint(84,9.55,3.786248378);
   graph->SetPoint(85,9.555,3.114247741);
   graph->SetPoint(86,9.56,2.567293946);
   graph->SetPoint(87,9.57,1.756172421);
   graph->SetPoint(88,9.58,1.211474237);
   graph->SetPoint(89,9.59,0.8424771615);
   graph->SetPoint(90,9.6,0.590405723);
   graph->SetPoint(91,9.62,0.2963688283);
   graph->SetPoint(92,9.64,0.1528778381);
   graph->SetPoint(93,9.66,0.08086990017);
   graph->SetPoint(94,9.68,0.0437883771);
   graph->SetPoint(95,9.7,0.02422950079);
   graph->SetPoint(96,9.72,0.01368047486);
   graph->SetPoint(97,9.74,0.00787136429);
   graph->SetPoint(98,9.76,0.004609645486);
   graph->SetPoint(99,9.78,0.002744598857);
   graph->SetPoint(100,9.8,0.001659785672);
   graph->SetPoint(101,9.82,0.001018574177);
   graph->SetPoint(102,9.84,0.0006337822506);
   graph->SetPoint(103,9.86,0.0003995427951);
   graph->SetPoint(104,9.88,0.0002550104821);
   graph->SetPoint(105,9.9,0.0001646811055);
   graph->SetPoint(106,9.92,0.0001075378762);
   graph->SetPoint(107,9.94,7.09694253e-05);
   graph->SetPoint(108,9.96,4.73097774e-05);
   graph->SetPoint(109,9.98,3.184151369e-05);
   graph->SetPoint(110,10,2.162755403e-05);
   graph->SetPoint(111,10.02,1.481878997e-05);
   graph->SetPoint(112,10.04,1.023864122e-05);
   graph->SetPoint(113,10.06,7.130822174e-06);
   graph->SetPoint(114,10.08,5.004468617e-06);
   graph->SetPoint(115,10.1,3.538016923e-06);
   graph->SetPoint(116,10.12,2.518930995e-06);
   graph->SetPoint(117,10.14,1.8055338e-06);
   graph->SetPoint(118,10.16,1.30260765e-06);
   graph->SetPoint(119,10.18,9.456545005e-07);
   graph->SetPoint(120,10.2,6.906539765e-07);
   graph->SetPoint(121,10.22,5.073429126e-07);
   graph->SetPoint(122,10.24,3.747700314e-07);
   graph->SetPoint(123,10.26,2.783327105e-07);
   graph->SetPoint(124,10.28,2.077869383e-07);
   graph->SetPoint(125,10.3,1.559012153e-07);
   graph->SetPoint(126,10.32,1.175397038e-07);
   graph->SetPoint(127,10.34,8.903356084e-08);
   graph->SetPoint(128,10.36,6.774708212e-08);
   graph->SetPoint(129,10.38,5.177641573e-08);
   graph->SetPoint(130,10.4,3.973907334e-08);
   graph->SetPoint(131,10.42,3.062601497e-08);
   graph->SetPoint(132,10.44,2.36971173e-08);
   graph->SetPoint(133,10.46,1.840689636e-08);
   graph->SetPoint(134,10.48,1.435144774e-08);
   graph->SetPoint(135,10.5,1.123034836e-08);
   graph->SetPoint(136,10.52,8.819164556e-09);
   graph->SetPoint(137,10.54,6.949517486e-09);
   graph->SetPoint(138,10.56,5.494560625e-09);
   graph->SetPoint(139,10.58,4.358351569e-09);
   graph->SetPoint(140,10.6,3.468039435e-09);
   graph->SetPoint(141,10.62,2.768097158e-09);
   graph->SetPoint(142,10.64,2.216045619e-09);
   graph->SetPoint(143,10.66,1.779270806e-09);
   graph->SetPoint(144,10.68,1.432645189e-09);
   graph->SetPoint(145,10.7,1.156743257e-09);
   graph->SetPoint(146,10.72,9.36497751e-10);
   graph->SetPoint(147,10.74,7.601840578e-10);
   graph->SetPoint(148,10.76,6.18649883e-10);
   graph->SetPoint(149,10.78,5.047289291e-10);
   graph->SetPoint(150,10.8,4.127931159e-10);
   graph->SetPoint(151,10.82,3.38409472e-10);
   graph->SetPoint(152,10.84,2.780763829e-10);
   graph->SetPoint(153,10.86,2.290202009e-10);
   graph->SetPoint(154,10.88,1.890379208e-10);
   graph->SetPoint(155,10.9,1.563751219e-10);
   graph->SetPoint(156,10.92,1.296309928e-10);
   graph->SetPoint(157,10.94,1.076842185e-10);
   graph->SetPoint(158,10.96,8.963498351e-11);
   graph->SetPoint(159,10.98,7.475946377e-11);
   graph->SetPoint(160,11,6.247402158e-11);
   graph->SetPoint(161,11.02,5.230696077e-11);
   graph->SetPoint(162,11.04,4.387618901e-11);
   graph->SetPoint(163,11.06,3.687150719e-11);
   graph->SetPoint(164,11.08,3.104053313e-11);
   graph->SetPoint(165,11.1,2.617748678e-11);
   graph->SetPoint(166,11.12,2.211423426e-11);
   graph->SetPoint(167,11.14,1.871311921e-11);
   graph->SetPoint(168,11.16,1.586121185e-11);
   graph->SetPoint(169,11.18,1.346568514e-11);
   graph->SetPoint(170,11.2,1.145008905e-11);
   graph->SetPoint(171,11.22,9.751342128e-12);
   graph->SetPoint(172,11.24,8.317297244e-12);
   graph->SetPoint(173,11.26,7.104767817e-12);
   graph->SetPoint(174,11.28,6.077924258e-12);
   graph->SetPoint(175,11.3,5.206988612e-12);
   graph->SetPoint(176,11.32,4.467169889e-12);
   graph->SetPoint(177,11.34,3.837794057e-12);
   graph->SetPoint(178,11.36,3.301591797e-12);
   graph->SetPoint(179,11.38,2.844114327e-12);
   graph->SetPoint(180,11.4,2.45325342e-12);
   graph->SetPoint(181,11.42,2.118846343e-12);
   graph->SetPoint(182,11.44,1.832350107e-12);
   graph->SetPoint(183,11.46,1.586572439e-12);
   graph->SetPoint(184,11.48,1.375449211e-12);
   graph->SetPoint(185,11.5,1.193860001e-12);
   graph->SetPoint(186,11.52,1.037475021e-12);
   graph->SetPoint(187,11.54,9.026278544e-13);
   graph->SetPoint(188,11.56,7.862095098e-13);
   graph->SetPoint(189,11.58,6.855800662e-13);
   graph->SetPoint(190,11.6,5.984948879e-13);
   graph->SetPoint(191,11.62,5.230429135e-13);
   graph->SetPoint(192,11.64,4.575949657e-13);
   graph->SetPoint(193,11.66,4.007603953e-13);
   graph->SetPoint(194,11.68,3.513506624e-13);
   graph->SetPoint(195,11.7,3.083487035e-13);
   graph->SetPoint(196,11.72,2.708831293e-13);
   graph->SetPoint(197,11.74,2.382064628e-13);
   graph->SetPoint(198,11.76,2.096767601e-13);
   graph->SetPoint(199,11.78,1.847420686e-13);
   graph->SetPoint(200,11.8,1.629272669e-13);
   graph->SetPoint(201,11.82,1.438229079e-13);
   graph->SetPoint(202,11.84,1.270757483e-13);
   graph->SetPoint(203,11.86,1.123806991e-13);
   graph->SetPoint(204,11.88,9.947397683e-14);
   graph->SetPoint(205,11.9,8.812726849e-14);
   graph->SetPoint(206,11.92,7.814275438e-14);
   graph->SetPoint(207,11.94,6.934885838e-14);
   graph->SetPoint(208,11.96,6.159661468e-14);
   graph->SetPoint(209,11.98,5.475655827e-14);
   graph->SetPoint(210,12,4.871606066e-14);
   graph->SetPoint(211,12.02,4.337704469e-14);
   graph->SetPoint(212,12.04,3.86540223e-14);
   graph->SetPoint(213,12.06,3.447240782e-14);
   graph->SetPoint(214,12.08,3.076706662e-14);
   graph->SetPoint(215,12.1,2.748106504e-14);
   graph->SetPoint(216,12.12,2.456459241e-14);
   graph->SetPoint(217,12.14,2.197403075e-14);
   graph->SetPoint(218,12.16,1.967115097e-14);
   graph->SetPoint(219,12.18,1.762241777e-14);
   graph->SetPoint(220,12.2,1.579838791e-14);
   graph->SetPoint(221,12.22,1.417318888e-14);
   graph->SetPoint(222,12.24,1.272406672e-14);
   graph->SetPoint(223,12.26,1.143099349e-14);
   graph->SetPoint(224,12.28,1.027632625e-14);
   graph->SetPoint(225,12.3,9.244510472e-15);
   graph->SetPoint(226,12.32,8.321821867e-15);
   graph->SetPoint(227,12.34,7.496141472e-15);
   graph->SetPoint(228,12.36,6.756759545e-15);
   graph->SetPoint(229,12.38,6.094204411e-15);
   graph->SetPoint(230,12.4,5.500092982e-15);
   graph->SetPoint(231,12.42,4.967000068e-15);
   graph->SetPoint(232,12.44,4.488344053e-15);
   graph->SetPoint(233,12.46,4.05828678e-15);
   graph->SetPoint(234,12.48,3.671645829e-15);
   graph->SetPoint(235,12.5,3.323817571e-15);
   graph->SetPoint(236,12.5,3.323817571e-15);
   graph->SetPoint(237,12.52,3.323817571e-15);
   graph->SetPoint(238,12.52,0);
   
   TH1F *Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4 = new TH1F("Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4","Projection of Model2D(_20D0)",239,8.076,12.924);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->SetMinimum(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->SetMaximum(54.11262);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->SetDirectory(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->SetStats(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]4);
   
   graph->Draw("l");
   
   graph = new TGraph(239);
   graph->SetName("model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.002059405392);
   graph->SetPoint(2,8.5,0.002059405392);
   graph->SetPoint(3,8.52,0.00212364874);
   graph->SetPoint(4,8.54,0.002190802585);
   graph->SetPoint(5,8.56,0.002261040987);
   graph->SetPoint(6,8.58,0.00233455101);
   graph->SetPoint(7,8.6,0.002411533893);
   graph->SetPoint(8,8.62,0.002492206348);
   graph->SetPoint(9,8.64,0.002576801987);
   graph->SetPoint(10,8.66,0.002665572918);
   graph->SetPoint(11,8.68,0.00275879151);
   graph->SetPoint(12,8.7,0.002856752355);
   graph->SetPoint(13,8.72,0.00295977446);
   graph->SetPoint(14,8.74,0.003068203685);
   graph->SetPoint(15,8.76,0.003182415477);
   graph->SetPoint(16,8.78,0.003302817924);
   graph->SetPoint(17,8.8,0.003429855182);
   graph->SetPoint(18,8.82,0.00356401133);
   graph->SetPoint(19,8.84,0.003705814706);
   graph->SetPoint(20,8.86,0.003855842798);
   graph->SetPoint(21,8.88,0.004014727777);
   graph->SetPoint(22,8.9,0.004183162759);
   graph->SetPoint(23,8.92,0.004361908918);
   graph->SetPoint(24,8.94,0.004551803572);
   graph->SetPoint(25,8.96,0.004753769412);
   graph->SetPoint(26,8.98,0.004968825046);
   graph->SetPoint(27,9,0.005198097083);
   graph->SetPoint(28,9.02,0.005442834016);
   graph->SetPoint(29,9.04,0.005704422218);
   graph->SetPoint(30,9.06,0.00598440442);
   graph->SetPoint(31,9.08,0.006284501116);
   graph->SetPoint(32,9.1,0.006606635444);
   graph->SetPoint(33,9.12,0.006952962188);
   graph->SetPoint(34,9.14,0.007325901702);
   graph->SetPoint(35,9.16,0.007728179726);
   graph->SetPoint(36,9.18,0.008162874281);
   graph->SetPoint(37,9.2,0.00863347112);
   graph->SetPoint(38,9.22,0.009143929547);
   graph->SetPoint(39,9.24,0.009698760855);
   graph->SetPoint(40,9.26,0.01030312224);
   graph->SetPoint(41,9.28,0.01096292973);
   graph->SetPoint(42,9.3,0.01168499461);
   graph->SetPoint(43,9.32,0.01247718912);
   graph->SetPoint(44,9.34,0.01334864878);
   graph->SetPoint(45,9.36,0.0143100207);
   graph->SetPoint(46,9.38,0.01537377037);
   graph->SetPoint(47,9.4,0.01655456285);
   graph->SetPoint(48,9.42,0.01786973978);
   graph->SetPoint(49,9.44,0.01933992047);
   graph->SetPoint(50,9.46,0.02098976505);
   graph->SetPoint(51,9.48,0.02284895141);
   graph->SetPoint(52,9.5,0.02495343652);
   graph->SetPoint(53,9.52,0.02734710025);
   graph->SetPoint(54,9.54,0.03008390922);
   graph->SetPoint(55,9.56,0.03323079604);
   graph->SetPoint(56,9.58,0.03687153546);
   graph->SetPoint(57,9.6,0.04111202945);
   graph->SetPoint(58,9.62,0.04608761318);
   graph->SetPoint(59,9.64,0.05197330916);
   graph->SetPoint(60,9.66,0.05899845976);
   graph->SetPoint(61,9.68,0.06746799467);
   graph->SetPoint(62,9.7,0.07779397761);
   graph->SetPoint(63,9.72,0.09054347666);
   graph->SetPoint(64,9.74,0.1065130851);
   graph->SetPoint(65,9.76,0.1268483361);
   graph->SetPoint(66,9.78,0.1532414882);
   graph->SetPoint(67,9.8,0.1882718508);
   graph->SetPoint(68,9.82,0.2360180343);
   graph->SetPoint(69,9.84,0.3032189825);
   graph->SetPoint(70,9.86,0.4016198097);
   graph->SetPoint(71,9.88,0.5530955553);
   graph->SetPoint(72,9.89,0.6610693389);
   graph->SetPoint(73,9.9,0.8019984324);
   graph->SetPoint(74,9.91,0.9902931031);
   graph->SetPoint(75,9.915,1.108911045);
   graph->SetPoint(76,9.92,1.248990939);
   graph->SetPoint(77,9.925,1.415879104);
   graph->SetPoint(78,9.93,1.616662513);
   graph->SetPoint(79,9.935,1.860885863);
   graph->SetPoint(80,9.94,2.161634573);
   graph->SetPoint(81,9.945,2.537211758);
   graph->SetPoint(82,9.95,3.013809257);
   graph->SetPoint(83,9.955,3.59365515);
   graph->SetPoint(84,9.96,4.228286154);
   graph->SetPoint(85,9.965,4.907306917);
   graph->SetPoint(86,9.97,5.617886349);
   graph->SetPoint(87,9.98,7.066185608);
   graph->SetPoint(88,9.985,7.76367603);
   graph->SetPoint(89,9.99,8.413963939);
   graph->SetPoint(90,9.995,8.994660314);
   graph->SetPoint(91,10,9.484616285);
   graph->SetPoint(92,10.005,9.865194286);
   graph->SetPoint(93,10.01,10.12144218);
   graph->SetPoint(94,10.015,10.24306745);
   graph->SetPoint(95,10.02,10.22512309);
   graph->SetPoint(96,10.025,10.06834145);
   graph->SetPoint(97,10.03,9.779084636);
   graph->SetPoint(98,10.035,9.36891616);
   graph->SetPoint(99,10.04,8.853834072);
   graph->SetPoint(100,10.045,8.253236367);
   graph->SetPoint(101,10.05,7.588711912);
   graph->SetPoint(102,10.06,6.15755454);
   graph->SetPoint(103,10.07,4.729900251);
   graph->SetPoint(104,10.075,4.061160533);
   graph->SetPoint(105,10.08,3.439530861);
   graph->SetPoint(106,10.085,2.873420212);
   graph->SetPoint(107,10.09,2.368221198);
   graph->SetPoint(108,10.095,1.944943176);
   graph->SetPoint(109,10.1,1.600977128);
   graph->SetPoint(110,10.105,1.320790911);
   graph->SetPoint(111,10.11,1.092022799);
   graph->SetPoint(112,10.115,0.9048086145);
   graph->SetPoint(113,10.12,0.7512570182);
   graph->SetPoint(114,10.125,0.6250391743);
   graph->SetPoint(115,10.13,0.5210669735);
   graph->SetPoint(116,10.14,0.3642461975);
   graph->SetPoint(117,10.15,0.256537472);
   graph->SetPoint(118,10.16,0.1819815977);
   graph->SetPoint(119,10.18,0.0934650631);
   graph->SetPoint(120,10.2,0.04924282396);
   graph->SetPoint(121,10.22,0.02656392912);
   graph->SetPoint(122,10.24,0.01464766237);
   graph->SetPoint(123,10.26,0.008243601482);
   graph->SetPoint(124,10.28,0.004728783635);
   graph->SetPoint(125,10.3,0.002761426948);
   graph->SetPoint(126,10.32,0.001639784928);
   graph->SetPoint(127,10.34,0.000989169409);
   graph->SetPoint(128,10.36,0.0006055984028);
   graph->SetPoint(129,10.38,0.0003759784888);
   graph->SetPoint(130,10.4,0.0002365210903);
   graph->SetPoint(131,10.42,0.0001506596051);
   graph->SetPoint(132,10.44,9.710902797e-05);
   graph->SetPoint(133,10.46,6.329884143e-05);
   graph->SetPoint(134,10.48,4.170253425e-05);
   graph->SetPoint(135,10.5,2.775457222e-05);
   graph->SetPoint(136,10.52,1.865103479e-05);
   graph->SetPoint(137,10.54,1.264949168e-05);
   graph->SetPoint(138,10.56,8.6549314e-06);
   graph->SetPoint(139,10.58,5.97180092e-06);
   graph->SetPoint(140,10.6,4.153745423e-06);
   graph->SetPoint(141,10.62,2.911515419e-06);
   graph->SetPoint(142,10.64,2.055909601e-06);
   graph->SetPoint(143,10.66,1.46205651e-06);
   graph->SetPoint(144,10.68,1.046831677e-06);
   graph->SetPoint(145,10.7,7.544433447e-07);
   graph->SetPoint(146,10.72,5.471478001e-07);
   graph->SetPoint(147,10.74,3.992162836e-07);
   graph->SetPoint(148,10.76,2.92981641e-07);
   graph->SetPoint(149,10.78,2.162267493e-07);
   graph->SetPoint(150,10.8,1.604458424e-07);
   graph->SetPoint(151,10.82,1.196782681e-07);
   graph->SetPoint(152,10.84,8.97205422e-08);
   graph->SetPoint(153,10.86,6.7590272e-08);
   graph->SetPoint(154,10.88,5.115897667e-08);
   graph->SetPoint(155,10.9,3.889895593e-08);
   graph->SetPoint(156,10.92,2.970768459e-08);
   graph->SetPoint(157,10.94,2.278524878e-08);
   graph->SetPoint(158,10.96,1.754829962e-08);
   graph->SetPoint(159,10.98,1.356930018e-08);
   graph->SetPoint(160,11,1.053339454e-08);
   graph->SetPoint(161,11.02,8.207623879e-09);
   graph->SetPoint(162,11.04,6.418841496e-09);
   graph->SetPoint(163,11.06,5.037788951e-09);
   graph->SetPoint(164,11.08,3.967558788e-09);
   graph->SetPoint(165,11.1,3.135195892e-09);
   graph->SetPoint(166,11.12,2.485555604e-09);
   graph->SetPoint(167,11.14,1.976792179e-09);
   graph->SetPoint(168,11.16,1.57703046e-09);
   graph->SetPoint(169,11.18,1.26190011e-09);
   graph->SetPoint(170,11.2,1.012701381e-09);
   graph->SetPoint(171,11.22,8.150352413e-10);
   graph->SetPoint(172,11.24,6.577763167e-10);
   graph->SetPoint(173,11.26,5.322999654e-10);
   graph->SetPoint(174,11.28,4.318984505e-10);
   graph->SetPoint(175,11.3,3.513383718e-10);
   graph->SetPoint(176,11.32,2.865240052e-10);
   graph->SetPoint(177,11.34,2.342403329e-10);
   graph->SetPoint(178,11.36,1.919562483e-10);
   graph->SetPoint(179,11.38,1.576733573e-10);
   graph->SetPoint(180,11.4,1.298094424e-10);
   graph->SetPoint(181,11.42,1.071083665e-10);
   graph->SetPoint(182,11.44,8.857020666e-11);
   graph->SetPoint(183,11.46,7.339691738e-11);
   graph->SetPoint(184,11.48,6.094994794e-11);
   graph->SetPoint(185,11.5,5.071709232e-11);
   graph->SetPoint(186,11.52,4.228648859e-11);
   graph->SetPoint(187,11.54,3.532617104e-11);
   graph->SetPoint(188,11.56,2.956794692e-11);
   graph->SetPoint(189,11.58,2.479465047e-11);
   graph->SetPoint(190,11.6,2.083004137e-11);
   graph->SetPoint(191,11.62,1.753077925e-11);
   graph->SetPoint(192,11.64,1.478003228e-11);
   graph->SetPoint(193,11.66,1.248237492e-11);
   graph->SetPoint(194,11.68,1.055970558e-11);
   graph->SetPoint(195,11.7,8.947972744e-12);
   graph->SetPoint(196,11.72,7.594543747e-12);
   graph->SetPoint(197,11.74,6.456085322e-12);
   graph->SetPoint(198,11.76,5.496852838e-12);
   graph->SetPoint(199,11.78,4.68730649e-12);
   graph->SetPoint(200,11.8,4.002989646e-12);
   graph->SetPoint(201,11.82,3.423617887e-12);
   graph->SetPoint(202,11.84,2.932337677e-12);
   graph->SetPoint(203,11.86,2.515121923e-12);
   graph->SetPoint(204,11.88,2.160276198e-12);
   graph->SetPoint(205,11.9,1.858034629e-12);
   graph->SetPoint(206,11.92,1.600228548e-12);
   graph->SetPoint(207,11.94,1.380014319e-12);
   graph->SetPoint(208,11.96,1.191649385e-12);
   graph->SetPoint(209,11.98,1.030307666e-12);
   graph->SetPoint(210,12,8.919271295e-13);
   graph->SetPoint(211,12.02,7.730837303e-13);
   graph->SetPoint(212,12.04,6.708869712e-13);
   graph->SetPoint(213,12.06,5.828932452e-13);
   graph->SetPoint(214,12.08,5.070338146e-13);
   graph->SetPoint(215,12.1,4.415548615e-13);
   graph->SetPoint(216,12.12,3.849675105e-13);
   graph->SetPoint(217,12.14,3.360061002e-13);
   graph->SetPoint(218,12.16,2.935932921e-13);
   graph->SetPoint(219,12.18,2.568108529e-13);
   graph->SetPoint(220,12.2,2.248751523e-13);
   graph->SetPoint(221,12.22,1.971165872e-13);
   graph->SetPoint(222,12.24,1.729622779e-13);
   graph->SetPoint(223,12.26,1.519214964e-13);
   graph->SetPoint(224,12.28,1.335733798e-13);
   graph->SetPoint(225,12.3,1.175565555e-13);
   graph->SetPoint(226,12.32,1.03560369e-13);
   graph->SetPoint(227,12.34,9.131745931e-14);
   graph->SetPoint(228,12.36,8.05974644e-14);
   graph->SetPoint(229,12.38,7.120167967e-14);
   graph->SetPoint(230,12.4,6.295851906e-14);
   graph->SetPoint(231,12.42,5.571965355e-14);
   graph->SetPoint(232,12.44,4.935672201e-14);
   graph->SetPoint(233,12.46,4.375852634e-14);
   graph->SetPoint(234,12.48,3.88286368e-14);
   graph->SetPoint(235,12.5,3.448334518e-14);
   graph->SetPoint(236,12.5,3.448334518e-14);
   graph->SetPoint(237,12.52,3.448334518e-14);
   graph->SetPoint(238,12.52,0);
   
   TH1F *Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5 = new TH1F("Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5","Projection of Model2D(_20D0)",239,8.076,12.924);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->SetMinimum(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->SetMaximum(11.26737);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->SetDirectory(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->SetStats(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]5);
   
   graph->Draw("l");
   
   graph = new TGraph(241);
   graph->SetName("model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.0009017941373);
   graph->SetPoint(2,8.5,0.0009017941373);
   graph->SetPoint(3,8.52,0.0009247779207);
   graph->SetPoint(4,8.54,0.0009486103082);
   graph->SetPoint(5,8.56,0.0009733325545);
   graph->SetPoint(6,8.58,0.0009989884129);
   graph->SetPoint(7,8.6,0.001025624318);
   graph->SetPoint(8,8.62,0.001053289582);
   graph->SetPoint(9,8.64,0.001082036611);
   graph->SetPoint(10,8.66,0.001111921137);
   graph->SetPoint(11,8.68,0.001143002471);
   graph->SetPoint(12,8.7,0.001175343782);
   graph->SetPoint(13,8.72,0.001209012396);
   graph->SetPoint(14,8.74,0.001244080128);
   graph->SetPoint(15,8.76,0.001280623639);
   graph->SetPoint(16,8.78,0.001318724833);
   graph->SetPoint(17,8.8,0.001358471286);
   graph->SetPoint(18,8.82,0.00139995672);
   graph->SetPoint(19,8.84,0.001443281522);
   graph->SetPoint(20,8.86,0.001488553317);
   graph->SetPoint(21,8.88,0.00153588759);
   graph->SetPoint(22,8.9,0.001585408389);
   graph->SetPoint(23,8.92,0.001637249077);
   graph->SetPoint(24,8.94,0.001691553186);
   graph->SetPoint(25,8.96,0.001748475346);
   graph->SetPoint(26,8.98,0.001808182321);
   graph->SetPoint(27,9,0.001870854156);
   graph->SetPoint(28,9.02,0.001936685458);
   graph->SetPoint(29,9.04,0.00200588681);
   graph->SetPoint(30,9.06,0.002078686359);
   graph->SetPoint(31,9.08,0.002155331583);
   graph->SetPoint(32,9.1,0.002236091269);
   graph->SetPoint(33,9.12,0.002321257728);
   graph->SetPoint(34,9.14,0.002411149284);
   graph->SetPoint(35,9.16,0.002506113071);
   graph->SetPoint(36,9.18,0.002606528185);
   graph->SetPoint(37,9.2,0.002712809241);
   graph->SetPoint(38,9.22,0.002825410403);
   graph->SetPoint(39,9.24,0.002944829941);
   graph->SetPoint(40,9.26,0.003071615423);
   graph->SetPoint(41,9.28,0.003206369617);
   graph->SetPoint(42,9.3,0.003349757232);
   graph->SetPoint(43,9.32,0.003502512629);
   graph->SetPoint(44,9.34,0.003665448669);
   graph->SetPoint(45,9.36,0.003839466891);
   graph->SetPoint(46,9.38,0.004025569242);
   graph->SetPoint(47,9.4,0.004224871658);
   graph->SetPoint(48,9.42,0.004438619802);
   graph->SetPoint(49,9.44,0.00466820739);
   graph->SetPoint(50,9.46,0.004915197576);
   graph->SetPoint(51,9.48,0.005181348004);
   graph->SetPoint(52,9.5,0.005468640247);
   graph->SetPoint(53,9.52,0.005779314541);
   graph->SetPoint(54,9.54,0.006115910916);
   graph->SetPoint(55,9.56,0.006481318098);
   graph->SetPoint(56,9.58,0.006878831894);
   graph->SetPoint(57,9.6,0.007312225212);
   graph->SetPoint(58,9.62,0.007785832424);
   graph->SetPoint(59,9.64,0.008304651506);
   graph->SetPoint(60,9.66,0.008874468337);
   graph->SetPoint(61,9.68,0.009502008797);
   graph->SetPoint(62,9.7,0.01019512594);
   graph->SetPoint(63,9.72,0.01096303176);
   graph->SetPoint(64,9.74,0.01181658597);
   graph->SetPoint(65,9.76,0.01276865845);
   graph->SetPoint(66,9.78,0.01383458721);
   graph->SetPoint(67,9.8,0.01503276185);
   graph->SetPoint(68,9.82,0.01638537301);
   graph->SetPoint(69,9.84,0.01791938352);
   graph->SetPoint(70,9.86,0.01966779916);
   graph->SetPoint(71,9.88,0.02167134861);
   graph->SetPoint(72,9.9,0.02398072914);
   graph->SetPoint(73,9.92,0.02665964523);
   graph->SetPoint(74,9.94,0.02978897423);
   graph->SetPoint(75,9.96,0.03347255968);
   graph->SetPoint(76,9.98,0.0378453957);
   graph->SetPoint(77,10,0.04308539105);
   graph->SetPoint(78,10.02,0.04943060504);
   graph->SetPoint(79,10.04,0.0572050435);
   graph->SetPoint(80,10.06,0.06685819726);
   graph->SetPoint(81,10.08,0.07902729329);
   graph->SetPoint(82,10.1,0.09463834299);
   graph->SetPoint(83,10.12,0.1150760085);
   graph->SetPoint(84,10.14,0.1424809726);
   graph->SetPoint(85,10.16,0.1802958907);
   graph->SetPoint(86,10.18,0.2343261786);
   graph->SetPoint(87,10.2,0.3149478335);
   graph->SetPoint(88,10.21,0.370839324);
   graph->SetPoint(89,10.22,0.4421118879);
   graph->SetPoint(90,10.23,0.5347710023);
   graph->SetPoint(91,10.24,0.6579951899);
   graph->SetPoint(92,10.245,0.7353151345);
   graph->SetPoint(93,10.25,0.8263454115);
   graph->SetPoint(94,10.255,0.9344293316);
   graph->SetPoint(95,10.26,1.063974405);
   graph->SetPoint(96,10.265,1.220880339);
   graph->SetPoint(97,10.27,1.41317991);
   graph->SetPoint(98,10.275,1.652021775);
   graph->SetPoint(99,10.28,1.953218811);
   graph->SetPoint(100,10.285,2.315190784);
   graph->SetPoint(101,10.29,2.709687221);
   graph->SetPoint(102,10.295,3.130963017);
   graph->SetPoint(103,10.3,3.571602424);
   graph->SetPoint(104,10.31,4.472111687);
   graph->SetPoint(105,10.315,4.908818809);
   graph->SetPoint(106,10.32,5.319462597);
   graph->SetPoint(107,10.325,5.690951882);
   graph->SetPoint(108,10.33,6.01074722);
   graph->SetPoint(109,10.335,6.267558718);
   graph->SetPoint(110,10.34,6.45200589);
   graph->SetPoint(111,10.345,6.557185887);
   graph->SetPoint(112,10.35,6.579102194);
   graph->SetPoint(113,10.355,6.51691664);
   graph->SetPoint(114,10.36,6.373002603);
   graph->SetPoint(115,10.365,6.152794675);
   graph->SetPoint(116,10.37,5.864448079);
   graph->SetPoint(117,10.375,5.51833759);
   graph->SetPoint(118,10.38,5.126438854);
   graph->SetPoint(119,10.385,4.701643486);
   graph->SetPoint(120,10.39,4.257062281);
   graph->SetPoint(121,10.4,3.358225171);
   graph->SetPoint(122,10.405,2.925831503);
   graph->SetPoint(123,10.41,2.516605882);
   graph->SetPoint(124,10.415,2.137014651);
   graph->SetPoint(125,10.42,1.791538677);
   graph->SetPoint(126,10.425,1.483611076);
   graph->SetPoint(127,10.43,1.226455556);
   graph->SetPoint(128,10.435,1.016043781);
   graph->SetPoint(129,10.44,0.8434925405);
   graph->SetPoint(130,10.445,0.7016787538);
   graph->SetPoint(131,10.45,0.5848767441);
   graph->SetPoint(132,10.455,0.4884730848);
   graph->SetPoint(133,10.46,0.4087418369);
   graph->SetPoint(134,10.47,0.287801447);
   graph->SetPoint(135,10.48,0.2041090565);
   graph->SetPoint(136,10.49,0.145757645);
   graph->SetPoint(137,10.5,0.1047808576);
   graph->SetPoint(138,10.52,0.05518087965);
   graph->SetPoint(139,10.54,0.02975531397);
   graph->SetPoint(140,10.56,0.01640133562);
   graph->SetPoint(141,10.58,0.009227359513);
   graph->SetPoint(142,10.6,0.005291383962);
   graph->SetPoint(143,10.62,0.003089026703);
   graph->SetPoint(144,10.64,0.001833797337);
   graph->SetPoint(145,10.66,0.001105907545);
   graph->SetPoint(146,10.68,0.0006768980734);
   graph->SetPoint(147,10.7,0.000420143954);
   graph->SetPoint(148,10.72,0.0002642452584);
   graph->SetPoint(149,10.74,0.0001682835104);
   graph->SetPoint(150,10.76,0.0001084467511);
   graph->SetPoint(151,10.78,7.067557179e-05);
   graph->SetPoint(152,10.8,4.655397316e-05);
   graph->SetPoint(153,10.82,3.097800063e-05);
   graph->SetPoint(154,10.84,2.081372732e-05);
   graph->SetPoint(155,10.86,1.411404118e-05);
   graph->SetPoint(156,10.88,9.655536053e-06);
   graph->SetPoint(157,10.9,6.661244998e-06);
   graph->SetPoint(158,10.92,4.632655175e-06);
   graph->SetPoint(159,10.94,3.24677151e-06);
   graph->SetPoint(160,10.96,2.292353247e-06);
   graph->SetPoint(161,10.98,1.630004497e-06);
   graph->SetPoint(162,11,1.166945852e-06);
   graph->SetPoint(163,11.02,8.409141358e-07);
   graph->SetPoint(164,11.04,6.097933816e-07);
   graph->SetPoint(165,11.06,4.448781498e-07);
   graph->SetPoint(166,11.08,3.2645977e-07);
   graph->SetPoint(167,11.1,2.409110294e-07);
   graph->SetPoint(168,11.12,1.787455408e-07);
   graph->SetPoint(169,11.14,1.333162024e-07);
   graph->SetPoint(170,11.16,9.993595152e-08);
   graph->SetPoint(171,11.18,7.527964244e-08);
   graph->SetPoint(172,11.2,5.697441799e-08);
   graph->SetPoint(173,11.22,4.331734543e-08);
   graph->SetPoint(174,11.24,3.307955247e-08);
   graph->SetPoint(175,11.26,2.536953849e-08);
   graph->SetPoint(176,11.28,1.953722127e-08);
   graph->SetPoint(177,11.3,1.510619589e-08);
   graph->SetPoint(178,11.32,1.172564723e-08);
   graph->SetPoint(179,11.34,9.13603161e-09);
   graph->SetPoint(180,11.36,7.144458178e-09);
   graph->SetPoint(181,11.38,5.606939962e-09);
   graph->SetPoint(182,11.4,4.415535213e-09);
   graph->SetPoint(183,11.42,3.488987663e-09);
   graph->SetPoint(184,11.44,2.765882334e-09);
   graph->SetPoint(185,11.46,2.199618497e-09);
   graph->SetPoint(186,11.48,1.754701316e-09);
   graph->SetPoint(187,11.5,1.403994749e-09);
   graph->SetPoint(188,11.52,1.126678179e-09);
   graph->SetPoint(189,11.54,9.067204512e-10);
   graph->SetPoint(190,11.56,7.317358704e-10);
   graph->SetPoint(191,11.58,5.921233183e-10);
   graph->SetPoint(192,11.6,4.804160319e-10);
   graph->SetPoint(193,11.62,3.907887355e-10);
   graph->SetPoint(194,11.64,3.186827394e-10);
   graph->SetPoint(195,11.66,2.605197984e-10);
   graph->SetPoint(196,11.68,2.134829891e-10);
   graph->SetPoint(197,11.7,1.753483659e-10);
   graph->SetPoint(198,11.72,1.443552175e-10);
   graph->SetPoint(199,11.74,1.191057648e-10);
   graph->SetPoint(200,11.76,9.848738568e-11);
   graph->SetPoint(201,11.78,8.161212823e-11);
   graph->SetPoint(202,11.8,6.776953539e-11);
   graph->SetPoint(203,11.82,5.63897469e-11);
   graph->SetPoint(204,11.84,4.701456075e-11);
   graph->SetPoint(205,11.86,3.927467583e-11);
   graph->SetPoint(206,11.88,3.287174846e-11);
   graph->SetPoint(207,11.9,2.756420811e-11);
   graph->SetPoint(208,11.92,2.315601641e-11);
   graph->SetPoint(209,11.94,1.948773687e-11);
   graph->SetPoint(210,11.96,1.642942304e-11);
   graph->SetPoint(211,11.98,1.387494156e-11);
   graph->SetPoint(212,12,1.173743005e-11);
   graph->SetPoint(213,12.02,9.945654745e-12);
   graph->SetPoint(214,12.04,8.441083114e-12);
   graph->SetPoint(215,12.06,7.175526087e-12);
   graph->SetPoint(216,12.08,6.1092349e-12);
   graph->SetPoint(217,12.1,5.20936174e-12);
   graph->SetPoint(218,12.12,4.448712068e-12);
   graph->SetPoint(219,12.14,3.804731338e-12);
   graph->SetPoint(220,12.16,3.258680425e-12);
   graph->SetPoint(221,12.18,2.794963337e-12);
   graph->SetPoint(222,12.2,2.400578038e-12);
   graph->SetPoint(223,12.22,2.064666997e-12);
   graph->SetPoint(224,12.24,1.778148686e-12);
   graph->SetPoint(225,12.26,1.533414896e-12);
   graph->SetPoint(226,12.28,1.324081686e-12);
   graph->SetPoint(227,12.3,1.144784093e-12);
   graph->SetPoint(228,12.32,9.910066381e-13);
   graph->SetPoint(229,12.34,8.589431465e-13);
   graph->SetPoint(230,12.36,7.453806179e-13);
   graph->SetPoint(231,12.38,6.476028715e-13);
   graph->SetPoint(232,12.4,5.633104676e-13);
   graph->SetPoint(233,12.42,4.905540532e-13);
   graph->SetPoint(234,12.44,4.276787954e-13);
   graph->SetPoint(235,12.46,3.732779891e-13);
   graph->SetPoint(236,12.48,3.261542665e-13);
   graph->SetPoint(237,12.5,2.85287114e-13);
   graph->SetPoint(238,12.5,2.85287114e-13);
   graph->SetPoint(239,12.52,2.85287114e-13);
   graph->SetPoint(240,12.52,0);
   
   TH1F *Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6 = new TH1F("Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6","Projection of Model2D(_20D0)",241,8.076,12.924);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->SetMinimum(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->SetMaximum(7.237012);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->SetDirectory(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->SetStats(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]6);
   
   graph->Draw("l");
   
   graph = new TGraph(206);
   graph->SetName("model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,61.31568756);
   graph->SetPoint(2,8.5,61.31568756);
   graph->SetPoint(3,8.52,60.70006165);
   graph->SetPoint(4,8.54,60.0906168);
   graph->SetPoint(5,8.56,59.48729093);
   graph->SetPoint(6,8.58,58.89002262);
   graph->SetPoint(7,8.6,58.29875104);
   graph->SetPoint(8,8.62,57.71341598);
   graph->SetPoint(9,8.64,57.13395785);
   graph->SetPoint(10,8.66,56.56031763);
   graph->SetPoint(11,8.68,55.99243691);
   graph->SetPoint(12,8.7,55.43025786);
   graph->SetPoint(13,8.72,54.87372324);
   graph->SetPoint(14,8.74,54.32277638);
   graph->SetPoint(15,8.76,53.77736118);
   graph->SetPoint(16,8.78,53.23742209);
   graph->SetPoint(17,8.8,52.70290413);
   graph->SetPoint(18,8.82,52.17375287);
   graph->SetPoint(19,8.84,51.64991444);
   graph->SetPoint(20,8.86,51.13133548);
   graph->SetPoint(21,8.88,50.61796319);
   graph->SetPoint(22,8.9,50.1097453);
   graph->SetPoint(23,8.92,49.60663005);
   graph->SetPoint(24,8.94,49.10856622);
   graph->SetPoint(25,8.96,48.61550308);
   graph->SetPoint(26,8.98,48.12739042);
   graph->SetPoint(27,9,47.64417855);
   graph->SetPoint(28,9.02,47.16581825);
   graph->SetPoint(29,9.04,46.69226082);
   graph->SetPoint(30,9.06,46.22345803);
   graph->SetPoint(31,9.08,45.75936214);
   graph->SetPoint(32,9.1,45.29992591);
   graph->SetPoint(33,9.12,44.84510253);
   graph->SetPoint(34,9.14,44.39484571);
   graph->SetPoint(35,9.16,43.94910958);
   graph->SetPoint(36,9.18,43.50784876);
   graph->SetPoint(37,9.2,43.07101832);
   graph->SetPoint(38,9.22,42.63857378);
   graph->SetPoint(39,9.24,42.21047109);
   graph->SetPoint(40,9.26,41.78666667);
   graph->SetPoint(41,9.28,41.36711736);
   graph->SetPoint(42,9.3,40.95178044);
   graph->SetPoint(43,9.32,40.5406136);
   graph->SetPoint(44,9.34,40.133575);
   graph->SetPoint(45,9.36,39.73062317);
   graph->SetPoint(46,9.38,39.33171709);
   graph->SetPoint(47,9.4,38.93681612);
   graph->SetPoint(48,9.42,38.54588008);
   graph->SetPoint(49,9.44,38.15886913);
   graph->SetPoint(50,9.46,37.77574387);
   graph->SetPoint(51,9.48,37.3964653);
   graph->SetPoint(52,9.5,37.02099479);
   graph->SetPoint(53,9.52,36.64929409);
   graph->SetPoint(54,9.54,36.28132538);
   graph->SetPoint(55,9.56,35.91705117);
   graph->SetPoint(56,9.58,35.55643436);
   graph->SetPoint(57,9.6,35.19943825);
   graph->SetPoint(58,9.62,34.84602648);
   graph->SetPoint(59,9.64,34.49616305);
   graph->SetPoint(60,9.66,34.14981234);
   graph->SetPoint(61,9.68,33.80693909);
   graph->SetPoint(62,9.7,33.46750838);
   graph->SetPoint(63,9.72,33.13148564);
   graph->SetPoint(64,9.74,32.79883666);
   graph->SetPoint(65,9.76,32.46952757);
   graph->SetPoint(66,9.78,32.14352483);
   graph->SetPoint(67,9.8,31.82079524);
   graph->SetPoint(68,9.82,31.50130594);
   graph->SetPoint(69,9.84,31.18502441);
   graph->SetPoint(70,9.86,30.87191842);
   graph->SetPoint(71,9.88,30.5619561);
   graph->SetPoint(72,9.9,30.25510588);
   graph->SetPoint(73,9.92,29.95133653);
   graph->SetPoint(74,9.94,29.6506171);
   graph->SetPoint(75,9.96,29.35291697);
   graph->SetPoint(76,9.98,29.05820583);
   graph->SetPoint(77,10,28.76645367);
   graph->SetPoint(78,10.02,28.47763078);
   graph->SetPoint(79,10.04,28.19170775);
   graph->SetPoint(80,10.06,27.90865546);
   graph->SetPoint(81,10.08,27.6284451);
   graph->SetPoint(82,10.1,27.35104812);
   graph->SetPoint(83,10.12,27.07643628);
   graph->SetPoint(84,10.14,26.80458161);
   graph->SetPoint(85,10.16,26.53545645);
   graph->SetPoint(86,10.18,26.26903336);
   graph->SetPoint(87,10.2,26.00528524);
   graph->SetPoint(88,10.22,25.74418522);
   graph->SetPoint(89,10.24,25.48570672);
   graph->SetPoint(90,10.26,25.2298234);
   graph->SetPoint(91,10.28,24.97650923);
   graph->SetPoint(92,10.3,24.72573839);
   graph->SetPoint(93,10.32,24.47748536);
   graph->SetPoint(94,10.34,24.23172486);
   graph->SetPoint(95,10.36,23.98843186);
   graph->SetPoint(96,10.38,23.74758159);
   graph->SetPoint(97,10.4,23.50914952);
   graph->SetPoint(98,10.42,23.27311137);
   graph->SetPoint(99,10.44,23.03944311);
   graph->SetPoint(100,10.46,22.80812093);
   graph->SetPoint(101,10.48,22.5791213);
   graph->SetPoint(102,10.5,22.35242088);
   graph->SetPoint(103,10.52,22.1279966);
   graph->SetPoint(104,10.54,21.90582559);
   graph->SetPoint(105,10.56,21.68588524);
   graph->SetPoint(106,10.58,21.46815315);
   graph->SetPoint(107,10.6,21.25260715);
   graph->SetPoint(108,10.62,21.03922529);
   graph->SetPoint(109,10.64,20.82798584);
   graph->SetPoint(110,10.66,20.61886729);
   graph->SetPoint(111,10.68,20.41184835);
   graph->SetPoint(112,10.7,20.20690793);
   graph->SetPoint(113,10.72,20.00402517);
   graph->SetPoint(114,10.74,19.80317941);
   graph->SetPoint(115,10.76,19.60435019);
   graph->SetPoint(116,10.78,19.40751727);
   graph->SetPoint(117,10.8,19.2126606);
   graph->SetPoint(118,10.82,19.01976035);
   graph->SetPoint(119,10.84,18.82879687);
   graph->SetPoint(120,10.86,18.63975071);
   graph->SetPoint(121,10.88,18.45260263);
   graph->SetPoint(122,10.9,18.26733356);
   graph->SetPoint(123,10.92,18.08392465);
   graph->SetPoint(124,10.94,17.9023572);
   graph->SetPoint(125,10.96,17.72261275);
   graph->SetPoint(126,10.98,17.54467298);
   graph->SetPoint(127,11,17.36851977);
   graph->SetPoint(128,11.02,17.19413518);
   graph->SetPoint(129,11.04,17.02150147);
   graph->SetPoint(130,11.06,16.85060104);
   graph->SetPoint(131,11.08,16.6814165);
   graph->SetPoint(132,11.1,16.51393061);
   graph->SetPoint(133,11.12,16.34812633);
   graph->SetPoint(134,11.14,16.18398677);
   graph->SetPoint(135,11.16,16.02149521);
   graph->SetPoint(136,11.18,15.86063511);
   graph->SetPoint(137,11.2,15.7013901);
   graph->SetPoint(138,11.22,15.54374394);
   graph->SetPoint(139,11.24,15.38768059);
   graph->SetPoint(140,11.26,15.23318416);
   graph->SetPoint(141,11.28,15.08023892);
   graph->SetPoint(142,11.3,14.92882929);
   graph->SetPoint(143,11.32,14.77893985);
   graph->SetPoint(144,11.34,14.63055534);
   graph->SetPoint(145,11.36,14.48366065);
   graph->SetPoint(146,11.38,14.33824082);
   graph->SetPoint(147,11.4,14.19428105);
   graph->SetPoint(148,11.42,14.05176667);
   graph->SetPoint(149,11.44,13.91068317);
   graph->SetPoint(150,11.46,13.77101619);
   graph->SetPoint(151,11.48,13.6327515);
   graph->SetPoint(152,11.5,13.49587503);
   graph->SetPoint(153,11.52,13.36037284);
   graph->SetPoint(154,11.54,13.22623112);
   graph->SetPoint(155,11.56,13.09343622);
   graph->SetPoint(156,11.58,12.96197462);
   graph->SetPoint(157,11.6,12.83183293);
   graph->SetPoint(158,11.62,12.70299789);
   graph->SetPoint(159,11.64,12.57545639);
   graph->SetPoint(160,11.66,12.44919545);
   graph->SetPoint(161,11.68,12.3242022);
   graph->SetPoint(162,11.7,12.20046391);
   graph->SetPoint(163,11.72,12.07796799);
   graph->SetPoint(164,11.74,11.95670196);
   graph->SetPoint(165,11.76,11.83665347);
   graph->SetPoint(166,11.78,11.71781031);
   graph->SetPoint(167,11.8,11.60016036);
   graph->SetPoint(168,11.82,11.48369164);
   graph->SetPoint(169,11.84,11.36839231);
   graph->SetPoint(170,11.86,11.25425061);
   graph->SetPoint(171,11.88,11.14125492);
   graph->SetPoint(172,11.9,11.02939374);
   graph->SetPoint(173,11.92,10.91865568);
   graph->SetPoint(174,11.94,10.80902945);
   graph->SetPoint(175,11.96,10.70050391);
   graph->SetPoint(176,11.98,10.59306798);
   graph->SetPoint(177,12,10.48671075);
   graph->SetPoint(178,12.02,10.38142137);
   graph->SetPoint(179,12.04,10.27718912);
   graph->SetPoint(180,12.06,10.17400339);
   graph->SetPoint(181,12.08,10.07185368);
   graph->SetPoint(182,12.1,9.97072957);
   graph->SetPoint(183,12.12,9.870620778);
   graph->SetPoint(184,12.14,9.771517105);
   graph->SetPoint(185,12.16,9.673408459);
   graph->SetPoint(186,12.18,9.576284851);
   graph->SetPoint(187,12.2,9.480136389);
   graph->SetPoint(188,12.22,9.384953284);
   graph->SetPoint(189,12.24,9.290725842);
   graph->SetPoint(190,12.26,9.197444469);
   graph->SetPoint(191,12.28,9.105099667);
   graph->SetPoint(192,12.3,9.01368203);
   graph->SetPoint(193,12.32,8.923182251);
   graph->SetPoint(194,12.34,8.833591115);
   graph->SetPoint(195,12.36,8.744899497);
   graph->SetPoint(196,12.38,8.657098367);
   graph->SetPoint(197,12.4,8.570178783);
   graph->SetPoint(198,12.42,8.484131896);
   graph->SetPoint(199,12.44,8.398948942);
   graph->SetPoint(200,12.46,8.314621248);
   graph->SetPoint(201,12.48,8.231140226);
   graph->SetPoint(202,12.5,8.148497376);
   graph->SetPoint(203,12.5,8.148497376);
   graph->SetPoint(204,12.52,8.148497376);
   graph->SetPoint(205,12.52,0);
   
   TH1F *Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7 = new TH1F("Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7","Projection of Model2D(_20D0)",206,8.076,12.924);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->SetMinimum(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->SetMaximum(67.44726);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->SetDirectory(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->SetStats(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BC_20D0]7);
   
   graph->Draw("l");
   
   graph = new TGraph(206);
   graph->SetName("model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,9.970414407);
   graph->SetPoint(2,8.5,9.970414407);
   graph->SetPoint(3,8.52,9.870308779);
   graph->SetPoint(4,8.54,9.771208239);
   graph->SetPoint(5,8.56,9.673102694);
   graph->SetPoint(6,8.58,9.575982155);
   graph->SetPoint(7,8.6,9.479836733);
   graph->SetPoint(8,8.62,9.384656636);
   graph->SetPoint(9,8.64,9.290432173);
   graph->SetPoint(10,8.66,9.197153749);
   graph->SetPoint(11,8.68,9.104811865);
   graph->SetPoint(12,8.7,9.013397118);
   graph->SetPoint(13,8.72,8.9229002);
   graph->SetPoint(14,8.74,8.833311895);
   graph->SetPoint(15,8.76,8.744623081);
   graph->SetPoint(16,8.78,8.656824726);
   graph->SetPoint(17,8.8,8.56990789);
   graph->SetPoint(18,8.82,8.483863722);
   graph->SetPoint(19,8.84,8.398683461);
   graph->SetPoint(20,8.86,8.314358432);
   graph->SetPoint(21,8.88,8.23088005);
   graph->SetPoint(22,8.9,8.148239812);
   graph->SetPoint(23,8.92,8.066429305);
   graph->SetPoint(24,8.94,7.985440197);
   graph->SetPoint(25,8.96,7.905264241);
   graph->SetPoint(26,8.98,7.825893273);
   graph->SetPoint(27,9,7.747319211);
   graph->SetPoint(28,9.02,7.669534054);
   graph->SetPoint(29,9.04,7.59252988);
   graph->SetPoint(30,9.06,7.516298849);
   graph->SetPoint(31,9.08,7.440833198);
   graph->SetPoint(32,9.1,7.366125243);
   graph->SetPoint(33,9.12,7.292167375);
   graph->SetPoint(34,9.14,7.218952064);
   graph->SetPoint(35,9.16,7.146471854);
   graph->SetPoint(36,9.18,7.074719365);
   graph->SetPoint(37,9.2,7.00368729);
   graph->SetPoint(38,9.22,6.933368396);
   graph->SetPoint(39,9.24,6.863755522);
   graph->SetPoint(40,9.26,6.794841581);
   graph->SetPoint(41,9.28,6.726619554);
   graph->SetPoint(42,9.3,6.659082494);
   graph->SetPoint(43,9.32,6.592223524);
   graph->SetPoint(44,9.34,6.526035837);
   graph->SetPoint(45,9.36,6.460512691);
   graph->SetPoint(46,9.38,6.395647416);
   graph->SetPoint(47,9.4,6.331433405);
   graph->SetPoint(48,9.42,6.26786412);
   graph->SetPoint(49,9.44,6.204933087);
   graph->SetPoint(50,9.46,6.142633899);
   graph->SetPoint(51,9.48,6.080960212);
   graph->SetPoint(52,9.5,6.019905744);
   graph->SetPoint(53,9.52,5.95946428);
   graph->SetPoint(54,9.54,5.899629665);
   graph->SetPoint(55,9.56,5.840395805);
   graph->SetPoint(56,9.58,5.781756669);
   graph->SetPoint(57,9.6,5.723706285);
   graph->SetPoint(58,9.62,5.666238743);
   graph->SetPoint(59,9.64,5.60934819);
   graph->SetPoint(60,9.66,5.553028834);
   graph->SetPoint(61,9.68,5.497274939);
   graph->SetPoint(62,9.7,5.442080828);
   graph->SetPoint(63,9.72,5.387440881);
   graph->SetPoint(64,9.74,5.333349533);
   graph->SetPoint(65,9.76,5.279801277);
   graph->SetPoint(66,9.78,5.22679066);
   graph->SetPoint(67,9.8,5.174312283);
   graph->SetPoint(68,9.82,5.122360804);
   graph->SetPoint(69,9.84,5.070930931);
   graph->SetPoint(70,9.86,5.020017428);
   graph->SetPoint(71,9.88,4.96961511);
   graph->SetPoint(72,9.9,4.919718845);
   graph->SetPoint(73,9.92,4.870323552);
   graph->SetPoint(74,9.94,4.821424201);
   graph->SetPoint(75,9.96,4.773015812);
   graph->SetPoint(76,9.98,4.725093456);
   graph->SetPoint(77,10,4.677652254);
   graph->SetPoint(78,10.02,4.630687374);
   graph->SetPoint(79,10.04,4.584194034);
   graph->SetPoint(80,10.06,4.5381675);
   graph->SetPoint(81,10.08,4.492603084);
   graph->SetPoint(82,10.1,4.447496147);
   graph->SetPoint(83,10.12,4.402842096);
   graph->SetPoint(84,10.14,4.358636384);
   graph->SetPoint(85,10.16,4.314874509);
   graph->SetPoint(86,10.18,4.271552014);
   graph->SetPoint(87,10.2,4.228664489);
   graph->SetPoint(88,10.22,4.186207567);
   graph->SetPoint(89,10.24,4.144176923);
   graph->SetPoint(90,10.26,4.102568278);
   graph->SetPoint(91,10.28,4.061377395);
   graph->SetPoint(92,10.3,4.02060008);
   graph->SetPoint(93,10.32,3.980232179);
   graph->SetPoint(94,10.34,3.940269584);
   graph->SetPoint(95,10.36,3.900708223);
   graph->SetPoint(96,10.38,3.861544069);
   graph->SetPoint(97,10.4,3.822773133);
   graph->SetPoint(98,10.42,3.784391469);
   graph->SetPoint(99,10.44,3.746395166);
   graph->SetPoint(100,10.46,3.708780356);
   graph->SetPoint(101,10.48,3.671543209);
   graph->SetPoint(102,10.5,3.634679933);
   graph->SetPoint(103,10.52,3.598186775);
   graph->SetPoint(104,10.54,3.562060017);
   graph->SetPoint(105,10.56,3.526295981);
   graph->SetPoint(106,10.58,3.490891026);
   graph->SetPoint(107,10.6,3.455841547);
   graph->SetPoint(108,10.62,3.421143973);
   graph->SetPoint(109,10.64,3.386794772);
   graph->SetPoint(110,10.66,3.352790447);
   graph->SetPoint(111,10.68,3.319127534);
   graph->SetPoint(112,10.7,3.285802606);
   graph->SetPoint(113,10.72,3.252812269);
   graph->SetPoint(114,10.74,3.220153163);
   graph->SetPoint(115,10.76,3.187821964);
   graph->SetPoint(116,10.78,3.155815379);
   graph->SetPoint(117,10.8,3.124130148);
   graph->SetPoint(118,10.82,3.092763046);
   graph->SetPoint(119,10.84,3.061710877);
   graph->SetPoint(120,10.86,3.030970481);
   graph->SetPoint(121,10.88,3.000538727);
   graph->SetPoint(122,10.9,2.970412515);
   graph->SetPoint(123,10.92,2.940588779);
   graph->SetPoint(124,10.94,2.911064481);
   graph->SetPoint(125,10.96,2.881836615);
   graph->SetPoint(126,10.98,2.852902204);
   graph->SetPoint(127,11,2.824258303);
   graph->SetPoint(128,11.02,2.795901994);
   graph->SetPoint(129,11.04,2.76783039);
   graph->SetPoint(130,11.06,2.740040633);
   graph->SetPoint(131,11.08,2.712529892);
   graph->SetPoint(132,11.1,2.685295366);
   graph->SetPoint(133,11.12,2.658334282);
   graph->SetPoint(134,11.14,2.631643895);
   graph->SetPoint(135,11.16,2.605221486);
   graph->SetPoint(136,11.18,2.579064366);
   graph->SetPoint(137,11.2,2.55316987);
   graph->SetPoint(138,11.22,2.527535361);
   graph->SetPoint(139,11.24,2.50215823);
   graph->SetPoint(140,11.26,2.477035892);
   graph->SetPoint(141,11.28,2.452165789);
   graph->SetPoint(142,11.3,2.427545389);
   graph->SetPoint(143,11.32,2.403172184);
   graph->SetPoint(144,11.34,2.379043692);
   graph->SetPoint(145,11.36,2.355157457);
   graph->SetPoint(146,11.38,2.331511046);
   graph->SetPoint(147,11.4,2.308102051);
   graph->SetPoint(148,11.42,2.284928089);
   graph->SetPoint(149,11.44,2.2619868);
   graph->SetPoint(150,11.46,2.239275848);
   graph->SetPoint(151,11.48,2.216792919);
   graph->SetPoint(152,11.5,2.194535725);
   graph->SetPoint(153,11.52,2.172501999);
   graph->SetPoint(154,11.54,2.150689498);
   graph->SetPoint(155,11.56,2.129096);
   graph->SetPoint(156,11.58,2.107719307);
   graph->SetPoint(157,11.6,2.086557241);
   graph->SetPoint(158,11.62,2.065607648);
   graph->SetPoint(159,11.64,2.044868395);
   graph->SetPoint(160,11.66,2.024337369);
   graph->SetPoint(161,11.68,2.004012481);
   graph->SetPoint(162,11.7,1.983891659);
   graph->SetPoint(163,11.72,1.963972856);
   graph->SetPoint(164,11.74,1.944254043);
   graph->SetPoint(165,11.76,1.924733213);
   graph->SetPoint(166,11.78,1.905408376);
   graph->SetPoint(167,11.8,1.886277567);
   graph->SetPoint(168,11.82,1.867338835);
   graph->SetPoint(169,11.84,1.848590254);
   graph->SetPoint(170,11.86,1.830029913);
   graph->SetPoint(171,11.88,1.811655923);
   graph->SetPoint(172,11.9,1.793466413);
   graph->SetPoint(173,11.92,1.775459531);
   graph->SetPoint(174,11.94,1.757633442);
   graph->SetPoint(175,11.96,1.739986332);
   graph->SetPoint(176,11.98,1.722516404);
   graph->SetPoint(177,12,1.705221878);
   graph->SetPoint(178,12.02,1.688100995);
   graph->SetPoint(179,12.04,1.671152009);
   graph->SetPoint(180,12.06,1.654373196);
   graph->SetPoint(181,12.08,1.637762846);
   graph->SetPoint(182,12.1,1.621319269);
   graph->SetPoint(183,12.12,1.60504079);
   graph->SetPoint(184,12.14,1.588925751);
   graph->SetPoint(185,12.16,1.572972512);
   graph->SetPoint(186,12.18,1.557179447);
   graph->SetPoint(187,12.2,1.541544949);
   graph->SetPoint(188,12.22,1.526067425);
   graph->SetPoint(189,12.24,1.5107453);
   graph->SetPoint(190,12.26,1.495577013);
   graph->SetPoint(191,12.28,1.48056102);
   graph->SetPoint(192,12.3,1.465695791);
   graph->SetPoint(193,12.32,1.450979813);
   graph->SetPoint(194,12.34,1.436411588);
   graph->SetPoint(195,12.36,1.421989631);
   graph->SetPoint(196,12.38,1.407712475);
   graph->SetPoint(197,12.4,1.393578665);
   graph->SetPoint(198,12.42,1.379586762);
   graph->SetPoint(199,12.44,1.365735342);
   graph->SetPoint(200,12.46,1.352022994);
   graph->SetPoint(201,12.48,1.338448322);
   graph->SetPoint(202,12.5,1.325009942);
   graph->SetPoint(203,12.5,1.325009942);
   graph->SetPoint(204,12.52,1.325009942);
   graph->SetPoint(205,12.52,0);
   
   TH1F *Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8 = new TH1F("Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8","Projection of Model2D(_20D0)",206,8.076,12.924);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->SetMinimum(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->SetMaximum(10.96746);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->SetDirectory(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->SetStats(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]_Comp[BB_20D0]8);
   
   graph->Draw("l");
   
   graph = new TGraph(252);
   graph->SetName("model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,71.41086803);
   graph->SetPoint(2,8.5,71.41086803);
   graph->SetPoint(3,8.52,70.70119977);
   graph->SetPoint(4,8.54,69.99915493);
   graph->SetPoint(5,8.56,69.30470371);
   graph->SetPoint(6,8.58,68.61782223);
   graph->SetPoint(7,8.6,67.93849328);
   graph->SetPoint(8,8.62,67.26670729);
   graph->SetPoint(9,8.64,66.60246332);
   graph->SetPoint(10,8.66,65.94577041);
   graph->SetPoint(11,8.68,65.2966491);
   graph->SetPoint(12,8.7,64.6551332);
   graph->SetPoint(13,8.72,64.02127208);
   graph->SetPoint(14,8.74,63.39513325);
   graph->SetPoint(15,8.76,62.77680566);
   graph->SetPoint(16,8.78,62.16640363);
   graph->SetPoint(17,8.8,61.5640717);
   graph->SetPoint(18,8.82,60.96999065);
   graph->SetPoint(19,8.84,60.384385);
   graph->SetPoint(20,8.86,59.80753231);
   graph->SetPoint(21,8.88,59.23977505);
   graph->SetPoint(22,8.9,58.68153557);
   graph->SetPoint(23,8.92,58.13333533);
   graph->SetPoint(24,8.94,57.59581975);
   graph->SetPoint(25,8.96,57.0697907);
   graph->SetPoint(26,8.98,56.55624915);
   graph->SetPoint(27,9,56.05645226);
   graph->SetPoint(28,9.02,55.57199012);
   graph->SetPoint(29,9.04,55.10489069);
   graph->SetPoint(30,9.06,54.6577652);
   graph->SetPoint(31,9.08,54.23401256);
   graph->SetPoint(32,9.1,53.83811178);
   graph->SetPoint(33,9.12,53.4760482);
   graph->SetPoint(34,9.14,53.15594757);
   graph->SetPoint(35,9.16,52.88904153);
   graph->SetPoint(36,9.18,52.69117632);
   graph->SetPoint(37,9.2,52.58524115);
   graph->SetPoint(38,9.22,52.6052105);
   graph->SetPoint(39,9.24,52.80314059);
   graph->SetPoint(40,9.26,53.2618435);
   graph->SetPoint(41,9.28,54.11912069);
   graph->SetPoint(42,9.3,55.61722088);
   graph->SetPoint(43,9.32,58.21222661);
   graph->SetPoint(44,9.33,60.18106303);
   graph->SetPoint(45,9.34,62.84192782);
   graph->SetPoint(46,9.35,66.50576758);
   graph->SetPoint(47,9.36,71.67580406);
   graph->SetPoint(48,9.365,75.07189703);
   graph->SetPoint(49,9.37,79.20713865);
   graph->SetPoint(50,9.375,84.29756711);
   graph->SetPoint(51,9.38,90.64266008);
   graph->SetPoint(52,9.385,98.66660507);
   graph->SetPoint(53,9.39,108.9852082);
   graph->SetPoint(54,9.395,121.937566);
   graph->SetPoint(55,9.4,136.3115372);
   graph->SetPoint(56,9.405,151.7788127);
   graph->SetPoint(57,9.41,168.0103453);
   graph->SetPoint(58,9.42,201.0092389);
   graph->SetPoint(59,9.425,216.7266955);
   graph->SetPoint(60,9.43,231.15941);
   graph->SetPoint(61,9.435,243.7360159);
   graph->SetPoint(62,9.44,253.9298064);
   graph->SetPoint(63,9.445,261.294858);
   graph->SetPoint(64,9.45,265.4979961);
   graph->SetPoint(65,9.455,266.3434157);
   graph->SetPoint(66,9.46,263.7874224);
   graph->SetPoint(67,9.465,257.9417482);
   graph->SetPoint(68,9.47,249.0650916);
   graph->SetPoint(69,9.475,237.5437746);
   graph->SetPoint(70,9.48,223.8635305);
   graph->SetPoint(71,9.485,208.5752912);
   graph->SetPoint(72,9.49,192.2583243);
   graph->SetPoint(73,9.5,158.7841772);
   graph->SetPoint(74,9.505,142.6238743);
   graph->SetPoint(75,9.51,127.3843308);
   graph->SetPoint(76,9.515,113.3524693);
   graph->SetPoint(77,9.52,100.7191812);
   graph->SetPoint(78,9.525,89.71254567);
   graph->SetPoint(79,9.53,80.78572091);
   graph->SetPoint(80,9.535,73.59146554);
   graph->SetPoint(81,9.54,67.77451573);
   graph->SetPoint(82,9.545,63.0555157);
   graph->SetPoint(83,9.55,59.21416273);
   graph->SetPoint(84,9.555,56.07623298);
   graph->SetPoint(85,9.56,53.50356344);
   graph->SetPoint(86,9.57,49.63683494);
   graph->SetPoint(87,9.58,46.97523598);
   graph->SetPoint(88,9.59,45.1090006);
   graph->SetPoint(89,9.6,43.77268269);
   graph->SetPoint(90,9.62,42.05462994);
   graph->SetPoint(91,9.64,41.02451305);
   graph->SetPoint(92,9.66,40.32607331);
   graph->SetPoint(93,9.68,39.79536966);
   graph->SetPoint(94,9.7,39.35541167);
   graph->SetPoint(95,9.72,38.96999581);
   graph->SetPoint(96,9.74,38.62300742);
   graph->SetPoint(97,9.76,38.30911743);
   graph->SetPoint(98,9.78,38.02989658);
   graph->SetPoint(99,9.8,37.79288576);
   graph->SetPoint(100,9.82,37.61289765);
   graph->SetPoint(101,9.84,37.51607509);
   graph->SetPoint(102,9.86,37.5489711);
   graph->SetPoint(103,9.88,37.79888713);
   graph->SetPoint(104,9.9,38.44318581);
   graph->SetPoint(105,9.92,39.88460157);
   graph->SetPoint(106,9.93,41.18386614);
   graph->SetPoint(107,9.94,43.19364264);
   graph->SetPoint(108,9.95,46.43364092);
   graph->SetPoint(109,9.96,51.12432267);
   graph->SetPoint(110,9.98,62.14565515);
   graph->SetPoint(111,9.99,67.37366571);
   graph->SetPoint(112,10,71.49447152);
   graph->SetPoint(113,10.01,73.8812527);
   graph->SetPoint(114,10.015,74.28797958);
   graph->SetPoint(115,10.02,74.1367637);
   graph->SetPoint(116,10.025,73.43054813);
   graph->SetPoint(117,10.03,72.19479945);
   graph->SetPoint(118,10.04,68.33755122);
   graph->SetPoint(119,10.05,63.12260649);
   graph->SetPoint(120,10.06,57.24558461);
   graph->SetPoint(121,10.07,51.38494501);
   graph->SetPoint(122,10.08,46.0761437);
   graph->SetPoint(123,10.09,41.64663278);
   graph->SetPoint(124,10.1,38.43685882);
   graph->SetPoint(125,10.11,36.26415269);
   graph->SetPoint(126,10.12,34.76863026);
   graph->SetPoint(127,10.14,32.97190222);
   graph->SetPoint(128,10.16,32.02313225);
   graph->SetPoint(129,10.18,31.49255212);
   graph->SetPoint(130,10.2,31.20788228);
   graph->SetPoint(131,10.22,31.12729055);
   graph->SetPoint(132,10.24,31.31166081);
   graph->SetPoint(133,10.26,31.99003882);
   graph->SetPoint(134,10.28,33.87510587);
   graph->SetPoint(135,10.3,37.56799869);
   graph->SetPoint(136,10.32,41.58660157);
   graph->SetPoint(137,10.33,43.14720123);
   graph->SetPoint(138,10.34,44.09209143);
   graph->SetPoint(139,10.35,44.26296865);
   graph->SetPoint(140,10.36,43.61281311);
   graph->SetPoint(141,10.37,42.21740723);
   graph->SetPoint(142,10.38,40.25679255);
   graph->SetPoint(143,10.4,35.6171113);
   graph->SetPoint(144,10.42,31.47756528);
   graph->SetPoint(145,10.44,28.86699757);
   graph->SetPoint(146,10.46,27.52545995);
   graph->SetPoint(147,10.48,26.75433811);
   graph->SetPoint(148,10.5,26.2456907);
   graph->SetPoint(149,10.52,25.86238105);
   graph->SetPoint(150,10.54,25.54133818);
   graph->SetPoint(151,10.56,25.25267553);
   graph->SetPoint(152,10.58,24.98183061);
   graph->SetPoint(153,10.6,24.72151839);
   graph->SetPoint(154,10.62,24.46800109);
   graph->SetPoint(155,10.64,24.21931255);
   graph->SetPoint(156,10.66,23.97439171);
   graph->SetPoint(157,10.68,23.73264988);
   graph->SetPoint(158,10.7,23.49374999);
   graph->SetPoint(159,10.72,23.25749149);
   graph->SetPoint(160,10.74,23.0237493);
   graph->SetPoint(161,10.76,22.79244085);
   graph->SetPoint(162,10.78,22.56350786);
   graph->SetPoint(163,10.8,22.33690624);
   graph->SetPoint(164,10.82,22.11260029);
   graph->SetPoint(165,10.84,21.89055945);
   graph->SetPoint(166,10.86,21.67075628);
   graph->SetPoint(167,10.88,21.45316538);
   graph->SetPoint(168,10.9,21.23776267);
   graph->SetPoint(169,10.92,21.02452497);
   graph->SetPoint(170,10.94,20.81342979);
   graph->SetPoint(171,10.96,20.60445509);
   graph->SetPoint(172,10.98,20.39757926);
   graph->SetPoint(173,11,20.19278099);
   graph->SetPoint(174,11.02,19.99003928);
   graph->SetPoint(175,11.04,19.78933339);
   graph->SetPoint(176,11.06,19.59064279);
   graph->SetPoint(177,11.08,19.39394721);
   graph->SetPoint(178,11.1,19.19922658);
   graph->SetPoint(179,11.12,19.00646106);
   graph->SetPoint(180,11.14,18.815631);
   graph->SetPoint(181,11.16,18.62671695);
   graph->SetPoint(182,11.18,18.43969967);
   graph->SetPoint(183,11.2,18.25456011);
   graph->SetPoint(184,11.22,18.07127941);
   graph->SetPoint(185,11.24,17.88983891);
   graph->SetPoint(186,11.26,17.71022012);
   graph->SetPoint(187,11.28,17.53240476);
   graph->SetPoint(188,11.3,17.35637471);
   graph->SetPoint(189,11.32,17.18211206);
   graph->SetPoint(190,11.34,17.00959905);
   graph->SetPoint(191,11.36,16.83881812);
   graph->SetPoint(192,11.38,16.66975188);
   graph->SetPoint(193,11.4,16.50238311);
   graph->SetPoint(194,11.42,16.33669477);
   graph->SetPoint(195,11.44,16.17266998);
   graph->SetPoint(196,11.46,16.01029204);
   graph->SetPoint(197,11.48,15.84954443);
   graph->SetPoint(198,11.5,15.69041076);
   graph->SetPoint(199,11.52,15.53287484);
   graph->SetPoint(200,11.54,15.37692062);
   graph->SetPoint(201,11.56,15.22253222);
   graph->SetPoint(202,11.58,15.06969393);
   graph->SetPoint(203,11.6,14.91839017);
   graph->SetPoint(204,11.62,14.76860554);
   graph->SetPoint(205,11.64,14.62032479);
   graph->SetPoint(206,11.66,14.47353282);
   graph->SetPoint(207,11.68,14.32821468);
   graph->SetPoint(208,11.7,14.18435557);
   graph->SetPoint(209,11.72,14.04194084);
   graph->SetPoint(210,11.74,13.900956);
   graph->SetPoint(211,11.76,13.76138669);
   graph->SetPoint(212,11.78,13.62321868);
   graph->SetPoint(213,11.8,13.48643792);
   graph->SetPoint(214,11.82,13.35103048);
   graph->SetPoint(215,11.84,13.21698256);
   graph->SetPoint(216,11.86,13.08428052);
   graph->SetPoint(217,11.88,12.95291084);
   graph->SetPoint(218,11.9,12.82286015);
   graph->SetPoint(219,11.92,12.69411521);
   graph->SetPoint(220,11.94,12.56666289);
   graph->SetPoint(221,11.96,12.44049024);
   graph->SetPoint(222,11.98,12.31558439);
   graph->SetPoint(223,12,12.19193263);
   graph->SetPoint(224,12.02,12.06952236);
   graph->SetPoint(225,12.04,11.94834113);
   graph->SetPoint(226,12.06,11.82837659);
   graph->SetPoint(227,12.08,11.70961652);
   graph->SetPoint(228,12.1,11.59204884);
   graph->SetPoint(229,12.12,11.47566157);
   graph->SetPoint(230,12.14,11.36044286);
   graph->SetPoint(231,12.16,11.24638097);
   graph->SetPoint(232,12.18,11.1334643);
   graph->SetPoint(233,12.2,11.02168134);
   graph->SetPoint(234,12.22,10.91102071);
   graph->SetPoint(235,12.24,10.80147114);
   graph->SetPoint(236,12.26,10.69302148);
   graph->SetPoint(237,12.28,10.58566069);
   graph->SetPoint(238,12.3,10.47937782);
   graph->SetPoint(239,12.32,10.37416206);
   graph->SetPoint(240,12.34,10.2700027);
   graph->SetPoint(241,12.36,10.16688913);
   graph->SetPoint(242,12.38,10.06481084);
   graph->SetPoint(243,12.4,9.963757448);
   graph->SetPoint(244,12.42,9.863718658);
   graph->SetPoint(245,12.44,9.764684284);
   graph->SetPoint(246,12.46,9.666644242);
   graph->SetPoint(247,12.48,9.569588548);
   graph->SetPoint(248,12.5,9.473507319);
   graph->SetPoint(249,12.5,9.473507319);
   graph->SetPoint(250,12.52,9.473507319);
   graph->SetPoint(251,12.52,0);
   
   TH1F *Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9 = new TH1F("Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9","Projection of Model2D(_20D0)",252,8.076,12.924);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->SetMinimum(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->SetMaximum(292.9778);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->SetDirectory(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->SetStats(0);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_D0|aux_rng2]_Norm[m_D0,m_Y]9);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200);
   grae->SetName("h_ds_1000_CutRange[aux_rng2]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Y");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,8.51,70);
   grae->SetPointError(0,0.01,0.01,8.346566,9.406468);
   grae->SetPoint(1,8.53,80);
   grae->SetPointError(1,0.01,0.01,8.925539,9.981567);
   grae->SetPoint(2,8.55,75);
   grae->SetPointError(2,0.01,0.01,8.640903,9.698771);
   grae->SetPoint(3,8.57,65);
   grae->SetPointError(3,0.01,0.01,8.041463,9.103628);
   grae->SetPoint(4,8.59,74);
   grae->SetPointError(4,0.01,0.01,8.582844,9.641101);
   grae->SetPoint(5,8.61,55);
   grae->SetPointError(5,0.01,0.01,7.39358,8.461166);
   grae->SetPoint(6,8.63,80);
   grae->SetPointError(6,0.01,0.01,8.925539,9.981567);
   grae->SetPoint(7,8.65,67);
   grae->SetPointError(7,0.01,0.01,8.164873,9.226102);
   grae->SetPoint(8,8.67,60);
   grae->SetPointError(8,0.01,0.01,7.724317,8.789023);
   grae->SetPoint(9,8.69,59);
   grae->SetPointError(9,0.01,0.01,7.659312,8.724565);
   grae->SetPoint(10,8.71,63);
   grae->SetPointError(10,0.01,0.01,7.916129,8.979274);
   grae->SetPoint(11,8.73,58);
   grae->SetPointError(11,0.01,0.01,7.593751,8.659564);
   grae->SetPoint(12,8.75,55);
   grae->SetPointError(12,0.01,0.01,7.39358,8.461166);
   grae->SetPoint(13,8.77,68);
   grae->SetPointError(13,0.01,0.01,8.225883,9.28666);
   grae->SetPoint(14,8.79,56);
   grae->SetPointError(14,0.01,0.01,7.4609,8.527879);
   grae->SetPoint(15,8.81,65);
   grae->SetPointError(15,0.01,0.01,8.041463,9.103628);
   grae->SetPoint(16,8.83,51);
   grae->SetPointError(16,0.01,0.01,7.117933,8.188122);
   grae->SetPoint(17,8.85,54);
   grae->SetPointError(17,0.01,0.01,7.32564,8.39385);
   grae->SetPoint(18,8.87,53);
   grae->SetPointError(18,0.01,0.01,7.257065,8.325916);
   grae->SetPoint(19,8.89,70);
   grae->SetPointError(19,0.01,0.01,8.346566,9.406468);
   grae->SetPoint(20,8.91,57);
   grae->SetPointError(20,0.01,0.01,7.527619,8.594007);
   grae->SetPoint(21,8.93,50);
   grae->SetPointError(21,0.01,0.01,7.047337,8.118225);
   grae->SetPoint(22,8.95,57);
   grae->SetPointError(22,0.01,0.01,7.527619,8.594007);
   grae->SetPoint(23,8.97,61);
   grae->SetPointError(23,0.01,0.01,7.788779,8.852952);
   grae->SetPoint(24,8.99,52);
   grae->SetPointError(24,0.01,0.01,7.187836,8.257346);
   grae->SetPoint(25,9.01,56);
   grae->SetPointError(25,0.01,0.01,7.4609,8.527879);
   grae->SetPoint(26,9.03,41);
   grae->SetPointError(26,0.01,0.01,6.376898,7.455185);
   grae->SetPoint(27,9.05,57);
   grae->SetPointError(27,0.01,0.01,7.527619,8.594007);
   grae->SetPoint(28,9.07,67);
   grae->SetPointError(28,0.01,0.01,8.164873,9.226102);
   grae->SetPoint(29,9.09,50);
   grae->SetPointError(29,0.01,0.01,7.047337,8.118225);
   grae->SetPoint(30,9.11,52);
   grae->SetPointError(30,0.01,0.01,7.187836,8.257346);
   grae->SetPoint(31,9.13,66);
   grae->SetPointError(31,0.01,0.01,8.103403,9.165094);
   grae->SetPoint(32,9.15,48);
   grae->SetPointError(32,0.01,0.01,6.903979,7.97633);
   grae->SetPoint(33,9.17,48);
   grae->SetPointError(33,0.01,0.01,6.903979,7.97633);
   grae->SetPoint(34,9.19,53);
   grae->SetPointError(34,0.01,0.01,7.257065,8.325916);
   grae->SetPoint(35,9.21,62);
   grae->SetPointError(35,0.01,0.01,7.852713,8.916365);
   grae->SetPoint(36,9.23,51);
   grae->SetPointError(36,0.01,0.01,7.117933,8.188122);
   grae->SetPoint(37,9.25,61);
   grae->SetPointError(37,0.01,0.01,7.788779,8.852952);
   grae->SetPoint(38,9.27,65);
   grae->SetPointError(38,0.01,0.01,8.041463,9.103628);
   grae->SetPoint(39,9.29,44);
   grae->SetPointError(39,0.01,0.01,6.60794,7.68351);
   grae->SetPoint(40,9.31,55);
   grae->SetPointError(40,0.01,0.01,7.39358,8.461166);
   grae->SetPoint(41,9.33,60);
   grae->SetPointError(41,0.01,0.01,7.724317,8.789023);
   grae->SetPoint(42,9.35,60);
   grae->SetPointError(42,0.01,0.01,7.724317,8.789023);
   grae->SetPoint(43,9.37,72);
   grae->SetPointError(43,0.01,0.01,8.465529,9.524592);
   grae->SetPoint(44,9.39,114);
   grae->SetPointError(44,0.01,0.01,10.18878,11.18878);
   grae->SetPoint(45,9.41,166);
   grae->SetPointError(45,0.01,0.01,12.3938,13.3938);
   grae->SetPoint(46,9.43,230);
   grae->SetPointError(46,0.01,0.01,14.67399,15.67399);
   grae->SetPoint(47,9.45,256);
   grae->SetPointError(47,0.01,0.01,15.50781,16.50781);
   grae->SetPoint(48,9.47,246);
   grae->SetPointError(48,0.01,0.01,15.19235,16.19235);
   grae->SetPoint(49,9.49,178);
   grae->SetPointError(49,0.01,0.01,12.85103,13.85103);
   grae->SetPoint(50,9.51,144);
   grae->SetPointError(50,0.01,0.01,11.51041,12.51041);
   grae->SetPoint(51,9.53,87);
   grae->SetPointError(51,0.01,0.01,9.30942,10.36314);
   grae->SetPoint(52,9.55,57);
   grae->SetPointError(52,0.01,0.01,7.527619,8.594007);
   grae->SetPoint(53,9.57,64);
   grae->SetPointError(53,0.01,0.01,7.979042,9.041691);
   grae->SetPoint(54,9.59,47);
   grae->SetPointError(54,0.01,0.01,6.831172,7.904289);
   grae->SetPoint(55,9.61,45);
   grae->SetPointError(55,0.01,0.01,6.683179,7.757905);
   grae->SetPoint(56,9.63,46);
   grae->SetPointError(56,0.01,0.01,6.757581,7.831489);
   grae->SetPoint(57,9.65,42);
   grae->SetPointError(57,0.01,0.01,6.454831,7.53218);
   grae->SetPoint(58,9.67,57);
   grae->SetPointError(58,0.01,0.01,7.527619,8.594007);
   grae->SetPoint(59,9.69,27);
   grae->SetPointError(59,0.01,0.01,5.163771,6.260244);
   grae->SetPoint(60,9.71,38);
   grae->SetPointError(60,0.01,0.01,6.137163,7.218484);
   grae->SetPoint(61,9.73,43);
   grae->SetPointError(61,0.01,0.01,6.531834,7.608278);
   grae->SetPoint(62,9.75,39);
   grae->SetPointError(62,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(63,9.77,38);
   grae->SetPointError(63,0.01,0.01,6.137163,7.218484);
   grae->SetPoint(64,9.79,37);
   grae->SetPointError(64,0.01,0.01,6.055143,7.137555);
   grae->SetPoint(65,9.81,39);
   grae->SetPointError(65,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(66,9.83,30);
   grae->SetPointError(66,0.01,0.01,5.446522,6.538046);
   grae->SetPoint(67,9.85,47);
   grae->SetPointError(67,0.01,0.01,6.831172,7.904289);
   grae->SetPoint(68,9.87,22);
   grae->SetPointError(68,0.01,0.01,4.654502,5.761366);
   grae->SetPoint(69,9.89,37);
   grae->SetPointError(69,0.01,0.01,6.055143,7.137555);
   grae->SetPoint(70,9.91,34);
   grae->SetPointError(70,0.01,0.01,5.802128,6.888101);
   grae->SetPoint(71,9.93,40);
   grae->SetPointError(71,0.01,0.01,6.298,7.377261);
   grae->SetPoint(72,9.95,58);
   grae->SetPointError(72,0.01,0.01,7.593751,8.659564);
   grae->SetPoint(73,9.97,46);
   grae->SetPointError(73,0.01,0.01,6.757581,7.831489);
   grae->SetPoint(74,9.99,58);
   grae->SetPointError(74,0.01,0.01,7.593751,8.659564);
   grae->SetPoint(75,10.01,81);
   grae->SetPointError(75,0.01,0.01,8.981384,10.03706);
   grae->SetPoint(76,10.03,76);
   grae->SetPointError(76,0.01,0.01,8.698576,9.756061);
   grae->SetPoint(77,10.05,66);
   grae->SetPointError(77,0.01,0.01,8.103403,9.165094);
   grae->SetPoint(78,10.07,55);
   grae->SetPointError(78,0.01,0.01,7.39358,8.461166);
   grae->SetPoint(79,10.09,36);
   grae->SetPointError(79,0.01,0.01,5.971996,7.055545);
   grae->SetPoint(80,10.11,40);
   grae->SetPointError(80,0.01,0.01,6.298,7.377261);
   grae->SetPoint(81,10.13,28);
   grae->SetPointError(81,0.01,0.01,5.259711,6.354446);
   grae->SetPoint(82,10.15,38);
   grae->SetPointError(82,0.01,0.01,6.137163,7.218484);
   grae->SetPoint(83,10.17,30);
   grae->SetPointError(83,0.01,0.01,5.446522,6.538046);
   grae->SetPoint(84,10.19,30);
   grae->SetPointError(84,0.01,0.01,5.446522,6.538046);
   grae->SetPoint(85,10.21,38);
   grae->SetPointError(85,0.01,0.01,6.137163,7.218484);
   grae->SetPoint(86,10.23,28);
   grae->SetPointError(86,0.01,0.01,5.259711,6.354446);
   grae->SetPoint(87,10.25,27);
   grae->SetPointError(87,0.01,0.01,5.163771,6.260244);
   grae->SetPoint(88,10.27,37);
   grae->SetPointError(88,0.01,0.01,6.055143,7.137555);
   grae->SetPoint(89,10.29,33);
   grae->SetPointError(89,0.01,0.01,5.715302,6.802567);
   grae->SetPoint(90,10.31,48);
   grae->SetPointError(90,0.01,0.01,6.903979,7.97633);
   grae->SetPoint(91,10.33,42);
   grae->SetPointError(91,0.01,0.01,6.454831,7.53218);
   grae->SetPoint(92,10.35,47);
   grae->SetPointError(92,0.01,0.01,6.831172,7.904289);
   grae->SetPoint(93,10.37,39);
   grae->SetPointError(93,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(94,10.39,36);
   grae->SetPointError(94,0.01,0.01,5.971996,7.055545);
   grae->SetPoint(95,10.41,30);
   grae->SetPointError(95,0.01,0.01,5.446522,6.538046);
   grae->SetPoint(96,10.43,35);
   grae->SetPointError(96,0.01,0.01,5.887675,6.97241);
   grae->SetPoint(97,10.45,27);
   grae->SetPointError(97,0.01,0.01,5.163771,6.260244);
   grae->SetPoint(98,10.47,28);
   grae->SetPointError(98,0.01,0.01,5.259711,6.354446);
   grae->SetPoint(99,10.49,27);
   grae->SetPointError(99,0.01,0.01,5.163771,6.260244);
   grae->SetPoint(100,10.51,26);
   grae->SetPointError(100,0.01,0.01,5.066015,6.164324);
   grae->SetPoint(101,10.53,20);
   grae->SetPointError(101,0.01,0.01,4.434448,5.546519);
   grae->SetPoint(102,10.55,33);
   grae->SetPointError(102,0.01,0.01,5.715302,6.802567);
   grae->SetPoint(103,10.57,31);
   grae->SetPointError(103,0.01,0.01,5.537565,6.627601);
   grae->SetPoint(104,10.59,20);
   grae->SetPointError(104,0.01,0.01,4.434448,5.546519);
   grae->SetPoint(105,10.61,23);
   grae->SetPointError(105,0.01,0.01,4.760717,5.865235);
   grae->SetPoint(106,10.63,22);
   grae->SetPointError(106,0.01,0.01,4.654502,5.761366);
   grae->SetPoint(107,10.65,19);
   grae->SetPointError(107,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(108,10.67,19);
   grae->SetPointError(108,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(109,10.69,29);
   grae->SetPointError(109,0.01,0.01,5.353932,6.44702);
   grae->SetPoint(110,10.71,22);
   grae->SetPointError(110,0.01,0.01,4.654502,5.761366);
   grae->SetPoint(111,10.73,12);
   grae->SetPointError(111,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(112,10.75,16);
   grae->SetPointError(112,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(113,10.77,16);
   grae->SetPointError(113,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(114,10.79,26);
   grae->SetPointError(114,0.01,0.01,5.066015,6.164324);
   grae->SetPoint(115,10.81,20);
   grae->SetPointError(115,0.01,0.01,4.434448,5.546519);
   grae->SetPoint(116,10.83,22);
   grae->SetPointError(116,0.01,0.01,4.654502,5.761366);
   grae->SetPoint(117,10.85,28);
   grae->SetPointError(117,0.01,0.01,5.259711,6.354446);
   grae->SetPoint(118,10.87,29);
   grae->SetPointError(118,0.01,0.01,5.353932,6.44702);
   grae->SetPoint(119,10.89,18);
   grae->SetPointError(119,0.01,0.01,4.202887,5.321007);
   grae->SetPoint(120,10.91,19);
   grae->SetPointError(120,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(121,10.93,19);
   grae->SetPointError(121,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(122,10.95,12);
   grae->SetPointError(122,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(123,10.97,17);
   grae->SetPointError(123,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(124,10.99,18);
   grae->SetPointError(124,0.01,0.01,4.202887,5.321007);
   grae->SetPoint(125,11.01,16);
   grae->SetPointError(125,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(126,11.03,24);
   grae->SetPointError(126,0.01,0.01,4.864612,5.966932);
   grae->SetPoint(127,11.05,12);
   grae->SetPointError(127,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(128,11.07,24);
   grae->SetPointError(128,0.01,0.01,4.864612,5.966932);
   grae->SetPoint(129,11.09,16);
   grae->SetPointError(129,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(130,11.11,16);
   grae->SetPointError(130,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(131,11.13,20);
   grae->SetPointError(131,0.01,0.01,4.434448,5.546519);
   grae->SetPoint(132,11.15,13);
   grae->SetPointError(132,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(133,11.17,17);
   grae->SetPointError(133,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(134,11.19,21);
   grae->SetPointError(134,0.01,0.01,4.545807,5.655182);
   grae->SetPoint(135,11.21,18);
   grae->SetPointError(135,0.01,0.01,4.202887,5.321007);
   grae->SetPoint(136,11.23,16);
   grae->SetPointError(136,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(137,11.25,22);
   grae->SetPointError(137,0.01,0.01,4.654502,5.761366);
   grae->SetPoint(138,11.27,20);
   grae->SetPointError(138,0.01,0.01,4.434448,5.546519);
   grae->SetPoint(139,11.29,13);
   grae->SetPointError(139,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(140,11.31,11);
   grae->SetPointError(140,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(141,11.33,19);
   grae->SetPointError(141,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(142,11.35,22);
   grae->SetPointError(142,0.01,0.01,4.654502,5.761366);
   grae->SetPoint(143,11.37,9);
   grae->SetPointError(143,0.01,0.01,2.943461,4.110204);
   grae->SetPoint(144,11.39,16);
   grae->SetPointError(144,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(145,11.41,17);
   grae->SetPointError(145,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(146,11.43,13);
   grae->SetPointError(146,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(147,11.45,12);
   grae->SetPointError(147,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(148,11.47,13);
   grae->SetPointError(148,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(149,11.49,24);
   grae->SetPointError(149,0.01,0.01,4.864612,5.966932);
   grae->SetPoint(150,11.51,17);
   grae->SetPointError(150,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(151,11.53,16);
   grae->SetPointError(151,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(152,11.55,12);
   grae->SetPointError(152,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(153,11.57,21);
   grae->SetPointError(153,0.01,0.01,4.545807,5.655182);
   grae->SetPoint(154,11.59,22);
   grae->SetPointError(154,0.01,0.01,4.654502,5.761366);
   grae->SetPoint(155,11.61,11);
   grae->SetPointError(155,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(156,11.63,16);
   grae->SetPointError(156,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(157,11.65,14);
   grae->SetPointError(157,0.01,0.01,3.6965,4.830381);
   grae->SetPoint(158,11.67,16);
   grae->SetPointError(158,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(159,11.69,12);
   grae->SetPointError(159,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(160,11.71,15);
   grae->SetPointError(160,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(161,11.73,18);
   grae->SetPointError(161,0.01,0.01,4.202887,5.321007);
   grae->SetPoint(162,11.75,16);
   grae->SetPointError(162,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(163,11.77,11);
   grae->SetPointError(163,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(164,11.79,9);
   grae->SetPointError(164,0.01,0.01,2.943461,4.110204);
   grae->SetPoint(165,11.81,15);
   grae->SetPointError(165,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(166,11.83,16);
   grae->SetPointError(166,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(167,11.85,10);
   grae->SetPointError(167,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(168,11.87,15);
   grae->SetPointError(168,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(169,11.89,16);
   grae->SetPointError(169,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(170,11.91,19);
   grae->SetPointError(170,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(171,11.93,16);
   grae->SetPointError(171,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(172,11.95,8);
   grae->SetPointError(172,0.01,0.01,2.768386,3.945142);
   grae->SetPoint(173,11.97,12);
   grae->SetPointError(173,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(174,11.99,18);
   grae->SetPointError(174,0.01,0.01,4.202887,5.321007);
   grae->SetPoint(175,12.01,14);
   grae->SetPointError(175,0.01,0.01,3.6965,4.830381);
   grae->SetPoint(176,12.03,7);
   grae->SetPointError(176,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(177,12.05,12);
   grae->SetPointError(177,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(178,12.07,12);
   grae->SetPointError(178,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(179,12.09,11);
   grae->SetPointError(179,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(180,12.11,13);
   grae->SetPointError(180,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(181,12.13,11);
   grae->SetPointError(181,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(182,12.15,13);
   grae->SetPointError(182,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(183,12.17,4);
   grae->SetPointError(183,0.01,0.01,1.914339,3.162753);
   grae->SetPoint(184,12.19,20);
   grae->SetPointError(184,0.01,0.01,4.434448,5.546519);
   grae->SetPoint(185,12.21,7);
   grae->SetPointError(185,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(186,12.23,18);
   grae->SetPointError(186,0.01,0.01,4.202887,5.321007);
   grae->SetPoint(187,12.25,11);
   grae->SetPointError(187,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(188,12.27,14);
   grae->SetPointError(188,0.01,0.01,3.6965,4.830381);
   grae->SetPoint(189,12.29,15);
   grae->SetPointError(189,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(190,12.31,5);
   grae->SetPointError(190,0.01,0.01,2.159691,3.382473);
   grae->SetPoint(191,12.33,10);
   grae->SetPointError(191,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(192,12.35,8);
   grae->SetPointError(192,0.01,0.01,2.768386,3.945142);
   grae->SetPoint(193,12.37,10);
   grae->SetPointError(193,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(194,12.39,7);
   grae->SetPointError(194,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(195,12.41,14);
   grae->SetPointError(195,0.01,0.01,3.6965,4.830381);
   grae->SetPoint(196,12.43,10);
   grae->SetPointError(196,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(197,12.45,18);
   grae->SetPointError(197,0.01,0.01,4.202887,5.321007);
   grae->SetPoint(198,12.47,6);
   grae->SetPointError(198,0.01,0.01,2.379931,3.583642);
   grae->SetPoint(199,12.49,5);
   grae->SetPointError(199,0.01,0.01,2.159691,3.382473);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng2]1 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng2]1","Histogram of ds_1000_plot__m_Y",200,8.1,12.9);
   Graph_h_ds_1000_CutRange[aux_rng2]1->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng2]1->SetMaximum(299.55);
   Graph_h_ds_1000_CutRange[aux_rng2]1->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng2]1->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng2]1->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng2]1->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng2]1->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng2]1);
   
   grae->Draw("zp");
   
   TH1D *frame_19adc160__2 = new TH1D("frame_19adc160__2","A RooPlot of \"m(#mu^{+}#mu^{-})\"",200,8.5,12.5);
   frame_19adc160__2->SetBinContent(1,286.1332);
   frame_19adc160__2->SetMinimum(1e-05);
   frame_19adc160__2->SetMaximum(300);
   frame_19adc160__2->SetEntries(1);
   frame_19adc160__2->SetDirectory(0);
   frame_19adc160__2->SetStats(0);
   frame_19adc160__2->SetMarkerStyle(20);
   frame_19adc160__2->SetMarkerSize(1.2);
   frame_19adc160__2->GetXaxis()->SetRange(26,125);
   frame_19adc160__2->GetXaxis()->SetNdivisions(505);
   frame_19adc160__2->GetXaxis()->SetLabelFont(132);
   frame_19adc160__2->GetXaxis()->SetLabelOffset(0.015);
   frame_19adc160__2->GetXaxis()->SetLabelSize(0.05);
   frame_19adc160__2->GetXaxis()->SetTitleSize(0.06);
   frame_19adc160__2->GetXaxis()->SetTitleFont(132);
   frame_19adc160__2->GetYaxis()->SetLabelFont(132);
   frame_19adc160__2->GetYaxis()->SetLabelSize(0.05);
   frame_19adc160__2->GetYaxis()->SetTitleSize(0.06);
   frame_19adc160__2->GetYaxis()->SetTitleFont(42);
   frame_19adc160__2->GetZaxis()->SetLabelFont(132);
   frame_19adc160__2->GetZaxis()->SetLabelSize(0.05);
   frame_19adc160__2->GetZaxis()->SetTitleSize(0.06);
   frame_19adc160__2->GetZaxis()->SetTitleFont(42);
   frame_19adc160__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:50:02 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.802716,-50.6329,1.926173,265.8228);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19adc690__3 = new TH1D("frame_19adc690__3","A RooPlot of \"mass(K^{-}#pi^{+})\"",50,1.82,1.92);
   frame_19adc690__3->SetBinContent(1,215.5958);
   frame_19adc690__3->SetMinimum(1e-05);
   frame_19adc690__3->SetMaximum(250);
   frame_19adc690__3->SetEntries(1);
   frame_19adc690__3->SetDirectory(0);
   frame_19adc690__3->SetStats(0);
   frame_19adc690__3->SetMarkerStyle(20);
   frame_19adc690__3->SetMarkerSize(1.2);
   frame_19adc690__3->GetXaxis()->SetNdivisions(505);
   frame_19adc690__3->GetXaxis()->SetLabelFont(132);
   frame_19adc690__3->GetXaxis()->SetLabelOffset(0.015);
   frame_19adc690__3->GetXaxis()->SetLabelSize(0.05);
   frame_19adc690__3->GetXaxis()->SetTitleSize(0.06);
   frame_19adc690__3->GetXaxis()->SetTitleFont(132);
   frame_19adc690__3->GetYaxis()->SetLabelFont(132);
   frame_19adc690__3->GetYaxis()->SetLabelSize(0.05);
   frame_19adc690__3->GetYaxis()->SetTitleSize(0.06);
   frame_19adc690__3->GetYaxis()->SetTitleFont(42);
   frame_19adc690__3->GetZaxis()->SetLabelFont(132);
   frame_19adc690__3->GetZaxis()->SetLabelSize(0.05);
   frame_19adc690__3->GetZaxis()->SetTitleSize(0.06);
   frame_19adc690__3->GetZaxis()->SetTitleFont(42);
   frame_19adc690__3->Draw("FUNC");
   
   TGraph *graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.02430428289);
   graph->SetPoint(2,1.82,0.02430428289);
   graph->SetPoint(3,1.822,0.0397382549);
   graph->SetPoint(4,1.824,0.06438275393);
   graph->SetPoint(5,1.826,0.1033629953);
   graph->SetPoint(6,1.828,0.1644354311);
   graph->SetPoint(7,1.83,0.2592152182);
   graph->SetPoint(8,1.832,0.4049117381);
   graph->SetPoint(9,1.834,0.6267509738);
   graph->SetPoint(10,1.836,0.9613121833);
   graph->SetPoint(11,1.838,1.461062028);
   graph->SetPoint(12,1.84,2.200430418);
   graph->SetPoint(13,1.842,3.283835583);
   graph->SetPoint(14,1.844,4.856126008);
   graph->SetPoint(15,1.845,5.885146263);
   graph->SetPoint(16,1.846,7.115956242);
   graph->SetPoint(17,1.847,8.584558638);
   graph->SetPoint(18,1.848,10.33264167);
   graph->SetPoint(19,1.849,12.40833359);
   graph->SetPoint(20,1.85,14.867031);
   graph->SetPoint(21,1.851,17.77230379);
   graph->SetPoint(22,1.852,21.19687818);
   graph->SetPoint(23,1.853,25.22369895);
   graph->SetPoint(24,1.854,29.94707011);
   graph->SetPoint(25,1.8545,32.60283622);
   graph->SetPoint(26,1.855,35.47387235);
   graph->SetPoint(27,1.8555,38.57571542);
   graph->SetPoint(28,1.856,41.92485345);
   graph->SetPoint(29,1.8565,45.53876943);
   graph->SetPoint(30,1.857,49.40695744);
   graph->SetPoint(31,1.858,57.36745589);
   graph->SetPoint(32,1.859,65.32329729);
   graph->SetPoint(33,1.86,72.94750484);
   graph->SetPoint(34,1.8605,76.52682052);
   graph->SetPoint(35,1.861,79.89275468);
   graph->SetPoint(36,1.8615,83.00293721);
   graph->SetPoint(37,1.862,85.81707454);
   graph->SetPoint(38,1.8625,88.29781725);
   graph->SetPoint(39,1.863,90.41158518);
   graph->SetPoint(40,1.8635,92.12932466);
   graph->SetPoint(41,1.864,93.42717385);
   graph->SetPoint(42,1.8645,94.28701491);
   graph->SetPoint(43,1.865,94.69689512);
   graph->SetPoint(44,1.8655,94.65130333);
   graph->SetPoint(45,1.866,94.15129261);
   graph->SetPoint(46,1.8665,93.20444558);
   graph->SetPoint(47,1.867,91.82468364);
   graph->SetPoint(48,1.8675,90.03192696);
   graph->SetPoint(49,1.868,87.85161675);
   graph->SetPoint(50,1.8685,85.31411578);
   graph->SetPoint(51,1.869,82.45400691);
   graph->SetPoint(52,1.8695,79.30931215);
   graph->SetPoint(53,1.87,75.92065683);
   graph->SetPoint(54,1.871,68.58178693);
   graph->SetPoint(55,1.872,60.78168263);
   graph->SetPoint(56,1.873,52.85257182);
   graph->SetPoint(57,1.874,45.1261981);
   graph->SetPoint(58,1.8745,41.578508);
   graph->SetPoint(59,1.875,38.29018275);
   graph->SetPoint(60,1.8755,35.2439324);
   graph->SetPoint(61,1.876,32.42348275);
   graph->SetPoint(62,1.8765,29.81352638);
   graph->SetPoint(63,1.877,27.39967527);
   graph->SetPoint(64,1.878,23.10706036);
   graph->SetPoint(65,1.879,19.4472193);
   graph->SetPoint(66,1.88,16.33367291);
   graph->SetPoint(67,1.881,13.69063925);
   graph->SetPoint(68,1.882,11.45188898);
   graph->SetPoint(69,1.883,9.559695548);
   graph->SetPoint(70,1.884,7.963876623);
   graph->SetPoint(71,1.885,6.620922664);
   graph->SetPoint(72,1.886,5.49320791);
   graph->SetPoint(73,1.888,3.758215414);
   graph->SetPoint(74,1.89,2.550300884);
   graph->SetPoint(75,1.892,1.716545393);
   graph->SetPoint(76,1.894,1.145970091);
   graph->SetPoint(77,1.896,0.758831574);
   graph->SetPoint(78,1.898,0.4983926421);
   graph->SetPoint(79,1.9,0.3246773335);
   graph->SetPoint(80,1.902,0.2097907996);
   graph->SetPoint(81,1.904,0.1344544019);
   graph->SetPoint(82,1.906,0.08547079261);
   graph->SetPoint(83,1.908,0.05389079085);
   graph->SetPoint(84,1.91,0.03370276264);
   graph->SetPoint(85,1.912,0.0209059817);
   graph->SetPoint(86,1.914,0.01286262917);
   graph->SetPoint(87,1.916,0.007849519124);
   graph->SetPoint(88,1.918,0.004751278349);
   graph->SetPoint(89,1.92,0.002852541787);
   graph->SetPoint(90,1.92,0.002852541787);
   graph->SetPoint(91,1.922,0.002852541787);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->SetMaximum(104.1666);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]10);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,2.143164789e-05);
   graph->SetPoint(2,1.82,2.143164789e-05);
   graph->SetPoint(3,1.822,3.504140775e-05);
   graph->SetPoint(4,1.824,5.677306006e-05);
   graph->SetPoint(5,1.826,9.114604739e-05);
   graph->SetPoint(6,1.828,0.000145000051);
   graph->SetPoint(7,1.83,0.0002285773791);
   graph->SetPoint(8,1.832,0.0003570533571);
   graph->SetPoint(9,1.834,0.000552672393);
   graph->SetPoint(10,1.836,0.0008476902741);
   graph->SetPoint(11,1.838,0.001288372386);
   graph->SetPoint(12,1.84,0.001940351425);
   graph->SetPoint(13,1.842,0.002895703949);
   graph->SetPoint(14,1.844,0.004282158136);
   graph->SetPoint(15,1.845,0.005189553753);
   graph->SetPoint(16,1.846,0.006274888639);
   graph->SetPoint(17,1.847,0.007569910161);
   graph->SetPoint(18,1.848,0.009111379222);
   graph->SetPoint(19,1.849,0.01094173556);
   graph->SetPoint(20,1.85,0.01310982822);
   graph->SetPoint(21,1.851,0.01567171345);
   graph->SetPoint(22,1.852,0.01869152164);
   graph->SetPoint(23,1.853,0.02224239393);
   graph->SetPoint(24,1.854,0.02640748813);
   graph->SetPoint(25,1.8545,0.02874935703);
   graph->SetPoint(26,1.855,0.03128105219);
   graph->SetPoint(27,1.8555,0.03401627416);
   graph->SetPoint(28,1.856,0.03696956215);
   graph->SetPoint(29,1.8565,0.04015633278);
   graph->SetPoint(30,1.857,0.04356732186);
   graph->SetPoint(31,1.858,0.05058693237);
   graph->SetPoint(32,1.859,0.05760243628);
   graph->SetPoint(33,1.86,0.06432550366);
   graph->SetPoint(34,1.8605,0.06748176357);
   graph->SetPoint(35,1.861,0.07044986248);
   graph->SetPoint(36,1.8615,0.07319243823);
   graph->SetPoint(37,1.862,0.07567395973);
   graph->SetPoint(38,1.8625,0.07786149204);
   graph->SetPoint(39,1.863,0.07972542401);
   graph->SetPoint(40,1.8635,0.08124013596);
   graph->SetPoint(41,1.864,0.08238458639);
   graph->SetPoint(42,1.8645,0.08314279887);
   graph->SetPoint(43,1.865,0.08350423346);
   graph->SetPoint(44,1.8655,0.08346403037);
   graph->SetPoint(45,1.866,0.08302311822);
   graph->SetPoint(46,1.8665,0.0821881834);
   graph->SetPoint(47,1.867,0.08097150187);
   graph->SetPoint(48,1.8675,0.07939063935);
   graph->SetPoint(49,1.868,0.07746803003);
   graph->SetPoint(50,1.8685,0.07523044797);
   graph->SetPoint(51,1.869,0.07270838853);
   graph->SetPoint(52,1.8695,0.06993537971);
   graph->SetPoint(53,1.87,0.06694724515);
   graph->SetPoint(54,1.871,0.06047579004);
   graph->SetPoint(55,1.872,0.05359761595);
   graph->SetPoint(56,1.873,0.04660568322);
   graph->SetPoint(57,1.874,0.03979252515);
   graph->SetPoint(58,1.8745,0.03666415287);
   graph->SetPoint(59,1.875,0.03376448991);
   graph->SetPoint(60,1.8755,0.0310782899);
   graph->SetPoint(61,1.876,0.02859120217);
   graph->SetPoint(62,1.8765,0.02628972855);
   graph->SetPoint(63,1.877,0.0241611816);
   graph->SetPoint(64,1.878,0.0203759306);
   graph->SetPoint(65,1.879,0.01714866299);
   graph->SetPoint(66,1.88,0.01440312097);
   graph->SetPoint(67,1.881,0.01207247962);
   graph->SetPoint(68,1.882,0.01009833754);
   graph->SetPoint(69,1.883,0.008429791155);
   graph->SetPoint(70,1.884,0.00702258941);
   graph->SetPoint(71,1.885,0.005838365356);
   graph->SetPoint(72,1.886,0.004843940397);
   graph->SetPoint(73,1.888,0.003314014645);
   graph->SetPoint(74,1.89,0.00224886909);
   graph->SetPoint(75,1.892,0.001513658997);
   graph->SetPoint(76,1.894,0.001010522615);
   graph->SetPoint(77,1.896,0.0006691417794);
   graph->SetPoint(78,1.898,0.000439485323);
   graph->SetPoint(79,1.9,0.0002863022258);
   graph->SetPoint(80,1.902,0.0001849946599);
   graph->SetPoint(81,1.904,0.0001185626176);
   graph->SetPoint(82,1.906,7.536860645e-05);
   graph->SetPoint(83,1.908,4.752119037e-05);
   graph->SetPoint(84,1.91,2.971927808e-05);
   graph->SetPoint(85,1.912,1.843500755e-05);
   graph->SetPoint(86,1.914,1.134233586e-05);
   graph->SetPoint(87,1.916,6.921748349e-06);
   graph->SetPoint(88,1.918,4.189702904e-06);
   graph->SetPoint(89,1.92,2.51538675e-06);
   graph->SetPoint(90,1.92,2.51538675e-06);
   graph->SetPoint(91,1.922,2.51538675e-06);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->SetMaximum(0.09185466);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]11);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,2.387146563e-06);
   graph->SetPoint(2,1.82,2.387146563e-06);
   graph->SetPoint(3,1.822,3.903058528e-06);
   graph->SetPoint(4,1.824,6.323620838e-06);
   graph->SetPoint(5,1.826,1.01522279e-05);
   graph->SetPoint(6,1.828,1.615071203e-05);
   graph->SetPoint(7,1.83,2.545990432e-05);
   graph->SetPoint(8,1.832,3.9770096e-05);
   graph->SetPoint(9,1.834,6.155896224e-05);
   graph->SetPoint(10,1.836,9.441928752e-05);
   graph->SetPoint(11,1.838,0.0001435043039);
   graph->SetPoint(12,1.84,0.0002161244557);
   graph->SetPoint(13,1.842,0.0003225356148);
   graph->SetPoint(14,1.844,0.0004769646799);
   graph->SetPoint(15,1.845,0.0005780341982);
   graph->SetPoint(16,1.846,0.0006989233363);
   graph->SetPoint(17,1.847,0.0008431682489);
   graph->SetPoint(18,1.848,0.001014863519);
   graph->SetPoint(19,1.849,0.001218736262);
   graph->SetPoint(20,1.85,0.001460227488);
   graph->SetPoint(21,1.851,0.001745580978);
   graph->SetPoint(22,1.852,0.002081939843);
   graph->SetPoint(23,1.853,0.002477450847);
   graph->SetPoint(24,1.854,0.002941376456);
   graph->SetPoint(25,1.8545,0.003202223607);
   graph->SetPoint(26,1.855,0.003484214401);
   graph->SetPoint(27,1.8555,0.003788874862);
   graph->SetPoint(28,1.856,0.004117824428);
   graph->SetPoint(29,1.8565,0.004472780267);
   graph->SetPoint(30,1.857,0.004852710494);
   graph->SetPoint(31,1.858,0.005634584067);
   graph->SetPoint(32,1.859,0.006416000229);
   graph->SetPoint(33,1.86,0.007164843588);
   graph->SetPoint(34,1.8605,0.007516401014);
   graph->SetPoint(35,1.861,0.007847000284);
   graph->SetPoint(36,1.8615,0.008152479839);
   graph->SetPoint(37,1.862,0.00842888208);
   graph->SetPoint(38,1.8625,0.008672538576);
   graph->SetPoint(39,1.863,0.008880151114);
   graph->SetPoint(40,1.8635,0.009048866065);
   graph->SetPoint(41,1.864,0.00917633974);
   graph->SetPoint(42,1.8645,0.009260792617);
   graph->SetPoint(43,1.865,0.009301050713);
   graph->SetPoint(44,1.8655,0.009296572724);
   graph->SetPoint(45,1.866,0.009247462085);
   graph->SetPoint(46,1.8665,0.009154463553);
   graph->SetPoint(47,1.867,0.009018944476);
   graph->SetPoint(48,1.8675,0.008842861398);
   graph->SetPoint(49,1.868,0.008628713133);
   graph->SetPoint(50,1.8685,0.008379481886);
   graph->SetPoint(51,1.869,0.008098564359);
   graph->SetPoint(52,1.8695,0.007789695041);
   graph->SetPoint(53,1.87,0.007456864118);
   graph->SetPoint(54,1.871,0.006736046387);
   graph->SetPoint(55,1.872,0.005969926593);
   graph->SetPoint(56,1.873,0.005191135888);
   graph->SetPoint(57,1.874,0.004432257852);
   graph->SetPoint(58,1.8745,0.004083806665);
   graph->SetPoint(59,1.875,0.003760830079);
   graph->SetPoint(60,1.8755,0.003461629889);
   graph->SetPoint(61,1.876,0.003184607657);
   graph->SetPoint(62,1.8765,0.002928259901);
   graph->SetPoint(63,1.877,0.002691173442);
   graph->SetPoint(64,1.878,0.002269556356);
   graph->SetPoint(65,1.879,0.001910089794);
   graph->SetPoint(66,1.88,0.001604279843);
   graph->SetPoint(67,1.881,0.001344683263);
   graph->SetPoint(68,1.882,0.001124795064);
   graph->SetPoint(69,1.883,0.0009389453897);
   graph->SetPoint(70,1.884,0.0007822053748);
   graph->SetPoint(71,1.885,0.0006503015477);
   graph->SetPoint(72,1.886,0.0005395383373);
   graph->SetPoint(73,1.888,0.0003691288094);
   graph->SetPoint(74,1.89,0.0002504884434);
   graph->SetPoint(75,1.892,0.0001685976687);
   graph->SetPoint(76,1.894,0.0001125562345);
   graph->SetPoint(77,1.896,7.453180954e-05);
   graph->SetPoint(78,1.898,4.895171307e-05);
   graph->SetPoint(79,1.9,3.188953914e-05);
   graph->SetPoint(80,1.902,2.060547881e-05);
   graph->SetPoint(81,1.904,1.320600014e-05);
   graph->SetPoint(82,1.906,8.394870555e-06);
   graph->SetPoint(83,1.908,5.293108903e-06);
   graph->SetPoint(84,1.91,3.31025747e-06);
   graph->SetPoint(85,1.912,2.05336823e-06);
   graph->SetPoint(86,1.914,1.263356798e-06);
   graph->SetPoint(87,1.916,7.709732758e-07);
   graph->SetPoint(88,1.918,4.666666295e-07);
   graph->SetPoint(89,1.92,2.801742949e-07);
   graph->SetPoint(90,1.92,2.801742949e-07);
   graph->SetPoint(91,1.922,2.801742949e-07);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->SetMaximum(0.01023116);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]12);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,14.70522124);
   graph->SetPoint(2,1.82,14.70522124);
   graph->SetPoint(3,1.822,14.56665525);
   graph->SetPoint(4,1.824,14.42939495);
   graph->SetPoint(5,1.826,14.29342804);
   graph->SetPoint(6,1.828,14.15874234);
   graph->SetPoint(7,1.83,14.02532576);
   graph->SetPoint(8,1.832,13.89316636);
   graph->SetPoint(9,1.834,13.76225229);
   graph->SetPoint(10,1.836,13.63257181);
   graph->SetPoint(11,1.838,13.50411329);
   graph->SetPoint(12,1.84,13.37686523);
   graph->SetPoint(13,1.842,13.25081622);
   graph->SetPoint(14,1.844,13.12595495);
   graph->SetPoint(15,1.846,13.00227024);
   graph->SetPoint(16,1.848,12.879751);
   graph->SetPoint(17,1.85,12.75838625);
   graph->SetPoint(18,1.852,12.63816511);
   graph->SetPoint(19,1.854,12.5190768);
   graph->SetPoint(20,1.856,12.40111065);
   graph->SetPoint(21,1.858,12.28425609);
   graph->SetPoint(22,1.86,12.16850263);
   graph->SetPoint(23,1.862,12.05383991);
   graph->SetPoint(24,1.864,11.94025765);
   graph->SetPoint(25,1.866,11.82774566);
   graph->SetPoint(26,1.868,11.71629386);
   graph->SetPoint(27,1.87,11.60589226);
   graph->SetPoint(28,1.872,11.49653097);
   graph->SetPoint(29,1.874,11.38820018);
   graph->SetPoint(30,1.876,11.28089018);
   graph->SetPoint(31,1.878,11.17459135);
   graph->SetPoint(32,1.88,11.06929417);
   graph->SetPoint(33,1.882,10.96498919);
   graph->SetPoint(34,1.884,10.86166707);
   graph->SetPoint(35,1.886,10.75931855);
   graph->SetPoint(36,1.888,10.65793444);
   graph->SetPoint(37,1.89,10.55750567);
   graph->SetPoint(38,1.892,10.45802323);
   graph->SetPoint(39,1.894,10.35947821);
   graph->SetPoint(40,1.896,10.26186176);
   graph->SetPoint(41,1.898,10.16516515);
   graph->SetPoint(42,1.9,10.0693797);
   graph->SetPoint(43,1.902,9.97449683);
   graph->SetPoint(44,1.904,9.880508032);
   graph->SetPoint(45,1.906,9.787404881);
   graph->SetPoint(46,1.908,9.695179033);
   graph->SetPoint(47,1.91,9.603822221);
   graph->SetPoint(48,1.912,9.513326257);
   graph->SetPoint(49,1.914,9.423683028);
   graph->SetPoint(50,1.916,9.334884498);
   graph->SetPoint(51,1.918,9.24692271);
   graph->SetPoint(52,1.92,9.159789778);
   graph->SetPoint(53,1.92,9.159789778);
   graph->SetPoint(54,1.922,9.159789778);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->SetMaximum(16.17574);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]13);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.01520007722);
   graph->SetPoint(2,1.82,0.01520007722);
   graph->SetPoint(3,1.822,0.01505684824);
   graph->SetPoint(4,1.824,0.0149149689);
   graph->SetPoint(5,1.826,0.01477442647);
   graph->SetPoint(6,1.828,0.01463520836);
   graph->SetPoint(7,1.83,0.01449730209);
   graph->SetPoint(8,1.832,0.0143606953);
   graph->SetPoint(9,1.834,0.01422537574);
   graph->SetPoint(10,1.836,0.01409133129);
   graph->SetPoint(11,1.838,0.01395854992);
   graph->SetPoint(12,1.84,0.01382701975);
   graph->SetPoint(13,1.842,0.01369672897);
   graph->SetPoint(14,1.844,0.0135676659);
   graph->SetPoint(15,1.846,0.01343981899);
   graph->SetPoint(16,1.848,0.01331317677);
   graph->SetPoint(17,1.85,0.01318772789);
   graph->SetPoint(18,1.852,0.0130634611);
   graph->SetPoint(19,1.854,0.01294036526);
   graph->SetPoint(20,1.856,0.01281842935);
   graph->SetPoint(21,1.858,0.01269764243);
   graph->SetPoint(22,1.86,0.01257799367);
   graph->SetPoint(23,1.862,0.01245947235);
   graph->SetPoint(24,1.864,0.01234206785);
   graph->SetPoint(25,1.866,0.01222576964);
   graph->SetPoint(26,1.868,0.01211056729);
   graph->SetPoint(27,1.87,0.01199645049);
   graph->SetPoint(28,1.872,0.011883409);
   graph->SetPoint(29,1.874,0.0117714327);
   graph->SetPoint(30,1.876,0.01166051153);
   graph->SetPoint(31,1.878,0.01155063556);
   graph->SetPoint(32,1.88,0.01144179495);
   graph->SetPoint(33,1.882,0.01133397993);
   graph->SetPoint(34,1.884,0.01122718084);
   graph->SetPoint(35,1.886,0.01112138811);
   graph->SetPoint(36,1.888,0.01101659226);
   graph->SetPoint(37,1.89,0.01091278389);
   graph->SetPoint(38,1.892,0.0108099537);
   graph->SetPoint(39,1.894,0.01070809246);
   graph->SetPoint(40,1.896,0.01060719106);
   graph->SetPoint(41,1.898,0.01050724044);
   graph->SetPoint(42,1.9,0.01040823164);
   graph->SetPoint(43,1.902,0.0103101558);
   graph->SetPoint(44,1.904,0.01021300411);
   graph->SetPoint(45,1.906,0.01011676788);
   graph->SetPoint(46,1.908,0.01002143848);
   graph->SetPoint(47,1.91,0.009927007351);
   graph->SetPoint(48,1.912,0.009833466042);
   graph->SetPoint(49,1.914,0.009740806164);
   graph->SetPoint(50,1.916,0.009649019411);
   graph->SetPoint(51,1.918,0.009558097558);
   graph->SetPoint(52,1.92,0.009468032452);
   graph->SetPoint(53,1.92,0.009468032452);
   graph->SetPoint(54,1.922,0.009468032452);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->SetMaximum(0.01672008);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]14);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.003463288525);
   graph->SetPoint(2,1.82,0.003463288525);
   graph->SetPoint(3,1.822,0.003430654264);
   graph->SetPoint(4,1.824,0.003398327513);
   graph->SetPoint(5,1.826,0.003366305375);
   graph->SetPoint(6,1.828,0.003334584978);
   graph->SetPoint(7,1.83,0.00330316348);
   graph->SetPoint(8,1.832,0.003272038063);
   graph->SetPoint(9,1.834,0.003241205939);
   graph->SetPoint(10,1.836,0.003210664343);
   graph->SetPoint(11,1.838,0.003180410538);
   graph->SetPoint(12,1.84,0.003150441811);
   graph->SetPoint(13,1.842,0.003120755478);
   graph->SetPoint(14,1.844,0.003091348876);
   graph->SetPoint(15,1.846,0.003062219369);
   graph->SetPoint(16,1.848,0.003033364348);
   graph->SetPoint(17,1.85,0.003004781225);
   graph->SetPoint(18,1.852,0.002976467438);
   graph->SetPoint(19,1.854,0.002948420449);
   graph->SetPoint(20,1.856,0.002920637745);
   graph->SetPoint(21,1.858,0.002893116835);
   graph->SetPoint(22,1.86,0.002865855252);
   graph->SetPoint(23,1.862,0.002838850552);
   graph->SetPoint(24,1.864,0.002812100315);
   graph->SetPoint(25,1.866,0.002785602143);
   graph->SetPoint(26,1.868,0.002759353661);
   graph->SetPoint(27,1.87,0.002733352517);
   graph->SetPoint(28,1.872,0.002707596378);
   graph->SetPoint(29,1.874,0.002682082938);
   graph->SetPoint(30,1.876,0.002656809908);
   graph->SetPoint(31,1.878,0.002631775024);
   graph->SetPoint(32,1.88,0.002606976042);
   graph->SetPoint(33,1.882,0.002582410738);
   graph->SetPoint(34,1.884,0.002558076911);
   graph->SetPoint(35,1.886,0.002533972379);
   graph->SetPoint(36,1.888,0.002510094982);
   graph->SetPoint(37,1.89,0.00248644258);
   graph->SetPoint(38,1.892,0.002463013052);
   graph->SetPoint(39,1.894,0.002439804298);
   graph->SetPoint(40,1.896,0.002416814239);
   graph->SetPoint(41,1.898,0.002394040813);
   graph->SetPoint(42,1.9,0.002371481979);
   graph->SetPoint(43,1.902,0.002349135714);
   graph->SetPoint(44,1.904,0.002327000017);
   graph->SetPoint(45,1.906,0.002305072902);
   graph->SetPoint(46,1.908,0.002283352405);
   graph->SetPoint(47,1.91,0.002261836578);
   graph->SetPoint(48,1.912,0.002240523492);
   graph->SetPoint(49,1.914,0.002219411238);
   graph->SetPoint(50,1.916,0.002198497923);
   graph->SetPoint(51,1.918,0.002177781672);
   graph->SetPoint(52,1.92,0.002157260629);
   graph->SetPoint(53,1.92,0.002157260629);
   graph->SetPoint(54,1.922,0.002157260629);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->SetMaximum(0.003809617);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]15);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.0124693433);
   graph->SetPoint(2,1.82,0.0124693433);
   graph->SetPoint(3,1.822,0.0203877623);
   graph->SetPoint(4,1.824,0.03303165392);
   graph->SetPoint(5,1.826,0.05303051642);
   graph->SetPoint(6,1.828,0.08436380739);
   graph->SetPoint(7,1.83,0.1329906979);
   graph->SetPoint(8,1.832,0.2077404831);
   graph->SetPoint(9,1.834,0.3215553856);
   graph->SetPoint(10,1.836,0.4932024403);
   graph->SetPoint(11,1.838,0.7495997349);
   graph->SetPoint(12,1.84,1.128933629);
   graph->SetPoint(13,1.842,1.684776029);
   graph->SetPoint(14,1.844,2.491441635);
   graph->SetPoint(15,1.845,3.019381788);
   graph->SetPoint(16,1.846,3.650850415);
   graph->SetPoint(17,1.847,4.404318745);
   graph->SetPoint(18,1.848,5.301174974);
   graph->SetPoint(19,1.849,6.366111355);
   graph->SetPoint(20,1.85,7.627549197);
   graph->SetPoint(21,1.851,9.118103101);
   graph->SetPoint(22,1.852,10.87508536);
   graph->SetPoint(23,1.853,12.94105088);
   graph->SetPoint(24,1.854,15.36438247);
   graph->SetPoint(25,1.8545,16.72692666);
   graph->SetPoint(26,1.855,18.1999154);
   graph->SetPoint(27,1.8555,19.79131994);
   graph->SetPoint(28,1.856,21.50959947);
   graph->SetPoint(29,1.8565,23.36372367);
   graph->SetPoint(30,1.857,25.34830246);
   graph->SetPoint(31,1.858,29.43244633);
   graph->SetPoint(32,1.859,33.5142009);
   graph->SetPoint(33,1.86,37.42581029);
   graph->SetPoint(34,1.8605,39.26218276);
   graph->SetPoint(35,1.861,40.98907957);
   graph->SetPoint(36,1.8615,42.58476268);
   graph->SetPoint(37,1.862,44.02855942);
   graph->SetPoint(38,1.8625,45.30130763);
   graph->SetPoint(39,1.863,46.38577896);
   graph->SetPoint(40,1.8635,47.26706739);
   graph->SetPoint(41,1.864,47.93293057);
   graph->SetPoint(42,1.8645,48.37407312);
   graph->SetPoint(43,1.865,48.58436268);
   graph->SetPoint(44,1.8655,48.56097175);
   graph->SetPoint(45,1.866,48.30444062);
   graph->SetPoint(46,1.8665,47.81865954);
   graph->SetPoint(47,1.867,47.11077092);
   graph->SetPoint(48,1.8675,46.19099483);
   graph->SetPoint(49,1.868,45.07238389);
   graph->SetPoint(50,1.8685,43.77051579);
   graph->SetPoint(51,1.869,42.30313329);
   graph->SetPoint(52,1.8695,40.68974364);
   graph->SetPoint(53,1.87,38.95118971);
   graph->SetPoint(54,1.871,35.18597316);
   graph->SetPoint(55,1.872,31.1841197);
   graph->SetPoint(56,1.873,27.1160793);
   graph->SetPoint(57,1.874,23.15205342);
   graph->SetPoint(58,1.8745,21.3319065);
   graph->SetPoint(59,1.875,19.64482704);
   graph->SetPoint(60,1.8755,18.08194442);
   graph->SetPoint(61,1.876,16.63490913);
   graph->SetPoint(62,1.8765,15.29586769);
   graph->SetPoint(63,1.877,14.0574383);
   graph->SetPoint(64,1.878,11.85510675);
   graph->SetPoint(65,1.879,9.977420638);
   graph->SetPoint(66,1.88,8.380011694);
   graph->SetPoint(67,1.881,7.023999908);
   graph->SetPoint(68,1.882,5.875406231);
   graph->SetPoint(69,1.883,4.90461398);
   graph->SetPoint(70,1.884,4.085877047);
   graph->SetPoint(71,1.885,3.396872807);
   graph->SetPoint(72,1.886,2.818297316);
   graph->SetPoint(73,1.888,1.928157206);
   graph->SetPoint(74,1.89,1.308435117);
   graph->SetPoint(75,1.892,0.8806758008);
   graph->SetPoint(76,1.894,0.5879414153);
   graph->SetPoint(77,1.896,0.3893195057);
   graph->SetPoint(78,1.898,0.25570098);
   graph->SetPoint(79,1.9,0.1665761196);
   graph->SetPoint(80,1.902,0.107633437);
   graph->SetPoint(81,1.904,0.06898200218);
   graph->SetPoint(82,1.906,0.04385089904);
   graph->SetPoint(83,1.908,0.0276487389);
   graph->SetPoint(84,1.91,0.01729124531);
   graph->SetPoint(85,1.912,0.01072584054);
   graph->SetPoint(86,1.914,0.006599188284);
   graph->SetPoint(87,1.916,0.004027205787);
   graph->SetPoint(88,1.918,0.00243764941);
   graph->SetPoint(89,1.92,0.001463500198);
   graph->SetPoint(90,1.92,0.001463500198);
   graph->SetPoint(91,1.922,0.001463500198);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->SetMaximum(53.4428);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]16);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,3.565745459);
   graph->SetPoint(2,1.82,3.565745459);
   graph->SetPoint(3,1.822,3.562149076);
   graph->SetPoint(4,1.824,3.55855632);
   graph->SetPoint(5,1.826,3.554967189);
   graph->SetPoint(6,1.828,3.551381677);
   graph->SetPoint(7,1.83,3.547799781);
   graph->SetPoint(8,1.832,3.544221498);
   graph->SetPoint(9,1.834,3.540646824);
   graph->SetPoint(10,1.836,3.537075756);
   graph->SetPoint(11,1.838,3.533508289);
   graph->SetPoint(12,1.84,3.52994442);
   graph->SetPoint(13,1.842,3.526384146);
   graph->SetPoint(14,1.844,3.522827463);
   graph->SetPoint(15,1.846,3.519274367);
   graph->SetPoint(16,1.848,3.515724855);
   graph->SetPoint(17,1.85,3.512178922);
   graph->SetPoint(18,1.852,3.508636566);
   graph->SetPoint(19,1.854,3.505097783);
   graph->SetPoint(20,1.856,3.501562569);
   graph->SetPoint(21,1.858,3.498030921);
   graph->SetPoint(22,1.86,3.494502834);
   graph->SetPoint(23,1.862,3.490978306);
   graph->SetPoint(24,1.864,3.487457333);
   graph->SetPoint(25,1.866,3.483939911);
   graph->SetPoint(26,1.868,3.480426037);
   graph->SetPoint(27,1.87,3.476915706);
   graph->SetPoint(28,1.872,3.473408917);
   graph->SetPoint(29,1.874,3.469905664);
   graph->SetPoint(30,1.876,3.466405944);
   graph->SetPoint(31,1.878,3.462909754);
   graph->SetPoint(32,1.88,3.459417091);
   graph->SetPoint(33,1.882,3.45592795);
   graph->SetPoint(34,1.884,3.452442328);
   graph->SetPoint(35,1.886,3.448960222);
   graph->SetPoint(36,1.888,3.445481628);
   graph->SetPoint(37,1.89,3.442006543);
   graph->SetPoint(38,1.892,3.438534962);
   graph->SetPoint(39,1.894,3.435066883);
   graph->SetPoint(40,1.896,3.431602301);
   graph->SetPoint(41,1.898,3.428141214);
   graph->SetPoint(42,1.9,3.424683618);
   graph->SetPoint(43,1.902,3.421229509);
   graph->SetPoint(44,1.904,3.417778884);
   graph->SetPoint(45,1.906,3.414331739);
   graph->SetPoint(46,1.908,3.410888071);
   graph->SetPoint(47,1.91,3.407447876);
   graph->SetPoint(48,1.912,3.404011151);
   graph->SetPoint(49,1.914,3.400577892);
   graph->SetPoint(50,1.916,3.397148096);
   graph->SetPoint(51,1.918,3.393721759);
   graph->SetPoint(52,1.92,3.390298878);
   graph->SetPoint(53,1.92,3.390298878);
   graph->SetPoint(54,1.922,3.390298878);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->SetMaximum(3.92232);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]17);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,18.32642751);
   graph->SetPoint(2,1.82,18.32642751);
   graph->SetPoint(3,1.822,18.20745679);
   graph->SetPoint(4,1.824,18.10374207);
   graph->SetPoint(5,1.826,18.02303077);
   graph->SetPoint(6,1.828,17.9770542);
   graph->SetPoint(7,1.83,17.98338596);
   graph->SetPoint(8,1.832,18.06806964);
   graph->SetPoint(9,1.834,18.26928629);
   graph->SetPoint(10,1.836,18.64240629);
   graph->SetPoint(11,1.838,19.26685418);
   graph->SetPoint(12,1.84,20.25530764);
   graph->SetPoint(13,1.842,21.7658477);
   graph->SetPoint(14,1.844,24.0177682);
   graph->SetPoint(15,1.845,25.51189267);
   graph->SetPoint(16,1.846,27.31182712);
   graph->SetPoint(17,1.847,29.47207936);
   graph->SetPoint(18,1.848,32.05576529);
   graph->SetPoint(19,1.849,35.1357512);
   graph->SetPoint(20,1.85,38.79590794);
   graph->SetPoint(21,1.851,43.13248093);
   graph->SetPoint(22,1.852,48.25557861);
   graph->SetPoint(23,1.853,54.2907806);
   graph->SetPoint(24,1.854,61.38086482);
   graph->SetPoint(25,1.8545,65.3712598);
   graph->SetPoint(26,1.855,69.68765062);
   graph->SetPoint(27,1.8555,74.35356048);
   graph->SetPoint(28,1.856,79.39395259);
   graph->SetPoint(29,1.8565,84.83529661);
   graph->SetPoint(30,1.857,90.66168605);
   graph->SetPoint(31,1.858,102.6540015);
   graph->SetPoint(32,1.859,114.6395426);
   graph->SetPoint(33,1.86,126.1232548);
   graph->SetPoint(34,1.8605,131.5127653);
   graph->SetPoint(35,1.861,136.5792777);
   graph->SetPoint(36,1.8615,141.2586424);
   graph->SetPoint(37,1.862,145.4898533);
   graph->SetPoint(38,1.8625,149.2163622);
   graph->SetPoint(39,1.863,152.3873275);
   graph->SetPoint(40,1.8635,154.9587609);
   graph->SetPoint(41,1.864,156.8945345);
   graph->SetPoint(42,1.8645,158.1672173);
   graph->SetPoint(43,1.865,158.7587124);
   graph->SetPoint(44,1.8655,158.6606754);
   graph->SetPoint(45,1.866,157.8747007);
   graph->SetPoint(46,1.8665,156.4122685);
   graph->SetPoint(47,1.867,154.2944559);
   graph->SetPoint(48,1.8675,151.5514226);
   graph->SetPoint(49,1.868,148.2216872);
   graph->SetPoint(50,1.8685,144.3512198);
   graph->SetPoint(51,1.869,139.9923797);
   graph->SetPoint(52,1.8695,135.2027333);
   graph->SetPoint(53,1.87,130.0437884);
   graph->SetPoint(54,1.871,118.8758762);
   graph->SetPoint(55,1.872,107.0099008);
   graph->SetPoint(56,1.873,94.94886426);
   graph->SetPoint(57,1.874,83.19503566);
   graph->SetPoint(58,1.8745,77.79588957);
   graph->SetPoint(59,1.875,72.78949391);
   graph->SetPoint(60,1.8755,68.14967104);
   graph->SetPoint(61,1.876,63.85178114);
   graph->SetPoint(62,1.8765,59.87264814);
   graph->SetPoint(63,1.877,56.19048801);
   graph->SetPoint(64,1.878,49.63649612);
   graph->SetPoint(65,1.879,44.04079525);
   graph->SetPoint(66,1.88,39.27245204);
   graph->SetPoint(67,1.881,35.21672907);
   graph->SetPoint(68,1.882,31.77335188);
   graph->SetPoint(69,1.883,28.85491949);
   graph->SetPoint(70,1.884,26.38545312);
   graph->SetPoint(71,1.885,24.29907682);
   graph->SetPoint(72,1.886,22.53882283);
   graph->SetPoint(73,1.888,19.80699852);
   graph->SetPoint(74,1.89,17.8741468);
   graph->SetPoint(75,1.892,16.50873461);
   graph->SetPoint(76,1.894,15.54272757);
   graph->SetPoint(77,1.896,14.85538282);
   graph->SetPoint(78,1.898,14.36078971);
   graph->SetPoint(79,1.9,13.99841468);
   graph->SetPoint(80,1.902,13.72601547);
   graph->SetPoint(81,1.904,13.51439509);
   graph->SetPoint(82,1.906,13.34356392);
   graph->SetPoint(83,1.908,13.19996424);
   graph->SetPoint(84,1.91,13.07448598);
   graph->SetPoint(85,1.912,12.96106371);
   graph->SetPoint(86,1.914,12.85569556);
   graph->SetPoint(87,1.916,12.75576453);
   graph->SetPoint(88,1.918,12.65957393);
   graph->SetPoint(89,1.92,12.56603279);
   graph->SetPoint(90,1.92,12.56603279);
   graph->SetPoint(91,1.922,12.56603279);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->SetMaximum(174.6346);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]18);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_D0");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1.821,15);
   grae->SetPointError(0,0.001,0.001,3.82938,4.958738);
   grae->SetPoint(1,1.823,22);
   grae->SetPointError(1,0.001,0.001,4.654502,5.761366);
   grae->SetPoint(2,1.825,20);
   grae->SetPointError(2,0.001,0.001,4.434448,5.546519);
   grae->SetPoint(3,1.827,23);
   grae->SetPointError(3,0.001,0.001,4.760717,5.865235);
   grae->SetPoint(4,1.829,11);
   grae->SetPointError(4,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(5,1.831,26);
   grae->SetPointError(5,0.001,0.001,5.066015,6.164324);
   grae->SetPoint(6,1.833,18);
   grae->SetPointError(6,0.001,0.001,4.202887,5.321007);
   grae->SetPoint(7,1.835,19);
   grae->SetPointError(7,0.001,0.001,4.320219,5.435196);
   grae->SetPoint(8,1.837,21);
   grae->SetPointError(8,0.001,0.001,4.545807,5.655182);
   grae->SetPoint(9,1.839,13);
   grae->SetPointError(9,0.001,0.001,3.558662,4.697573);
   grae->SetPoint(10,1.841,24);
   grae->SetPointError(10,0.001,0.001,4.864612,5.966932);
   grae->SetPoint(11,1.843,22);
   grae->SetPointError(11,0.001,0.001,4.654502,5.761366);
   grae->SetPoint(12,1.845,15);
   grae->SetPointError(12,0.001,0.001,3.82938,4.958738);
   grae->SetPoint(13,1.847,31);
   grae->SetPointError(13,0.001,0.001,5.537565,6.627601);
   grae->SetPoint(14,1.849,36);
   grae->SetPointError(14,0.001,0.001,5.971996,7.055545);
   grae->SetPoint(15,1.851,50);
   grae->SetPointError(15,0.001,0.001,7.047337,8.118225);
   grae->SetPoint(16,1.853,47);
   grae->SetPointError(16,0.001,0.001,6.831172,7.904289);
   grae->SetPoint(17,1.855,58);
   grae->SetPointError(17,0.001,0.001,7.593751,8.659564);
   grae->SetPoint(18,1.857,98);
   grae->SetPointError(18,0.001,0.001,9.882579,10.93319);
   grae->SetPoint(19,1.859,132);
   grae->SetPointError(19,0.001,0.001,11,12);
   grae->SetPoint(20,1.861,130);
   grae->SetPointError(20,0.001,0.001,10.91271,11.91271);
   grae->SetPoint(21,1.863,125);
   grae->SetPointError(21,0.001,0.001,10.69151,11.69151);
   grae->SetPoint(22,1.865,191);
   grae->SetPointError(22,0.001,0.001,13.32932,14.32932);
   grae->SetPoint(23,1.867,159);
   grae->SetPointError(23,0.001,0.001,12.11943,13.11943);
   grae->SetPoint(24,1.869,136);
   grae->SetPointError(24,0.001,0.001,11.17262,12.17262);
   grae->SetPoint(25,1.871,99);
   grae->SetPointError(25,0.001,0.001,9.933044,10.9834);
   grae->SetPoint(26,1.873,98);
   grae->SetPointError(26,0.001,0.001,9.882579,10.93319);
   grae->SetPoint(27,1.875,79);
   grae->SetPointError(27,0.001,0.001,8.869343,9.925725);
   grae->SetPoint(28,1.877,67);
   grae->SetPointError(28,0.001,0.001,8.164873,9.226102);
   grae->SetPoint(29,1.879,34);
   grae->SetPointError(29,0.001,0.001,5.802128,6.888101);
   grae->SetPoint(30,1.881,49);
   grae->SetPointError(30,0.001,0.001,6.976026,8.047634);
   grae->SetPoint(31,1.883,15);
   grae->SetPointError(31,0.001,0.001,3.82938,4.958738);
   grae->SetPoint(32,1.885,23);
   grae->SetPointError(32,0.001,0.001,4.760717,5.865235);
   grae->SetPoint(33,1.887,16);
   grae->SetPointError(33,0.001,0.001,3.957801,5.083066);
   grae->SetPoint(34,1.889,14);
   grae->SetPointError(34,0.001,0.001,3.6965,4.830381);
   grae->SetPoint(35,1.891,18);
   grae->SetPointError(35,0.001,0.001,4.202887,5.321007);
   grae->SetPoint(36,1.893,19);
   grae->SetPointError(36,0.001,0.001,4.320219,5.435196);
   grae->SetPoint(37,1.895,11);
   grae->SetPointError(37,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(38,1.897,19);
   grae->SetPointError(38,0.001,0.001,4.320219,5.435196);
   grae->SetPoint(39,1.899,17);
   grae->SetPointError(39,0.001,0.001,4.082184,5.203719);
   grae->SetPoint(40,1.901,12);
   grae->SetPointError(40,0.001,0.001,3.415266,4.559819);
   grae->SetPoint(41,1.903,14);
   grae->SetPointError(41,0.001,0.001,3.6965,4.830381);
   grae->SetPoint(42,1.905,18);
   grae->SetPointError(42,0.001,0.001,4.202887,5.321007);
   grae->SetPoint(43,1.907,17);
   grae->SetPointError(43,0.001,0.001,4.082184,5.203719);
   grae->SetPoint(44,1.909,12);
   grae->SetPointError(44,0.001,0.001,3.415266,4.559819);
   grae->SetPoint(45,1.911,5);
   grae->SetPointError(45,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(46,1.913,8);
   grae->SetPointError(46,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(47,1.915,17);
   grae->SetPointError(47,0.001,0.001,4.082184,5.203719);
   grae->SetPoint(48,1.917,18);
   grae->SetPointError(48,0.001,0.001,4.202887,5.321007);
   grae->SetPoint(49,1.919,15);
   grae->SetPointError(49,0.001,0.001,3.82938,4.958738);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]2 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]2","Histogram of ds_1000_plot__m_D0",100,1.81,1.93);
   Graph_h_ds_1000_CutRange[aux_rng1]2->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]2->SetMaximum(225.5782);
   Graph_h_ds_1000_CutRange[aux_rng1]2->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]2->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]2->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]2->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]2->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]2);
   
   grae->Draw("zp");
   
   TH1D *frame_19adc690__4 = new TH1D("frame_19adc690__4","A RooPlot of \"mass(K^{-}#pi^{+})\"",50,1.82,1.92);
   frame_19adc690__4->SetBinContent(1,215.5958);
   frame_19adc690__4->SetMinimum(1e-05);
   frame_19adc690__4->SetMaximum(250);
   frame_19adc690__4->SetEntries(1);
   frame_19adc690__4->SetDirectory(0);
   frame_19adc690__4->SetStats(0);
   frame_19adc690__4->SetMarkerStyle(20);
   frame_19adc690__4->SetMarkerSize(1.2);
   frame_19adc690__4->GetXaxis()->SetNdivisions(505);
   frame_19adc690__4->GetXaxis()->SetLabelFont(132);
   frame_19adc690__4->GetXaxis()->SetLabelOffset(0.015);
   frame_19adc690__4->GetXaxis()->SetLabelSize(0.05);
   frame_19adc690__4->GetXaxis()->SetTitleSize(0.06);
   frame_19adc690__4->GetXaxis()->SetTitleFont(132);
   frame_19adc690__4->GetYaxis()->SetLabelFont(132);
   frame_19adc690__4->GetYaxis()->SetLabelSize(0.05);
   frame_19adc690__4->GetYaxis()->SetTitleSize(0.06);
   frame_19adc690__4->GetYaxis()->SetTitleFont(42);
   frame_19adc690__4->GetZaxis()->SetLabelFont(132);
   frame_19adc690__4->GetZaxis()->SetLabelSize(0.05);
   frame_19adc690__4->GetZaxis()->SetTitleSize(0.06);
   frame_19adc690__4->GetZaxis()->SetTitleFont(42);
   frame_19adc690__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:50:27 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.802716,-20.25315,1.926173,106.3291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19dbd820__5 = new TH1D("frame_19dbd820__5","A RooPlot of \"mass(K^{-}#pi^{+})\"",50,1.82,1.92);
   frame_19dbd820__5->SetBinContent(1,84.48902);
   frame_19dbd820__5->SetMinimum(1e-05);
   frame_19dbd820__5->SetMaximum(100);
   frame_19dbd820__5->SetEntries(1);
   frame_19dbd820__5->SetDirectory(0);
   frame_19dbd820__5->SetStats(0);
   frame_19dbd820__5->SetMarkerStyle(20);
   frame_19dbd820__5->SetMarkerSize(1.2);
   frame_19dbd820__5->GetXaxis()->SetNdivisions(505);
   frame_19dbd820__5->GetXaxis()->SetLabelFont(132);
   frame_19dbd820__5->GetXaxis()->SetLabelOffset(0.015);
   frame_19dbd820__5->GetXaxis()->SetLabelSize(0.05);
   frame_19dbd820__5->GetXaxis()->SetTitleSize(0.06);
   frame_19dbd820__5->GetXaxis()->SetTitleFont(132);
   frame_19dbd820__5->GetYaxis()->SetLabelFont(132);
   frame_19dbd820__5->GetYaxis()->SetLabelSize(0.05);
   frame_19dbd820__5->GetYaxis()->SetTitleSize(0.06);
   frame_19dbd820__5->GetYaxis()->SetTitleFont(42);
   frame_19dbd820__5->GetZaxis()->SetLabelFont(132);
   frame_19dbd820__5->GetZaxis()->SetLabelSize(0.05);
   frame_19dbd820__5->GetZaxis()->SetTitleSize(0.06);
   frame_19dbd820__5->GetZaxis()->SetTitleFont(42);
   frame_19dbd820__5->Draw("FUNC");
   
   TGraph *graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,4.784442947e-08);
   graph->SetPoint(2,1.82,4.784442947e-08);
   graph->SetPoint(3,1.822,7.822712328e-08);
   graph->SetPoint(4,1.824,1.267412885e-07);
   graph->SetPoint(5,1.826,2.03476217e-07);
   graph->SetPoint(6,1.828,3.237009469e-07);
   graph->SetPoint(7,1.83,5.102806069e-07);
   graph->SetPoint(8,1.832,7.970928904e-07);
   graph->SetPoint(9,1.834,1.233796648e-06);
   graph->SetPoint(10,1.836,1.89240033e-06);
   graph->SetPoint(11,1.838,2.876187686e-06);
   graph->SetPoint(12,1.84,4.331678431e-06);
   graph->SetPoint(13,1.842,6.46442607e-06);
   graph->SetPoint(14,1.844,9.559573485e-06);
   graph->SetPoint(15,1.845,1.158526119e-05);
   graph->SetPoint(16,1.846,1.400818399e-05);
   graph->SetPoint(17,1.847,1.689921534e-05);
   graph->SetPoint(18,1.848,2.034042099e-05);
   graph->SetPoint(19,1.849,2.442654424e-05);
   graph->SetPoint(20,1.85,2.926663665e-05);
   graph->SetPoint(21,1.851,3.498583929e-05);
   graph->SetPoint(22,1.852,4.17273181e-05);
   graph->SetPoint(23,1.853,4.965435478e-05);
   graph->SetPoint(24,1.854,5.895259244e-05);
   graph->SetPoint(25,1.8545,6.418062632e-05);
   graph->SetPoint(26,1.855,6.983243207e-05);
   graph->SetPoint(27,1.8555,7.593859503e-05);
   graph->SetPoint(28,1.856,8.253157285e-05);
   graph->SetPoint(29,1.8565,8.964578187e-05);
   graph->SetPoint(30,1.857,9.726054052e-05);
   graph->SetPoint(31,1.858,0.0001129312562);
   graph->SetPoint(32,1.859,0.0001285928042);
   graph->SetPoint(33,1.86,0.0001436015112);
   graph->SetPoint(34,1.8605,0.0001506476074);
   graph->SetPoint(35,1.861,0.0001572736494);
   graph->SetPoint(36,1.8615,0.0001633962291);
   graph->SetPoint(37,1.862,0.0001689360262);
   graph->SetPoint(38,1.8625,0.0001738195161);
   graph->SetPoint(39,1.863,0.0001779805942);
   graph->SetPoint(40,1.8635,0.0001813620668);
   graph->SetPoint(41,1.864,0.0001839169603);
   graph->SetPoint(42,1.8645,0.0001856096086);
   graph->SetPoint(43,1.865,0.0001864164823);
   graph->SetPoint(44,1.8655,0.0001863267321);
   graph->SetPoint(45,1.866,0.0001853424312);
   graph->SetPoint(46,1.8665,0.0001834785064);
   graph->SetPoint(47,1.867,0.0001807623628);
   graph->SetPoint(48,1.8675,0.0001772332144);
   graph->SetPoint(49,1.868,0.0001729411438);
   graph->SetPoint(50,1.8685,0.0001679459219);
   graph->SetPoint(51,1.869,0.0001623156271);
   graph->SetPoint(52,1.8695,0.000156125108);
   graph->SetPoint(53,1.87,0.0001494543381);
   graph->SetPoint(54,1.871,0.0001350073353);
   graph->SetPoint(55,1.872,0.000119652365);
   graph->SetPoint(56,1.873,0.0001040434378);
   graph->SetPoint(57,1.874,8.88336106e-05);
   graph->SetPoint(58,1.8745,8.18497712e-05);
   graph->SetPoint(59,1.875,7.537650694e-05);
   graph->SetPoint(60,1.8755,6.937978157e-05);
   graph->SetPoint(61,1.876,6.382755833e-05);
   graph->SetPoint(62,1.8765,5.868970364e-05);
   graph->SetPoint(63,1.877,5.393789387e-05);
   graph->SetPoint(64,1.878,4.548762556e-05);
   graph->SetPoint(65,1.879,3.82830103e-05);
   graph->SetPoint(66,1.88,3.215380866e-05);
   graph->SetPoint(67,1.881,2.695083936e-05);
   graph->SetPoint(68,1.882,2.254372603e-05);
   graph->SetPoint(69,1.883,1.881883047e-05);
   graph->SetPoint(70,1.884,1.56773658e-05);
   graph->SetPoint(71,1.885,1.303368089e-05);
   graph->SetPoint(72,1.886,1.081370718e-05);
   graph->SetPoint(73,1.888,7.398271042e-06);
   graph->SetPoint(74,1.89,5.020419295e-06);
   graph->SetPoint(75,1.892,3.379121918e-06);
   graph->SetPoint(76,1.894,2.255910428e-06);
   graph->SetPoint(77,1.896,1.493805182e-06);
   graph->SetPoint(78,1.898,9.811156217e-07);
   graph->SetPoint(79,1.9,6.391466826e-07);
   graph->SetPoint(80,1.902,4.129856931e-07);
   graph->SetPoint(81,1.904,2.64681504e-07);
   graph->SetPoint(82,1.906,1.682543496e-07);
   graph->SetPoint(83,1.908,1.060872338e-07);
   graph->SetPoint(84,1.91,6.634589703e-08);
   graph->SetPoint(85,1.912,4.115467103e-08);
   graph->SetPoint(86,1.914,2.532085218e-08);
   graph->SetPoint(87,1.916,1.545224625e-08);
   graph->SetPoint(88,1.918,9.353174619e-09);
   graph->SetPoint(89,1.92,5.615398527e-09);
   graph->SetPoint(90,1.92,5.615398527e-09);
   graph->SetPoint(91,1.922,5.615398527e-09);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->SetMaximum(0.0002050581);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]19);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.004573355126);
   graph->SetPoint(2,1.82,0.004573355126);
   graph->SetPoint(3,1.822,0.007477577205);
   graph->SetPoint(4,1.824,0.01211495106);
   graph->SetPoint(5,1.826,0.01944989229);
   graph->SetPoint(6,1.828,0.0309419383);
   graph->SetPoint(7,1.83,0.04877672186);
   graph->SetPoint(8,1.832,0.07619254521);
   graph->SetPoint(9,1.834,0.1179362004);
   graph->SetPoint(10,1.836,0.180890834);
   graph->SetPoint(11,1.838,0.2749291368);
   graph->SetPoint(12,1.84,0.4140566409);
   graph->SetPoint(13,1.842,0.6179218026);
   graph->SetPoint(14,1.844,0.9137808702);
   graph->SetPoint(15,1.845,1.107412383);
   graph->SetPoint(16,1.846,1.339014819);
   graph->SetPoint(17,1.847,1.615362832);
   graph->SetPoint(18,1.848,1.944300927);
   graph->SetPoint(19,1.849,2.33488543);
   graph->SetPoint(20,1.85,2.797540366);
   graph->SetPoint(21,1.851,3.344227723);
   graph->SetPoint(22,1.852,3.988632453);
   graph->SetPoint(23,1.853,4.746362334);
   graph->SetPoint(24,1.854,5.635162626);
   graph->SetPoint(25,1.8545,6.134900125);
   graph->SetPoint(26,1.855,6.675145145);
   graph->SetPoint(27,1.8555,7.258821281);
   graph->SetPoint(28,1.856,7.889031093);
   graph->SetPoint(29,1.8565,8.569064372);
   graph->SetPoint(30,1.857,9.296944209);
   graph->SetPoint(31,1.858,10.79487717);
   graph->SetPoint(32,1.859,12.29193381);
   graph->SetPoint(33,1.86,13.72658665);
   graph->SetPoint(34,1.8605,14.40010917);
   graph->SetPoint(35,1.861,15.03347952);
   graph->SetPoint(36,1.8615,15.6187249);
   graph->SetPoint(37,1.862,16.14826323);
   graph->SetPoint(38,1.8625,16.61506644);
   graph->SetPoint(39,1.863,17.01281574);
   graph->SetPoint(40,1.8635,17.33604407);
   graph->SetPoint(41,1.864,17.58026132);
   graph->SetPoint(42,1.8645,17.74205826);
   graph->SetPoint(43,1.865,17.81918572);
   graph->SetPoint(44,1.8655,17.81060668);
   graph->SetPoint(45,1.866,17.71651929);
   graph->SetPoint(46,1.8665,17.53835037);
   graph->SetPoint(47,1.867,17.27871954);
   graph->SetPoint(48,1.8675,16.94137517);
   graph->SetPoint(49,1.868,16.53110456);
   graph->SetPoint(50,1.8685,16.0536211);
   graph->SetPoint(51,1.869,15.51543227);
   graph->SetPoint(52,1.8695,14.9236927);
   graph->SetPoint(53,1.87,14.28604689);
   graph->SetPoint(54,1.871,12.90508624);
   graph->SetPoint(55,1.872,11.43733477);
   graph->SetPoint(56,1.873,9.945308048);
   graph->SetPoint(57,1.874,8.491430514);
   graph->SetPoint(58,1.8745,7.823859011);
   graph->SetPoint(59,1.875,7.205092383);
   graph->SetPoint(60,1.8755,6.631877173);
   graph->SetPoint(61,1.876,6.101151048);
   graph->SetPoint(62,1.8765,5.610033601);
   graph->SetPoint(63,1.877,5.155817429);
   graph->SetPoint(64,1.878,4.348072865);
   graph->SetPoint(65,1.879,3.65939783);
   graph->SetPoint(66,1.88,3.073519472);
   graph->SetPoint(67,1.881,2.576177848);
   graph->SetPoint(68,1.882,2.154910532);
   graph->SetPoint(69,1.883,1.798855076);
   graph->SetPoint(70,1.884,1.498568633);
   graph->SetPoint(71,1.885,1.24586398);
   graph->SetPoint(72,1.886,1.033661049);
   graph->SetPoint(73,1.888,0.7071862109);
   graph->SetPoint(74,1.89,0.4798920285);
   graph->SetPoint(75,1.892,0.3230036331);
   graph->SetPoint(76,1.894,0.2156380509);
   graph->SetPoint(77,1.896,0.142789906);
   graph->SetPoint(78,1.898,0.09378291698);
   graph->SetPoint(79,1.9,0.06109477716);
   graph->SetPoint(80,1.902,0.03947649198);
   graph->SetPoint(81,1.904,0.02530038557);
   graph->SetPoint(82,1.906,0.0160831031);
   graph->SetPoint(83,1.908,0.0101406705);
   graph->SetPoint(84,1.91,0.006341874103);
   graph->SetPoint(85,1.912,0.003933894243);
   graph->SetPoint(86,1.914,0.002420370571);
   graph->SetPoint(87,1.916,0.001477049896);
   graph->SetPoint(88,1.918,0.0008940516076);
   graph->SetPoint(89,1.92,0.0005367649258);
   graph->SetPoint(90,1.92,0.0005367649258);
   graph->SetPoint(91,1.922,0.0005367649258);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->SetMaximum(19.6011);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]20);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,3.030142469e-05);
   graph->SetPoint(2,1.82,3.030142469e-05);
   graph->SetPoint(3,1.822,4.954376739e-05);
   graph->SetPoint(4,1.824,8.026935738e-05);
   graph->SetPoint(5,1.826,0.0001288680695);
   graph->SetPoint(6,1.828,0.0002050102796);
   graph->SetPoint(7,1.83,0.0003231772131);
   graph->SetPoint(8,1.832,0.000504824709);
   graph->SetPoint(9,1.834,0.0007814033237);
   graph->SetPoint(10,1.836,0.001198518338);
   graph->SetPoint(11,1.838,0.00182158269);
   graph->SetPoint(12,1.84,0.002743392056);
   graph->SetPoint(13,1.842,0.004094130119);
   graph->SetPoint(14,1.844,0.006054387087);
   graph->SetPoint(15,1.845,0.007337320631);
   graph->SetPoint(16,1.846,0.00887183601);
   graph->SetPoint(17,1.847,0.01070281967);
   graph->SetPoint(18,1.848,0.01288224651);
   graph->SetPoint(19,1.849,0.01547012053);
   graph->SetPoint(20,1.85,0.0185355076);
   graph->SetPoint(21,1.851,0.02215766362);
   graph->SetPoint(22,1.852,0.0264272602);
   graph->SetPoint(23,1.853,0.03144770893);
   graph->SetPoint(24,1.854,0.03733658358);
   graph->SetPoint(25,1.8545,0.04064766653);
   graph->SetPoint(26,1.855,0.04422713792);
   graph->SetPoint(27,1.8555,0.04809436843);
   graph->SetPoint(28,1.856,0.05226991452);
   graph->SetPoint(29,1.8565,0.0567755732);
   graph->SetPoint(30,1.857,0.06159824615);
   graph->SetPoint(31,1.858,0.07152301724);
   graph->SetPoint(32,1.859,0.08144198215);
   graph->SetPoint(33,1.86,0.09094748172);
   graph->SetPoint(34,1.8605,0.09541000239);
   graph->SetPoint(35,1.861,0.09960648911);
   graph->SetPoint(36,1.8615,0.1034841169);
   graph->SetPoint(37,1.862,0.1069926495);
   graph->SetPoint(38,1.8625,0.1100855216);
   graph->SetPoint(39,1.863,0.112720867);
   graph->SetPoint(40,1.8635,0.1148624629);
   graph->SetPoint(41,1.864,0.1164805596);
   graph->SetPoint(42,1.8645,0.1175525686);
   graph->SetPoint(43,1.865,0.1180635878);
   graph->SetPoint(44,1.8655,0.1180067461);
   graph->SetPoint(45,1.866,0.1173833565);
   graph->SetPoint(46,1.8665,0.1162028726);
   graph->SetPoint(47,1.867,0.114482651);
   graph->SetPoint(48,1.8675,0.1122475272);
   graph->SetPoint(49,1.868,0.10952922);
   graph->SetPoint(50,1.8685,0.1063655844);
   graph->SetPoint(51,1.869,0.1027997367);
   graph->SetPoint(52,1.8695,0.0988790807);
   graph->SetPoint(53,1.87,0.09465426631);
   graph->SetPoint(54,1.871,0.08550451215);
   graph->SetPoint(55,1.872,0.07577971285);
   graph->SetPoint(56,1.873,0.06589407438);
   graph->SetPoint(57,1.874,0.05626119887);
   graph->SetPoint(58,1.8745,0.05183810749);
   graph->SetPoint(59,1.875,0.04773837986);
   graph->SetPoint(60,1.8755,0.04394045972);
   graph->SetPoint(61,1.876,0.04042405716);
   graph->SetPoint(62,1.8765,0.0371700876);
   graph->SetPoint(63,1.877,0.03416061278);
   graph->SetPoint(64,1.878,0.02880878454);
   graph->SetPoint(65,1.879,0.02424586867);
   graph->SetPoint(66,1.88,0.02036404702);
   graph->SetPoint(67,1.881,0.01706883828);
   graph->SetPoint(68,1.882,0.01427767086);
   graph->SetPoint(69,1.883,0.01191857402);
   graph->SetPoint(70,1.884,0.009928982839);
   graph->SetPoint(71,1.885,0.008254651675);
   graph->SetPoint(72,1.886,0.006848670521);
   graph->SetPoint(73,1.888,0.004685564344);
   graph->SetPoint(74,1.89,0.003179593922);
   graph->SetPoint(75,1.892,0.002140107206);
   graph->SetPoint(76,1.894,0.00142874104);
   graph->SetPoint(77,1.896,0.000946075138);
   graph->SetPoint(78,1.898,0.0006213722568);
   graph->SetPoint(79,1.9,0.000404792267);
   graph->SetPoint(80,1.902,0.0002615571972);
   graph->SetPoint(81,1.904,0.0001676313575);
   graph->SetPoint(82,1.906,0.0001065609217);
   graph->SetPoint(83,1.908,6.718847652e-05);
   graph->SetPoint(84,1.91,4.201900251e-05);
   graph->SetPoint(85,1.912,2.606458429e-05);
   graph->SetPoint(86,1.914,1.603651467e-05);
   graph->SetPoint(87,1.916,9.786407344e-06);
   graph->SetPoint(88,1.918,5.923668009e-06);
   graph->SetPoint(89,1.92,3.556413514e-06);
   graph->SetPoint(90,1.92,3.556413514e-06);
   graph->SetPoint(91,1.922,3.556413514e-06);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->SetMaximum(0.1298699);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]21);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,2.894810449e-05);
   graph->SetPoint(2,1.82,2.894810449e-05);
   graph->SetPoint(3,1.822,2.867532907e-05);
   graph->SetPoint(4,1.824,2.840512399e-05);
   graph->SetPoint(5,1.826,2.813746503e-05);
   graph->SetPoint(6,1.828,2.787232819e-05);
   graph->SetPoint(7,1.83,2.760968972e-05);
   graph->SetPoint(8,1.832,2.734952606e-05);
   graph->SetPoint(9,1.834,2.70918139e-05);
   graph->SetPoint(10,1.836,2.683653014e-05);
   graph->SetPoint(11,1.838,2.65836519e-05);
   graph->SetPoint(12,1.84,2.633315651e-05);
   graph->SetPoint(13,1.842,2.608502151e-05);
   graph->SetPoint(14,1.844,2.583922467e-05);
   graph->SetPoint(15,1.846,2.559574395e-05);
   graph->SetPoint(16,1.848,2.535455752e-05);
   graph->SetPoint(17,1.85,2.511564378e-05);
   graph->SetPoint(18,1.852,2.487898129e-05);
   graph->SetPoint(19,1.854,2.464454886e-05);
   graph->SetPoint(20,1.856,2.441232546e-05);
   graph->SetPoint(21,1.858,2.418229028e-05);
   graph->SetPoint(22,1.86,2.395442271e-05);
   graph->SetPoint(23,1.862,2.372870231e-05);
   graph->SetPoint(24,1.864,2.350510885e-05);
   graph->SetPoint(25,1.866,2.32836223e-05);
   graph->SetPoint(26,1.868,2.306422279e-05);
   graph->SetPoint(27,1.87,2.284689067e-05);
   graph->SetPoint(28,1.872,2.263160644e-05);
   graph->SetPoint(29,1.874,2.241835082e-05);
   graph->SetPoint(30,1.876,2.220710469e-05);
   graph->SetPoint(31,1.878,2.199784911e-05);
   graph->SetPoint(32,1.88,2.179056533e-05);
   graph->SetPoint(33,1.882,2.158523477e-05);
   graph->SetPoint(34,1.884,2.138183902e-05);
   graph->SetPoint(35,1.886,2.118035985e-05);
   graph->SetPoint(36,1.888,2.098077919e-05);
   graph->SetPoint(37,1.89,2.078307917e-05);
   graph->SetPoint(38,1.892,2.058724206e-05);
   graph->SetPoint(39,1.894,2.039325031e-05);
   graph->SetPoint(40,1.896,2.020108652e-05);
   graph->SetPoint(41,1.898,2.001073347e-05);
   graph->SetPoint(42,1.9,1.982217411e-05);
   graph->SetPoint(43,1.902,1.963539152e-05);
   graph->SetPoint(44,1.904,1.945036897e-05);
   graph->SetPoint(45,1.906,1.926708987e-05);
   graph->SetPoint(46,1.908,1.908553779e-05);
   graph->SetPoint(47,1.91,1.890569646e-05);
   graph->SetPoint(48,1.912,1.872754976e-05);
   graph->SetPoint(49,1.914,1.855108172e-05);
   graph->SetPoint(50,1.916,1.837627652e-05);
   graph->SetPoint(51,1.918,1.82031185e-05);
   graph->SetPoint(52,1.92,1.803159213e-05);
   graph->SetPoint(53,1.92,1.803159213e-05);
   graph->SetPoint(54,1.922,1.803159213e-05);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->SetMaximum(3.184291e-05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]22);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,3.243584041);
   graph->SetPoint(2,1.82,3.243584041);
   graph->SetPoint(3,1.822,3.213020037);
   graph->SetPoint(4,1.824,3.182744034);
   graph->SetPoint(5,1.826,3.152753319);
   graph->SetPoint(6,1.828,3.123045205);
   graph->SetPoint(7,1.83,3.093617027);
   graph->SetPoint(8,1.832,3.064466148);
   graph->SetPoint(9,1.834,3.035589955);
   graph->SetPoint(10,1.836,3.00698586);
   graph->SetPoint(11,1.838,2.978651299);
   graph->SetPoint(12,1.84,2.950583733);
   graph->SetPoint(13,1.842,2.922780644);
   graph->SetPoint(14,1.844,2.895239541);
   graph->SetPoint(15,1.846,2.867957956);
   graph->SetPoint(16,1.848,2.840933442);
   graph->SetPoint(17,1.85,2.814163579);
   graph->SetPoint(18,1.852,2.787645965);
   graph->SetPoint(19,1.854,2.761378224);
   graph->SetPoint(20,1.856,2.735358002);
   graph->SetPoint(21,1.858,2.709582967);
   graph->SetPoint(22,1.86,2.684050807);
   graph->SetPoint(23,1.862,2.658759234);
   graph->SetPoint(24,1.864,2.633705982);
   graph->SetPoint(25,1.866,2.608888804);
   graph->SetPoint(26,1.868,2.584305476);
   graph->SetPoint(27,1.87,2.559953795);
   graph->SetPoint(28,1.872,2.535831578);
   graph->SetPoint(29,1.874,2.511936662);
   graph->SetPoint(30,1.876,2.488266905);
   graph->SetPoint(31,1.878,2.464820187);
   graph->SetPoint(32,1.88,2.441594405);
   graph->SetPoint(33,1.882,2.418587478);
   graph->SetPoint(34,1.884,2.395797342);
   graph->SetPoint(35,1.886,2.373221957);
   graph->SetPoint(36,1.888,2.350859297);
   graph->SetPoint(37,1.89,2.328707358);
   graph->SetPoint(38,1.892,2.306764155);
   graph->SetPoint(39,1.894,2.285027721);
   graph->SetPoint(40,1.896,2.263496108);
   graph->SetPoint(41,1.898,2.242167385);
   graph->SetPoint(42,1.9,2.221039641);
   graph->SetPoint(43,1.902,2.200110981);
   graph->SetPoint(44,1.904,2.17937953);
   graph->SetPoint(45,1.906,2.158843431);
   graph->SetPoint(46,1.908,2.13850084);
   graph->SetPoint(47,1.91,2.118349937);
   graph->SetPoint(48,1.912,2.098388913);
   graph->SetPoint(49,1.914,2.078615981);
   graph->SetPoint(50,1.916,2.059029367);
   graph->SetPoint(51,1.918,2.039627316);
   graph->SetPoint(52,1.92,2.020408088);
   graph->SetPoint(53,1.92,2.020408088);
   graph->SetPoint(54,1.922,2.020408088);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->SetMaximum(3.567942);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]23);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.04396151373);
   graph->SetPoint(2,1.82,0.04396151373);
   graph->SetPoint(3,1.822,0.04354726829);
   graph->SetPoint(4,1.824,0.04313692625);
   graph->SetPoint(5,1.826,0.04273045082);
   graph->SetPoint(6,1.828,0.04232780557);
   graph->SetPoint(7,1.83,0.04192895441);
   graph->SetPoint(8,1.832,0.0415338616);
   graph->SetPoint(9,1.834,0.0411424917);
   graph->SetPoint(10,1.836,0.04075480966);
   graph->SetPoint(11,1.838,0.0403707807);
   graph->SetPoint(12,1.84,0.03999037042);
   graph->SetPoint(13,1.842,0.0396135447);
   graph->SetPoint(14,1.844,0.03924026979);
   graph->SetPoint(15,1.846,0.03887051221);
   graph->SetPoint(16,1.848,0.03850423882);
   graph->SetPoint(17,1.85,0.03814141679);
   graph->SetPoint(18,1.852,0.03778201361);
   graph->SetPoint(19,1.854,0.03742599704);
   graph->SetPoint(20,1.856,0.03707333519);
   graph->SetPoint(21,1.858,0.03672399645);
   graph->SetPoint(22,1.86,0.03637794949);
   graph->SetPoint(23,1.862,0.03603516329);
   graph->SetPoint(24,1.864,0.03569560715);
   graph->SetPoint(25,1.866,0.03535925061);
   graph->SetPoint(26,1.868,0.03502606353);
   graph->SetPoint(27,1.87,0.03469601604);
   graph->SetPoint(28,1.872,0.03436907856);
   graph->SetPoint(29,1.874,0.03404522178);
   graph->SetPoint(30,1.876,0.03372441668);
   graph->SetPoint(31,1.878,0.03340663449);
   graph->SetPoint(32,1.88,0.03309184674);
   graph->SetPoint(33,1.882,0.0327800252);
   graph->SetPoint(34,1.884,0.03247114193);
   graph->SetPoint(35,1.886,0.03216516924);
   graph->SetPoint(36,1.888,0.03186207971);
   graph->SetPoint(37,1.89,0.03156184616);
   graph->SetPoint(38,1.892,0.03126444168);
   graph->SetPoint(39,1.894,0.03096983962);
   graph->SetPoint(40,1.896,0.03067801357);
   graph->SetPoint(41,1.898,0.03038893737);
   graph->SetPoint(42,1.9,0.03010258511);
   graph->SetPoint(43,1.902,0.02981893112);
   graph->SetPoint(44,1.904,0.02953794998);
   graph->SetPoint(45,1.906,0.0292596165);
   graph->SetPoint(46,1.908,0.02898390573);
   graph->SetPoint(47,1.91,0.02871079295);
   graph->SetPoint(48,1.912,0.0284402537);
   graph->SetPoint(49,1.914,0.02817226371);
   graph->SetPoint(50,1.916,0.02790679897);
   graph->SetPoint(51,1.918,0.02764383568);
   graph->SetPoint(52,1.92,0.02738335027);
   graph->SetPoint(53,1.92,0.02738335027);
   graph->SetPoint(54,1.922,0.02738335027);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->SetMaximum(0.04835767);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]24);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.009886237658);
   graph->SetPoint(2,1.82,0.009886237658);
   graph->SetPoint(3,1.822,0.01616430461);
   graph->SetPoint(4,1.824,0.02618893177);
   graph->SetPoint(5,1.826,0.04204489971);
   graph->SetPoint(6,1.828,0.06688729547);
   graph->SetPoint(7,1.83,0.105440809);
   graph->SetPoint(8,1.832,0.1647056896);
   graph->SetPoint(9,1.834,0.2549430941);
   graph->SetPoint(10,1.836,0.391032344);
   graph->SetPoint(11,1.838,0.5943152698);
   graph->SetPoint(12,1.84,0.8950676786);
   graph->SetPoint(13,1.842,1.335763707);
   graph->SetPoint(14,1.844,1.975323281);
   graph->SetPoint(15,1.845,2.393897194);
   graph->SetPoint(16,1.846,2.894552984);
   graph->SetPoint(17,1.847,3.491935445);
   graph->SetPoint(18,1.848,4.203002067);
   graph->SetPoint(19,1.849,5.047329944);
   graph->SetPoint(20,1.85,6.047452724);
   graph->SetPoint(21,1.851,7.229228683);
   graph->SetPoint(22,1.852,8.622240626);
   graph->SetPoint(23,1.853,10.26022794);
   graph->SetPoint(24,1.854,12.18155062);
   graph->SetPoint(25,1.8545,13.26183491);
   graph->SetPoint(26,1.855,14.42968444);
   graph->SetPoint(27,1.8555,15.69141917);
   graph->SetPoint(28,1.856,17.05374591);
   graph->SetPoint(29,1.8565,18.52377621);
   graph->SetPoint(30,1.857,20.09723658);
   graph->SetPoint(31,1.858,23.33532346);
   graph->SetPoint(32,1.859,26.571516);
   graph->SetPoint(33,1.86,29.67281004);
   graph->SetPoint(34,1.8605,31.128766);
   graph->SetPoint(35,1.861,32.49792489);
   graph->SetPoint(36,1.8615,33.76305186);
   graph->SetPoint(37,1.862,34.90775671);
   graph->SetPoint(38,1.8625,35.91684683);
   graph->SetPoint(39,1.863,36.77666287);
   graph->SetPoint(40,1.8635,37.47538666);
   graph->SetPoint(41,1.864,38.00331195);
   graph->SetPoint(42,1.8645,38.35306895);
   graph->SetPoint(43,1.865,38.51979566);
   graph->SetPoint(44,1.8655,38.50125032);
   graph->SetPoint(45,1.866,38.29786128);
   graph->SetPoint(46,1.8665,37.91271291);
   graph->SetPoint(47,1.867,37.35146803);
   graph->SetPoint(48,1.8675,36.62222954);
   graph->SetPoint(49,1.868,35.73534614);
   graph->SetPoint(50,1.8685,34.70316849);
   graph->SetPoint(51,1.869,33.53976383);
   graph->SetPoint(52,1.8695,32.26059835);
   graph->SetPoint(53,1.87,30.88219718);
   graph->SetPoint(54,1.871,27.89696975);
   graph->SetPoint(55,1.872,24.7241263);
   graph->SetPoint(56,1.873,21.49880695);
   graph->SetPoint(57,1.874,18.35595483);
   graph->SetPoint(58,1.8745,16.91286319);
   graph->SetPoint(59,1.875,15.57527323);
   graph->SetPoint(60,1.8755,14.33615192);
   graph->SetPoint(61,1.876,13.18887941);
   graph->SetPoint(62,1.8765,12.12722912);
   graph->SetPoint(63,1.877,11.14534844);
   graph->SetPoint(64,1.878,9.399244212);
   graph->SetPoint(65,1.879,7.910532998);
   graph->SetPoint(66,1.88,6.644037717);
   graph->SetPoint(67,1.881,5.5689326);
   graph->SetPoint(68,1.882,4.658277581);
   graph->SetPoint(69,1.883,3.888591264);
   graph->SetPoint(70,1.884,3.239461017);
   graph->SetPoint(71,1.885,2.693188491);
   graph->SetPoint(72,1.886,2.23446868);
   graph->SetPoint(73,1.888,1.528726888);
   graph->SetPoint(74,1.89,1.037384265);
   graph->SetPoint(75,1.892,0.6982380754);
   graph->SetPoint(76,1.894,0.4661455236);
   graph->SetPoint(77,1.896,0.3086694356);
   graph->SetPoint(78,1.898,0.2027308573);
   graph->SetPoint(79,1.9,0.132068792);
   graph->SetPoint(80,1.902,0.08533646981);
   graph->SetPoint(81,1.904,0.05469193135);
   graph->SetPoint(82,1.906,0.03476689983);
   graph->SetPoint(83,1.908,0.02192112264);
   graph->SetPoint(84,1.91,0.01370925127);
   graph->SetPoint(85,1.912,0.008503912848);
   graph->SetPoint(86,1.914,0.005232123469);
   graph->SetPoint(87,1.916,0.00319294389);
   graph->SetPoint(88,1.918,0.001932674465);
   graph->SetPoint(89,1.92,0.001160326604);
   graph->SetPoint(90,1.92,0.001160326604);
   graph->SetPoint(91,1.922,0.001160326604);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->SetMaximum(42.37178);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]25);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,2.827078073);
   graph->SetPoint(2,1.82,2.827078073);
   graph->SetPoint(3,1.822,2.824226705);
   graph->SetPoint(4,1.824,2.821378212);
   graph->SetPoint(5,1.826,2.818532592);
   graph->SetPoint(6,1.828,2.815689842);
   graph->SetPoint(7,1.83,2.81284996);
   graph->SetPoint(8,1.832,2.810012942);
   graph->SetPoint(9,1.834,2.807178785);
   graph->SetPoint(10,1.836,2.804347486);
   graph->SetPoint(11,1.838,2.801519043);
   graph->SetPoint(12,1.84,2.798693453);
   graph->SetPoint(13,1.842,2.795870713);
   graph->SetPoint(14,1.844,2.79305082);
   graph->SetPoint(15,1.846,2.790233771);
   graph->SetPoint(16,1.848,2.787419563);
   graph->SetPoint(17,1.85,2.784608194);
   graph->SetPoint(18,1.852,2.78179966);
   graph->SetPoint(19,1.854,2.778993959);
   graph->SetPoint(20,1.856,2.776191087);
   graph->SetPoint(21,1.858,2.773391043);
   graph->SetPoint(22,1.86,2.770593822);
   graph->SetPoint(23,1.862,2.767799423);
   graph->SetPoint(24,1.864,2.765007843);
   graph->SetPoint(25,1.866,2.762219078);
   graph->SetPoint(26,1.868,2.759433125);
   graph->SetPoint(27,1.87,2.756649983);
   graph->SetPoint(28,1.872,2.753869647);
   graph->SetPoint(29,1.874,2.751092116);
   graph->SetPoint(30,1.876,2.748317386);
   graph->SetPoint(31,1.878,2.745545455);
   graph->SetPoint(32,1.88,2.742776319);
   graph->SetPoint(33,1.882,2.740009977);
   graph->SetPoint(34,1.884,2.737246424);
   graph->SetPoint(35,1.886,2.734485659);
   graph->SetPoint(36,1.888,2.731727678);
   graph->SetPoint(37,1.89,2.728972479);
   graph->SetPoint(38,1.892,2.726220059);
   graph->SetPoint(39,1.894,2.723470415);
   graph->SetPoint(40,1.896,2.720723544);
   graph->SetPoint(41,1.898,2.717979444);
   graph->SetPoint(42,1.9,2.715238111);
   graph->SetPoint(43,1.902,2.712499544);
   graph->SetPoint(44,1.904,2.709763738);
   graph->SetPoint(45,1.906,2.707030692);
   graph->SetPoint(46,1.908,2.704300402);
   graph->SetPoint(47,1.91,2.701572866);
   graph->SetPoint(48,1.912,2.698848081);
   graph->SetPoint(49,1.914,2.696126044);
   graph->SetPoint(50,1.916,2.693406752);
   graph->SetPoint(51,1.918,2.690690203);
   graph->SetPoint(52,1.92,2.687976394);
   graph->SetPoint(53,1.92,2.687976394);
   graph->SetPoint(54,1.922,2.687976394);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->SetMaximum(3.109786);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]26);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,6.129142519);
   graph->SetPoint(2,1.82,6.129142519);
   graph->SetPoint(3,1.822,6.104514189);
   graph->SetPoint(4,1.824,6.085671856);
   graph->SetPoint(5,1.826,6.075668363);
   graph->SetPoint(6,1.828,6.079125293);
   graph->SetPoint(7,1.83,6.102964769);
   graph->SetPoint(8,1.832,6.157444157);
   graph->SetPoint(9,1.834,6.257600255);
   graph->SetPoint(10,1.836,6.425238582);
   graph->SetPoint(11,1.838,6.691636573);
   graph->SetPoint(12,1.84,7.101165933);
   graph->SetPoint(13,1.842,7.71607709);
   graph->SetPoint(14,1.844,8.622724568);
   graph->SetPoint(15,1.845,9.220947555);
   graph->SetPoint(16,1.846,9.939541482);
   graph->SetPoint(17,1.847,10.79997044);
   graph->SetPoint(18,1.848,11.82708818);
   graph->SetPoint(19,1.849,13.04958791);
   graph->SetPoint(20,1.85,14.50049617);
   graph->SetPoint(21,1.851,16.21771231);
   graph->SetPoint(22,1.852,18.24459458);
   graph->SetPoint(23,1.853,20.63059345);
   graph->SetPoint(24,1.854,23.4319316);
   graph->SetPoint(25,1.8545,25.00795201);
   graph->SetPoint(26,1.855,26.71232982);
   graph->SetPoint(27,1.8555,28.55432794);
   graph->SetPoint(28,1.856,30.54377629);
   graph->SetPoint(29,1.8565,32.69109801);
   graph->SetPoint(30,1.857,34.99002954);
   graph->SetPoint(31,1.858,39.72155877);
   graph->SetPoint(32,1.859,44.45037376);
   graph->SetPoint(33,1.86,48.98153431);
   graph->SetPoint(34,1.8605,51.10835207);
   graph->SetPoint(35,1.861,53.10796953);
   graph->SetPoint(36,1.8615,54.95512607);
   graph->SetPoint(37,1.862,56.62579907);
   graph->SetPoint(38,1.8625,58.0977212);
   graph->SetPoint(39,1.863,59.35087229);
   graph->SetPoint(40,1.8635,60.36793086);
   graph->SetPoint(41,1.864,61.13467068);
   graph->SetPoint(42,1.8645,61.64029008);
   graph->SetPoint(43,1.865,61.87766295);
   graph->SetPoint(44,1.8655,61.84350354);
   graph->SetPoint(45,1.866,61.53843968);
   graph->SetPoint(46,1.8665,60.96699199);
   graph->SetPoint(47,1.867,60.13746021);
   graph->SetPoint(48,1.8675,59.06172051);
   graph->SetPoint(49,1.868,57.7549406);
   graph->SetPoint(50,1.8685,56.23522239);
   graph->SetPoint(51,1.869,54.52318378);
   graph->SetPoint(52,1.8695,52.64149302);
   graph->SetPoint(53,1.87,50.61437044);
   graph->SetPoint(54,1.871,46.22537402);
   graph->SetPoint(55,1.872,41.56145337);
   graph->SetPoint(56,1.873,36.82067878);
   graph->SetPoint(57,1.874,32.2008318);
   graph->SetPoint(58,1.8745,30.07902563);
   graph->SetPoint(59,1.875,28.11186429);
   graph->SetPoint(60,1.8755,26.28903968);
   graph->SetPoint(61,1.876,24.60084926);
   graph->SetPoint(62,1.8765,23.03816688);
   graph->SetPoint(63,1.877,21.59241454);
   graph->SetPoint(64,1.878,19.01996562);
   graph->SetPoint(65,1.879,16.82482609);
   graph->SetPoint(66,1.88,14.95543775);
   graph->SetPoint(67,1.881,13.36662);
   graph->SetPoint(68,1.882,12.01888739);
   graph->SetPoint(69,1.883,10.87782372);
   graph->SetPoint(70,1.884,9.913510601);
   graph->SetPoint(71,1.885,9.100007857);
   graph->SetPoint(72,1.886,8.414883178);
   graph->SetPoint(73,1.888,7.355076097);
   graph->SetPoint(74,1.89,6.609723374);
   graph->SetPoint(75,1.892,6.087654438);
   graph->SetPoint(76,1.894,5.722702941);
   graph->SetPoint(77,1.896,5.467324777);
   graph->SetPoint(78,1.898,5.287691905);
   graph->SetPoint(79,1.9,5.15996916);
   graph->SetPoint(80,1.902,5.067524023);
   graph->SetPoint(81,1.904,4.998860882);
   graph->SetPoint(82,1.906,4.946109738);
   graph->SetPoint(83,1.908,4.903933321);
   graph->SetPoint(84,1.91,4.868745712);
   graph->SetPoint(85,1.912,4.838159888);
   graph->SetPoint(86,1.914,4.810601395);
   graph->SetPoint(87,1.916,4.78504109);
   graph->SetPoint(88,1.918,4.760812217);
   graph->SetPoint(89,1.92,4.737486518);
   graph->SetPoint(90,1.92,4.737486518);
   graph->SetPoint(91,1.922,4.737486518);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->SetMaximum(68.06543);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]27);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_D0");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1.821,8);
   grae->SetPointError(0,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(1,1.823,8);
   grae->SetPointError(1,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(2,1.825,7);
   grae->SetPointError(2,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(3,1.827,4);
   grae->SetPointError(3,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(4,1.829,7);
   grae->SetPointError(4,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(5,1.831,5);
   grae->SetPointError(5,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(6,1.833,5);
   grae->SetPointError(6,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(7,1.835,6);
   grae->SetPointError(7,0.001,0.001,2.379931,3.583642);
   grae->SetPoint(8,1.837,5);
   grae->SetPointError(8,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(9,1.839,7);
   grae->SetPointError(9,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(10,1.841,10);
   grae->SetPointError(10,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(11,1.843,8);
   grae->SetPointError(11,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(12,1.845,8);
   grae->SetPointError(12,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(13,1.847,10);
   grae->SetPointError(13,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(14,1.849,11);
   grae->SetPointError(14,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(15,1.851,16);
   grae->SetPointError(15,0.001,0.001,3.957801,5.083066);
   grae->SetPoint(16,1.853,22);
   grae->SetPointError(16,0.001,0.001,4.654502,5.761366);
   grae->SetPoint(17,1.855,32);
   grae->SetPointError(17,0.001,0.001,5.627135,6.715753);
   grae->SetPoint(18,1.857,37);
   grae->SetPointError(18,0.001,0.001,6.055143,7.137555);
   grae->SetPoint(19,1.859,52);
   grae->SetPointError(19,0.001,0.001,7.187836,8.257346);
   grae->SetPoint(20,1.861,45);
   grae->SetPointError(20,0.001,0.001,6.683179,7.757905);
   grae->SetPoint(21,1.863,71);
   grae->SetPointError(21,0.001,0.001,8.406258,9.465736);
   grae->SetPoint(22,1.865,56);
   grae->SetPointError(22,0.001,0.001,7.4609,8.527879);
   grae->SetPoint(23,1.867,44);
   grae->SetPointError(23,0.001,0.001,6.60794,7.68351);
   grae->SetPoint(24,1.869,57);
   grae->SetPointError(24,0.001,0.001,7.527619,8.594007);
   grae->SetPoint(25,1.871,51);
   grae->SetPointError(25,0.001,0.001,7.117933,8.188122);
   grae->SetPoint(26,1.873,43);
   grae->SetPointError(26,0.001,0.001,6.531834,7.608278);
   grae->SetPoint(27,1.875,26);
   grae->SetPointError(27,0.001,0.001,5.066015,6.164324);
   grae->SetPoint(28,1.877,15);
   grae->SetPointError(28,0.001,0.001,3.82938,4.958738);
   grae->SetPoint(29,1.879,17);
   grae->SetPointError(29,0.001,0.001,4.082184,5.203719);
   grae->SetPoint(30,1.881,13);
   grae->SetPointError(30,0.001,0.001,3.558662,4.697573);
   grae->SetPoint(31,1.883,16);
   grae->SetPointError(31,0.001,0.001,3.957801,5.083066);
   grae->SetPoint(32,1.885,5);
   grae->SetPointError(32,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(33,1.887,8);
   grae->SetPointError(33,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(34,1.889,7);
   grae->SetPointError(34,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(35,1.891,5);
   grae->SetPointError(35,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(36,1.893,11);
   grae->SetPointError(36,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(37,1.895,5);
   grae->SetPointError(37,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(38,1.897,11);
   grae->SetPointError(38,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(39,1.899,3);
   grae->SetPointError(39,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(40,1.901,3);
   grae->SetPointError(40,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(41,1.903,5);
   grae->SetPointError(41,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(42,1.905,6);
   grae->SetPointError(42,0.001,0.001,2.379931,3.583642);
   grae->SetPoint(43,1.907,5);
   grae->SetPointError(43,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(44,1.909,3);
   grae->SetPointError(44,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(45,1.911,4);
   grae->SetPointError(45,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(46,1.913,5);
   grae->SetPointError(46,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(47,1.915,2);
   grae->SetPointError(47,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(48,1.917,5);
   grae->SetPointError(48,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(49,1.919,5);
   grae->SetPointError(49,0.001,0.001,2.159691,3.382473);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]3 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]3","Histogram of ds_1000_plot__m_D0",100,1.81,1.93);
   Graph_h_ds_1000_CutRange[aux_rng1]3->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]3->SetMaximum(88.44149);
   Graph_h_ds_1000_CutRange[aux_rng1]3->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]3->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]3->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]3->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]3->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]3);
   
   grae->Draw("zp");
   
   TH1D *frame_19dbd820__6 = new TH1D("frame_19dbd820__6","A RooPlot of \"mass(K^{-}#pi^{+})\"",50,1.82,1.92);
   frame_19dbd820__6->SetBinContent(1,84.48902);
   frame_19dbd820__6->SetMinimum(1e-05);
   frame_19dbd820__6->SetMaximum(100);
   frame_19dbd820__6->SetEntries(1);
   frame_19dbd820__6->SetDirectory(0);
   frame_19dbd820__6->SetStats(0);
   frame_19dbd820__6->SetMarkerStyle(20);
   frame_19dbd820__6->SetMarkerSize(1.2);
   frame_19dbd820__6->GetXaxis()->SetNdivisions(505);
   frame_19dbd820__6->GetXaxis()->SetLabelFont(132);
   frame_19dbd820__6->GetXaxis()->SetLabelOffset(0.015);
   frame_19dbd820__6->GetXaxis()->SetLabelSize(0.05);
   frame_19dbd820__6->GetXaxis()->SetTitleSize(0.06);
   frame_19dbd820__6->GetXaxis()->SetTitleFont(132);
   frame_19dbd820__6->GetYaxis()->SetLabelFont(132);
   frame_19dbd820__6->GetYaxis()->SetLabelSize(0.05);
   frame_19dbd820__6->GetYaxis()->SetTitleSize(0.06);
   frame_19dbd820__6->GetYaxis()->SetTitleFont(42);
   frame_19dbd820__6->GetZaxis()->SetLabelFont(132);
   frame_19dbd820__6->GetZaxis()->SetLabelSize(0.05);
   frame_19dbd820__6->GetZaxis()->SetTitleSize(0.06);
   frame_19dbd820__6->GetZaxis()->SetTitleFont(42);
   frame_19dbd820__6->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:50:45 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.802716,-16.20252,1.926173,85.06329);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19be2600__7 = new TH1D("frame_19be2600__7","A RooPlot of \"mass(K^{-}#pi^{+})\"",50,1.82,1.92);
   frame_19be2600__7->SetBinContent(1,59.90002);
   frame_19be2600__7->SetMinimum(1e-05);
   frame_19be2600__7->SetMaximum(80);
   frame_19be2600__7->SetEntries(1);
   frame_19be2600__7->SetDirectory(0);
   frame_19be2600__7->SetStats(0);
   frame_19be2600__7->SetMarkerStyle(20);
   frame_19be2600__7->SetMarkerSize(1.2);
   frame_19be2600__7->GetXaxis()->SetNdivisions(505);
   frame_19be2600__7->GetXaxis()->SetLabelFont(132);
   frame_19be2600__7->GetXaxis()->SetLabelOffset(0.015);
   frame_19be2600__7->GetXaxis()->SetLabelSize(0.05);
   frame_19be2600__7->GetXaxis()->SetTitleSize(0.06);
   frame_19be2600__7->GetXaxis()->SetTitleFont(132);
   frame_19be2600__7->GetYaxis()->SetLabelFont(132);
   frame_19be2600__7->GetYaxis()->SetLabelSize(0.05);
   frame_19be2600__7->GetYaxis()->SetTitleSize(0.06);
   frame_19be2600__7->GetYaxis()->SetTitleFont(42);
   frame_19be2600__7->GetZaxis()->SetLabelFont(132);
   frame_19be2600__7->GetZaxis()->SetLabelSize(0.05);
   frame_19be2600__7->GetZaxis()->SetTitleSize(0.06);
   frame_19be2600__7->GetZaxis()->SetTitleFont(42);
   frame_19be2600__7->Draw("FUNC");
   
   TGraph *graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,1.721837028e-10);
   graph->SetPoint(2,1.82,1.721837028e-10);
   graph->SetPoint(3,1.822,2.815256844e-10);
   graph->SetPoint(4,1.824,4.561196486e-10);
   graph->SetPoint(5,1.826,7.322751858e-10);
   graph->SetPoint(6,1.828,1.164942884e-09);
   graph->SetPoint(7,1.83,1.836410327e-09);
   graph->SetPoint(8,1.832,2.868597387e-09);
   graph->SetPoint(9,1.834,4.44021755e-09);
   graph->SetPoint(10,1.836,6.810416586e-09);
   graph->SetPoint(11,1.838,1.035089458e-08);
   graph->SetPoint(12,1.84,1.558895027e-08);
   graph->SetPoint(13,1.842,2.326433463e-08);
   graph->SetPoint(14,1.844,3.440322684e-08);
   graph->SetPoint(15,1.845,4.169332129e-08);
   graph->SetPoint(16,1.846,5.041299513e-08);
   graph->SetPoint(17,1.847,6.081730945e-08);
   graph->SetPoint(18,1.848,7.320160449e-08);
   graph->SetPoint(19,1.849,8.790684477e-08);
   graph->SetPoint(20,1.85,1.053254877e-07);
   graph->SetPoint(21,1.851,1.25907894e-07);
   graph->SetPoint(22,1.852,1.501692928e-07);
   graph->SetPoint(23,1.853,1.786973063e-07);
   graph->SetPoint(24,1.854,2.121600314e-07);
   graph->SetPoint(25,1.8545,2.309748076e-07);
   graph->SetPoint(26,1.855,2.513146643e-07);
   graph->SetPoint(27,1.8555,2.732896729e-07);
   graph->SetPoint(28,1.856,2.970166427e-07);
   graph->SetPoint(29,1.8565,3.226194321e-07);
   graph->SetPoint(30,1.857,3.500236118e-07);
   graph->SetPoint(31,1.858,4.064197665e-07);
   graph->SetPoint(32,1.859,4.627829285e-07);
   graph->SetPoint(33,1.86,5.167966302e-07);
   graph->SetPoint(34,1.8605,5.421542937e-07);
   graph->SetPoint(35,1.861,5.660002558e-07);
   graph->SetPoint(36,1.8615,5.880343453e-07);
   graph->SetPoint(37,1.862,6.079711024e-07);
   graph->SetPoint(38,1.8625,6.255459252e-07);
   graph->SetPoint(39,1.863,6.40520915e-07);
   graph->SetPoint(40,1.8635,6.526902412e-07);
   graph->SetPoint(41,1.864,6.618848543e-07);
   graph->SetPoint(42,1.8645,6.679763987e-07);
   graph->SetPoint(43,1.865,6.708801952e-07);
   graph->SetPoint(44,1.8655,6.705572001e-07);
   graph->SetPoint(45,1.866,6.67014874e-07);
   graph->SetPoint(46,1.8665,6.603069358e-07);
   graph->SetPoint(47,1.867,6.505320117e-07);
   graph->SetPoint(48,1.8675,6.378312263e-07);
   graph->SetPoint(49,1.868,6.223848176e-07);
   graph->SetPoint(50,1.8685,6.044078909e-07);
   graph->SetPoint(51,1.869,5.841454483e-07);
   graph->SetPoint(52,1.8695,5.618668569e-07);
   graph->SetPoint(53,1.87,5.378599268e-07);
   graph->SetPoint(54,1.871,4.858676998e-07);
   graph->SetPoint(55,1.872,4.306078574e-07);
   graph->SetPoint(56,1.873,3.744340683e-07);
   graph->SetPoint(57,1.874,3.196965703e-07);
   graph->SetPoint(58,1.8745,2.945629583e-07);
   graph->SetPoint(59,1.875,2.712668166e-07);
   graph->SetPoint(60,1.8755,2.496856546e-07);
   graph->SetPoint(61,1.876,2.297041778e-07);
   graph->SetPoint(62,1.8765,2.112139408e-07);
   graph->SetPoint(63,1.877,1.941130115e-07);
   graph->SetPoint(64,1.878,1.637019793e-07);
   graph->SetPoint(65,1.879,1.377738337e-07);
   graph->SetPoint(66,1.88,1.157159129e-07);
   graph->SetPoint(67,1.881,9.699133979e-08);
   graph->SetPoint(68,1.882,8.113091254e-08);
   graph->SetPoint(69,1.883,6.772566733e-08);
   graph->SetPoint(70,1.884,5.642008745e-08);
   graph->SetPoint(71,1.885,4.690592953e-08);
   graph->SetPoint(72,1.886,3.891663386e-08);
   graph->SetPoint(73,1.888,2.662507875e-08);
   graph->SetPoint(74,1.89,1.806760773e-08);
   graph->SetPoint(75,1.892,1.21608666e-08);
   graph->SetPoint(76,1.894,8.118625618e-09);
   graph->SetPoint(77,1.896,5.37594262e-09);
   graph->SetPoint(78,1.898,3.530862893e-09);
   graph->SetPoint(79,1.9,2.300176712e-09);
   graph->SetPoint(80,1.902,1.486263012e-09);
   graph->SetPoint(81,1.904,9.525422695e-10);
   graph->SetPoint(82,1.906,6.055178679e-10);
   graph->SetPoint(83,1.908,3.817893315e-10);
   graph->SetPoint(84,1.91,2.387672368e-10);
   graph->SetPoint(85,1.912,1.481084365e-10);
   graph->SetPoint(86,1.914,9.112530205e-11);
   graph->SetPoint(87,1.916,5.560992169e-11);
   graph->SetPoint(88,1.918,3.366043355e-11);
   graph->SetPoint(89,1.92,2.020883354e-11);
   graph->SetPoint(90,1.92,2.020883354e-11);
   graph->SetPoint(91,1.922,2.020883354e-11);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->SetMaximum(7.379682e-07);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SC_20D0]28);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,4.235714692e-06);
   graph->SetPoint(2,1.82,4.235714692e-06);
   graph->SetPoint(3,1.822,6.925524645e-06);
   graph->SetPoint(4,1.824,1.12205317e-05);
   graph->SetPoint(5,1.826,1.801395087e-05);
   graph->SetPoint(6,1.828,2.865756519e-05);
   graph->SetPoint(7,1.83,4.517564715e-05);
   graph->SetPoint(8,1.832,7.056742245e-05);
   graph->SetPoint(9,1.834,0.0001092292383);
   graph->SetPoint(10,1.836,0.0001675360741);
   graph->SetPoint(11,1.838,0.0002546317424);
   graph->SetPoint(12,1.84,0.0003834877785);
   graph->SetPoint(13,1.842,0.0005723020378);
   graph->SetPoint(14,1.844,0.0008463185016);
   graph->SetPoint(15,1.845,0.001025654639);
   graph->SetPoint(16,1.846,0.001240158393);
   graph->SetPoint(17,1.847,0.001496104259);
   graph->SetPoint(18,1.848,0.001800757601);
   graph->SetPoint(19,1.849,0.002162506136);
   graph->SetPoint(20,1.85,0.002591004307);
   graph->SetPoint(21,1.851,0.003097330977);
   graph->SetPoint(22,1.852,0.003694160768);
   graph->SetPoint(23,1.853,0.004395949171);
   graph->SetPoint(24,1.854,0.005219131353);
   graph->SetPoint(25,1.8545,0.005681974367);
   graph->SetPoint(26,1.855,0.006182334323);
   graph->SetPoint(27,1.8555,0.006722918974);
   graph->SetPoint(28,1.856,0.007306601825);
   graph->SetPoint(29,1.8565,0.00793642979);
   graph->SetPoint(30,1.857,0.008610571909);
   graph->SetPoint(31,1.858,0.009997915876);
   graph->SetPoint(32,1.859,0.01138444822);
   graph->SetPoint(33,1.86,0.0127131839);
   graph->SetPoint(34,1.8605,0.01333698178);
   graph->SetPoint(35,1.861,0.01392359184);
   graph->SetPoint(36,1.8615,0.01446562987);
   graph->SetPoint(37,1.862,0.01495607359);
   graph->SetPoint(38,1.8625,0.01538841378);
   graph->SetPoint(39,1.863,0.01575679815);
   graph->SetPoint(40,1.8635,0.01605616326);
   graph->SetPoint(41,1.864,0.01628235051);
   graph->SetPoint(42,1.8645,0.01643220235);
   graph->SetPoint(43,1.865,0.01650363567);
   graph->SetPoint(44,1.8655,0.01649569);
   graph->SetPoint(45,1.866,0.01640854886);
   graph->SetPoint(46,1.8665,0.01624353376);
   graph->SetPoint(47,1.867,0.01600307087);
   graph->SetPoint(48,1.8675,0.01569063187);
   graph->SetPoint(49,1.868,0.01531065062);
   graph->SetPoint(50,1.8685,0.01486841868);
   graph->SetPoint(51,1.869,0.01436996311);
   graph->SetPoint(52,1.8695,0.01382191033);
   graph->SetPoint(53,1.87,0.01323134046);
   graph->SetPoint(54,1.871,0.011952333);
   graph->SetPoint(55,1.872,0.01059294229);
   graph->SetPoint(56,1.873,0.009211068518);
   graph->SetPoint(57,1.874,0.007864527464);
   graph->SetPoint(58,1.8745,0.00724624125);
   graph->SetPoint(59,1.875,0.006673156759);
   graph->SetPoint(60,1.8755,0.006142260727);
   graph->SetPoint(61,1.876,0.005650716908);
   graph->SetPoint(62,1.8765,0.005195857548);
   graph->SetPoint(63,1.877,0.004775175125);
   graph->SetPoint(64,1.878,0.00402706451);
   graph->SetPoint(65,1.879,0.00338923279);
   graph->SetPoint(66,1.88,0.002846608502);
   graph->SetPoint(67,1.881,0.002385984482);
   graph->SetPoint(68,1.882,0.001995818376);
   graph->SetPoint(69,1.883,0.001666049686);
   graph->SetPoint(70,1.884,0.00138793271);
   graph->SetPoint(71,1.885,0.001153884668);
   graph->SetPoint(72,1.886,0.0009573481989);
   graph->SetPoint(73,1.888,0.0006549762573);
   graph->SetPoint(74,1.89,0.0004444626888);
   graph->SetPoint(75,1.892,0.0002991570076);
   graph->SetPoint(76,1.894,0.0001997179828);
   graph->SetPoint(77,1.896,0.0001322480511);
   graph->SetPoint(78,1.898,8.685913698e-05);
   graph->SetPoint(79,1.9,5.658428837e-05);
   graph->SetPoint(80,1.902,3.656203214e-05);
   graph->SetPoint(81,1.904,2.34325155e-05);
   graph->SetPoint(82,1.906,1.489572409e-05);
   graph->SetPoint(83,1.908,9.392007804e-06);
   graph->SetPoint(84,1.91,5.873667926e-06);
   graph->SetPoint(85,1.912,3.643463756e-06);
   graph->SetPoint(86,1.914,2.241680103e-06);
   graph->SetPoint(87,1.916,1.368002653e-06);
   graph->SetPoint(88,1.918,8.280458057e-07);
   graph->SetPoint(89,1.92,4.97136789e-07);
   graph->SetPoint(90,1.92,4.97136789e-07);
   graph->SetPoint(91,1.922,4.97136789e-07);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->SetMaximum(0.018154);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SC_20D0]29);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.001483225914);
   graph->SetPoint(2,1.82,0.001483225914);
   graph->SetPoint(3,1.822,0.002425120285);
   graph->SetPoint(4,1.824,0.003929108688);
   graph->SetPoint(5,1.826,0.006307969419);
   graph->SetPoint(6,1.828,0.01003505817);
   graph->SetPoint(7,1.83,0.01581921716);
   graph->SetPoint(8,1.832,0.02471068929);
   graph->SetPoint(9,1.834,0.03824894939);
   graph->SetPoint(10,1.836,0.05866633254);
   graph->SetPoint(11,1.838,0.08916473992);
   graph->SetPoint(12,1.84,0.1342864315);
   graph->SetPoint(13,1.842,0.2004037748);
   graph->SetPoint(14,1.844,0.2963564887);
   graph->SetPoint(15,1.845,0.3591548653);
   graph->SetPoint(16,1.846,0.4342679334);
   graph->SetPoint(17,1.847,0.5238928419);
   graph->SetPoint(18,1.848,0.6305737126);
   graph->SetPoint(19,1.849,0.7572476841);
   graph->SetPoint(20,1.85,0.9072954654);
   graph->SetPoint(21,1.851,1.084596557);
   graph->SetPoint(22,1.852,1.293589248);
   graph->SetPoint(23,1.853,1.539335438);
   graph->SetPoint(24,1.854,1.82759025);
   graph->SetPoint(25,1.8545,1.989664611);
   graph->SetPoint(26,1.855,2.16487633);
   graph->SetPoint(27,1.8555,2.354173585);
   graph->SetPoint(28,1.856,2.558562594);
   graph->SetPoint(29,1.8565,2.779110301);
   graph->SetPoint(30,1.857,3.015175554);
   graph->SetPoint(31,1.858,3.500983658);
   graph->SetPoint(32,1.859,3.986507555);
   graph->SetPoint(33,1.86,4.451792717);
   graph->SetPoint(34,1.8605,4.670228859);
   graph->SetPoint(35,1.861,4.875642892);
   graph->SetPoint(36,1.8615,5.065449082);
   graph->SetPoint(37,1.862,5.237188418);
   graph->SetPoint(38,1.8625,5.388581565);
   graph->SetPoint(39,1.863,5.517579214);
   graph->SetPoint(40,1.8635,5.622408299);
   graph->SetPoint(41,1.864,5.701612592);
   graph->SetPoint(42,1.8645,5.754086411);
   graph->SetPoint(43,1.865,5.779100313);
   graph->SetPoint(44,1.8655,5.776317967);
   graph->SetPoint(45,1.866,5.745803639);
   graph->SetPoint(46,1.8665,5.688020076);
   graph->SetPoint(47,1.867,5.603816865);
   graph->SetPoint(48,1.8675,5.494409681);
   graph->SetPoint(49,1.868,5.361351132);
   graph->SetPoint(50,1.8685,5.206494179);
   graph->SetPoint(51,1.869,5.031949321);
   graph->SetPoint(52,1.8695,4.840036942);
   graph->SetPoint(53,1.87,4.633236297);
   graph->SetPoint(54,1.871,4.185364534);
   graph->SetPoint(55,1.872,3.709344859);
   graph->SetPoint(56,1.873,3.22545226);
   graph->SetPoint(57,1.874,2.753932166);
   graph->SetPoint(58,1.8745,2.537426051);
   graph->SetPoint(59,1.875,2.336748283);
   graph->SetPoint(60,1.8755,2.150843705);
   graph->SetPoint(61,1.876,1.978719145);
   graph->SetPoint(62,1.8765,1.81944043);
   graph->SetPoint(63,1.877,1.6721295);
   graph->SetPoint(64,1.878,1.410162599);
   graph->SetPoint(65,1.879,1.186812208);
   graph->SetPoint(66,1.88,0.9968007303);
   graph->SetPoint(67,1.881,0.8355033971);
   graph->SetPoint(68,1.882,0.6988784069);
   graph->SetPoint(69,1.883,0.5834028609);
   graph->SetPoint(70,1.884,0.4860142651);
   graph->SetPoint(71,1.885,0.4040573473);
   graph->SetPoint(72,1.886,0.3352359072);
   graph->SetPoint(73,1.888,0.2293539175);
   graph->SetPoint(74,1.89,0.1556380979);
   graph->SetPoint(75,1.892,0.104756212);
   graph->SetPoint(76,1.894,0.06993551484);
   graph->SetPoint(77,1.896,0.04630947806);
   graph->SetPoint(78,1.898,0.03041558089);
   graph->SetPoint(79,1.9,0.01981419641);
   graph->SetPoint(80,1.902,0.012802976);
   graph->SetPoint(81,1.904,0.008205395489);
   graph->SetPoint(82,1.906,0.00521605575);
   graph->SetPoint(83,1.908,0.003288812013);
   graph->SetPoint(84,1.91,0.002056790203);
   graph->SetPoint(85,1.912,0.001275836607);
   graph->SetPoint(86,1.914,0.0007849721386);
   graph->SetPoint(87,1.916,0.0004790353302);
   graph->SetPoint(88,1.918,0.0002899579142);
   graph->SetPoint(89,1.92,0.0001740830585);
   graph->SetPoint(90,1.92,0.0001740830585);
   graph->SetPoint(91,1.922,0.0001740830585);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->SetMaximum(6.35701);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SC_20D0]30);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,1.041791464e-07);
   graph->SetPoint(2,1.82,1.041791464e-07);
   graph->SetPoint(3,1.822,1.031974755e-07);
   graph->SetPoint(4,1.824,1.022250549e-07);
   graph->SetPoint(5,1.826,1.012617973e-07);
   graph->SetPoint(6,1.828,1.003076163e-07);
   graph->SetPoint(7,1.83,9.936242656e-08);
   graph->SetPoint(8,1.832,9.842614323e-08);
   graph->SetPoint(9,1.834,9.749868241e-08);
   graph->SetPoint(10,1.836,9.657996098e-08);
   graph->SetPoint(11,1.838,9.566989657e-08);
   graph->SetPoint(12,1.84,9.476840763e-08);
   graph->SetPoint(13,1.842,9.387541333e-08);
   graph->SetPoint(14,1.844,9.299083364e-08);
   graph->SetPoint(15,1.846,9.211458927e-08);
   graph->SetPoint(16,1.848,9.124660166e-08);
   graph->SetPoint(17,1.85,9.038679303e-08);
   graph->SetPoint(18,1.852,8.95350863e-08);
   graph->SetPoint(19,1.854,8.869140513e-08);
   graph->SetPoint(20,1.856,8.785567388e-08);
   graph->SetPoint(21,1.858,8.702781766e-08);
   graph->SetPoint(22,1.86,8.620776226e-08);
   graph->SetPoint(23,1.862,8.539543417e-08);
   graph->SetPoint(24,1.864,8.459076057e-08);
   graph->SetPoint(25,1.866,8.379366933e-08);
   graph->SetPoint(26,1.868,8.300408902e-08);
   graph->SetPoint(27,1.87,8.222194886e-08);
   graph->SetPoint(28,1.872,8.144717873e-08);
   graph->SetPoint(29,1.874,8.067970919e-08);
   graph->SetPoint(30,1.876,7.991947145e-08);
   graph->SetPoint(31,1.878,7.916639736e-08);
   graph->SetPoint(32,1.88,7.842041942e-08);
   graph->SetPoint(33,1.882,7.768147077e-08);
   graph->SetPoint(34,1.884,7.694948516e-08);
   graph->SetPoint(35,1.886,7.622439699e-08);
   graph->SetPoint(36,1.888,7.550614126e-08);
   graph->SetPoint(37,1.89,7.479465359e-08);
   graph->SetPoint(38,1.892,7.40898702e-08);
   graph->SetPoint(39,1.894,7.339172793e-08);
   graph->SetPoint(40,1.896,7.270016419e-08);
   graph->SetPoint(41,1.898,7.201511699e-08);
   graph->SetPoint(42,1.9,7.133652494e-08);
   graph->SetPoint(43,1.902,7.066432719e-08);
   graph->SetPoint(44,1.904,6.99984635e-08);
   graph->SetPoint(45,1.906,6.933887419e-08);
   graph->SetPoint(46,1.908,6.868550013e-08);
   graph->SetPoint(47,1.91,6.803828276e-08);
   graph->SetPoint(48,1.912,6.739716406e-08);
   graph->SetPoint(49,1.914,6.676208656e-08);
   graph->SetPoint(50,1.916,6.613299334e-08);
   graph->SetPoint(51,1.918,6.550982801e-08);
   graph->SetPoint(52,1.92,6.489253472e-08);
   graph->SetPoint(53,1.92,6.489253472e-08);
   graph->SetPoint(54,1.922,6.489253472e-08);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->SetMaximum(1.145971e-07);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y1SB_20D0]31);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.00300411759);
   graph->SetPoint(2,1.82,0.00300411759);
   graph->SetPoint(3,1.822,0.002975810057);
   graph->SetPoint(4,1.824,0.002947769263);
   graph->SetPoint(5,1.826,0.002919992694);
   graph->SetPoint(6,1.828,0.002892477862);
   graph->SetPoint(7,1.83,0.0028652223);
   graph->SetPoint(8,1.832,0.002838223564);
   graph->SetPoint(9,1.834,0.002811479236);
   graph->SetPoint(10,1.836,0.002784986916);
   graph->SetPoint(11,1.838,0.002758744232);
   graph->SetPoint(12,1.84,0.002732748829);
   graph->SetPoint(13,1.842,0.00270699838);
   graph->SetPoint(14,1.844,0.002681490574);
   graph->SetPoint(15,1.846,0.002656223126);
   graph->SetPoint(16,1.848,0.002631193772);
   graph->SetPoint(17,1.85,0.002606400266);
   graph->SetPoint(18,1.852,0.002581840388);
   graph->SetPoint(19,1.854,0.002557511935);
   graph->SetPoint(20,1.856,0.002533412727);
   graph->SetPoint(21,1.858,0.002509540603);
   graph->SetPoint(22,1.86,0.002485893425);
   graph->SetPoint(23,1.862,0.002462469072);
   graph->SetPoint(24,1.864,0.002439265444);
   graph->SetPoint(25,1.866,0.002416280462);
   graph->SetPoint(26,1.868,0.002393512066);
   graph->SetPoint(27,1.87,0.002370958214);
   graph->SetPoint(28,1.872,0.002348616885);
   graph->SetPoint(29,1.874,0.002326486077);
   graph->SetPoint(30,1.876,0.002304563805);
   graph->SetPoint(31,1.878,0.002282848104);
   graph->SetPoint(32,1.88,0.002261337029);
   graph->SetPoint(33,1.882,0.002240028651);
   graph->SetPoint(34,1.884,0.00221892106);
   graph->SetPoint(35,1.886,0.002198012364);
   graph->SetPoint(36,1.888,0.002177300688);
   graph->SetPoint(37,1.89,0.002156784177);
   graph->SetPoint(38,1.892,0.002136460991);
   graph->SetPoint(39,1.894,0.002116329309);
   graph->SetPoint(40,1.896,0.002096387325);
   graph->SetPoint(41,1.898,0.002076633254);
   graph->SetPoint(42,1.9,0.002057065323);
   graph->SetPoint(43,1.902,0.002037681779);
   graph->SetPoint(44,1.904,0.002018480884);
   graph->SetPoint(45,1.906,0.001999460918);
   graph->SetPoint(46,1.908,0.001980620175);
   graph->SetPoint(47,1.91,0.001961956967);
   graph->SetPoint(48,1.912,0.00194346962);
   graph->SetPoint(49,1.914,0.001925156479);
   graph->SetPoint(50,1.916,0.0019070159);
   graph->SetPoint(51,1.918,0.001889046258);
   graph->SetPoint(52,1.92,0.001871245943);
   graph->SetPoint(53,1.92,0.001871245943);
   graph->SetPoint(54,1.922,0.001871245943);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->SetMaximum(0.003304529);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y2SB_20D0]32);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,2.151874279);
   graph->SetPoint(2,1.82,2.151874279);
   graph->SetPoint(3,1.822,2.131597359);
   graph->SetPoint(4,1.824,2.111511506);
   graph->SetPoint(5,1.826,2.09161492);
   graph->SetPoint(6,1.828,2.071905819);
   graph->SetPoint(7,1.83,2.052382434);
   graph->SetPoint(8,1.832,2.033043016);
   graph->SetPoint(9,1.834,2.013885832);
   graph->SetPoint(10,1.836,1.994909165);
   graph->SetPoint(11,1.838,1.976111313);
   graph->SetPoint(12,1.84,1.957490591);
   graph->SetPoint(13,1.842,1.939045331);
   graph->SetPoint(14,1.844,1.920773879);
   graph->SetPoint(15,1.846,1.902674597);
   graph->SetPoint(16,1.848,1.884745863);
   graph->SetPoint(17,1.85,1.86698607);
   graph->SetPoint(18,1.852,1.849393626);
   graph->SetPoint(19,1.854,1.831966954);
   graph->SetPoint(20,1.856,1.814704492);
   graph->SetPoint(21,1.858,1.797604692);
   graph->SetPoint(22,1.86,1.780666023);
   graph->SetPoint(23,1.862,1.763886965);
   graph->SetPoint(24,1.864,1.747266015);
   graph->SetPoint(25,1.866,1.730801682);
   graph->SetPoint(26,1.868,1.714492491);
   graph->SetPoint(27,1.87,1.698336981);
   graph->SetPoint(28,1.872,1.682333702);
   graph->SetPoint(29,1.874,1.666481221);
   graph->SetPoint(30,1.876,1.650778116);
   graph->SetPoint(31,1.878,1.63522298);
   graph->SetPoint(32,1.88,1.619814419);
   graph->SetPoint(33,1.882,1.604551052);
   graph->SetPoint(34,1.884,1.58943151);
   graph->SetPoint(35,1.886,1.574454437);
   graph->SetPoint(36,1.888,1.559618493);
   graph->SetPoint(37,1.89,1.544922346);
   graph->SetPoint(38,1.892,1.53036468);
   graph->SetPoint(39,1.894,1.51594419);
   graph->SetPoint(40,1.896,1.501659582);
   graph->SetPoint(41,1.898,1.487509577);
   graph->SetPoint(42,1.9,1.473492906);
   graph->SetPoint(43,1.902,1.459608313);
   graph->SetPoint(44,1.904,1.445854554);
   graph->SetPoint(45,1.906,1.432230394);
   graph->SetPoint(46,1.908,1.418734615);
   graph->SetPoint(47,1.91,1.405366004);
   graph->SetPoint(48,1.912,1.392123365);
   graph->SetPoint(49,1.914,1.37900551);
   graph->SetPoint(50,1.916,1.366011263);
   graph->SetPoint(51,1.918,1.35313946);
   graph->SetPoint(52,1.92,1.340388947);
   graph->SetPoint(53,1.92,1.340388947);
   graph->SetPoint(54,1.922,1.340388947);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->SetMaximum(2.367062);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[Y3SB_20D0]33);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.008658030332);
   graph->SetPoint(2,1.82,0.008658030332);
   graph->SetPoint(3,1.822,0.01415614761);
   graph->SetPoint(4,1.824,0.02293537476);
   graph->SetPoint(5,1.826,0.03682149161);
   graph->SetPoint(6,1.828,0.05857761598);
   graph->SetPoint(7,1.83,0.09234147049);
   graph->SetPoint(8,1.832,0.144243635);
   graph->SetPoint(9,1.834,0.2232704814);
   graph->SetPoint(10,1.836,0.3424528129);
   graph->SetPoint(11,1.838,0.520481078);
   graph->SetPoint(12,1.84,0.7838697975);
   graph->SetPoint(13,1.842,1.169816374);
   graph->SetPoint(14,1.844,1.729920873);
   graph->SetPoint(15,1.845,2.096493654);
   graph->SetPoint(16,1.846,2.534950949);
   graph->SetPoint(17,1.847,3.058118168);
   graph->SetPoint(18,1.848,3.680846105);
   graph->SetPoint(19,1.849,4.420279712);
   graph->SetPoint(20,1.85,5.296153191);
   graph->SetPoint(21,1.851,6.331112339);
   graph->SetPoint(22,1.852,7.551064769);
   graph->SetPoint(23,1.853,8.985558289);
   graph->SetPoint(24,1.854,10.66818727);
   graph->SetPoint(25,1.8545,11.61426347);
   graph->SetPoint(26,1.855,12.63702633);
   graph->SetPoint(27,1.8555,13.74201065);
   graph->SetPoint(28,1.856,14.93509002);
   graph->SetPoint(29,1.8565,16.2224925);
   graph->SetPoint(30,1.857,17.60047552);
   graph->SetPoint(31,1.858,20.43628176);
   graph->SetPoint(32,1.859,23.270429);
   graph->SetPoint(33,1.86,25.98643673);
   graph->SetPoint(34,1.8605,27.26151338);
   graph->SetPoint(35,1.861,28.46057613);
   graph->SetPoint(36,1.8615,29.56853125);
   graph->SetPoint(37,1.862,30.57102478);
   graph->SetPoint(38,1.8625,31.45475155);
   graph->SetPoint(39,1.863,32.20774916);
   graph->SetPoint(40,1.8635,32.81966767);
   graph->SetPoint(41,1.864,33.28200666);
   graph->SetPoint(42,1.8645,33.58831193);
   graph->SetPoint(43,1.865,33.73432551);
   graph->SetPoint(44,1.8655,33.71808413);
   graph->SetPoint(45,1.866,33.53996293);
   graph->SetPoint(46,1.8665,33.20266311);
   graph->SetPoint(47,1.867,32.71114395);
   graph->SetPoint(48,1.8675,32.07250171);
   graph->SetPoint(49,1.868,31.29579943);
   graph->SetPoint(50,1.8685,30.39185338);
   graph->SetPoint(51,1.869,29.37298319);
   graph->SetPoint(52,1.8695,28.25273362);
   graph->SetPoint(53,1.87,27.04557681);
   graph->SetPoint(54,1.871,24.43121627);
   graph->SetPoint(55,1.872,21.652548);
   graph->SetPoint(56,1.873,18.82792313);
   graph->SetPoint(57,1.874,16.07552025);
   graph->SetPoint(58,1.8745,14.81170973);
   graph->SetPoint(59,1.875,13.64029398);
   graph->SetPoint(60,1.8755,12.55511373);
   graph->SetPoint(61,1.876,11.55037153);
   graph->SetPoint(62,1.8765,10.62061435);
   graph->SetPoint(63,1.877,9.760716687);
   graph->SetPoint(64,1.878,8.231538054);
   graph->SetPoint(65,1.879,6.92777546);
   graph->SetPoint(66,1.88,5.818622015);
   graph->SetPoint(67,1.881,4.877081559);
   graph->SetPoint(68,1.882,4.079560899);
   graph->SetPoint(69,1.883,3.40549583);
   graph->SetPoint(70,1.884,2.837009661);
   graph->SetPoint(71,1.885,2.358602782);
   graph->SetPoint(72,1.886,1.95687159);
   graph->SetPoint(73,1.888,1.338806958);
   graph->SetPoint(74,1.89,0.9085058179);
   graph->SetPoint(75,1.892,0.6114931327);
   graph->SetPoint(76,1.894,0.4082343781);
   graph->SetPoint(77,1.896,0.2703221821);
   graph->SetPoint(78,1.898,0.1775447822);
   graph->SetPoint(79,1.9,0.1156613513);
   graph->SetPoint(80,1.902,0.0747347747);
   graph->SetPoint(81,1.904,0.04789733131);
   graph->SetPoint(82,1.906,0.03044766712);
   graph->SetPoint(83,1.908,0.01919777283);
   graph->SetPoint(84,1.91,0.01200609549);
   graph->SetPoint(85,1.912,0.007447437329);
   graph->SetPoint(86,1.914,0.00458211559);
   graph->SetPoint(87,1.916,0.002796271545);
   graph->SetPoint(88,1.918,0.001692570492);
   graph->SetPoint(89,1.92,0.001016174533);
   graph->SetPoint(90,1.92,0.001016174533);
   graph->SetPoint(91,1.922,0.001016174533);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->SetMaximum(37.10776);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BC_20D0]34);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,2.47585872);
   graph->SetPoint(2,1.82,2.47585872);
   graph->SetPoint(3,1.822,2.473361588);
   graph->SetPoint(4,1.824,2.470866975);
   graph->SetPoint(5,1.826,2.468374878);
   graph->SetPoint(6,1.828,2.465885295);
   graph->SetPoint(7,1.83,2.463398222);
   graph->SetPoint(8,1.832,2.460913658);
   graph->SetPoint(9,1.834,2.4584316);
   graph->SetPoint(10,1.836,2.455952045);
   graph->SetPoint(11,1.838,2.453474991);
   graph->SetPoint(12,1.84,2.451000436);
   graph->SetPoint(13,1.842,2.448528376);
   graph->SetPoint(14,1.844,2.44605881);
   graph->SetPoint(15,1.846,2.443591734);
   graph->SetPoint(16,1.848,2.441127147);
   graph->SetPoint(17,1.85,2.438665045);
   graph->SetPoint(18,1.852,2.436205427);
   graph->SetPoint(19,1.854,2.433748289);
   graph->SetPoint(20,1.856,2.43129363);
   graph->SetPoint(21,1.858,2.428841446);
   graph->SetPoint(22,1.86,2.426391736);
   graph->SetPoint(23,1.862,2.423944496);
   graph->SetPoint(24,1.864,2.421499725);
   graph->SetPoint(25,1.866,2.419057419);
   graph->SetPoint(26,1.868,2.416617577);
   graph->SetPoint(27,1.87,2.414180196);
   graph->SetPoint(28,1.872,2.411745273);
   graph->SetPoint(29,1.874,2.409312805);
   graph->SetPoint(30,1.876,2.406882791);
   graph->SetPoint(31,1.878,2.404455228);
   graph->SetPoint(32,1.88,2.402030114);
   graph->SetPoint(33,1.882,2.399607445);
   graph->SetPoint(34,1.884,2.39718722);
   graph->SetPoint(35,1.886,2.394769436);
   graph->SetPoint(36,1.888,2.39235409);
   graph->SetPoint(37,1.89,2.389941181);
   graph->SetPoint(38,1.892,2.387530705);
   graph->SetPoint(39,1.894,2.38512266);
   graph->SetPoint(40,1.896,2.382717044);
   graph->SetPoint(41,1.898,2.380313855);
   graph->SetPoint(42,1.9,2.377913089);
   graph->SetPoint(43,1.902,2.375514745);
   graph->SetPoint(44,1.904,2.373118819);
   graph->SetPoint(45,1.906,2.37072531);
   graph->SetPoint(46,1.908,2.368334215);
   graph->SetPoint(47,1.91,2.365945532);
   graph->SetPoint(48,1.912,2.363559258);
   graph->SetPoint(49,1.914,2.361175391);
   graph->SetPoint(50,1.916,2.358793928);
   graph->SetPoint(51,1.918,2.356414867);
   graph->SetPoint(52,1.92,2.354038205);
   graph->SetPoint(53,1.92,2.354038205);
   graph->SetPoint(54,1.922,2.354038205);
   graph->SetPoint(55,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->SetMaximum(2.723445);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]_Comp[BB_20D0]35);
   
   graph->Draw("l");
   
   graph = new TGraph(93);
   graph->SetName("model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]");
   graph->SetTitle("Projection of Model2D(_20D0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,4.640882713);
   graph->SetPoint(2,1.82,4.640882713);
   graph->SetPoint(3,1.822,4.624523054);
   graph->SetPoint(4,1.824,4.612202057);
   graph->SetPoint(5,1.826,4.606057368);
   graph->SetPoint(6,1.828,4.609325024);
   graph->SetPoint(7,1.83,4.626851843);
   graph->SetPoint(8,1.832,4.665819891);
   graph->SetPoint(9,1.834,4.736757674);
   graph->SetPoint(10,1.836,4.854932982);
   graph->SetPoint(11,1.838,5.042245604);
   graph->SetPoint(12,1.84,5.329763603);
   graph->SetPoint(13,1.842,5.761073273);
   graph->SetPoint(14,1.844,6.396637987);
   graph->SetPoint(15,1.845,6.815870915);
   graph->SetPoint(16,1.846,7.319381738);
   graph->SetPoint(17,1.847,7.922199088);
   graph->SetPoint(18,1.848,8.641724944);
   graph->SetPoint(19,1.849,9.498049583);
   graph->SetPoint(20,1.85,10.51429737);
   graph->SetPoint(21,1.851,11.71700449);
   graph->SetPoint(22,1.852,13.13652931);
   graph->SetPoint(23,1.853,14.80749581);
   graph->SetPoint(24,1.854,16.76926971);
   graph->SetPoint(25,1.8545,17.87293224);
   graph->SetPoint(26,1.855,19.06646671);
   graph->SetPoint(27,1.8555,20.35635879);
   graph->SetPoint(28,1.856,21.74949113);
   graph->SetPoint(29,1.8565,23.25316177);
   graph->SetPoint(30,1.857,24.86298512);
   graph->SetPoint(31,1.858,28.17621951);
   graph->SetPoint(32,1.859,31.48755083);
   graph->SetPoint(33,1.86,34.66048688);
   graph->SetPoint(34,1.8605,36.14979592);
   graph->SetPoint(35,1.861,37.55004186);
   graph->SetPoint(36,1.8615,38.84353786);
   graph->SetPoint(37,1.862,40.01346389);
   graph->SetPoint(38,1.8625,41.04422892);
   graph->SetPoint(39,1.863,41.92181536);
   graph->SetPoint(40,1.8635,42.63409511);
   graph->SetPoint(41,1.864,43.17110736);
   graph->SetPoint(42,1.8645,43.52528902);
   graph->SetPoint(43,1.865,43.69165059);
   graph->SetPoint(44,1.8655,43.66789147);
   graph->SetPoint(45,1.866,43.45445125);
   graph->SetPoint(46,1.8665,43.05449516);
   graph->SetPoint(47,1.867,42.47383446);
   graph->SetPoint(48,1.8675,41.72078456);
   graph->SetPoint(49,1.868,40.8059655);
   graph->SetPoint(50,1.8685,39.74205179);
   graph->SetPoint(51,1.869,38.54347955);
   graph->SetPoint(52,1.8695,37.22612053);
   graph->SetPoint(53,1.87,35.8069332);
   graph->SetPoint(54,1.871,32.73417229);
   graph->SetPoint(55,1.872,29.4689139);
   graph->SetPoint(56,1.873,26.14984187);
   graph->SetPoint(57,1.874,22.91543786);
   graph->SetPoint(58,1.8745,21.42994995);
   graph->SetPoint(59,1.875,20.05273985);
   graph->SetPoint(60,1.8755,18.77659008);
   graph->SetPoint(61,1.876,17.59470717);
   graph->SetPoint(62,1.8765,16.50070123);
   graph->SetPoint(63,1.877,15.48856616);
   graph->SetPoint(64,1.878,13.68768902);
   graph->SetPoint(65,1.879,12.15099201);
   graph->SetPoint(66,1.88,10.84237542);
   graph->SetPoint(67,1.881,9.730204919);
   graph->SetPoint(68,1.882,8.786833809);
   graph->SetPoint(69,1.883,7.98816475);
   graph->SetPoint(70,1.884,7.313249643);
   graph->SetPoint(71,1.885,6.743925852);
   graph->SetPoint(72,1.886,6.264486846);
   graph->SetPoint(73,1.888,5.522965838);
   graph->SetPoint(74,1.89,5.001608783);
   graph->SetPoint(75,1.892,4.636580434);
   graph->SetPoint(76,1.894,4.381552872);
   graph->SetPoint(77,1.896,4.203237);
   graph->SetPoint(78,1.898,4.077947363);
   graph->SetPoint(79,1.9,3.988995266);
   graph->SetPoint(80,1.902,3.924735124);
   graph->SetPoint(81,1.904,3.877118084);
   graph->SetPoint(82,1.906,3.840633854);
   graph->SetPoint(83,1.908,3.811545496);
   graph->SetPoint(84,1.91,3.787342321);
   graph->SetPoint(85,1.912,3.766353078);
   graph->SetPoint(86,1.914,3.747475453);
   graph->SetPoint(87,1.916,3.729988948);
   graph->SetPoint(88,1.918,3.713426796);
   graph->SetPoint(89,1.92,3.697489218);
   graph->SetPoint(90,1.92,3.697489218);
   graph->SetPoint(91,1.922,3.697489218);
   graph->SetPoint(92,1.922,0);
   
   TH1F *Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36 = new TH1F("Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36","Projection of Model2D(_20D0)",100,1.8076,1.9324);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->SetMinimum(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->SetMaximum(48.06082);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->SetDirectory(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->SetStats(0);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->SetMarkerStyle(20);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->SetMarkerSize(1.2);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20D0_Int[m_Y|aux_rng1]_Norm[m_D0,m_Y]36);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_D0");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1.821,3);
   grae->SetPointError(0,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(1,1.823,6);
   grae->SetPointError(1,0.001,0.001,2.379931,3.583642);
   grae->SetPoint(2,1.825,3);
   grae->SetPointError(2,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(3,1.827,7);
   grae->SetPointError(3,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(4,1.829,2);
   grae->SetPointError(4,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(5,1.831,3);
   grae->SetPointError(5,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(6,1.833,7);
   grae->SetPointError(6,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(7,1.835,5);
   grae->SetPointError(7,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(8,1.837,8);
   grae->SetPointError(8,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(9,1.839,3);
   grae->SetPointError(9,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(10,1.841,3);
   grae->SetPointError(10,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(11,1.843,6);
   grae->SetPointError(11,0.001,0.001,2.379931,3.583642);
   grae->SetPoint(12,1.845,12);
   grae->SetPointError(12,0.001,0.001,3.415266,4.559819);
   grae->SetPoint(13,1.847,11);
   grae->SetPointError(13,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(14,1.849,10);
   grae->SetPointError(14,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(15,1.851,13);
   grae->SetPointError(15,0.001,0.001,3.558662,4.697573);
   grae->SetPoint(16,1.853,14);
   grae->SetPointError(16,0.001,0.001,3.6965,4.830381);
   grae->SetPoint(17,1.855,22);
   grae->SetPointError(17,0.001,0.001,4.654502,5.761366);
   grae->SetPoint(18,1.857,41);
   grae->SetPointError(18,0.001,0.001,6.376898,7.455185);
   grae->SetPoint(19,1.859,32);
   grae->SetPointError(19,0.001,0.001,5.627135,6.715753);
   grae->SetPoint(20,1.861,44);
   grae->SetPointError(20,0.001,0.001,6.60794,7.68351);
   grae->SetPoint(21,1.863,49);
   grae->SetPointError(21,0.001,0.001,6.976026,8.047634);
   grae->SetPoint(22,1.865,39);
   grae->SetPointError(22,0.001,0.001,6.218102,7.298372);
   grae->SetPoint(23,1.867,39);
   grae->SetPointError(23,0.001,0.001,6.218102,7.298372);
   grae->SetPoint(24,1.869,31);
   grae->SetPointError(24,0.001,0.001,5.537565,6.627601);
   grae->SetPoint(25,1.871,29);
   grae->SetPointError(25,0.001,0.001,5.353932,6.44702);
   grae->SetPoint(26,1.873,20);
   grae->SetPointError(26,0.001,0.001,4.434448,5.546519);
   grae->SetPoint(27,1.875,18);
   grae->SetPointError(27,0.001,0.001,4.202887,5.321007);
   grae->SetPoint(28,1.877,9);
   grae->SetPointError(28,0.001,0.001,2.943461,4.110204);
   grae->SetPoint(29,1.879,8);
   grae->SetPointError(29,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(30,1.881,15);
   grae->SetPointError(30,0.001,0.001,3.82938,4.958738);
   grae->SetPoint(31,1.883,9);
   grae->SetPointError(31,0.001,0.001,2.943461,4.110204);
   grae->SetPoint(32,1.885,1);
   grae->SetPointError(32,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(33,1.887,5);
   grae->SetPointError(33,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(34,1.889,9);
   grae->SetPointError(34,0.001,0.001,2.943461,4.110204);
   grae->SetPoint(35,1.891,3);
   grae->SetPointError(35,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(36,1.893,1);
   grae->SetPointError(36,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(37,1.895,2);
   grae->SetPointError(37,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(38,1.897,6);
   grae->SetPointError(38,0.001,0.001,2.379931,3.583642);
   grae->SetPoint(39,1.899,3);
   grae->SetPointError(39,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(40,1.901,6);
   grae->SetPointError(40,0.001,0.001,2.379931,3.583642);
   grae->SetPoint(41,1.903,1);
   grae->SetPointError(41,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(42,1.905,4);
   grae->SetPointError(42,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(43,1.907,10);
   grae->SetPointError(43,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(44,1.909,2);
   grae->SetPointError(44,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(45,1.911,3);
   grae->SetPointError(45,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(46,1.913,2);
   grae->SetPointError(46,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(47,1.915,5);
   grae->SetPointError(47,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(48,1.917,3);
   grae->SetPointError(48,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(49,1.919,5);
   grae->SetPointError(49,0.001,0.001,2.159691,3.382473);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]4 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]4","Histogram of ds_1000_plot__m_D0",100,1.81,1.93);
   Graph_h_ds_1000_CutRange[aux_rng1]4->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]4->SetMaximum(62.73512);
   Graph_h_ds_1000_CutRange[aux_rng1]4->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]4->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]4->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]4->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]4->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]4);
   
   grae->Draw("zp");
   
   TH1D *frame_19be2600__8 = new TH1D("frame_19be2600__8","A RooPlot of \"mass(K^{-}#pi^{+})\"",50,1.82,1.92);
   frame_19be2600__8->SetBinContent(1,59.90002);
   frame_19be2600__8->SetMinimum(1e-05);
   frame_19be2600__8->SetMaximum(80);
   frame_19be2600__8->SetEntries(1);
   frame_19be2600__8->SetDirectory(0);
   frame_19be2600__8->SetStats(0);
   frame_19be2600__8->SetMarkerStyle(20);
   frame_19be2600__8->SetMarkerSize(1.2);
   frame_19be2600__8->GetXaxis()->SetNdivisions(505);
   frame_19be2600__8->GetXaxis()->SetLabelFont(132);
   frame_19be2600__8->GetXaxis()->SetLabelOffset(0.015);
   frame_19be2600__8->GetXaxis()->SetLabelSize(0.05);
   frame_19be2600__8->GetXaxis()->SetTitleSize(0.06);
   frame_19be2600__8->GetXaxis()->SetTitleFont(132);
   frame_19be2600__8->GetYaxis()->SetLabelFont(132);
   frame_19be2600__8->GetYaxis()->SetLabelSize(0.05);
   frame_19be2600__8->GetYaxis()->SetTitleSize(0.06);
   frame_19be2600__8->GetYaxis()->SetTitleFont(42);
   frame_19be2600__8->GetZaxis()->SetLabelFont(132);
   frame_19be2600__8->GetZaxis()->SetLabelSize(0.05);
   frame_19be2600__8->GetZaxis()->SetTitleSize(0.06);
   frame_19be2600__8->GetZaxis()->SetTitleFont(42);
   frame_19be2600__8->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:53:23 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(8.654321,-40.50632,11.12346,212.6582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19c10890__9 = new TH1D("frame_19c10890__9","A RooPlot of \"m(#mu^{+}#mu^{-})\"",200,8.5,12.5);
   frame_19c10890__9->SetBinContent(1,182.9083);
   frame_19c10890__9->SetMinimum(1e-05);
   frame_19c10890__9->SetMaximum(200);
   frame_19c10890__9->SetEntries(1);
   frame_19c10890__9->SetDirectory(0);
   frame_19c10890__9->SetStats(0);
   frame_19c10890__9->SetMarkerStyle(20);
   frame_19c10890__9->SetMarkerSize(1.2);
   frame_19c10890__9->GetXaxis()->SetRange(26,125);
   frame_19c10890__9->GetXaxis()->SetNdivisions(505);
   frame_19c10890__9->GetXaxis()->SetLabelFont(132);
   frame_19c10890__9->GetXaxis()->SetLabelOffset(0.015);
   frame_19c10890__9->GetXaxis()->SetLabelSize(0.05);
   frame_19c10890__9->GetXaxis()->SetTitleSize(0.06);
   frame_19c10890__9->GetXaxis()->SetTitleFont(132);
   frame_19c10890__9->GetYaxis()->SetLabelFont(132);
   frame_19c10890__9->GetYaxis()->SetLabelSize(0.05);
   frame_19c10890__9->GetYaxis()->SetTitleSize(0.06);
   frame_19c10890__9->GetYaxis()->SetTitleFont(42);
   frame_19c10890__9->GetZaxis()->SetLabelFont(132);
   frame_19c10890__9->GetZaxis()->SetLabelSize(0.05);
   frame_19c10890__9->GetZaxis()->SetTitleSize(0.06);
   frame_19c10890__9->GetZaxis()->SetTitleFont(42);
   frame_19c10890__9->Draw("FUNC");
   
   TGraph *graph = new TGraph(239);
   graph->SetName("model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.05132674963);
   graph->SetPoint(2,8.5,0.05132674963);
   graph->SetPoint(3,8.52,0.05390854765);
   graph->SetPoint(4,8.54,0.05668053834);
   graph->SetPoint(5,8.56,0.05966137825);
   graph->SetPoint(6,8.58,0.06287203088);
   graph->SetPoint(7,8.6,0.0663361137);
   graph->SetPoint(8,8.62,0.07008030716);
   graph->SetPoint(9,8.64,0.07413483847);
   graph->SetPoint(10,8.66,0.07853405622);
   graph->SetPoint(11,8.68,0.08331711569);
   graph->SetPoint(12,8.7,0.08852879967);
   graph->SetPoint(13,8.72,0.09422050621);
   graph->SetPoint(14,8.74,0.1004514429);
   graph->SetPoint(15,8.76,0.1072900785);
   graph->SetPoint(16,8.78,0.1148159159);
   graph->SetPoint(17,8.8,0.1231216714);
   graph->SetPoint(18,8.82,0.1323159685);
   graph->SetPoint(19,8.84,0.1425266882);
   graph->SetPoint(20,8.86,0.1539051659);
   graph->SetPoint(21,8.88,0.166631485);
   graph->SetPoint(22,8.9,0.1809212062);
   graph->SetPoint(23,8.92,0.1970339908);
   graph->SetPoint(24,8.94,0.2152847497);
   graph->SetPoint(25,8.96,0.2360581929);
   graph->SetPoint(26,8.98,0.2598280099);
   graph->SetPoint(27,9,0.2871824325);
   graph->SetPoint(28,9.02,0.3188587083);
   graph->SetPoint(29,9.04,0.3557901933);
   graph->SetPoint(30,9.06,0.399171587);
   graph->SetPoint(31,9.08,0.4505506971);
   graph->SetPoint(32,9.1,0.5119597145);
   graph->SetPoint(33,9.12,0.5861065404);
   graph->SetPoint(34,9.14,0.6766594593);
   graph->SetPoint(35,9.16,0.7886806041);
   graph->SetPoint(36,9.18,0.9293033667);
   graph->SetPoint(37,9.2,1.108822708);
   graph->SetPoint(38,9.22,1.342510216);
   graph->SetPoint(39,9.24,1.653755687);
   graph->SetPoint(40,9.26,2.079758148);
   graph->SetPoint(41,9.28,2.682407546);
   graph->SetPoint(42,9.3,3.570493189);
   graph->SetPoint(43,9.32,4.948822651);
   graph->SetPoint(44,9.33,5.938578691);
   graph->SetPoint(45,9.34,7.238508022);
   graph->SetPoint(46,9.35,8.988238973);
   graph->SetPoint(47,9.355,10.09743771);
   graph->SetPoint(48,9.36,11.41373936);
   graph->SetPoint(49,9.365,12.99048014);
   graph->SetPoint(50,9.37,14.8989857);
   graph->SetPoint(51,9.375,17.23626628);
   graph->SetPoint(52,9.38,20.13679997);
   graph->SetPoint(53,9.385,23.79106487);
   graph->SetPoint(54,9.39,28.47558395);
   graph->SetPoint(55,9.395,34.34262583);
   graph->SetPoint(56,9.4,40.84788737);
   graph->SetPoint(57,9.405,47.84394355);
   graph->SetPoint(58,9.41,55.18303801);
   graph->SetPoint(59,9.42,70.1013986);
   graph->SetPoint(60,9.425,77.20921241);
   graph->SetPoint(61,9.43,83.73997551);
   graph->SetPoint(62,9.435,89.43711968);
   graph->SetPoint(63,9.44,94.06413079);
   graph->SetPoint(64,9.445,97.42076972);
   graph->SetPoint(65,9.45,99.3574265);
   graph->SetPoint(66,9.455,99.78617583);
   graph->SetPoint(67,9.46,98.6873965);
   graph->SetPoint(68,9.465,96.11126028);
   graph->SetPoint(69,9.47,92.1739332);
   graph->SetPoint(70,9.475,87.04888953);
   graph->SetPoint(71,9.48,80.9542434);
   graph->SetPoint(72,9.485,74.13738592);
   graph->SetPoint(73,9.49,66.85843197);
   graph->SetPoint(74,9.5,51.9227667);
   graph->SetPoint(75,9.505,44.71369361);
   graph->SetPoint(76,9.51,37.91792254);
   graph->SetPoint(77,9.515,31.66429267);
   graph->SetPoint(78,9.52,26.03852112);
   graph->SetPoint(79,9.525,21.14302373);
   graph->SetPoint(80,9.53,17.18128637);
   graph->SetPoint(81,9.535,13.99738132);
   graph->SetPoint(82,9.54,11.43177835);
   graph->SetPoint(83,9.545,9.359033076);
   graph->SetPoint(84,9.55,7.680218314);
   graph->SetPoint(85,9.555,6.317098128);
   graph->SetPoint(86,9.56,5.207629298);
   graph->SetPoint(87,9.57,3.562309242);
   graph->SetPoint(88,9.58,2.45741581);
   graph->SetPoint(89,9.59,1.70892342);
   graph->SetPoint(90,9.6,1.197608924);
   graph->SetPoint(91,9.62,0.6011695684);
   graph->SetPoint(92,9.64,0.3101051635);
   graph->SetPoint(93,9.66,0.1640406086);
   graph->SetPoint(94,9.68,0.08882256583);
   graph->SetPoint(95,9.7,0.04914834875);
   graph->SetPoint(96,9.72,0.02775016932);
   graph->SetPoint(97,9.74,0.0159666747);
   graph->SetPoint(98,9.76,0.009350438786);
   graph->SetPoint(99,9.78,0.005567283575);
   graph->SetPoint(100,9.8,0.003366793471);
   graph->SetPoint(101,9.82,0.00206612754);
   graph->SetPoint(102,9.84,0.001285596074);
   graph->SetPoint(103,9.86,0.0008104528773);
   graph->SetPoint(104,9.88,0.0005172762004);
   graph->SetPoint(105,9.9,0.00033404751);
   graph->SetPoint(106,9.92,0.0002181352842);
   graph->SetPoint(107,9.94,0.0001439579831);
   graph->SetPoint(108,9.96,9.596555285e-05);
   graph->SetPoint(109,9.98,6.458894194e-05);
   graph->SetPoint(110,10,4.387042792e-05);
   graph->SetPoint(111,10.02,3.005918544e-05);
   graph->SetPoint(112,10.04,2.076857933e-05);
   graph->SetPoint(113,10.06,1.44645215e-05);
   graph->SetPoint(114,10.08,1.015131806e-05);
   graph->SetPoint(115,10.1,7.176693036e-06);
   graph->SetPoint(116,10.12,5.109527435e-06);
   graph->SetPoint(117,10.14,3.662436369e-06);
   graph->SetPoint(118,10.16,2.642275448e-06);
   graph->SetPoint(119,10.18,1.918213569e-06);
   graph->SetPoint(120,10.2,1.400957568e-06);
   graph->SetPoint(121,10.22,1.029120105e-06);
   graph->SetPoint(122,10.24,7.602025466e-07);
   graph->SetPoint(123,10.26,5.645841918e-07);
   graph->SetPoint(124,10.28,4.214855683e-07);
   graph->SetPoint(125,10.3,3.162379351e-07);
   graph->SetPoint(126,10.32,2.384234988e-07);
   graph->SetPoint(127,10.34,1.806001922e-07);
   graph->SetPoint(128,10.36,1.374216187e-07);
   graph->SetPoint(129,10.38,1.050259087e-07);
   graph->SetPoint(130,10.4,8.060875263e-08);
   graph->SetPoint(131,10.42,6.212336265e-08);
   graph->SetPoint(132,10.44,4.806843505e-08);
   graph->SetPoint(133,10.46,3.733748249e-08);
   graph->SetPoint(134,10.48,2.911120474e-08);
   graph->SetPoint(135,10.5,2.278020842e-08);
   graph->SetPoint(136,10.52,1.788924085e-08);
   graph->SetPoint(137,10.54,1.409675387e-08);
   graph->SetPoint(138,10.56,1.114544555e-08);
   graph->SetPoint(139,10.58,8.840701455e-09);
   graph->SetPoint(140,10.6,7.03474715e-09);
   graph->SetPoint(141,10.62,5.614948721e-09);
   graph->SetPoint(142,10.64,4.495139371e-09);
   graph->SetPoint(143,10.66,3.609163179e-09);
   graph->SetPoint(144,10.68,2.906050191e-09);
   graph->SetPoint(145,10.7,2.346396713e-09);
   graph->SetPoint(146,10.72,1.899639554e-09);
   graph->SetPoint(147,10.74,1.541995913e-09);
   graph->SetPoint(148,10.76,1.254900811e-09);
   graph->SetPoint(149,10.78,1.023817769e-09);
   graph->SetPoint(150,10.8,8.373305004e-10);
   graph->SetPoint(151,10.82,6.864469431e-10);
   graph->SetPoint(152,10.84,5.64064244e-10);
   graph->SetPoint(153,10.86,4.645561955e-10);
   graph->SetPoint(154,10.88,3.834541098e-10);
   graph->SetPoint(155,10.9,3.171992313e-10);
   graph->SetPoint(156,10.92,2.62950083e-10);
   graph->SetPoint(157,10.94,2.184321325e-10);
   graph->SetPoint(158,10.96,1.818201484e-10);
   graph->SetPoint(159,10.98,1.516458894e-10);
   graph->SetPoint(160,11,1.267254751e-10);
   graph->SetPoint(161,11.02,1.061020932e-10);
   graph->SetPoint(162,11.04,8.900068796e-11);
   graph->SetPoint(163,11.06,7.479203595e-11);
   graph->SetPoint(164,11.08,6.296419232e-11);
   graph->SetPoint(165,11.1,5.309974236e-11);
   graph->SetPoint(166,11.12,4.485763479e-11);
   graph->SetPoint(167,11.14,3.795864045e-11);
   graph->SetPoint(168,11.16,3.217368688e-11);
   graph->SetPoint(169,11.18,2.731447896e-11);
   graph->SetPoint(170,11.2,2.322594158e-11);
   graph->SetPoint(171,11.22,1.978011713e-11);
   graph->SetPoint(172,11.24,1.687122773e-11);
   graph->SetPoint(173,11.26,1.441167152e-11);
   graph->SetPoint(174,11.28,1.232876994e-11);
   graph->SetPoint(175,11.3,1.056211989e-11);
   graph->SetPoint(176,11.32,9.061434055e-12);
   graph->SetPoint(177,11.34,7.784776186e-12);
   graph->SetPoint(178,11.36,6.697116316e-12);
   graph->SetPoint(179,11.38,5.769145803e-12);
   graph->SetPoint(180,11.4,4.97630371e-12);
   graph->SetPoint(181,11.42,4.297975427e-12);
   graph->SetPoint(182,11.44,3.716831925e-12);
   graph->SetPoint(183,11.46,3.218284034e-12);
   graph->SetPoint(184,11.48,2.790030966e-12);
   graph->SetPoint(185,11.5,2.4216862e-12);
   graph->SetPoint(186,11.52,2.104466971e-12);
   graph->SetPoint(187,11.54,1.830936137e-12);
   graph->SetPoint(188,11.56,1.59478726e-12);
   graph->SetPoint(189,11.58,1.390665391e-12);
   graph->SetPoint(190,11.6,1.214017397e-12);
   graph->SetPoint(191,11.62,1.060966784e-12);
   graph->SetPoint(192,11.64,9.282088456e-13);
   graph->SetPoint(193,11.66,8.129227193e-13);
   graph->SetPoint(194,11.68,7.126975103e-13);
   graph->SetPoint(195,11.7,6.25470155e-13);
   graph->SetPoint(196,11.72,5.494730835e-13);
   graph->SetPoint(197,11.74,4.831900751e-13);
   graph->SetPoint(198,11.76,4.253189786e-13);
   graph->SetPoint(199,11.78,3.747401852e-13);
   graph->SetPoint(200,11.8,3.304899347e-13);
   graph->SetPoint(201,11.82,2.917376836e-13);
   graph->SetPoint(202,11.84,2.577668953e-13);
   graph->SetPoint(203,11.86,2.279587119e-13);
   graph->SetPoint(204,11.88,2.017780617e-13);
   graph->SetPoint(205,11.9,1.787618228e-13);
   graph->SetPoint(206,11.92,1.585087277e-13);
   graph->SetPoint(207,11.94,1.406707429e-13);
   graph->SetPoint(208,11.96,1.249456985e-13);
   graph->SetPoint(209,11.98,1.11070981e-13);
   graph->SetPoint(210,12,9.881812917e-14);
   graph->SetPoint(211,12.02,8.79881983e-14);
   graph->SetPoint(212,12.04,7.840778005e-14);
   graph->SetPoint(213,12.06,6.992558106e-14);
   graph->SetPoint(214,12.08,6.240947898e-14);
   graph->SetPoint(215,12.1,5.574398665e-14);
   graph->SetPoint(216,12.12,4.98280656e-14);
   graph->SetPoint(217,12.14,4.457323889e-14);
   graph->SetPoint(218,12.16,3.990196069e-14);
   graph->SetPoint(219,12.18,3.574620632e-14);
   graph->SetPoint(220,12.2,3.204625161e-14);
   graph->SetPoint(221,12.22,2.874961544e-14);
   graph->SetPoint(222,12.24,2.581014252e-14);
   graph->SetPoint(223,12.26,2.318720717e-14);
   graph->SetPoint(224,12.28,2.084502156e-14);
   graph->SetPoint(225,12.3,1.875203408e-14);
   graph->SetPoint(226,12.32,1.68804057e-14);
   graph->SetPoint(227,12.34,1.52055537e-14);
   graph->SetPoint(228,12.36,1.370575388e-14);
   graph->SetPoint(229,12.38,1.236179343e-14);
   graph->SetPoint(230,12.4,1.115666767e-14);
   graph->SetPoint(231,12.42,1.007531495e-14);
   graph->SetPoint(232,12.44,9.104384804e-15);
   graph->SetPoint(233,12.46,8.232034812e-15);
   graph->SetPoint(234,12.48,7.44775269e-15);
   graph->SetPoint(235,12.5,6.742200204e-15);
   graph->SetPoint(236,12.5,6.742200204e-15);
   graph->SetPoint(237,12.52,6.742200204e-15);
   graph->SetPoint(238,12.52,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37 = new TH1F("Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37","Projection of Model2D(_20Dp)",239,8.076,12.924);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->SetMaximum(109.7648);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->SetStats(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]37);
   
   graph->Draw("l");
   
   graph = new TGraph(239);
   graph->SetName("model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.003921593163);
   graph->SetPoint(2,8.5,0.003921593163);
   graph->SetPoint(3,8.52,0.004043927637);
   graph->SetPoint(4,8.54,0.004171804383);
   graph->SetPoint(5,8.56,0.004305554852);
   graph->SetPoint(6,8.58,0.004445535258);
   graph->SetPoint(7,8.6,0.00459212881);
   graph->SetPoint(8,8.62,0.004745748173);
   graph->SetPoint(9,8.64,0.004906838204);
   graph->SetPoint(10,8.66,0.005075878976);
   graph->SetPoint(11,8.68,0.005253389142);
   graph->SetPoint(12,8.7,0.005439929675);
   graph->SetPoint(13,8.72,0.00563610804);
   graph->SetPoint(14,8.74,0.005842582836);
   graph->SetPoint(15,8.76,0.006060069003);
   graph->SetPoint(16,8.78,0.006289343634);
   graph->SetPoint(17,8.8,0.00653125251);
   graph->SetPoint(18,8.82,0.00678671743);
   graph->SetPoint(19,8.84,0.007056744472);
   graph->SetPoint(20,8.86,0.007342433314);
   graph->SetPoint(21,8.88,0.007644987755);
   graph->SetPoint(22,8.9,0.007965727653);
   graph->SetPoint(23,8.92,0.00830610246);
   graph->SetPoint(24,8.94,0.00866770663);
   graph->SetPoint(25,8.96,0.009052297183);
   graph->SetPoint(26,8.98,0.009461813788);
   graph->SetPoint(27,9,0.009898401774);
   graph->SetPoint(28,9.02,0.01036443857);
   graph->SetPoint(29,9.04,0.01086256415);
   graph->SetPoint(30,9.06,0.01139571624);
   graph->SetPoint(31,9.08,0.01196717106);
   graph->SetPoint(32,9.1,0.01258059074);
   graph->SetPoint(33,9.12,0.01324007847);
   graph->SetPoint(34,9.14,0.01395024318);
   graph->SetPoint(35,9.16,0.01471627534);
   graph->SetPoint(36,9.18,0.01554403621);
   graph->SetPoint(37,9.2,0.01644016349);
   graph->SetPoint(38,9.22,0.01741219662);
   graph->SetPoint(39,9.24,0.01846872617);
   graph->SetPoint(40,9.26,0.01961957267);
   graph->SetPoint(41,9.28,0.02087600161);
   graph->SetPoint(42,9.3,0.02225098329);
   graph->SetPoint(43,9.32,0.02375950833);
   graph->SetPoint(44,9.34,0.02541897288);
   graph->SetPoint(45,9.36,0.02724965157);
   graph->SetPoint(46,9.38,0.02927528161);
   graph->SetPoint(47,9.4,0.03152378874);
   graph->SetPoint(48,9.42,0.03402819554);
   graph->SetPoint(49,9.44,0.03682776601);
   graph->SetPoint(50,9.46,0.03996945888);
   graph->SetPoint(51,9.48,0.04350978783);
   graph->SetPoint(52,9.5,0.04751722339);
   graph->SetPoint(53,9.52,0.0520753232);
   graph->SetPoint(54,9.54,0.05728685241);
   graph->SetPoint(55,9.56,0.06327926647);
   graph->SetPoint(56,9.58,0.07021209228);
   graph->SetPoint(57,9.6,0.07828699209);
   graph->SetPoint(58,9.62,0.08776167601);
   graph->SetPoint(59,9.64,0.09896942813);
   graph->SetPoint(60,9.66,0.1123469703);
   graph->SetPoint(61,9.68,0.1284749606);
   graph->SetPoint(62,9.7,0.1481380655);
   graph->SetPoint(63,9.72,0.1724161161);
   graph->SetPoint(64,9.74,0.2028260138);
   graph->SetPoint(65,9.76,0.2415491237);
   graph->SetPoint(66,9.78,0.2918079048);
   graph->SetPoint(67,9.8,0.35851397);
   graph->SetPoint(68,9.82,0.4494339549);
   graph->SetPoint(69,9.84,0.5774003961);
   graph->SetPoint(70,9.86,0.7647787591);
   graph->SetPoint(71,9.88,1.053224274);
   graph->SetPoint(72,9.89,1.258831802);
   graph->SetPoint(73,9.9,1.527194006);
   graph->SetPoint(74,9.91,1.88575143);
   graph->SetPoint(75,9.915,2.111627944);
   graph->SetPoint(76,9.92,2.378373072);
   graph->SetPoint(77,9.925,2.696167466);
   graph->SetPoint(78,9.93,3.07850639);
   graph->SetPoint(79,9.935,3.543565199);
   graph->SetPoint(80,9.94,4.116261615);
   graph->SetPoint(81,9.945,4.831449079);
   graph->SetPoint(82,9.95,5.739003028);
   graph->SetPoint(83,9.955,6.843166248);
   graph->SetPoint(84,9.96,8.051653229);
   graph->SetPoint(85,9.965,9.344668773);
   graph->SetPoint(86,9.97,10.69777946);
   graph->SetPoint(87,9.98,13.45568254);
   graph->SetPoint(88,9.985,14.78386867);
   graph->SetPoint(89,9.99,16.02217009);
   graph->SetPoint(90,9.995,17.12795282);
   graph->SetPoint(91,10,18.06094445);
   graph->SetPoint(92,10.005,18.78565465);
   graph->SetPoint(93,10.01,19.27361101);
   graph->SetPoint(94,10.015,19.50521419);
   graph->SetPoint(95,10.02,19.47104391);
   graph->SetPoint(96,10.025,19.17249473);
   graph->SetPoint(97,10.03,18.62168158);
   graph->SetPoint(98,10.035,17.84062415);
   graph->SetPoint(99,10.04,16.85978647);
   graph->SetPoint(100,10.045,15.71610691);
   graph->SetPoint(101,10.05,14.45069575);
   graph->SetPoint(102,10.06,11.72543487);
   graph->SetPoint(103,10.07,9.006844676);
   graph->SetPoint(104,10.075,7.733406665);
   graph->SetPoint(105,10.08,6.549677282);
   graph->SetPoint(106,10.085,5.471669203);
   graph->SetPoint(107,10.09,4.50965123);
   graph->SetPoint(108,10.095,3.703630132);
   graph->SetPoint(109,10.1,3.048637721);
   graph->SetPoint(110,10.105,2.515097139);
   graph->SetPoint(111,10.11,2.079468745);
   graph->SetPoint(112,10.115,1.72296882);
   graph->SetPoint(113,10.12,1.430570396);
   graph->SetPoint(114,10.125,1.190221878);
   graph->SetPoint(115,10.13,0.9922343066);
   graph->SetPoint(116,10.14,0.6936105945);
   graph->SetPoint(117,10.15,0.4885077996);
   graph->SetPoint(118,10.16,0.3465358458);
   graph->SetPoint(119,10.18,0.1779795051);
   graph->SetPoint(120,10.2,0.09376994087);
   graph->SetPoint(121,10.22,0.05058398081);
   graph->SetPoint(122,10.24,0.02789260086);
   graph->SetPoint(123,10.26,0.01569775982);
   graph->SetPoint(124,10.28,0.009004718376);
   graph->SetPoint(125,10.3,0.005258407638);
   graph->SetPoint(126,10.32,0.003122536917);
   graph->SetPoint(127,10.34,0.001883611652);
   graph->SetPoint(128,10.36,0.001153202068);
   graph->SetPoint(129,10.38,0.0007159516418);
   graph->SetPoint(130,10.4,0.0004503918921);
   graph->SetPoint(131,10.42,0.000286891391);
   graph->SetPoint(132,10.44,0.0001849184729);
   graph->SetPoint(133,10.46,0.0001205359104);
   graph->SetPoint(134,10.48,7.941145238e-05);
   graph->SetPoint(135,10.5,5.285124585e-05);
   graph->SetPoint(136,10.52,3.551596535e-05);
   graph->SetPoint(137,10.54,2.4087613e-05);
   graph->SetPoint(138,10.56,1.648102891e-05);
   graph->SetPoint(139,10.58,1.13717162e-05);
   graph->SetPoint(140,10.6,7.909710113e-06);
   graph->SetPoint(141,10.62,5.544211454e-06);
   graph->SetPoint(142,10.64,3.914936355e-06);
   graph->SetPoint(143,10.66,2.784100127e-06);
   graph->SetPoint(144,10.68,1.993414198e-06);
   graph->SetPoint(145,10.7,1.436637912e-06);
   graph->SetPoint(146,10.72,1.041898346e-06);
   graph->SetPoint(147,10.74,7.602018791e-07);
   graph->SetPoint(148,10.76,5.579060853e-07);
   graph->SetPoint(149,10.78,4.117466843e-07);
   graph->SetPoint(150,10.8,3.05526693e-07);
   graph->SetPoint(151,10.82,2.278956245e-07);
   graph->SetPoint(152,10.84,1.708490549e-07);
   graph->SetPoint(153,10.86,1.287078055e-07);
   graph->SetPoint(154,10.88,9.741874716e-08);
   graph->SetPoint(155,10.9,7.407277861e-08);
   graph->SetPoint(156,10.92,5.657043205e-08);
   graph->SetPoint(157,10.94,4.3388483e-08);
   graph->SetPoint(158,10.96,3.341609772e-08);
   graph->SetPoint(159,10.98,2.583914514e-08);
   graph->SetPoint(160,11,2.005806538e-08);
   graph->SetPoint(161,11.02,1.562924999e-08);
   graph->SetPoint(162,11.04,1.22229868e-08);
   graph->SetPoint(163,11.06,9.593137314e-09);
   graph->SetPoint(164,11.08,7.555166886e-09);
   graph->SetPoint(165,11.1,5.970151785e-09);
   graph->SetPoint(166,11.12,4.733083589e-09);
   graph->SetPoint(167,11.14,3.764278138e-09);
   graph->SetPoint(168,11.16,3.003037622e-09);
   graph->SetPoint(169,11.18,2.402955175e-09);
   graph->SetPoint(170,11.2,1.928422073e-09);
   graph->SetPoint(171,11.22,1.552019162e-09);
   graph->SetPoint(172,11.24,1.252561112e-09);
   graph->SetPoint(173,11.26,1.01362457e-09);
   graph->SetPoint(174,11.28,8.224364263e-10);
   graph->SetPoint(175,11.3,6.690310525e-10);
   graph->SetPoint(176,11.32,5.456092251e-10);
   graph->SetPoint(177,11.34,4.460487924e-10);
   graph->SetPoint(178,11.36,3.655299311e-10);
   graph->SetPoint(179,11.38,3.002472279e-10);
   graph->SetPoint(180,11.4,2.471877679e-10);
   graph->SetPoint(181,11.42,2.039595698e-10);
   graph->SetPoint(182,11.44,1.68658545e-10);
   graph->SetPoint(183,11.46,1.397650266e-10);
   graph->SetPoint(184,11.48,1.160630637e-10);
   graph->SetPoint(185,11.5,9.657729522e-11);
   graph->SetPoint(186,11.52,8.052343906e-11);
   graph->SetPoint(187,11.54,6.726935424e-11);
   graph->SetPoint(188,11.56,5.63043386e-11);
   graph->SetPoint(189,11.58,4.721485734e-11);
   graph->SetPoint(190,11.6,3.966530735e-11);
   graph->SetPoint(191,11.62,3.338273482e-11);
   graph->SetPoint(192,11.64,2.814466437e-11);
   graph->SetPoint(193,11.66,2.376938331e-11);
   graph->SetPoint(194,11.68,2.01081678e-11);
   graph->SetPoint(195,11.7,1.703904869e-11);
   graph->SetPoint(196,11.72,1.446180094e-11);
   graph->SetPoint(197,11.74,1.229390782e-11);
   graph->SetPoint(198,11.76,1.046730313e-11);
   graph->SetPoint(199,11.78,8.925736117e-12);
   graph->SetPoint(200,11.8,7.622635587e-12);
   graph->SetPoint(201,11.82,6.51937523e-12);
   graph->SetPoint(202,11.84,5.583861941e-12);
   graph->SetPoint(203,11.86,4.789384827e-12);
   graph->SetPoint(204,11.88,4.113674948e-12);
   graph->SetPoint(205,11.9,3.538135779e-12);
   graph->SetPoint(206,11.92,3.047212248e-12);
   graph->SetPoint(207,11.94,2.627872463e-12);
   graph->SetPoint(208,11.96,2.269181241e-12);
   graph->SetPoint(209,11.98,1.961948587e-12);
   graph->SetPoint(210,12,1.698439437e-12);
   graph->SetPoint(211,12.02,1.472133599e-12);
   graph->SetPoint(212,12.04,1.277526887e-12);
   graph->SetPoint(213,12.06,1.109966097e-12);
   graph->SetPoint(214,12.08,9.655118651e-13);
   graph->SetPoint(215,12.1,8.408245084e-13);
   graph->SetPoint(216,12.12,7.330688573e-13);
   graph->SetPoint(217,12.14,6.398347943e-13);
   graph->SetPoint(218,12.16,5.590708132e-13);
   graph->SetPoint(219,12.18,4.890283811e-13);
   graph->SetPoint(220,12.2,4.282152817e-13);
   graph->SetPoint(221,12.22,3.753564325e-13);
   graph->SetPoint(222,12.24,3.293609355e-13);
   graph->SetPoint(223,12.26,2.892943293e-13);
   graph->SetPoint(224,12.28,2.543551917e-13);
   graph->SetPoint(225,12.3,2.238553837e-13);
   graph->SetPoint(226,12.32,1.972033465e-13);
   graph->SetPoint(227,12.34,1.738899614e-13);
   graph->SetPoint(228,12.36,1.53476565e-13);
   graph->SetPoint(229,12.38,1.355847767e-13);
   graph->SetPoint(230,12.4,1.198878564e-13);
   graph->SetPoint(231,12.42,1.061033507e-13);
   graph->SetPoint(232,12.44,9.398682958e-14);
   graph->SetPoint(233,12.46,8.332654582e-14);
   graph->SetPoint(234,12.48,7.393887442e-14);
   graph->SetPoint(235,12.5,6.56644152e-14);
   graph->SetPoint(236,12.5,6.56644152e-14);
   graph->SetPoint(237,12.52,6.56644152e-14);
   graph->SetPoint(238,12.52,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38 = new TH1F("Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38","Projection of Model2D(_20Dp)",239,8.076,12.924);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->SetMaximum(21.45574);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->SetStats(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]38);
   
   graph->Draw("l");
   
   graph = new TGraph(241);
   graph->SetName("model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.001226123394);
   graph->SetPoint(2,8.5,0.001226123394);
   graph->SetPoint(3,8.52,0.00125737327);
   graph->SetPoint(4,8.54,0.001289776949);
   graph->SetPoint(5,8.56,0.001323390524);
   graph->SetPoint(6,8.58,0.001358273483);
   graph->SetPoint(7,8.6,0.001394488962);
   graph->SetPoint(8,8.62,0.001432104007);
   graph->SetPoint(9,8.64,0.001471189874);
   graph->SetPoint(10,8.66,0.001511822336);
   graph->SetPoint(11,8.68,0.001554082037);
   graph->SetPoint(12,8.7,0.001598054864);
   graph->SetPoint(13,8.72,0.001643832358);
   graph->SetPoint(14,8.74,0.00169151216);
   graph->SetPoint(15,8.76,0.001741198504);
   graph->SetPoint(16,8.78,0.00179300275);
   graph->SetPoint(17,8.8,0.001847043971);
   graph->SetPoint(18,8.82,0.001903449595);
   graph->SetPoint(19,8.84,0.001962356114);
   graph->SetPoint(20,8.86,0.002023909859);
   graph->SetPoint(21,8.88,0.002088267852);
   graph->SetPoint(22,8.9,0.00215559875);
   graph->SetPoint(23,8.92,0.002226083884);
   graph->SetPoint(24,8.94,0.002299918406);
   graph->SetPoint(25,8.96,0.002377312557);
   graph->SetPoint(26,8.98,0.002458493079);
   graph->SetPoint(27,9,0.00254370477);
   graph->SetPoint(28,9.02,0.002633212226);
   graph->SetPoint(29,9.04,0.002727301767);
   graph->SetPoint(30,9.06,0.002826283592);
   graph->SetPoint(31,9.08,0.002930494186);
   graph->SetPoint(32,9.1,0.003040299003);
   graph->SetPoint(33,9.12,0.003156095484);
   graph->SetPoint(34,9.14,0.003278316438);
   graph->SetPoint(35,9.16,0.003407433846);
   graph->SetPoint(36,9.18,0.003543963144);
   graph->SetPoint(37,9.2,0.003688468064);
   graph->SetPoint(38,9.22,0.003841566107);
   graph->SetPoint(39,9.24,0.004003934749);
   graph->SetPoint(40,9.26,0.004176318489);
   graph->SetPoint(41,9.28,0.004359536879);
   graph->SetPoint(42,9.3,0.00455449369);
   graph->SetPoint(43,9.32,0.004762187395);
   graph->SetPoint(44,9.34,0.0049837232);
   graph->SetPoint(45,9.36,0.005220326881);
   graph->SetPoint(46,9.38,0.005473360737);
   graph->SetPoint(47,9.4,0.005744342044);
   graph->SetPoint(48,9.42,0.00603496447);
   graph->SetPoint(49,9.44,0.006347122978);
   graph->SetPoint(50,9.46,0.00668294291);
   graph->SetPoint(51,9.48,0.007044814043);
   graph->SetPoint(52,9.5,0.007435430621);
   graph->SetPoint(53,9.52,0.007857838578);
   graph->SetPoint(54,9.54,0.008315491465);
   graph->SetPoint(55,9.56,0.008812316934);
   graph->SetPoint(56,9.58,0.009352796123);
   graph->SetPoint(57,9.6,0.009942058865);
   graph->SetPoint(58,9.62,0.01058599838);
   graph->SetPoint(59,9.64,0.01129141017);
   graph->SetPoint(60,9.66,0.01206616099);
   graph->SetPoint(61,9.68,0.01291939568);
   graph->SetPoint(62,9.7,0.01386179163);
   graph->SetPoint(63,9.72,0.01490587392);
   graph->SetPoint(64,9.74,0.01606640796);
   graph->SetPoint(65,9.76,0.01736089225);
   graph->SetPoint(66,9.78,0.01881018109);
   graph->SetPoint(67,9.8,0.02043927791);
   graph->SetPoint(68,9.82,0.02227835417);
   graph->SetPoint(69,9.84,0.02436406984);
   graph->SetPoint(70,9.86,0.02674130122);
   graph->SetPoint(71,9.88,0.029465425);
   graph->SetPoint(72,9.9,0.03260537167);
   graph->SetPoint(73,9.92,0.03624775695);
   graph->SetPoint(74,9.94,0.04050254564);
   graph->SetPoint(75,9.96,0.04551092848);
   graph->SetPoint(76,9.98,0.05145645011);
   graph->SetPoint(77,10,0.05858100396);
   graph->SetPoint(78,10.02,0.06720826708);
   graph->SetPoint(79,10.04,0.07777877368);
   graph->SetPoint(80,10.06,0.09090367344);
   graph->SetPoint(81,10.08,0.1074493713);
   graph->SetPoint(82,10.1,0.1286749176);
   graph->SetPoint(83,10.12,0.1564629668);
   graph->SetPoint(84,10.14,0.1937240957);
   graph->SetPoint(85,10.16,0.245139107);
   graph->SetPoint(86,10.18,0.3186013278);
   graph->SetPoint(87,10.2,0.428218471);
   graph->SetPoint(88,10.21,0.5042112738);
   graph->SetPoint(89,10.22,0.6011169359);
   graph->SetPoint(90,10.23,0.7271007976);
   graph->SetPoint(91,10.24,0.8946424271);
   graph->SetPoint(92,10.245,0.9997704037);
   graph->SetPoint(93,10.25,1.123539618);
   graph->SetPoint(94,10.255,1.2704958);
   graph->SetPoint(95,10.26,1.446631615);
   graph->SetPoint(96,10.265,1.659968594);
   graph->SetPoint(97,10.27,1.921428491);
   graph->SetPoint(98,10.275,2.246169566);
   graph->SetPoint(99,10.28,2.655691781);
   graph->SetPoint(100,10.285,3.147846572);
   graph->SetPoint(101,10.29,3.684223212);
   graph->SetPoint(102,10.295,4.257010379);
   graph->SetPoint(103,10.3,4.856125258);
   graph->SetPoint(104,10.31,6.080501675);
   graph->SetPoint(105,10.315,6.674270027);
   graph->SetPoint(106,10.32,7.232601395);
   graph->SetPoint(107,10.325,7.737696388);
   graph->SetPoint(108,10.33,8.172505763);
   graph->SetPoint(109,10.335,8.521679231);
   graph->SetPoint(110,10.34,8.772462622);
   graph->SetPoint(111,10.345,8.915470488);
   graph->SetPoint(112,10.35,8.94526897);
   graph->SetPoint(113,10.355,8.860718451);
   graph->SetPoint(114,10.36,8.665045891);
   graph->SetPoint(115,10.365,8.365640427);
   graph->SetPoint(116,10.37,7.973590299);
   graph->SetPoint(117,10.375,7.503001558);
   graph->SetPoint(118,10.38,6.970156878);
   graph->SetPoint(119,10.385,6.392584329);
   graph->SetPoint(120,10.39,5.788109989);
   graph->SetPoint(121,10.4,4.566007114);
   graph->SetPoint(122,10.405,3.978103544);
   graph->SetPoint(123,10.41,3.421700385);
   graph->SetPoint(124,10.415,2.90558959);
   graph->SetPoint(125,10.42,2.435863567);
   graph->SetPoint(126,10.425,2.017190147);
   graph->SetPoint(127,10.43,1.667548931);
   graph->SetPoint(128,10.435,1.381462795);
   graph->SetPoint(129,10.44,1.146853693);
   graph->SetPoint(130,10.445,0.9540367361);
   graph->SetPoint(131,10.45,0.7952270138);
   graph->SetPoint(132,10.455,0.6641518857);
   graph->SetPoint(133,10.46,0.5557453833);
   graph->SetPoint(134,10.47,0.3913089169);
   graph->SetPoint(135,10.48,0.2775166514);
   graph->SetPoint(136,10.49,0.1981792197);
   graph->SetPoint(137,10.5,0.1424651763);
   graph->SetPoint(138,10.52,0.07502662156);
   graph->SetPoint(139,10.54,0.0404567795);
   graph->SetPoint(140,10.56,0.0223000577);
   graph->SetPoint(141,10.58,0.01254596908);
   graph->SetPoint(142,10.6,0.007194424311);
   graph->SetPoint(143,10.62,0.004199991717);
   graph->SetPoint(144,10.64,0.002493320507);
   graph->SetPoint(145,10.66,0.001503645962);
   graph->SetPoint(146,10.68,0.0009203437116);
   graph->SetPoint(147,10.7,0.0005712482592);
   graph->SetPoint(148,10.72,0.0003592807713);
   graph->SetPoint(149,10.74,0.0002288064875);
   graph->SetPoint(150,10.76,0.0001474495043);
   graph->SetPoint(151,10.78,9.609396247e-05);
   graph->SetPoint(152,10.8,6.329705775e-05);
   graph->SetPoint(153,10.82,4.211920405e-05);
   graph->SetPoint(154,10.84,2.829936116e-05);
   graph->SetPoint(155,10.86,1.919014037e-05);
   graph->SetPoint(156,10.88,1.312813884e-05);
   graph->SetPoint(157,10.9,9.056954342e-06);
   graph->SetPoint(158,10.92,6.298784449e-06);
   graph->SetPoint(159,10.94,4.414469267e-06);
   graph->SetPoint(160,10.96,3.11679554e-06);
   graph->SetPoint(161,10.98,2.216233799e-06);
   graph->SetPoint(162,11,1.586636628e-06);
   graph->SetPoint(163,11.02,1.143347968e-06);
   graph->SetPoint(164,11.04,8.291048922e-07);
   graph->SetPoint(165,11.06,6.048780809e-07);
   graph->SetPoint(166,11.08,4.438706628e-07);
   graph->SetPoint(167,11.1,3.275544129e-07);
   graph->SetPoint(168,11.12,2.430311755e-07);
   graph->SetPoint(169,11.14,1.812632261e-07);
   graph->SetPoint(170,11.16,1.358778052e-07);
   graph->SetPoint(171,11.18,1.02353882e-07);
   graph->SetPoint(172,11.2,7.746520397e-08);
   graph->SetPoint(173,11.22,5.889638047e-08);
   graph->SetPoint(174,11.24,4.497657668e-08);
   graph->SetPoint(175,11.26,3.449366476e-08);
   graph->SetPoint(176,11.28,2.656376113e-08);
   graph->SetPoint(177,11.3,2.053912241e-08);
   graph->SetPoint(178,11.32,1.59427632e-08);
   graph->SetPoint(179,11.34,1.24217952e-08);
   graph->SetPoint(180,11.36,9.713954604e-09);
   graph->SetPoint(181,11.38,7.623469674e-09);
   graph->SetPoint(182,11.4,6.003577534e-09);
   graph->SetPoint(183,11.42,4.74379819e-09);
   graph->SetPoint(184,11.44,3.760628835e-09);
   graph->SetPoint(185,11.46,2.990708839e-09);
   graph->SetPoint(186,11.48,2.38577769e-09);
   graph->SetPoint(187,11.5,1.908939897e-09);
   graph->SetPoint(188,11.52,1.531886732e-09);
   graph->SetPoint(189,11.54,1.232821452e-09);
   graph->SetPoint(190,11.56,9.949038613e-10);
   graph->SetPoint(191,11.58,8.050798103e-10);
   graph->SetPoint(192,11.6,6.531971227e-10);
   graph->SetPoint(193,11.62,5.31335469e-10);
   graph->SetPoint(194,11.64,4.332966317e-10);
   graph->SetPoint(195,11.66,3.542154537e-10);
   graph->SetPoint(196,11.68,2.902619084e-10);
   graph->SetPoint(197,11.7,2.384122105e-10);
   graph->SetPoint(198,11.72,1.962724107e-10);
   graph->SetPoint(199,11.74,1.619420205e-10);
   graph->SetPoint(200,11.76,1.339082642e-10);
   graph->SetPoint(201,11.78,1.109638393e-10);
   graph->SetPoint(202,11.8,9.214277331e-11);
   graph->SetPoint(203,11.82,7.667025657e-11);
   graph->SetPoint(204,11.84,6.392329517e-11);
   graph->SetPoint(205,11.86,5.339976925e-11);
   graph->SetPoint(206,11.88,4.469403619e-11);
   graph->SetPoint(207,11.9,3.747764486e-11);
   graph->SetPoint(208,11.92,3.148405193e-11);
   graph->SetPoint(209,11.94,2.649647973e-11);
   graph->SetPoint(210,11.96,2.233824673e-11);
   graph->SetPoint(211,11.98,1.886504884e-11);
   graph->SetPoint(212,12,1.59587837e-11);
   graph->SetPoint(213,12.02,1.35225984e-11);
   graph->SetPoint(214,12.04,1.147690925e-11);
   graph->SetPoint(215,12.06,9.756196053e-12);
   graph->SetPoint(216,12.08,8.306414428e-12);
   graph->SetPoint(217,12.1,7.082902887e-12);
   graph->SetPoint(218,12.12,6.048686409e-12);
   graph->SetPoint(219,12.14,5.173098727e-12);
   graph->SetPoint(220,12.16,4.430661211e-12);
   graph->SetPoint(221,12.18,3.800168788e-12);
   graph->SetPoint(222,12.2,3.263943255e-12);
   graph->SetPoint(223,12.22,2.807222183e-12);
   graph->SetPoint(224,12.24,2.41765788e-12);
   graph->SetPoint(225,12.26,2.084905856e-12);
   graph->SetPoint(226,12.28,1.80028619e-12);
   graph->SetPoint(227,12.3,1.556504417e-12);
   graph->SetPoint(228,12.32,1.347421072e-12);
   graph->SetPoint(229,12.34,1.167861093e-12);
   graph->SetPoint(230,12.36,1.013455927e-12);
   graph->SetPoint(231,12.38,8.805125229e-13);
   graph->SetPoint(232,12.4,7.659044499e-13);
   graph->SetPoint(233,12.42,6.669812721e-13);
   graph->SetPoint(234,12.44,5.814929978e-13);
   graph->SetPoint(235,12.46,5.075270022e-13);
   graph->SetPoint(236,12.48,4.434552852e-13);
   graph->SetPoint(237,12.5,3.878903069e-13);
   graph->SetPoint(238,12.5,3.878903069e-13);
   graph->SetPoint(239,12.52,3.878903069e-13);
   graph->SetPoint(240,12.52,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39 = new TH1F("Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39","Projection of Model2D(_20Dp)",241,8.076,12.924);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->SetMaximum(9.839796);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->SetStats(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]39);
   
   graph->Draw("l");
   
   graph = new TGraph(239);
   graph->SetName("model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.0136411509);
   graph->SetPoint(2,8.5,0.0136411509);
   graph->SetPoint(3,8.52,0.0143273174);
   graph->SetPoint(4,8.54,0.01506403156);
   graph->SetPoint(5,8.56,0.01585625175);
   graph->SetPoint(6,8.58,0.01670954944);
   graph->SetPoint(7,8.6,0.01763020147);
   graph->SetPoint(8,8.62,0.01862529874);
   graph->SetPoint(9,8.64,0.01970287473);
   graph->SetPoint(10,8.66,0.02087205832);
   graph->SetPoint(11,8.68,0.02214325582);
   graph->SetPoint(12,8.7,0.0235283692);
   graph->SetPoint(13,8.72,0.02504105855);
   graph->SetPoint(14,8.74,0.02669705954);
   graph->SetPoint(15,8.76,0.02851456913);
   graph->SetPoint(16,8.78,0.03051471689);
   graph->SetPoint(17,8.8,0.03272214412);
   graph->SetPoint(18,8.82,0.03516571975);
   graph->SetPoint(19,8.84,0.03787943081);
   graph->SetPoint(20,8.86,0.04090349783);
   graph->SetPoint(21,8.88,0.04428578175);
   graph->SetPoint(22,8.9,0.04808357226);
   graph->SetPoint(23,8.92,0.05236587978);
   graph->SetPoint(24,8.94,0.05721639842);
   graph->SetPoint(25,8.96,0.06273737288);
   graph->SetPoint(26,8.98,0.06905469597);
   graph->SetPoint(27,9,0.07632470251);
   graph->SetPoint(28,9.02,0.08474333143);
   graph->SetPoint(29,9.04,0.09455864145);
   graph->SetPoint(30,9.06,0.1060881488);
   graph->SetPoint(31,9.08,0.1197432156);
   graph->SetPoint(32,9.1,0.1360639388);
   graph->SetPoint(33,9.12,0.1557699994);
   graph->SetPoint(34,9.14,0.1798363204);
   graph->SetPoint(35,9.16,0.2096082688);
   graph->SetPoint(36,9.18,0.2469816917);
   graph->SetPoint(37,9.2,0.2946926893);
   graph->SetPoint(38,9.22,0.3568000032);
   graph->SetPoint(39,9.24,0.4395199586);
   graph->SetPoint(40,9.26,0.5527389701);
   graph->SetPoint(41,9.28,0.7129055779);
   graph->SetPoint(42,9.3,0.9489328025);
   graph->SetPoint(43,9.32,1.315252515);
   graph->SetPoint(44,9.33,1.578300762);
   graph->SetPoint(45,9.34,1.92378401);
   graph->SetPoint(46,9.35,2.38881139);
   graph->SetPoint(47,9.355,2.683604016);
   graph->SetPoint(48,9.36,3.03343855);
   graph->SetPoint(49,9.365,3.452490196);
   graph->SetPoint(50,9.37,3.95971523);
   graph->SetPoint(51,9.375,4.580896139);
   graph->SetPoint(52,9.38,5.351773275);
   graph->SetPoint(53,9.385,6.322970153);
   graph->SetPoint(54,9.39,7.567978498);
   graph->SetPoint(55,9.395,9.127266866);
   graph->SetPoint(56,9.4,10.85617538);
   graph->SetPoint(57,9.405,12.71552277);
   graph->SetPoint(58,9.41,14.66603972);
   graph->SetPoint(59,9.42,18.63090422);
   graph->SetPoint(60,9.425,20.51995353);
   graph->SetPoint(61,9.43,22.25563961);
   graph->SetPoint(62,9.435,23.76977413);
   graph->SetPoint(63,9.44,24.99949854);
   graph->SetPoint(64,9.445,25.89159512);
   graph->SetPoint(65,9.45,26.40630193);
   graph->SetPoint(66,9.455,26.52025098);
   graph->SetPoint(67,9.46,26.22822752);
   graph->SetPoint(68,9.465,25.54356576);
   graph->SetPoint(69,9.47,24.49713923);
   graph->SetPoint(70,9.475,23.13505231);
   graph->SetPoint(71,9.48,21.51527338);
   graph->SetPoint(72,9.485,19.70355177);
   graph->SetPoint(73,9.49,17.76901841);
   graph->SetPoint(74,9.5,13.79955483);
   graph->SetPoint(75,9.505,11.88359376);
   graph->SetPoint(76,9.51,10.0774763);
   graph->SetPoint(77,9.515,8.41544414);
   graph->SetPoint(78,9.52,6.920278381);
   graph->SetPoint(79,9.525,5.619198162);
   graph->SetPoint(80,9.53,4.566284085);
   graph->SetPoint(81,9.535,3.720095118);
   graph->SetPoint(82,9.54,3.038232785);
   graph->SetPoint(83,9.545,2.487357633);
   graph->SetPoint(84,9.55,2.041177704);
   graph->SetPoint(85,9.555,1.678900172);
   graph->SetPoint(86,9.56,1.384035763);
   graph->SetPoint(87,9.57,0.9467577485);
   graph->SetPoint(88,9.58,0.653109346);
   graph->SetPoint(89,9.59,0.4541819306);
   graph->SetPoint(90,9.6,0.3182894723);
   graph->SetPoint(91,9.62,0.1597733123);
   graph->SetPoint(92,9.64,0.08241689489);
   graph->SetPoint(93,9.66,0.04359720247);
   graph->SetPoint(94,9.68,0.02360644366);
   graph->SetPoint(95,9.7,0.01306219557);
   graph->SetPoint(96,9.72,0.007375184477);
   graph->SetPoint(97,9.74,0.00424347578);
   graph->SetPoint(98,9.76,0.002485073521);
   graph->SetPoint(99,9.78,0.001479621365);
   graph->SetPoint(100,9.8,0.0008947953673);
   graph->SetPoint(101,9.82,0.0005491163525);
   graph->SetPoint(102,9.84,0.0003416738867);
   graph->SetPoint(103,9.86,0.0002153947031);
   graph->SetPoint(104,9.88,0.0001374769054);
   graph->SetPoint(105,9.9,8.878007129e-05);
   graph->SetPoint(106,9.92,5.797398724e-05);
   graph->SetPoint(107,9.94,3.825982718e-05);
   graph->SetPoint(108,9.96,2.550484098e-05);
   graph->SetPoint(109,9.98,1.716585425e-05);
   graph->SetPoint(110,10,1.165947837e-05);
   graph->SetPoint(111,10.02,7.988853521e-06);
   graph->SetPoint(112,10.04,5.519681778e-06);
   graph->SetPoint(113,10.06,3.844247334e-06);
   graph->SetPoint(114,10.08,2.69792384e-06);
   graph->SetPoint(115,10.1,1.907355392e-06);
   graph->SetPoint(116,10.12,1.357963153e-06);
   graph->SetPoint(117,10.14,9.733686142e-07);
   graph->SetPoint(118,10.16,7.022396385e-07);
   graph->SetPoint(119,10.18,5.098051394e-07);
   graph->SetPoint(120,10.2,3.723336023e-07);
   graph->SetPoint(121,10.22,2.735100654e-07);
   graph->SetPoint(122,10.24,2.020396329e-07);
   graph->SetPoint(123,10.26,1.500499878e-07);
   graph->SetPoint(124,10.28,1.120185533e-07);
   graph->SetPoint(125,10.3,8.404680647e-08);
   graph->SetPoint(126,10.32,6.336600209e-08);
   graph->SetPoint(127,10.34,4.79982561e-08);
   graph->SetPoint(128,10.36,3.652265243e-08);
   graph->SetPoint(129,10.38,2.791281892e-08);
   graph->SetPoint(130,10.4,2.142345203e-08);
   graph->SetPoint(131,10.42,1.651057529e-08);
   graph->SetPoint(132,10.44,1.277518605e-08);
   graph->SetPoint(133,10.46,9.923212292e-09);
   graph->SetPoint(134,10.48,7.73690794e-09);
   graph->SetPoint(135,10.5,6.054314033e-09);
   graph->SetPoint(136,10.52,4.754437708e-09);
   graph->SetPoint(137,10.54,3.74650544e-09);
   graph->SetPoint(138,10.56,2.962133891e-09);
   graph->SetPoint(139,10.58,2.349600227e-09);
   graph->SetPoint(140,10.6,1.869630321e-09);
   graph->SetPoint(141,10.62,1.492289368e-09);
   graph->SetPoint(142,10.64,1.194676751e-09);
   graph->SetPoint(143,10.66,9.592101565e-10);
   graph->SetPoint(144,10.68,7.723432608e-10);
   graph->SetPoint(145,10.7,6.236037128e-10);
   graph->SetPoint(146,10.72,5.048687086e-10);
   graph->SetPoint(147,10.74,4.098174749e-10);
   graph->SetPoint(148,10.76,3.335159825e-10);
   graph->SetPoint(149,10.78,2.721008592e-10);
   graph->SetPoint(150,10.8,2.225379902e-10);
   graph->SetPoint(151,10.82,1.824375477e-10);
   graph->SetPoint(152,10.84,1.499118009e-10);
   graph->SetPoint(153,10.86,1.23465468e-10);
   graph->SetPoint(154,10.88,1.019109025e-10);
   graph->SetPoint(155,10.9,8.43022909e-11);
   graph->SetPoint(156,10.92,6.988445182e-11);
   graph->SetPoint(157,10.94,5.805288085e-11);
   graph->SetPoint(158,10.96,4.832248484e-11);
   graph->SetPoint(159,10.98,4.030304813e-11);
   graph->SetPoint(160,11,3.367992989e-11);
   graph->SetPoint(161,11.02,2.819883733e-11);
   graph->SetPoint(162,11.04,2.365378332e-11);
   graph->SetPoint(163,11.06,1.987753863e-11);
   graph->SetPoint(164,11.08,1.673404326e-11);
   graph->SetPoint(165,11.1,1.411236058e-11);
   graph->SetPoint(166,11.12,1.192184912e-11);
   graph->SetPoint(167,11.14,1.008829794e-11);
   graph->SetPoint(168,11.16,8.550826242e-12);
   graph->SetPoint(169,11.18,7.259390706e-12);
   graph->SetPoint(170,11.2,6.172776888e-12);
   graph->SetPoint(171,11.22,5.256977395e-12);
   graph->SetPoint(172,11.24,4.483879555e-12);
   graph->SetPoint(173,11.26,3.830201353e-12);
   graph->SetPoint(174,11.28,3.276626952e-12);
   graph->SetPoint(175,11.3,2.807102968e-12);
   graph->SetPoint(176,11.32,2.408264505e-12);
   graph->SetPoint(177,11.34,2.068966132e-12);
   graph->SetPoint(178,11.36,1.779897907e-12);
   graph->SetPoint(179,11.38,1.533270449e-12);
   graph->SetPoint(180,11.4,1.322556178e-12);
   graph->SetPoint(181,11.42,1.142276333e-12);
   graph->SetPoint(182,11.44,9.878253644e-13);
   graph->SetPoint(183,11.46,8.553258966e-13);
   graph->SetPoint(184,11.48,7.415087395e-13);
   graph->SetPoint(185,11.5,6.436134594e-13);
   graph->SetPoint(186,11.52,5.593058536e-13);
   graph->SetPoint(187,11.54,4.866093471e-13);
   graph->SetPoint(188,11.56,4.238478731e-13);
   graph->SetPoint(189,11.58,3.695982423e-13);
   graph->SetPoint(190,11.6,3.22650365e-13);
   graph->SetPoint(191,11.62,2.819739823e-13);
   graph->SetPoint(192,11.64,2.466908e-13);
   graph->SetPoint(193,11.66,2.160511149e-13);
   graph->SetPoint(194,11.68,1.894141817e-13);
   graph->SetPoint(195,11.7,1.662316985e-13);
   graph->SetPoint(196,11.72,1.460338966e-13);
   graph->SetPoint(197,11.74,1.284178089e-13);
   graph->SetPoint(198,11.76,1.130373618e-13);
   graph->SetPoint(199,11.78,9.959499581e-14);
   graph->SetPoint(200,11.8,8.783457167e-14);
   graph->SetPoint(201,11.82,7.753535523e-14);
   graph->SetPoint(202,11.84,6.850691191e-14);
   graph->SetPoint(203,11.86,6.05847674e-14);
   graph->SetPoint(204,11.88,5.362671525e-14);
   graph->SetPoint(205,11.9,4.750967121e-14);
   graph->SetPoint(206,11.92,4.212699011e-14);
   graph->SetPoint(207,11.94,3.738617475e-14);
   graph->SetPoint(208,11.96,3.320691724e-14);
   graph->SetPoint(209,11.98,2.951942259e-14);
   graph->SetPoint(210,12,2.626297245e-14);
   graph->SetPoint(211,12.02,2.338469315e-14);
   graph->SetPoint(212,12.04,2.08384978e-14);
   graph->SetPoint(213,12.06,1.858417706e-14);
   graph->SetPoint(214,12.08,1.658661666e-14);
   graph->SetPoint(215,12.1,1.481512348e-14);
   graph->SetPoint(216,12.12,1.324284446e-14);
   graph->SetPoint(217,12.14,1.1846265e-14);
   graph->SetPoint(218,12.16,1.060477569e-14);
   graph->SetPoint(219,12.18,9.500297562e-15);
   graph->SetPoint(220,12.2,8.516957669e-15);
   graph->SetPoint(221,12.22,7.640808065e-15);
   graph->SetPoint(222,12.24,6.859582018e-15);
   graph->SetPoint(223,12.26,6.162482412e-15);
   graph->SetPoint(224,12.28,5.539997887e-15);
   graph->SetPoint(225,12.3,4.98374295e-15);
   graph->SetPoint(226,12.32,4.486318793e-15);
   graph->SetPoint(227,12.34,4.041192049e-15);
   graph->SetPoint(228,12.36,3.642589064e-15);
   graph->SetPoint(229,12.38,3.285403631e-15);
   graph->SetPoint(230,12.4,2.965116401e-15);
   graph->SetPoint(231,12.42,2.677724434e-15);
   graph->SetPoint(232,12.44,2.41967956e-15);
   graph->SetPoint(233,12.46,2.187834412e-15);
   graph->SetPoint(234,12.48,1.979395131e-15);
   graph->SetPoint(235,12.5,1.791879888e-15);
   graph->SetPoint(236,12.5,1.791879888e-15);
   graph->SetPoint(237,12.52,1.791879888e-15);
   graph->SetPoint(238,12.52,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40 = new TH1F("Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40","Projection of Model2D(_20Dp)",239,8.076,12.924);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->SetMaximum(29.17228);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->SetStats(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]40);
   
   graph->Draw("l");
   
   graph = new TGraph(239);
   graph->SetName("model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.0008443629178);
   graph->SetPoint(2,8.5,0.0008443629178);
   graph->SetPoint(3,8.52,0.0008707028999);
   graph->SetPoint(4,8.54,0.000898236195);
   graph->SetPoint(5,8.56,0.0009270341685);
   graph->SetPoint(6,8.58,0.0009571735173);
   graph->SetPoint(7,8.6,0.0009887367504);
   graph->SetPoint(8,8.62,0.001021812719);
   graph->SetPoint(9,8.64,0.001056497207);
   graph->SetPoint(10,8.66,0.001092893578);
   graph->SetPoint(11,8.68,0.001131113504);
   graph->SetPoint(12,8.7,0.00117127777);
   graph->SetPoint(13,8.72,0.001213517168);
   graph->SetPoint(14,8.74,0.001257973504);
   graph->SetPoint(15,8.76,0.00130480071);
   graph->SetPoint(16,8.78,0.001354166106);
   graph->SetPoint(17,8.8,0.001406251795);
   graph->SetPoint(18,8.82,0.001461256253);
   graph->SetPoint(19,8.84,0.001519396099);
   graph->SetPoint(20,8.86,0.001580908105);
   graph->SetPoint(21,8.88,0.001646051464);
   graph->SetPoint(22,8.9,0.001715110355);
   graph->SetPoint(23,8.92,0.001788396862);
   graph->SetPoint(24,8.94,0.001866254289);
   graph->SetPoint(25,8.96,0.001949060941);
   graph->SetPoint(26,8.98,0.002037234452);
   graph->SetPoint(27,9,0.002131236733);
   graph->SetPoint(28,9.02,0.002231579673);
   graph->SetPoint(29,9.04,0.002338831688);
   graph->SetPoint(30,9.06,0.002453625303);
   graph->SetPoint(31,9.08,0.002576665926);
   graph->SetPoint(32,9.1,0.002708742049);
   graph->SetPoint(33,9.12,0.002850737142);
   graph->SetPoint(34,9.14,0.003003643557);
   graph->SetPoint(35,9.16,0.003168578857);
   graph->SetPoint(36,9.18,0.003346805041);
   graph->SetPoint(37,9.2,0.003539751278);
   graph->SetPoint(38,9.22,0.003749040895);
   graph->SetPoint(39,9.24,0.003976523538);
   graph->SetPoint(40,9.26,0.004224313676);
   graph->SetPoint(41,9.28,0.004494836894);
   graph->SetPoint(42,9.3,0.004790885845);
   graph->SetPoint(43,9.32,0.005115688176);
   graph->SetPoint(44,9.34,0.005472989474);
   graph->SetPoint(45,9.36,0.005867155095);
   graph->SetPoint(46,9.38,0.006303295924);
   graph->SetPoint(47,9.4,0.006787424685);
   graph->SetPoint(48,9.42,0.007326651511);
   graph->SetPoint(49,9.44,0.00792943038);
   graph->SetPoint(50,9.46,0.008605872032);
   graph->SetPoint(51,9.48,0.009368144495);
   graph->SetPoint(52,9.5,0.01023099024);
   graph->SetPoint(53,9.52,0.01121240017);
   graph->SetPoint(54,9.54,0.01233450076);
   graph->SetPoint(55,9.56,0.0136247346);
   graph->SetPoint(56,9.58,0.01511744963);
   graph->SetPoint(57,9.6,0.01685606597);
   graph->SetPoint(58,9.62,0.01889607151);
   graph->SetPoint(59,9.64,0.02130922603);
   graph->SetPoint(60,9.66,0.02418956065);
   graph->SetPoint(61,9.68,0.02766209755);
   graph->SetPoint(62,9.7,0.03189578419);
   graph->SetPoint(63,9.72,0.03712312032);
   graph->SetPoint(64,9.74,0.0436707118);
   graph->SetPoint(65,9.76,0.05200823095);
   graph->SetPoint(66,9.78,0.06282950925);
   graph->SetPoint(67,9.8,0.077192072);
   graph->SetPoint(68,9.82,0.09676816276);
   graph->SetPoint(69,9.84,0.1243207704);
   graph->SetPoint(70,9.86,0.16466543);
   graph->SetPoint(71,9.88,0.226770979);
   graph->SetPoint(72,9.89,0.271040582);
   graph->SetPoint(73,9.9,0.3288219693);
   graph->SetPoint(74,9.91,0.4060233976);
   graph->SetPoint(75,9.915,0.4546571401);
   graph->SetPoint(76,9.92,0.5120903527);
   graph->SetPoint(77,9.925,0.5805150441);
   graph->SetPoint(78,9.93,0.6628368955);
   graph->SetPoint(79,9.935,0.7629692643);
   graph->SetPoint(80,9.94,0.8862772151);
   graph->SetPoint(81,9.945,1.040265084);
   graph->SetPoint(82,9.95,1.235671611);
   graph->SetPoint(83,9.955,1.473410315);
   graph->SetPoint(84,9.96,1.733611094);
   graph->SetPoint(85,9.965,2.012011818);
   graph->SetPoint(86,9.97,2.3033517);
   graph->SetPoint(87,9.98,2.897159113);
   graph->SetPoint(88,9.985,3.183132458);
   graph->SetPoint(89,9.99,3.449752618);
   graph->SetPoint(90,9.995,3.687840023);
   graph->SetPoint(91,10,3.888723567);
   graph->SetPoint(92,10.005,4.044761787);
   graph->SetPoint(93,10.01,4.149824256);
   graph->SetPoint(94,10.015,4.199691013);
   graph->SetPoint(95,10.02,4.192333769);
   graph->SetPoint(96,10.025,4.128052787);
   graph->SetPoint(97,10.03,4.00945655);
   graph->SetPoint(98,10.035,3.841286139);
   graph->SetPoint(99,10.04,3.630100805);
   graph->SetPoint(100,10.045,3.38385379);
   graph->SetPoint(101,10.05,3.111396599);
   graph->SetPoint(102,10.06,2.524617416);
   graph->SetPoint(103,10.07,1.939274508);
   graph->SetPoint(104,10.075,1.665089045);
   graph->SetPoint(105,10.08,1.410218855);
   graph->SetPoint(106,10.085,1.178111645);
   graph->SetPoint(107,10.09,0.970978404);
   graph->SetPoint(108,10.095,0.7974330367);
   graph->SetPoint(109,10.1,0.6564058366);
   graph->SetPoint(110,10.105,0.5415285754);
   graph->SetPoint(111,10.11,0.4477329043);
   graph->SetPoint(112,10.115,0.3709744788);
   graph->SetPoint(113,10.12,0.3080178242);
   graph->SetPoint(114,10.125,0.2562680971);
   graph->SetPoint(115,10.13,0.2136391562);
   graph->SetPoint(116,10.14,0.1493421273);
   graph->SetPoint(117,10.15,0.105181199);
   graph->SetPoint(118,10.16,0.07461304773);
   graph->SetPoint(119,10.18,0.03832098027);
   graph->SetPoint(120,10.2,0.0201897182);
   graph->SetPoint(121,10.22,0.01089129745);
   graph->SetPoint(122,10.24,0.006005589276);
   graph->SetPoint(123,10.26,0.003379903456);
   graph->SetPoint(124,10.28,0.001938816691);
   graph->SetPoint(125,10.3,0.001132194042);
   graph->SetPoint(126,10.32,0.0006723171611);
   graph->SetPoint(127,10.34,0.0004055626793);
   graph->SetPoint(128,10.36,0.0002482973175);
   graph->SetPoint(129,10.38,0.0001541524049);
   graph->SetPoint(130,10.4,9.697441736e-05);
   graph->SetPoint(131,10.42,6.177092878e-05);
   graph->SetPoint(132,10.44,3.981501774e-05);
   graph->SetPoint(133,10.46,2.595273114e-05);
   graph->SetPoint(134,10.48,1.709817486e-05);
   graph->SetPoint(135,10.5,1.1379465e-05);
   graph->SetPoint(136,10.52,7.646985009e-06);
   graph->SetPoint(137,10.54,5.186332786e-06);
   graph->SetPoint(138,10.56,3.548550062e-06);
   graph->SetPoint(139,10.58,2.448457827e-06);
   graph->SetPoint(140,10.6,1.703049152e-06);
   graph->SetPoint(141,10.62,1.193730804e-06);
   graph->SetPoint(142,10.64,8.429296324e-07);
   graph->SetPoint(143,10.66,5.994479307e-07);
   graph->SetPoint(144,10.68,4.292043969e-07);
   graph->SetPoint(145,10.7,3.093242285e-07);
   graph->SetPoint(146,10.72,2.2433238e-07);
   graph->SetPoint(147,10.74,1.636799765e-07);
   graph->SetPoint(148,10.76,1.20123427e-07);
   graph->SetPoint(149,10.78,8.865367142e-08);
   graph->SetPoint(150,10.8,6.578331795e-08);
   graph->SetPoint(151,10.82,4.906847968e-08);
   graph->SetPoint(152,10.84,3.678571451e-08);
   graph->SetPoint(153,10.86,2.771223165e-08);
   graph->SetPoint(154,10.88,2.097534705e-08);
   graph->SetPoint(155,10.9,1.594869862e-08);
   graph->SetPoint(156,10.92,1.218024743e-08);
   graph->SetPoint(157,10.94,9.342026208e-09);
   graph->SetPoint(158,10.96,7.194859996e-09);
   graph->SetPoint(159,10.98,5.563457267e-09);
   graph->SetPoint(160,11,4.318726065e-09);
   graph->SetPoint(161,11.02,3.365152522e-09);
   graph->SetPoint(162,11.04,2.631745919e-09);
   graph->SetPoint(163,11.06,2.065509877e-09);
   graph->SetPoint(164,11.08,1.626712025e-09);
   graph->SetPoint(165,11.1,1.285440527e-09);
   graph->SetPoint(166,11.12,1.019085893e-09);
   graph->SetPoint(167,11.14,8.104912315e-10);
   graph->SetPoint(168,11.16,6.465876248e-10);
   graph->SetPoint(169,11.18,5.173831549e-10);
   graph->SetPoint(170,11.2,4.152108646e-10);
   graph->SetPoint(171,11.22,3.341671034e-10);
   graph->SetPoint(172,11.24,2.696904321e-10);
   graph->SetPoint(173,11.26,2.182447195e-10);
   graph->SetPoint(174,11.28,1.770797713e-10);
   graph->SetPoint(175,11.3,1.440498767e-10);
   graph->SetPoint(176,11.32,1.174757753e-10);
   graph->SetPoint(177,11.34,9.603929937e-11);
   graph->SetPoint(178,11.36,7.870268697e-11);
   graph->SetPoint(179,11.38,6.464659001e-11);
   graph->SetPoint(180,11.4,5.322229417e-11);
   graph->SetPoint(181,11.42,4.391477909e-11);
   graph->SetPoint(182,11.44,3.631407319e-11);
   graph->SetPoint(183,11.46,3.009297517e-11);
   graph->SetPoint(184,11.48,2.498967716e-11);
   graph->SetPoint(185,11.5,2.079417303e-11);
   graph->SetPoint(186,11.52,1.733759804e-11);
   graph->SetPoint(187,11.54,1.448384518e-11);
   graph->SetPoint(188,11.56,1.212295454e-11);
   graph->SetPoint(189,11.58,1.016588745e-11);
   graph->SetPoint(190,11.6,8.540384801e-12);
   graph->SetPoint(191,11.62,7.18767659e-12);
   graph->SetPoint(192,11.64,6.059861372e-12);
   graph->SetPoint(193,11.66,5.117814371e-12);
   graph->SetPoint(194,11.68,4.329513677e-12);
   graph->SetPoint(195,11.7,3.668697967e-12);
   graph->SetPoint(196,11.72,3.113787671e-12);
   graph->SetPoint(197,11.74,2.647016008e-12);
   graph->SetPoint(198,11.76,2.253727566e-12);
   graph->SetPoint(199,11.78,1.921810927e-12);
   graph->SetPoint(200,11.8,1.641238792e-12);
   graph->SetPoint(201,11.82,1.403694484e-12);
   graph->SetPoint(202,11.84,1.202267998e-12);
   graph->SetPoint(203,11.86,1.03120818e-12);
   graph->SetPoint(204,11.88,8.857202768e-13);
   graph->SetPoint(205,11.9,7.618002494e-13);
   graph->SetPoint(206,11.92,6.560989164e-13);
   graph->SetPoint(207,11.94,5.658103653e-13);
   graph->SetPoint(208,11.96,4.885801291e-13);
   graph->SetPoint(209,11.98,4.224294986e-13);
   graph->SetPoint(210,12,3.65693028e-13);
   graph->SetPoint(211,12.02,3.169668473e-13);
   graph->SetPoint(212,12.04,2.750658432e-13);
   graph->SetPoint(213,12.06,2.389881289e-13);
   graph->SetPoint(214,12.08,2.078855153e-13);
   graph->SetPoint(215,12.1,1.810389313e-13);
   graph->SetPoint(216,12.12,1.578379331e-13);
   graph->SetPoint(217,12.14,1.377635954e-13);
   graph->SetPoint(218,12.16,1.203742059e-13);
   graph->SetPoint(219,12.18,1.052932861e-13);
   graph->SetPoint(220,12.2,9.219954484e-14);
   graph->SetPoint(221,12.22,8.081844275e-14);
   graph->SetPoint(222,12.24,7.091509724e-14);
   graph->SetPoint(223,12.26,6.22883083e-14);
   graph->SetPoint(224,12.28,5.476552076e-14);
   graph->SetPoint(225,12.3,4.81985706e-14);
   graph->SetPoint(226,12.32,4.246008857e-14);
   graph->SetPoint(227,12.34,3.744045573e-14);
   graph->SetPoint(228,12.36,3.30452229e-14);
   graph->SetPoint(229,12.38,2.919292056e-14);
   graph->SetPoint(230,12.4,2.581319786e-14);
   graph->SetPoint(231,12.42,2.284523943e-14);
   graph->SetPoint(232,12.44,2.023641677e-14);
   graph->SetPoint(233,12.46,1.794113832e-14);
   graph->SetPoint(234,12.48,1.591986755e-14);
   graph->SetPoint(235,12.5,1.413828383e-14);
   graph->SetPoint(236,12.5,1.413828383e-14);
   graph->SetPoint(237,12.52,1.413828383e-14);
   graph->SetPoint(238,12.52,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41 = new TH1F("Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41","Projection of Model2D(_20Dp)",239,8.076,12.924);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->SetMaximum(4.61966);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->SetStats(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]41);
   
   graph->Draw("l");
   
   graph = new TGraph(241);
   graph->SetName("model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,0.0004024495145);
   graph->SetPoint(2,8.5,0.0004024495145);
   graph->SetPoint(3,8.52,0.0004127066365);
   graph->SetPoint(4,8.54,0.0004233424705);
   graph->SetPoint(5,8.56,0.0004343754276);
   graph->SetPoint(6,8.58,0.0004458250338);
   graph->SetPoint(7,8.6,0.0004577120118);
   graph->SetPoint(8,8.62,0.0004700583686);
   graph->SetPoint(9,8.64,0.0004828874916);
   graph->SetPoint(10,8.66,0.0004962242526);
   graph->SetPoint(11,8.68,0.000510095121);
   graph->SetPoint(12,8.7,0.0005245282874);
   graph->SetPoint(13,8.72,0.000539553798);
   graph->SetPoint(14,8.74,0.0005552037019);
   graph->SetPoint(15,8.76,0.0005715122114);
   graph->SetPoint(16,8.78,0.0005885158782);
   graph->SetPoint(17,8.8,0.0006062537854);
   graph->SetPoint(18,8.82,0.0006247677589);
   graph->SetPoint(19,8.84,0.0006441025993);
   graph->SetPoint(20,8.86,0.0006643063364);
   graph->SetPoint(21,8.88,0.0006854305096);
   graph->SetPoint(22,8.9,0.0007075304772);
   graph->SetPoint(23,8.92,0.0007306657572);
   graph->SetPoint(24,8.94,0.000754900404);
   graph->SetPoint(25,8.96,0.0007803034253);
   graph->SetPoint(26,8.98,0.0008069492438);
   graph->SetPoint(27,9,0.00083491821);
   graph->SetPoint(28,9.02,0.0008642971716);
   graph->SetPoint(29,9.04,0.0008951801074);
   graph->SetPoint(30,9.06,0.0009276688339);
   graph->SetPoint(31,9.08,0.0009618737948);
   graph->SetPoint(32,9.1,0.0009979149432);
   graph->SetPoint(33,9.12,0.001035922731);
   graph->SetPoint(34,9.14,0.001076039218);
   graph->SetPoint(35,9.16,0.001118419323);
   graph->SetPoint(36,9.18,0.001163232227);
   graph->SetPoint(37,9.2,0.001210662963);
   graph->SetPoint(38,9.22,0.001260914213);
   graph->SetPoint(39,9.24,0.001314208344);
   graph->SetPoint(40,9.26,0.001370789723);
   graph->SetPoint(41,9.28,0.001430927351);
   graph->SetPoint(42,9.3,0.001494917871);
   graph->SetPoint(43,9.32,0.001563089012);
   graph->SetPoint(44,9.34,0.001635803535);
   graph->SetPoint(45,9.36,0.001713463774);
   graph->SetPoint(46,9.38,0.001796516877);
   graph->SetPoint(47,9.4,0.001885460857);
   graph->SetPoint(48,9.42,0.001980851627);
   graph->SetPoint(49,9.44,0.002083311168);
   graph->SetPoint(50,9.46,0.002193537079);
   graph->SetPoint(51,9.48,0.002312313756);
   graph->SetPoint(52,9.5,0.002440525527);
   graph->SetPoint(53,9.52,0.002579172158);
   graph->SetPoint(54,9.54,0.002729387204);
   graph->SetPoint(55,9.56,0.002892459835);
   graph->SetPoint(56,9.58,0.003069860893);
   graph->SetPoint(57,9.6,0.003263274138);
   graph->SetPoint(58,9.62,0.003474633898);
   graph->SetPoint(59,9.64,0.003706170653);
   graph->SetPoint(60,9.66,0.003960466503);
   graph->SetPoint(61,9.68,0.004240523051);
   graph->SetPoint(62,9.7,0.004549844931);
   graph->SetPoint(63,9.72,0.004892543236);
   graph->SetPoint(64,9.74,0.00527346441);
   graph->SetPoint(65,9.76,0.005698351966);
   graph->SetPoint(66,9.78,0.0061740509);
   graph->SetPoint(67,9.8,0.006708768065);
   graph->SetPoint(68,9.82,0.007312406613);
   graph->SetPoint(69,9.84,0.007996999423);
   graph->SetPoint(70,9.86,0.008777276204);
   graph->SetPoint(71,9.88,0.009671413203);
   graph->SetPoint(72,9.9,0.01070203542);
   graph->SetPoint(73,9.92,0.01189757267);
   graph->SetPoint(74,9.94,0.0132941186);
   graph->SetPoint(75,9.96,0.01493801615);
   graph->SetPoint(76,9.98,0.01688951003);
   graph->SetPoint(77,10,0.01922799672);
   graph->SetPoint(78,10.02,0.02205971649);
   graph->SetPoint(79,10.04,0.02552926553);
   graph->SetPoint(80,10.06,0.02983724102);
   graph->SetPoint(81,10.08,0.03526802238);
   graph->SetPoint(82,10.1,0.04223486671);
   graph->SetPoint(83,10.12,0.05135571616);
   graph->SetPoint(84,10.14,0.06358590711);
   graph->SetPoint(85,10.16,0.0804618157);
   graph->SetPoint(86,10.18,0.1045742625);
   graph->SetPoint(87,10.2,0.1405538109);
   graph->SetPoint(88,10.21,0.1654968686);
   graph->SetPoint(89,10.22,0.1973041377);
   graph->SetPoint(90,10.23,0.2386557212);
   graph->SetPoint(91,10.24,0.2936477781);
   graph->SetPoint(92,10.245,0.3281538509);
   graph->SetPoint(93,10.25,0.3687785226);
   graph->SetPoint(94,10.255,0.4170138342);
   graph->SetPoint(95,10.26,0.4748267538);
   graph->SetPoint(96,10.265,0.544850182);
   graph->SetPoint(97,10.27,0.6306689579);
   graph->SetPoint(98,10.275,0.7372584648);
   graph->SetPoint(99,10.28,0.8716756183);
   graph->SetPoint(100,10.285,1.033215197);
   graph->SetPoint(101,10.29,1.209269678);
   graph->SetPoint(102,10.295,1.397275159);
   graph->SetPoint(103,10.3,1.593922162);
   graph->SetPoint(104,10.31,1.995798268);
   graph->SetPoint(105,10.315,2.190690386);
   graph->SetPoint(106,10.32,2.37395105);
   graph->SetPoint(107,10.325,2.539737981);
   graph->SetPoint(108,10.33,2.682455119);
   graph->SetPoint(109,10.335,2.797064051);
   graph->SetPoint(110,10.34,2.879378486);
   graph->SetPoint(111,10.345,2.926317845);
   graph->SetPoint(112,10.35,2.936098577);
   graph->SetPoint(113,10.355,2.908346627);
   graph->SetPoint(114,10.36,2.844121177);
   graph->SetPoint(115,10.365,2.745847558);
   graph->SetPoint(116,10.37,2.617165254);
   graph->SetPoint(117,10.375,2.462704282);
   graph->SetPoint(118,10.38,2.287809093);
   graph->SetPoint(119,10.385,2.098232911);
   graph->SetPoint(120,10.39,1.899826776);
   graph->SetPoint(121,10.4,1.498696913);
   graph->SetPoint(122,10.405,1.305729788);
   graph->SetPoint(123,10.41,1.123102018);
   graph->SetPoint(124,10.415,0.9536993791);
   graph->SetPoint(125,10.42,0.799521577);
   graph->SetPoint(126,10.425,0.6621007306);
   graph->SetPoint(127,10.43,0.5473382701);
   graph->SetPoint(128,10.435,0.4534364434);
   graph->SetPoint(129,10.44,0.376430883);
   graph->SetPoint(130,10.445,0.3131427253);
   graph->SetPoint(131,10.45,0.2610167354);
   graph->SetPoint(132,10.455,0.2179940495);
   graph->SetPoint(133,10.46,0.1824118687);
   graph->SetPoint(134,10.47,0.1284390171);
   graph->SetPoint(135,10.48,0.09108907156);
   graph->SetPoint(136,10.49,0.06504820893);
   graph->SetPoint(137,10.5,0.04676123243);
   graph->SetPoint(138,10.52,0.02462592881);
   graph->SetPoint(139,10.54,0.01327909682);
   graph->SetPoint(140,10.56,0.007319530348);
   graph->SetPoint(141,10.58,0.004117953535);
   graph->SetPoint(142,10.6,0.002361420216);
   graph->SetPoint(143,10.62,0.001378559968);
   graph->SetPoint(144,10.64,0.0008183806232);
   graph->SetPoint(145,10.66,0.0004935405279);
   graph->SetPoint(146,10.68,0.0003020836904);
   graph->SetPoint(147,10.7,0.0001875003655);
   graph->SetPoint(148,10.72,0.0001179264441);
   graph->SetPoint(149,10.74,7.510097289e-05);
   graph->SetPoint(150,10.76,4.839723448e-05);
   graph->SetPoint(151,10.78,3.15408455e-05);
   graph->SetPoint(152,10.8,2.077594333e-05);
   graph->SetPoint(153,10.82,1.382475312e-05);
   graph->SetPoint(154,10.84,9.28867699e-06);
   graph->SetPoint(155,10.86,6.298764636e-06);
   graph->SetPoint(156,10.88,4.309038655e-06);
   graph->SetPoint(157,10.9,2.972756979e-06);
   graph->SetPoint(158,10.92,2.067445051e-06);
   graph->SetPoint(159,10.94,1.448957765e-06);
   graph->SetPoint(160,10.96,1.023023341e-06);
   graph->SetPoint(161,10.98,7.274326715e-07);
   graph->SetPoint(162,11,5.207804887e-07);
   graph->SetPoint(163,11.02,3.752802016e-07);
   graph->SetPoint(164,11.04,2.721364447e-07);
   graph->SetPoint(165,11.06,1.985386553e-07);
   graph->SetPoint(166,11.08,1.456913175e-07);
   graph->SetPoint(167,11.1,1.075129265e-07);
   graph->SetPoint(168,11.12,7.9769931e-08);
   graph->SetPoint(169,11.14,5.94958857e-08);
   graph->SetPoint(170,11.16,4.45990648e-08);
   graph->SetPoint(171,11.18,3.359553394e-08);
   graph->SetPoint(172,11.2,2.542634279e-08);
   graph->SetPoint(173,11.22,1.93315125e-08);
   graph->SetPoint(174,11.24,1.476262628e-08);
   graph->SetPoint(175,11.26,1.132182837e-08);
   graph->SetPoint(176,11.28,8.719002361e-09);
   graph->SetPoint(177,11.3,6.741539947e-09);
   graph->SetPoint(178,11.32,5.232880589e-09);
   graph->SetPoint(179,11.34,4.07719604e-09);
   graph->SetPoint(180,11.36,3.188403657e-09);
   graph->SetPoint(181,11.38,2.502245437e-09);
   graph->SetPoint(182,11.4,1.970549518e-09);
   graph->SetPoint(183,11.42,1.557053138e-09);
   graph->SetPoint(184,11.44,1.234348236e-09);
   graph->SetPoint(185,11.46,9.816380029e-10);
   graph->SetPoint(186,11.48,7.83081929e-10);
   graph->SetPoint(187,11.5,6.265698363e-10);
   graph->SetPoint(188,11.52,5.028099734e-10);
   graph->SetPoint(189,11.54,4.046480125e-10);
   graph->SetPoint(190,11.56,3.265565095e-10);
   graph->SetPoint(191,11.58,2.64250711e-10);
   graph->SetPoint(192,11.6,2.143983763e-10);
   graph->SetPoint(193,11.62,1.743998218e-10);
   graph->SetPoint(194,11.64,1.422206116e-10);
   graph->SetPoint(195,11.66,1.162638589e-10);
   graph->SetPoint(196,11.68,9.527243721e-11);
   graph->SetPoint(197,11.7,7.825385176e-11);
   graph->SetPoint(198,11.72,6.442233852e-11);
   graph->SetPoint(199,11.74,5.315410163e-11);
   graph->SetPoint(200,11.76,4.395260394e-11);
   graph->SetPoint(201,11.78,3.642157342e-11);
   graph->SetPoint(202,11.8,3.024394979e-11);
   graph->SetPoint(203,11.82,2.516541783e-11);
   graph->SetPoint(204,11.84,2.098149274e-11);
   graph->SetPoint(205,11.86,1.752736414e-11);
   graph->SetPoint(206,11.88,1.466988824e-11);
   graph->SetPoint(207,11.9,1.230125781e-11);
   graph->SetPoint(208,11.92,1.033398553e-11);
   graph->SetPoint(209,11.94,8.696918639e-12);
   graph->SetPoint(210,11.96,7.332065103e-12);
   graph->SetPoint(211,11.98,6.192060097e-12);
   graph->SetPoint(212,12,5.238138984e-12);
   graph->SetPoint(213,12.02,4.438511804e-12);
   graph->SetPoint(214,12.04,3.767056871e-12);
   graph->SetPoint(215,12.06,3.202268534e-12);
   graph->SetPoint(216,12.08,2.726407855e-12);
   graph->SetPoint(217,12.1,2.324815627e-12);
   graph->SetPoint(218,12.12,1.985355568e-12);
   graph->SetPoint(219,12.14,1.697962114e-12);
   graph->SetPoint(220,12.16,1.454272434e-12);
   graph->SetPoint(221,12.18,1.247326403e-12);
   graph->SetPoint(222,12.2,1.07132152e-12);
   graph->SetPoint(223,12.22,9.214123225e-13);
   graph->SetPoint(224,12.24,7.935459388e-13);
   graph->SetPoint(225,12.26,6.843270044e-13);
   graph->SetPoint(226,12.28,5.909065159e-13);
   graph->SetPoint(227,12.3,5.108902168e-13);
   graph->SetPoint(228,12.32,4.422629554e-13);
   graph->SetPoint(229,12.34,3.833261251e-13);
   graph->SetPoint(230,12.36,3.326458394e-13);
   graph->SetPoint(231,12.38,2.890099308e-13);
   graph->SetPoint(232,12.4,2.513922134e-13);
   graph->SetPoint(233,12.42,2.189227368e-13);
   graph->SetPoint(234,12.44,1.908629879e-13);
   graph->SetPoint(235,12.46,1.665851876e-13);
   graph->SetPoint(236,12.48,1.455549784e-13);
   graph->SetPoint(237,12.5,1.273169294e-13);
   graph->SetPoint(238,12.5,1.273169294e-13);
   graph->SetPoint(239,12.52,1.273169294e-13);
   graph->SetPoint(240,12.52,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42 = new TH1F("Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42","Projection of Model2D(_20Dp)",241,8.076,12.924);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->SetMaximum(3.229708);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->SetStats(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]42);
   
   graph->Draw("l");
   
   graph = new TGraph(206);
   graph->SetName("model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,36.73330999);
   graph->SetPoint(2,8.5,36.73330999);
   graph->SetPoint(3,8.52,36.36227666);
   graph->SetPoint(4,8.54,35.99499104);
   graph->SetPoint(5,8.56,35.63141527);
   graph->SetPoint(6,8.58,35.27151189);
   graph->SetPoint(7,8.6,34.91524379);
   graph->SetPoint(8,8.62,34.56257427);
   graph->SetPoint(9,8.64,34.21346696);
   graph->SetPoint(10,8.66,33.86788589);
   graph->SetPoint(11,8.68,33.52579544);
   graph->SetPoint(12,8.7,33.18716036);
   graph->SetPoint(13,8.72,32.85194574);
   graph->SetPoint(14,8.74,32.52011704);
   graph->SetPoint(15,8.76,32.19164004);
   graph->SetPoint(16,8.78,31.86648091);
   graph->SetPoint(17,8.8,31.54460612);
   graph->SetPoint(18,8.82,31.2259825);
   graph->SetPoint(19,8.84,30.91057721);
   graph->SetPoint(20,8.86,30.59835775);
   graph->SetPoint(21,8.88,30.28929193);
   graph->SetPoint(22,8.9,29.9833479);
   graph->SetPoint(23,8.92,29.68049413);
   graph->SetPoint(24,8.94,29.38069941);
   graph->SetPoint(25,8.96,29.08393283);
   graph->SetPoint(26,8.98,28.79016382);
   graph->SetPoint(27,9,28.49936208);
   graph->SetPoint(28,9.02,28.21149766);
   graph->SetPoint(29,9.04,27.92654087);
   graph->SetPoint(30,9.06,27.64446236);
   graph->SetPoint(31,9.08,27.36523305);
   graph->SetPoint(32,9.1,27.08882416);
   graph->SetPoint(33,9.12,26.8152072);
   graph->SetPoint(34,9.14,26.54435397);
   graph->SetPoint(35,9.16,26.27623656);
   graph->SetPoint(36,9.18,26.01082733);
   graph->SetPoint(37,9.2,25.74809893);
   graph->SetPoint(38,9.22,25.48802428);
   graph->SetPoint(39,9.24,25.23057657);
   graph->SetPoint(40,9.26,24.97572927);
   graph->SetPoint(41,9.28,24.72345612);
   graph->SetPoint(42,9.3,24.47373111);
   graph->SetPoint(43,9.32,24.2265285);
   graph->SetPoint(44,9.34,23.98182283);
   graph->SetPoint(45,9.36,23.73958886);
   graph->SetPoint(46,9.38,23.49980163);
   graph->SetPoint(47,9.4,23.26243642);
   graph->SetPoint(48,9.42,23.02746878);
   graph->SetPoint(49,9.44,22.79487449);
   graph->SetPoint(50,9.46,22.56462956);
   graph->SetPoint(51,9.48,22.33671028);
   graph->SetPoint(52,9.5,22.11109315);
   graph->SetPoint(53,9.52,21.88775492);
   graph->SetPoint(54,9.54,21.66667257);
   graph->SetPoint(55,9.56,21.44782331);
   graph->SetPoint(56,9.58,21.23118459);
   graph->SetPoint(57,9.6,21.01673408);
   graph->SetPoint(58,9.62,20.80444968);
   graph->SetPoint(59,9.64,20.59430951);
   graph->SetPoint(60,9.66,20.3862919);
   graph->SetPoint(61,9.68,20.18037542);
   graph->SetPoint(62,9.7,19.97653886);
   graph->SetPoint(63,9.72,19.77476119);
   graph->SetPoint(64,9.74,19.57502162);
   graph->SetPoint(65,9.76,19.37729957);
   graph->SetPoint(66,9.78,19.18157465);
   graph->SetPoint(67,9.8,18.9878267);
   graph->SetPoint(68,9.82,18.79603575);
   graph->SetPoint(69,9.84,18.60618203);
   graph->SetPoint(70,9.86,18.41824597);
   graph->SetPoint(71,9.88,18.23220819);
   graph->SetPoint(72,9.9,18.04804954);
   graph->SetPoint(73,9.92,17.86575103);
   graph->SetPoint(74,9.94,17.68529386);
   graph->SetPoint(75,9.96,17.50665944);
   graph->SetPoint(76,9.98,17.32982936);
   graph->SetPoint(77,10,17.1547854);
   graph->SetPoint(78,10.02,16.9815095);
   graph->SetPoint(79,10.04,16.80998382);
   graph->SetPoint(80,10.06,16.64019068);
   graph->SetPoint(81,10.08,16.47211257);
   graph->SetPoint(82,10.1,16.30573217);
   graph->SetPoint(83,10.12,16.14103234);
   graph->SetPoint(84,10.14,15.97799609);
   graph->SetPoint(85,10.16,15.81660663);
   graph->SetPoint(86,10.18,15.65684732);
   graph->SetPoint(87,10.2,15.4987017);
   graph->SetPoint(88,10.22,15.34215346);
   graph->SetPoint(89,10.24,15.18718648);
   graph->SetPoint(90,10.26,15.03378478);
   graph->SetPoint(91,10.28,14.88193254);
   graph->SetPoint(92,10.3,14.73161413);
   graph->SetPoint(93,10.32,14.58281404);
   graph->SetPoint(94,10.34,14.43551694);
   graph->SetPoint(95,10.36,14.28970765);
   graph->SetPoint(96,10.38,14.14537114);
   graph->SetPoint(97,10.4,14.00249253);
   graph->SetPoint(98,10.42,13.8610571);
   graph->SetPoint(99,10.44,13.72105028);
   graph->SetPoint(100,10.46,13.58245762);
   graph->SetPoint(101,10.48,13.44526486);
   graph->SetPoint(102,10.5,13.30945784);
   graph->SetPoint(103,10.52,13.17502257);
   graph->SetPoint(104,10.54,13.04194519);
   graph->SetPoint(105,10.56,12.910212);
   graph->SetPoint(106,10.58,12.7798094);
   graph->SetPoint(107,10.6,12.65072397);
   graph->SetPoint(108,10.62,12.52294239);
   graph->SetPoint(109,10.64,12.39645151);
   graph->SetPoint(110,10.66,12.27123827);
   graph->SetPoint(111,10.68,12.14728978);
   graph->SetPoint(112,10.7,12.02459326);
   graph->SetPoint(113,10.72,11.90313606);
   graph->SetPoint(114,10.74,11.78290567);
   graph->SetPoint(115,10.76,11.66388969);
   graph->SetPoint(116,10.78,11.54607587);
   graph->SetPoint(117,10.8,11.42945205);
   graph->SetPoint(118,10.82,11.31400621);
   graph->SetPoint(119,10.84,11.19972647);
   graph->SetPoint(120,10.86,11.08660103);
   graph->SetPoint(121,10.88,10.97461824);
   graph->SetPoint(122,10.9,10.86376656);
   graph->SetPoint(123,10.92,10.75403456);
   graph->SetPoint(124,10.94,10.64541094);
   graph->SetPoint(125,10.96,10.53788449);
   graph->SetPoint(126,10.98,10.43144414);
   graph->SetPoint(127,11,10.32607892);
   graph->SetPoint(128,11.02,10.22177796);
   graph->SetPoint(129,11.04,10.11853052);
   graph->SetPoint(130,11.06,10.01632595);
   graph->SetPoint(131,11.08,9.915153727);
   graph->SetPoint(132,11.1,9.815003415);
   graph->SetPoint(133,11.12,9.715864693);
   graph->SetPoint(134,11.14,9.617727346);
   graph->SetPoint(135,11.16,9.520581257);
   graph->SetPoint(136,11.18,9.424416416);
   graph->SetPoint(137,11.2,9.329222909);
   graph->SetPoint(138,11.22,9.234990927);
   graph->SetPoint(139,11.24,9.141710756);
   graph->SetPoint(140,11.26,9.049372784);
   graph->SetPoint(141,11.28,8.957967493);
   graph->SetPoint(142,11.3,8.867485462);
   graph->SetPoint(143,11.32,8.777917366);
   graph->SetPoint(144,11.34,8.689253973);
   graph->SetPoint(145,11.36,8.601486145);
   graph->SetPoint(146,11.38,8.514604837);
   graph->SetPoint(147,11.4,8.428601094);
   graph->SetPoint(148,11.42,8.343466051);
   graph->SetPoint(149,11.44,8.259190935);
   graph->SetPoint(150,11.46,8.175767059);
   graph->SetPoint(151,11.48,8.093185825);
   graph->SetPoint(152,11.5,8.011438722);
   graph->SetPoint(153,11.52,7.930517325);
   graph->SetPoint(154,11.54,7.850413293);
   graph->SetPoint(155,11.56,7.771118371);
   graph->SetPoint(156,11.58,7.692624385);
   graph->SetPoint(157,11.6,7.614923246);
   graph->SetPoint(158,11.62,7.538006946);
   graph->SetPoint(159,11.64,7.461867556);
   graph->SetPoint(160,11.66,7.38649723);
   graph->SetPoint(161,11.68,7.311888199);
   graph->SetPoint(162,11.7,7.238032775);
   graph->SetPoint(163,11.72,7.164923344);
   graph->SetPoint(164,11.74,7.092552372);
   graph->SetPoint(165,11.76,7.0209124);
   graph->SetPoint(166,11.78,6.949996043);
   graph->SetPoint(167,11.8,6.879795994);
   graph->SetPoint(168,11.82,6.810305017);
   graph->SetPoint(169,11.84,6.74151595);
   graph->SetPoint(170,11.86,6.673421703);
   graph->SetPoint(171,11.88,6.606015257);
   graph->SetPoint(172,11.9,6.539289666);
   graph->SetPoint(173,11.92,6.473238052);
   graph->SetPoint(174,11.94,6.407853608);
   graph->SetPoint(175,11.96,6.343129595);
   graph->SetPoint(176,11.98,6.279059341);
   graph->SetPoint(177,12,6.215636244);
   graph->SetPoint(178,12.02,6.152853767);
   graph->SetPoint(179,12.04,6.090705439);
   graph->SetPoint(180,12.06,6.029184854);
   graph->SetPoint(181,12.08,5.968285672);
   graph->SetPoint(182,12.1,5.908001617);
   graph->SetPoint(183,12.12,5.848326475);
   graph->SetPoint(184,12.14,5.789254095);
   graph->SetPoint(185,12.16,5.73077839);
   graph->SetPoint(186,12.18,5.672893332);
   graph->SetPoint(187,12.2,5.615592955);
   graph->SetPoint(188,12.22,5.558871355);
   graph->SetPoint(189,12.24,5.502722684);
   graph->SetPoint(190,12.26,5.447141155);
   graph->SetPoint(191,12.28,5.392121041);
   graph->SetPoint(192,12.3,5.337656671);
   graph->SetPoint(193,12.32,5.28374243);
   graph->SetPoint(194,12.34,5.230372762);
   graph->SetPoint(195,12.36,5.177542168);
   graph->SetPoint(196,12.38,5.125245201);
   graph->SetPoint(197,12.4,5.073476471);
   graph->SetPoint(198,12.42,5.022230644);
   graph->SetPoint(199,12.44,4.971502437);
   graph->SetPoint(200,12.46,4.921286622);
   graph->SetPoint(201,12.48,4.871578024);
   graph->SetPoint(202,12.5,4.822371519);
   graph->SetPoint(203,12.5,4.822371519);
   graph->SetPoint(204,12.52,4.822371519);
   graph->SetPoint(205,12.52,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43 = new TH1F("Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43","Projection of Model2D(_20Dp)",206,8.076,12.924);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->SetMaximum(40.40664);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->SetStats(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]43);
   
   graph->Draw("l");
   
   graph = new TGraph(206);
   graph->SetName("model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,7.44394401);
   graph->SetPoint(2,8.5,7.44394401);
   graph->SetPoint(3,8.52,7.368754725);
   graph->SetPoint(4,8.54,7.294324907);
   graph->SetPoint(5,8.56,7.220646884);
   graph->SetPoint(6,8.58,7.147713064);
   graph->SetPoint(7,8.6,7.075515928);
   graph->SetPoint(8,8.62,7.004048037);
   graph->SetPoint(9,8.64,6.933302023);
   graph->SetPoint(10,8.66,6.863270596);
   graph->SetPoint(11,8.68,6.793946537);
   graph->SetPoint(12,8.7,6.725322703);
   graph->SetPoint(13,8.72,6.657392019);
   graph->SetPoint(14,8.74,6.590147485);
   graph->SetPoint(15,8.76,6.52358217);
   graph->SetPoint(16,8.78,6.457689213);
   graph->SetPoint(17,8.8,6.392461824);
   graph->SetPoint(18,8.82,6.327893279);
   graph->SetPoint(19,8.84,6.263976923);
   graph->SetPoint(20,8.86,6.20070617);
   graph->SetPoint(21,8.88,6.138074497);
   graph->SetPoint(22,8.9,6.07607545);
   graph->SetPoint(23,8.92,6.014702639);
   graph->SetPoint(24,8.94,5.953949738);
   graph->SetPoint(25,8.96,5.893810487);
   graph->SetPoint(26,8.98,5.834278685);
   graph->SetPoint(27,9,5.775348198);
   graph->SetPoint(28,9.02,5.717012953);
   graph->SetPoint(29,9.04,5.659266936);
   graph->SetPoint(30,9.06,5.602104196);
   graph->SetPoint(31,9.08,5.545518842);
   graph->SetPoint(32,9.1,5.489505041);
   graph->SetPoint(33,9.12,5.43405702);
   graph->SetPoint(34,9.14,5.379169066);
   graph->SetPoint(35,9.16,5.324835519);
   graph->SetPoint(36,9.18,5.271050782);
   graph->SetPoint(37,9.2,5.217809309);
   graph->SetPoint(38,9.22,5.165105615);
   graph->SetPoint(39,9.24,5.112934266);
   graph->SetPoint(40,9.26,5.061289886);
   graph->SetPoint(41,9.28,5.010167152);
   graph->SetPoint(42,9.3,4.959560795);
   graph->SetPoint(43,9.32,4.9094656);
   graph->SetPoint(44,9.34,4.859876403);
   graph->SetPoint(45,9.36,4.810788092);
   graph->SetPoint(46,9.38,4.76219561);
   graph->SetPoint(47,9.4,4.714093948);
   graph->SetPoint(48,9.42,4.666478147);
   graph->SetPoint(49,9.44,4.619343301);
   graph->SetPoint(50,9.46,4.572684551);
   graph->SetPoint(51,9.48,4.526497089);
   graph->SetPoint(52,9.5,4.480776154);
   graph->SetPoint(53,9.52,4.435517034);
   graph->SetPoint(54,9.54,4.390715064);
   graph->SetPoint(55,9.56,4.346365627);
   graph->SetPoint(56,9.58,4.302464152);
   graph->SetPoint(57,9.6,4.259006113);
   graph->SetPoint(58,9.62,4.215987033);
   graph->SetPoint(59,9.64,4.173402477);
   graph->SetPoint(60,9.66,4.131248056);
   graph->SetPoint(61,9.68,4.089519426);
   graph->SetPoint(62,9.7,4.048212285);
   graph->SetPoint(63,9.72,4.007322377);
   graph->SetPoint(64,9.74,3.966845487);
   graph->SetPoint(65,9.76,3.926777443);
   graph->SetPoint(66,9.78,3.887114115);
   graph->SetPoint(67,9.8,3.847851416);
   graph->SetPoint(68,9.82,3.8089853);
   graph->SetPoint(69,9.84,3.770511759);
   graph->SetPoint(70,9.86,3.73242683);
   graph->SetPoint(71,9.88,3.694726586);
   graph->SetPoint(72,9.9,3.657407142);
   graph->SetPoint(73,9.92,3.620464652);
   graph->SetPoint(74,9.94,3.583895308);
   graph->SetPoint(75,9.96,3.547695341);
   graph->SetPoint(76,9.98,3.51186102);
   graph->SetPoint(77,10,3.476388653);
   graph->SetPoint(78,10.02,3.441274582);
   graph->SetPoint(79,10.04,3.406515189);
   graph->SetPoint(80,10.06,3.372106891);
   graph->SetPoint(81,10.08,3.338046142);
   graph->SetPoint(82,10.1,3.304329432);
   graph->SetPoint(83,10.12,3.270953285);
   graph->SetPoint(84,10.14,3.237914262);
   graph->SetPoint(85,10.16,3.205208957);
   graph->SetPoint(86,10.18,3.172834);
   graph->SetPoint(87,10.2,3.140786053);
   graph->SetPoint(88,10.22,3.109061814);
   graph->SetPoint(89,10.24,3.077658013);
   graph->SetPoint(90,10.26,3.046571414);
   graph->SetPoint(91,10.28,3.015798812);
   graph->SetPoint(92,10.3,2.985337036);
   graph->SetPoint(93,10.32,2.955182946);
   graph->SetPoint(94,10.34,2.925333434);
   graph->SetPoint(95,10.36,2.895785424);
   graph->SetPoint(96,10.38,2.866535871);
   graph->SetPoint(97,10.4,2.83758176);
   graph->SetPoint(98,10.42,2.808920107);
   graph->SetPoint(99,10.44,2.780547957);
   graph->SetPoint(100,10.46,2.752462386);
   graph->SetPoint(101,10.48,2.724660501);
   graph->SetPoint(102,10.5,2.697139435);
   graph->SetPoint(103,10.52,2.669896352);
   graph->SetPoint(104,10.54,2.642928444);
   graph->SetPoint(105,10.56,2.616232931);
   graph->SetPoint(106,10.58,2.589807063);
   graph->SetPoint(107,10.6,2.563648115);
   graph->SetPoint(108,10.62,2.537753392);
   graph->SetPoint(109,10.64,2.512120225);
   graph->SetPoint(110,10.66,2.486745971);
   graph->SetPoint(111,10.68,2.461628016);
   graph->SetPoint(112,10.7,2.43676377);
   graph->SetPoint(113,10.72,2.412150672);
   graph->SetPoint(114,10.74,2.387786184);
   graph->SetPoint(115,10.76,2.363667795);
   graph->SetPoint(116,10.78,2.33979302);
   graph->SetPoint(117,10.8,2.316159397);
   graph->SetPoint(118,10.82,2.292764491);
   graph->SetPoint(119,10.84,2.269605891);
   graph->SetPoint(120,10.86,2.24668121);
   graph->SetPoint(121,10.88,2.223988084);
   graph->SetPoint(122,10.9,2.201524176);
   graph->SetPoint(123,10.92,2.17928717);
   graph->SetPoint(124,10.94,2.157274774);
   graph->SetPoint(125,10.96,2.135484719);
   graph->SetPoint(126,10.98,2.11391476);
   graph->SetPoint(127,11,2.092562673);
   graph->SetPoint(128,11.02,2.071426258);
   graph->SetPoint(129,11.04,2.050503336);
   graph->SetPoint(130,11.06,2.029791751);
   graph->SetPoint(131,11.08,2.009289368);
   graph->SetPoint(132,11.1,1.988994074);
   graph->SetPoint(133,11.12,1.968903777);
   graph->SetPoint(134,11.14,1.949016408);
   graph->SetPoint(135,11.16,1.929329915);
   graph->SetPoint(136,11.18,1.90984227);
   graph->SetPoint(137,11.2,1.890551465);
   graph->SetPoint(138,11.22,1.87145551);
   graph->SetPoint(139,11.24,1.85255244);
   graph->SetPoint(140,11.26,1.833840303);
   graph->SetPoint(141,11.28,1.815317174);
   graph->SetPoint(142,11.3,1.796981141);
   graph->SetPoint(143,11.32,1.778830316);
   graph->SetPoint(144,11.34,1.760862827);
   graph->SetPoint(145,11.36,1.743076823);
   graph->SetPoint(146,11.38,1.725470471);
   graph->SetPoint(147,11.4,1.708041956);
   graph->SetPoint(148,11.42,1.690789481);
   graph->SetPoint(149,11.44,1.673711269);
   graph->SetPoint(150,11.46,1.65680556);
   graph->SetPoint(151,11.48,1.640070611);
   graph->SetPoint(152,11.5,1.623504697);
   graph->SetPoint(153,11.52,1.607106111);
   graph->SetPoint(154,11.54,1.590873162);
   graph->SetPoint(155,11.56,1.574804178);
   graph->SetPoint(156,11.58,1.558897503);
   graph->SetPoint(157,11.6,1.543151497);
   graph->SetPoint(158,11.62,1.527564537);
   graph->SetPoint(159,11.64,1.512135016);
   graph->SetPoint(160,11.66,1.496861345);
   graph->SetPoint(161,11.68,1.48174195);
   graph->SetPoint(162,11.7,1.466775271);
   graph->SetPoint(163,11.72,1.451959767);
   graph->SetPoint(164,11.74,1.43729391);
   graph->SetPoint(165,11.76,1.422776189);
   graph->SetPoint(166,11.78,1.408405108);
   graph->SetPoint(167,11.8,1.394179185);
   graph->SetPoint(168,11.82,1.380096955);
   graph->SetPoint(169,11.84,1.366156965);
   graph->SetPoint(170,11.86,1.352357779);
   graph->SetPoint(171,11.88,1.338697975);
   graph->SetPoint(172,11.9,1.325176146);
   graph->SetPoint(173,11.92,1.311790896);
   graph->SetPoint(174,11.94,1.298540848);
   graph->SetPoint(175,11.96,1.285424634);
   graph->SetPoint(176,11.98,1.272440904);
   graph->SetPoint(177,12,1.259588319);
   graph->SetPoint(178,12.02,1.246865555);
   graph->SetPoint(179,12.04,1.2342713);
   graph->SetPoint(180,12.06,1.221804256);
   graph->SetPoint(181,12.08,1.209463138);
   graph->SetPoint(182,12.1,1.197246675);
   graph->SetPoint(183,12.12,1.185153607);
   graph->SetPoint(184,12.14,1.173182688);
   graph->SetPoint(185,12.16,1.161332684);
   graph->SetPoint(186,12.18,1.149602373);
   graph->SetPoint(187,12.2,1.137990548);
   graph->SetPoint(188,12.22,1.12649601);
   graph->SetPoint(189,12.24,1.115117575);
   graph->SetPoint(190,12.26,1.103854071);
   graph->SetPoint(191,12.28,1.092704337);
   graph->SetPoint(192,12.3,1.081667223);
   graph->SetPoint(193,12.32,1.070741592);
   graph->SetPoint(194,12.34,1.059926318);
   graph->SetPoint(195,12.36,1.049220286);
   graph->SetPoint(196,12.38,1.038622393);
   graph->SetPoint(197,12.4,1.028131546);
   graph->SetPoint(198,12.42,1.017746665);
   graph->SetPoint(199,12.44,1.007466678);
   graph->SetPoint(200,12.46,0.997290527);
   graph->SetPoint(201,12.48,0.9872171625);
   graph->SetPoint(202,12.5,0.9772455463);
   graph->SetPoint(203,12.5,0.9772455463);
   graph->SetPoint(204,12.52,0.9772455463);
   graph->SetPoint(205,12.52,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44 = new TH1F("Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44","Projection of Model2D(_20Dp)",206,8.076,12.924);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->SetMaximum(8.188338);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->SetStats(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]44);
   
   graph->Draw("l");
   
   graph = new TGraph(254);
   graph->SetName("model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.48,0);
   graph->SetPoint(1,8.48,44.24861643);
   graph->SetPoint(2,8.5,44.24861643);
   graph->SetPoint(3,8.52,43.80585196);
   graph->SetPoint(4,8.54,43.36784368);
   graph->SetPoint(5,8.56,42.93457014);
   graph->SetPoint(6,8.58,42.50601334);
   graph->SetPoint(7,8.6,42.0821591);
   graph->SetPoint(8,8.62,41.66299763);
   graph->SetPoint(9,8.64,41.24852411);
   graph->SetPoint(10,8.66,40.83873942);
   graph->SetPoint(11,8.68,40.43365103);
   graph->SetPoint(12,8.7,40.03327402);
   graph->SetPoint(13,8.72,39.63763234);
   graph->SetPoint(14,8.74,39.2467603);
   graph->SetPoint(15,8.76,38.86070444);
   graph->SetPoint(16,8.78,38.47952578);
   graph->SetPoint(17,8.8,38.10330256);
   graph->SetPoint(18,8.82,37.73213365);
   graph->SetPoint(19,8.84,37.36614285);
   graph->SetPoint(20,8.86,37.00548414);
   graph->SetPoint(21,8.88,36.65034843);
   graph->SetPoint(22,8.9,36.3009721);
   graph->SetPoint(23,8.92,35.95764789);
   graph->SetPoint(24,8.94,35.62073908);
   graph->SetPoint(25,8.96,35.29069786);
   graph->SetPoint(26,8.98,34.9680897);
   graph->SetPoint(27,9,34.65362568);
   graph->SetPoint(28,9.02,34.34820618);
   graph->SetPoint(29,9.04,34.05298052);
   graph->SetPoint(30,9.06,33.76942959);
   graph->SetPoint(31,9.08,33.49948201);
   graph->SetPoint(32,9.1,33.2456804);
   graph->SetPoint(33,9.12,33.01142359);
   graph->SetPoint(34,9.14,32.80132706);
   graph->SetPoint(35,9.16,32.62177166);
   graph->SetPoint(36,9.18,32.48176121);
   graph->SetPoint(37,9.2,32.39430268);
   graph->SetPoint(38,9.22,32.37870383);
   graph->SetPoint(39,9.24,32.46454987);
   graph->SetPoint(40,9.26,32.69890727);
   graph->SetPoint(41,9.28,33.1600977);
   graph->SetPoint(42,9.3,33.98580918);
   graph->SetPoint(43,9.32,35.43526974);
   graph->SetPoint(44,9.33,36.54168186);
   graph->SetPoint(45,9.34,38.04150275);
   graph->SetPoint(46,9.35,40.11146949);
   graph->SetPoint(47,9.36,43.03760546);
   graph->SetPoint(48,9.365,44.96170216);
   graph->SetPoint(49,9.37,47.30593714);
   graph->SetPoint(50,9.375,50.19310321);
   graph->SetPoint(51,9.38,53.79341894);
   graph->SetPoint(52,9.385,58.34798605);
   graph->SetPoint(53,9.39,64.20681941);
   graph->SetPoint(54,9.395,71.56265637);
   graph->SetPoint(55,9.4,79.72653413);
   graph->SetPoint(56,9.405,88.51184666);
   graph->SetPoint(57,9.41,97.73156855);
   graph->SetPoint(58,9.42,116.4756204);
   graph->SetPoint(59,9.425,125.4032006);
   graph->SetPoint(60,9.43,133.6005697);
   graph->SetPoint(61,9.435,140.7429719);
   graph->SetPoint(62,9.44,146.5310347);
   graph->SetPoint(63,9.445,150.7113021);
   graph->SetPoint(64,9.45,153.0944026);
   graph->SetPoint(65,9.455,153.5690437);
   graph->SetPoint(66,9.46,152.1103899);
   graph->SetPoint(67,9.465,148.7819482);
   graph->SetPoint(68,9.47,143.7307588);
   graph->SetPoint(69,9.475,137.1764014);
   graph->SetPoint(70,9.48,129.3949592);
   graph->SetPoint(71,9.485,120.6995738);
   graph->SetPoint(72,9.49,111.4194922);
   graph->SetPoint(73,9.5,92.38181501);
   graph->SetPoint(74,9.505,83.1908295);
   graph->SetPoint(75,9.51,74.52320668);
   graph->SetPoint(76,9.515,66.54202896);
   graph->SetPoint(77,9.52,59.3557962);
   graph->SetPoint(78,9.525,53.0941451);
   graph->SetPoint(79,9.53,48.01464401);
   graph->SetPoint(80,9.535,43.91992617);
   graph->SetPoint(81,9.54,40.608065);
   graph->SetPoint(82,9.545,37.92027893);
   graph->SetPoint(83,9.55,35.73135125);
   graph->SetPoint(84,9.555,33.94225577);
   graph->SetPoint(85,9.56,32.47446278);
   graph->SetPoint(86,9.57,30.26567123);
   graph->SetPoint(87,9.58,28.7419261);
   graph->SetPoint(88,9.59,27.67032303);
   graph->SetPoint(89,9.6,26.89998698);
   graph->SetPoint(90,9.62,25.90209797);
   graph->SetPoint(91,9.64,25.29551028);
   graph->SetPoint(92,9.66,24.87774093);
   graph->SetPoint(93,9.68,24.55562084);
   graph->SetPoint(94,9.7,24.28540717);
   graph->SetPoint(95,9.72,24.04654657);
   graph->SetPoint(96,9.74,23.82991385);
   graph->SetPoint(97,9.76,23.63252912);
   graph->SetPoint(98,9.78,23.45535732);
   graph->SetPoint(99,9.8,23.3027938);
   graph->SetPoint(100,9.82,23.18342917);
   graph->SetPoint(101,9.84,23.11240329);
   graph->SetPoint(102,9.86,23.11666141);
   graph->SetPoint(103,9.88,23.24672162);
   graph->SetPoint(104,9.9,23.60520289);
   graph->SetPoint(105,9.92,24.42510054);
   graph->SetPoint(106,9.93,25.16985303);
   graph->SetPoint(107,9.94,26.32570688);
   graph->SetPoint(108,9.95,28.19330656);
   graph->SetPoint(109,9.96,30.90018952);
   graph->SetPoint(110,9.98,37.26295975);
   graph->SetPoint(111,9.99,40.28101293);
   graph->SetPoint(112,10,42.6587066);
   graph->SetPoint(113,10.01,44.03345256);
   graph->SetPoint(114,10.015,44.26581773);
   graph->SetPoint(115,10.02,44.17546779);
   graph->SetPoint(116,10.025,43.76410736);
   graph->SetPoint(117,10.03,43.04647052);
   graph->SetPoint(118,10.04,40.80972062);
   graph->SetPoint(119,10.05,37.78779153);
   graph->SetPoint(120,10.06,34.38310908);
   graph->SetPoint(121,10.07,30.98817784);
   graph->SetPoint(122,10.08,27.91278509);
   graph->SetPoint(123,10.09,25.34640119);
   graph->SetPoint(124,10.1,23.48602403);
   graph->SetPoint(125,10.11,22.2260552);
   graph->SetPoint(126,10.12,21.35839899);
   graph->SetPoint(127,10.14,20.31617771);
   graph->SetPoint(128,10.16,19.76856875);
   graph->SetPoint(129,10.18,19.46915983);
   graph->SetPoint(130,10.2,19.32222147);
   graph->SetPoint(131,10.22,19.31111293);
   graph->SetPoint(132,10.24,19.48703385);
   graph->SetPoint(133,10.26,20.02089294);
   graph->SetPoint(134,10.27,20.55532594);
   graph->SetPoint(135,10.28,21.43604282);
   graph->SetPoint(136,10.3,24.17338959);
   graph->SetPoint(137,10.32,27.14834459);
   graph->SetPoint(138,10.33,28.30710179);
   graph->SetPoint(139,10.34,29.01498088);
   graph->SetPoint(140,10.35,29.15610489);
   graph->SetPoint(141,10.36,28.69606181);
   graph->SetPoint(142,10.37,27.69033788);
   graph->SetPoint(143,10.38,26.27074322);
   graph->SetPoint(144,10.4,22.90532579);
   graph->SetPoint(145,10.42,19.9057111);
   graph->SetPoint(146,10.43,18.80074084);
   graph->SetPoint(147,10.44,18.0251076);
   graph->SetPoint(148,10.46,17.0732238);
   graph->SetPoint(149,10.48,16.53862763);
   graph->SetPoint(150,10.5,16.19588794);
   graph->SetPoint(151,10.52,15.94461465);
   graph->SetPoint(152,10.54,15.7386388);
   graph->SetPoint(153,10.56,15.55608456);
   graph->SetPoint(154,10.58,15.38629422);
   graph->SetPoint(155,10.6,15.22393755);
   graph->SetPoint(156,10.62,15.06628108);
   graph->SetPoint(157,10.64,14.9118882);
   graph->SetPoint(158,10.66,14.75998481);
   graph->SetPoint(159,10.68,14.61014265);
   graph->SetPoint(160,10.7,14.46211752);
   graph->SetPoint(161,10.72,14.31576521);
   graph->SetPoint(162,10.74,14.17099669);
   graph->SetPoint(163,10.76,14.02775402);
   graph->SetPoint(164,10.78,13.88599702);
   graph->SetPoint(165,10.8,13.74569589);
   graph->SetPoint(166,10.82,13.60682693);
   graph->SetPoint(167,10.84,13.46937015);
   graph->SetPoint(168,10.86,13.33330788);
   graph->SetPoint(169,10.88,13.19862388);
   graph->SetPoint(170,10.9,13.06530286);
   graph->SetPoint(171,10.92,12.93333017);
   graph->SetPoint(172,10.94,12.80269163);
   graph->SetPoint(173,10.96,12.67337339);
   graph->SetPoint(174,10.98,12.54536188);
   graph->SetPoint(175,11,12.41864373);
   graph->SetPoint(176,11.02,12.29320576);
   graph->SetPoint(177,11.04,12.16903497);
   graph->SetPoint(178,11.06,12.04611852);
   graph->SetPoint(179,11.08,11.92444369);
   graph->SetPoint(180,11.1,11.80399793);
   graph->SetPoint(181,11.12,11.6847688);
   graph->SetPoint(182,11.14,11.566744);
   graph->SetPoint(183,11.16,11.44991136);
   graph->SetPoint(184,11.18,11.33425882);
   graph->SetPoint(185,11.2,11.21977448);
   graph->SetPoint(186,11.22,11.10644652);
   graph->SetPoint(187,11.24,10.99426326);
   graph->SetPoint(188,11.26,10.88321313);
   graph->SetPoint(189,11.28,10.7732847);
   graph->SetPoint(190,11.3,10.66446663);
   graph->SetPoint(191,11.32,10.5567477);
   graph->SetPoint(192,11.34,10.45011682);
   graph->SetPoint(193,11.36,10.34456298);
   graph->SetPoint(194,11.38,10.24007532);
   graph->SetPoint(195,11.4,10.13664306);
   graph->SetPoint(196,11.42,10.03425554);
   graph->SetPoint(197,11.44,9.932902209);
   graph->SetPoint(198,11.46,9.832572623);
   graph->SetPoint(199,11.48,9.733256439);
   graph->SetPoint(200,11.5,9.634943422);
   graph->SetPoint(201,11.52,9.537623438);
   graph->SetPoint(202,11.54,9.441286457);
   graph->SetPoint(203,11.56,9.34592255);
   graph->SetPoint(204,11.58,9.251521889);
   graph->SetPoint(205,11.6,9.158074744);
   graph->SetPoint(206,11.62,9.065571483);
   graph->SetPoint(207,11.64,8.974002573);
   graph->SetPoint(208,11.66,8.883358576);
   graph->SetPoint(209,11.68,8.79363015);
   graph->SetPoint(210,11.7,8.704808046);
   graph->SetPoint(211,11.72,8.616883111);
   graph->SetPoint(212,11.74,8.529846282);
   graph->SetPoint(213,11.76,8.443688589);
   graph->SetPoint(214,11.78,8.358401152);
   graph->SetPoint(215,11.8,8.27397518);
   graph->SetPoint(216,11.82,8.190401972);
   graph->SetPoint(217,11.84,8.107672915);
   graph->SetPoint(218,11.86,8.025779482);
   graph->SetPoint(219,11.88,7.944713233);
   graph->SetPoint(220,11.9,7.864465812);
   graph->SetPoint(221,11.92,7.785028948);
   graph->SetPoint(222,11.94,7.706394456);
   graph->SetPoint(223,11.96,7.628554229);
   graph->SetPoint(224,11.98,7.551500245);
   graph->SetPoint(225,12,7.475224564);
   graph->SetPoint(226,12.02,7.399719322);
   graph->SetPoint(227,12.04,7.324976739);
   graph->SetPoint(228,12.06,7.25098911);
   graph->SetPoint(229,12.08,7.177748811);
   graph->SetPoint(230,12.1,7.105248292);
   graph->SetPoint(231,12.12,7.033480082);
   graph->SetPoint(232,12.14,6.962436783);
   graph->SetPoint(233,12.16,6.892111073);
   graph->SetPoint(234,12.18,6.822495705);
   graph->SetPoint(235,12.2,6.753583503);
   graph->SetPoint(236,12.22,6.685367364);
   graph->SetPoint(237,12.24,6.617840259);
   graph->SetPoint(238,12.26,6.550995227);
   graph->SetPoint(239,12.28,6.484825378);
   graph->SetPoint(240,12.3,6.419323893);
   graph->SetPoint(241,12.32,6.354484022);
   graph->SetPoint(242,12.34,6.29029908);
   graph->SetPoint(243,12.36,6.226762454);
   graph->SetPoint(244,12.38,6.163867594);
   graph->SetPoint(245,12.4,6.101608018);
   graph->SetPoint(246,12.42,6.039977309);
   graph->SetPoint(247,12.44,5.978969115);
   graph->SetPoint(248,12.46,5.91857715);
   graph->SetPoint(249,12.48,5.858795187);
   graph->SetPoint(250,12.5,5.799617065);
   graph->SetPoint(251,12.5,5.799617065);
   graph->SetPoint(252,12.52,5.799617065);
   graph->SetPoint(253,12.52,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45 = new TH1F("Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45","Projection of Model2D(_20Dp)",254,8.076,12.924);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->SetMaximum(168.9259);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->SetStats(0);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Dp|aux_rng2]_Norm[m_Dp,m_Y]45);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200);
   grae->SetName("h_ds_1000_CutRange[aux_rng2]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Y");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,8.51,35);
   grae->SetPointError(0,0.01,0.01,5.887675,6.97241);
   grae->SetPoint(1,8.53,51);
   grae->SetPointError(1,0.01,0.01,7.117933,8.188122);
   grae->SetPoint(2,8.55,41);
   grae->SetPointError(2,0.01,0.01,6.376898,7.455185);
   grae->SetPoint(3,8.57,46);
   grae->SetPointError(3,0.01,0.01,6.757581,7.831489);
   grae->SetPoint(4,8.59,37);
   grae->SetPointError(4,0.01,0.01,6.055143,7.137555);
   grae->SetPoint(5,8.61,43);
   grae->SetPointError(5,0.01,0.01,6.531834,7.608278);
   grae->SetPoint(6,8.63,44);
   grae->SetPointError(6,0.01,0.01,6.60794,7.68351);
   grae->SetPoint(7,8.65,40);
   grae->SetPointError(7,0.01,0.01,6.298,7.377261);
   grae->SetPoint(8,8.67,43);
   grae->SetPointError(8,0.01,0.01,6.531834,7.608278);
   grae->SetPoint(9,8.69,37);
   grae->SetPointError(9,0.01,0.01,6.055143,7.137555);
   grae->SetPoint(10,8.71,39);
   grae->SetPointError(10,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(11,8.73,37);
   grae->SetPointError(11,0.01,0.01,6.055143,7.137555);
   grae->SetPoint(12,8.75,44);
   grae->SetPointError(12,0.01,0.01,6.60794,7.68351);
   grae->SetPoint(13,8.77,29);
   grae->SetPointError(13,0.01,0.01,5.353932,6.44702);
   grae->SetPoint(14,8.79,34);
   grae->SetPointError(14,0.01,0.01,5.802128,6.888101);
   grae->SetPoint(15,8.81,31);
   grae->SetPointError(15,0.01,0.01,5.537565,6.627601);
   grae->SetPoint(16,8.83,30);
   grae->SetPointError(16,0.01,0.01,5.446522,6.538046);
   grae->SetPoint(17,8.85,40);
   grae->SetPointError(17,0.01,0.01,6.298,7.377261);
   grae->SetPoint(18,8.87,44);
   grae->SetPointError(18,0.01,0.01,6.60794,7.68351);
   grae->SetPoint(19,8.89,46);
   grae->SetPointError(19,0.01,0.01,6.757581,7.831489);
   grae->SetPoint(20,8.91,39);
   grae->SetPointError(20,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(21,8.93,27);
   grae->SetPointError(21,0.01,0.01,5.163771,6.260244);
   grae->SetPoint(22,8.95,39);
   grae->SetPointError(22,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(23,8.97,31);
   grae->SetPointError(23,0.01,0.01,5.537565,6.627601);
   grae->SetPoint(24,8.99,33);
   grae->SetPointError(24,0.01,0.01,5.715302,6.802567);
   grae->SetPoint(25,9.01,40);
   grae->SetPointError(25,0.01,0.01,6.298,7.377261);
   grae->SetPoint(26,9.03,39);
   grae->SetPointError(26,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(27,9.05,39);
   grae->SetPointError(27,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(28,9.07,30);
   grae->SetPointError(28,0.01,0.01,5.446522,6.538046);
   grae->SetPoint(29,9.09,39);
   grae->SetPointError(29,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(30,9.11,40);
   grae->SetPointError(30,0.01,0.01,6.298,7.377261);
   grae->SetPoint(31,9.13,33);
   grae->SetPointError(31,0.01,0.01,5.715302,6.802567);
   grae->SetPoint(32,9.15,39);
   grae->SetPointError(32,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(33,9.17,27);
   grae->SetPointError(33,0.01,0.01,5.163771,6.260244);
   grae->SetPoint(34,9.19,40);
   grae->SetPointError(34,0.01,0.01,6.298,7.377261);
   grae->SetPoint(35,9.21,48);
   grae->SetPointError(35,0.01,0.01,6.903979,7.97633);
   grae->SetPoint(36,9.23,22);
   grae->SetPointError(36,0.01,0.01,4.654502,5.761366);
   grae->SetPoint(37,9.25,34);
   grae->SetPointError(37,0.01,0.01,5.802128,6.888101);
   grae->SetPoint(38,9.27,36);
   grae->SetPointError(38,0.01,0.01,5.971996,7.055545);
   grae->SetPoint(39,9.29,31);
   grae->SetPointError(39,0.01,0.01,5.537565,6.627601);
   grae->SetPoint(40,9.31,34);
   grae->SetPointError(40,0.01,0.01,5.802128,6.888101);
   grae->SetPoint(41,9.33,39);
   grae->SetPointError(41,0.01,0.01,6.218102,7.298372);
   grae->SetPoint(42,9.35,45);
   grae->SetPointError(42,0.01,0.01,6.683179,7.757905);
   grae->SetPoint(43,9.37,40);
   grae->SetPointError(43,0.01,0.01,6.298,7.377261);
   grae->SetPoint(44,9.39,72);
   grae->SetPointError(44,0.01,0.01,8.465529,9.524592);
   grae->SetPoint(45,9.41,98);
   grae->SetPointError(45,0.01,0.01,9.882579,10.93319);
   grae->SetPoint(46,9.43,120);
   grae->SetPointError(46,0.01,0.01,10.46586,11.46586);
   grae->SetPoint(47,9.45,121);
   grae->SetPointError(47,0.01,0.01,10.51136,11.51136);
   grae->SetPoint(48,9.47,161);
   grae->SetPointError(48,0.01,0.01,12.19843,13.19843);
   grae->SetPoint(49,9.49,121);
   grae->SetPointError(49,0.01,0.01,10.51136,11.51136);
   grae->SetPoint(50,9.51,81);
   grae->SetPointError(50,0.01,0.01,8.981384,10.03706);
   grae->SetPoint(51,9.53,51);
   grae->SetPointError(51,0.01,0.01,7.117933,8.188122);
   grae->SetPoint(52,9.55,42);
   grae->SetPointError(52,0.01,0.01,6.454831,7.53218);
   grae->SetPoint(53,9.57,28);
   grae->SetPointError(53,0.01,0.01,5.259711,6.354446);
   grae->SetPoint(54,9.59,29);
   grae->SetPointError(54,0.01,0.01,5.353932,6.44702);
   grae->SetPoint(55,9.61,28);
   grae->SetPointError(55,0.01,0.01,5.259711,6.354446);
   grae->SetPoint(56,9.63,29);
   grae->SetPointError(56,0.01,0.01,5.353932,6.44702);
   grae->SetPoint(57,9.65,8);
   grae->SetPointError(57,0.01,0.01,2.768386,3.945142);
   grae->SetPoint(58,9.67,13);
   grae->SetPointError(58,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(59,9.69,25);
   grae->SetPointError(59,0.01,0.01,4.966335,6.066589);
   grae->SetPoint(60,9.71,17);
   grae->SetPointError(60,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(61,9.73,26);
   grae->SetPointError(61,0.01,0.01,5.066015,6.164324);
   grae->SetPoint(62,9.75,15);
   grae->SetPointError(62,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(63,9.77,21);
   grae->SetPointError(63,0.01,0.01,4.545807,5.655182);
   grae->SetPoint(64,9.79,33);
   grae->SetPointError(64,0.01,0.01,5.715302,6.802567);
   grae->SetPoint(65,9.81,15);
   grae->SetPointError(65,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(66,9.83,23);
   grae->SetPointError(66,0.01,0.01,4.760717,5.865235);
   grae->SetPoint(67,9.85,19);
   grae->SetPointError(67,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(68,9.87,31);
   grae->SetPointError(68,0.01,0.01,5.537565,6.627601);
   grae->SetPoint(69,9.89,21);
   grae->SetPointError(69,0.01,0.01,4.545807,5.655182);
   grae->SetPoint(70,9.91,26);
   grae->SetPointError(70,0.01,0.01,5.066015,6.164324);
   grae->SetPoint(71,9.93,19);
   grae->SetPointError(71,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(72,9.95,33);
   grae->SetPointError(72,0.01,0.01,5.715302,6.802567);
   grae->SetPoint(73,9.97,30);
   grae->SetPointError(73,0.01,0.01,5.446522,6.538046);
   grae->SetPoint(74,9.99,44);
   grae->SetPointError(74,0.01,0.01,6.60794,7.68351);
   grae->SetPoint(75,10.01,37);
   grae->SetPointError(75,0.01,0.01,6.055143,7.137555);
   grae->SetPoint(76,10.03,47);
   grae->SetPointError(76,0.01,0.01,6.831172,7.904289);
   grae->SetPoint(77,10.05,47);
   grae->SetPointError(77,0.01,0.01,6.831172,7.904289);
   grae->SetPoint(78,10.07,31);
   grae->SetPointError(78,0.01,0.01,5.537565,6.627601);
   grae->SetPoint(79,10.09,18);
   grae->SetPointError(79,0.01,0.01,4.202887,5.321007);
   grae->SetPoint(80,10.11,14);
   grae->SetPointError(80,0.01,0.01,3.6965,4.830381);
   grae->SetPoint(81,10.13,17);
   grae->SetPointError(81,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(82,10.15,15);
   grae->SetPointError(82,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(83,10.17,21);
   grae->SetPointError(83,0.01,0.01,4.545807,5.655182);
   grae->SetPoint(84,10.19,17);
   grae->SetPointError(84,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(85,10.21,20);
   grae->SetPointError(85,0.01,0.01,4.434448,5.546519);
   grae->SetPoint(86,10.23,28);
   grae->SetPointError(86,0.01,0.01,5.259711,6.354446);
   grae->SetPoint(87,10.25,23);
   grae->SetPointError(87,0.01,0.01,4.760717,5.865235);
   grae->SetPoint(88,10.27,21);
   grae->SetPointError(88,0.01,0.01,4.545807,5.655182);
   grae->SetPoint(89,10.29,27);
   grae->SetPointError(89,0.01,0.01,5.163771,6.260244);
   grae->SetPoint(90,10.31,25);
   grae->SetPointError(90,0.01,0.01,4.966335,6.066589);
   grae->SetPoint(91,10.33,28);
   grae->SetPointError(91,0.01,0.01,5.259711,6.354446);
   grae->SetPoint(92,10.35,28);
   grae->SetPointError(92,0.01,0.01,5.259711,6.354446);
   grae->SetPoint(93,10.37,31);
   grae->SetPointError(93,0.01,0.01,5.537565,6.627601);
   grae->SetPoint(94,10.39,19);
   grae->SetPointError(94,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(95,10.41,20);
   grae->SetPointError(95,0.01,0.01,4.434448,5.546519);
   grae->SetPoint(96,10.43,17);
   grae->SetPointError(96,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(97,10.45,17);
   grae->SetPointError(97,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(98,10.47,17);
   grae->SetPointError(98,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(99,10.49,16);
   grae->SetPointError(99,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(100,10.51,13);
   grae->SetPointError(100,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(101,10.53,19);
   grae->SetPointError(101,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(102,10.55,11);
   grae->SetPointError(102,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(103,10.57,17);
   grae->SetPointError(103,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(104,10.59,13);
   grae->SetPointError(104,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(105,10.61,16);
   grae->SetPointError(105,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(106,10.63,15);
   grae->SetPointError(106,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(107,10.65,11);
   grae->SetPointError(107,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(108,10.67,12);
   grae->SetPointError(108,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(109,10.69,16);
   grae->SetPointError(109,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(110,10.71,11);
   grae->SetPointError(110,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(111,10.73,15);
   grae->SetPointError(111,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(112,10.75,12);
   grae->SetPointError(112,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(113,10.77,10);
   grae->SetPointError(113,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(114,10.79,17);
   grae->SetPointError(114,0.01,0.01,4.082184,5.203719);
   grae->SetPoint(115,10.81,19);
   grae->SetPointError(115,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(116,10.83,12);
   grae->SetPointError(116,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(117,10.85,13);
   grae->SetPointError(117,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(118,10.87,10);
   grae->SetPointError(118,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(119,10.89,15);
   grae->SetPointError(119,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(120,10.91,10);
   grae->SetPointError(120,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(121,10.93,10);
   grae->SetPointError(121,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(122,10.95,15);
   grae->SetPointError(122,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(123,10.97,16);
   grae->SetPointError(123,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(124,10.99,16);
   grae->SetPointError(124,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(125,11.01,8);
   grae->SetPointError(125,0.01,0.01,2.768386,3.945142);
   grae->SetPoint(126,11.03,11);
   grae->SetPointError(126,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(127,11.05,15);
   grae->SetPointError(127,0.01,0.01,3.82938,4.958738);
   grae->SetPoint(128,11.07,11);
   grae->SetPointError(128,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(129,11.09,18);
   grae->SetPointError(129,0.01,0.01,4.202887,5.321007);
   grae->SetPoint(130,11.11,19);
   grae->SetPointError(130,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(131,11.13,12);
   grae->SetPointError(131,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(132,11.15,12);
   grae->SetPointError(132,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(133,11.17,7);
   grae->SetPointError(133,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(134,11.19,10);
   grae->SetPointError(134,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(135,11.21,9);
   grae->SetPointError(135,0.01,0.01,2.943461,4.110204);
   grae->SetPoint(136,11.23,10);
   grae->SetPointError(136,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(137,11.25,6);
   grae->SetPointError(137,0.01,0.01,2.379931,3.583642);
   grae->SetPoint(138,11.27,6);
   grae->SetPointError(138,0.01,0.01,2.379931,3.583642);
   grae->SetPoint(139,11.29,9);
   grae->SetPointError(139,0.01,0.01,2.943461,4.110204);
   grae->SetPoint(140,11.31,12);
   grae->SetPointError(140,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(141,11.33,12);
   grae->SetPointError(141,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(142,11.35,7);
   grae->SetPointError(142,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(143,11.37,11);
   grae->SetPointError(143,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(144,11.39,10);
   grae->SetPointError(144,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(145,11.41,19);
   grae->SetPointError(145,0.01,0.01,4.320219,5.435196);
   grae->SetPoint(146,11.43,12);
   grae->SetPointError(146,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(147,11.45,9);
   grae->SetPointError(147,0.01,0.01,2.943461,4.110204);
   grae->SetPoint(148,11.47,10);
   grae->SetPointError(148,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(149,11.49,7);
   grae->SetPointError(149,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(150,11.51,14);
   grae->SetPointError(150,0.01,0.01,3.6965,4.830381);
   grae->SetPoint(151,11.53,7);
   grae->SetPointError(151,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(152,11.55,10);
   grae->SetPointError(152,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(153,11.57,7);
   grae->SetPointError(153,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(154,11.59,10);
   grae->SetPointError(154,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(155,11.61,12);
   grae->SetPointError(155,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(156,11.63,4);
   grae->SetPointError(156,0.01,0.01,1.914339,3.162753);
   grae->SetPoint(157,11.65,9);
   grae->SetPointError(157,0.01,0.01,2.943461,4.110204);
   grae->SetPoint(158,11.67,16);
   grae->SetPointError(158,0.01,0.01,3.957801,5.083066);
   grae->SetPoint(159,11.69,7);
   grae->SetPointError(159,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(160,11.71,14);
   grae->SetPointError(160,0.01,0.01,3.6965,4.830381);
   grae->SetPoint(161,11.73,8);
   grae->SetPointError(161,0.01,0.01,2.768386,3.945142);
   grae->SetPoint(162,11.75,10);
   grae->SetPointError(162,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(163,11.77,8);
   grae->SetPointError(163,0.01,0.01,2.768386,3.945142);
   grae->SetPoint(164,11.79,10);
   grae->SetPointError(164,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(165,11.81,11);
   grae->SetPointError(165,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(166,11.83,11);
   grae->SetPointError(166,0.01,0.01,3.265579,4.416521);
   grae->SetPoint(167,11.85,5);
   grae->SetPointError(167,0.01,0.01,2.159691,3.382473);
   grae->SetPoint(168,11.87,13);
   grae->SetPointError(168,0.01,0.01,3.558662,4.697573);
   grae->SetPoint(169,11.89,10);
   grae->SetPointError(169,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(170,11.91,5);
   grae->SetPointError(170,0.01,0.01,2.159691,3.382473);
   grae->SetPoint(171,11.93,6);
   grae->SetPointError(171,0.01,0.01,2.379931,3.583642);
   grae->SetPoint(172,11.95,6);
   grae->SetPointError(172,0.01,0.01,2.379931,3.583642);
   grae->SetPoint(173,11.97,10);
   grae->SetPointError(173,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(174,11.99,14);
   grae->SetPointError(174,0.01,0.01,3.6965,4.830381);
   grae->SetPoint(175,12.01,5);
   grae->SetPointError(175,0.01,0.01,2.159691,3.382473);
   grae->SetPoint(176,12.03,9);
   grae->SetPointError(176,0.01,0.01,2.943461,4.110204);
   grae->SetPoint(177,12.05,10);
   grae->SetPointError(177,0.01,0.01,3.108694,4.26695);
   grae->SetPoint(178,12.07,7);
   grae->SetPointError(178,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(179,12.09,6);
   grae->SetPointError(179,0.01,0.01,2.379931,3.583642);
   grae->SetPoint(180,12.11,5);
   grae->SetPointError(180,0.01,0.01,2.159691,3.382473);
   grae->SetPoint(181,12.13,7);
   grae->SetPointError(181,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(182,12.15,6);
   grae->SetPointError(182,0.01,0.01,2.379931,3.583642);
   grae->SetPoint(183,12.17,9);
   grae->SetPointError(183,0.01,0.01,2.943461,4.110204);
   grae->SetPoint(184,12.19,7);
   grae->SetPointError(184,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(185,12.21,7);
   grae->SetPointError(185,0.01,0.01,2.58147,3.770281);
   grae->SetPoint(186,12.23,3);
   grae->SetPointError(186,0.01,0.01,1.632705,2.918186);
   grae->SetPoint(187,12.25,6);
   grae->SetPointError(187,0.01,0.01,2.379931,3.583642);
   grae->SetPoint(188,12.27,9);
   grae->SetPointError(188,0.01,0.01,2.943461,4.110204);
   grae->SetPoint(189,12.29,5);
   grae->SetPointError(189,0.01,0.01,2.159691,3.382473);
   grae->SetPoint(190,12.31,4);
   grae->SetPointError(190,0.01,0.01,1.914339,3.162753);
   grae->SetPoint(191,12.33,6);
   grae->SetPointError(191,0.01,0.01,2.379931,3.583642);
   grae->SetPoint(192,12.35,5);
   grae->SetPointError(192,0.01,0.01,2.159691,3.382473);
   grae->SetPoint(193,12.37,4);
   grae->SetPointError(193,0.01,0.01,1.914339,3.162753);
   grae->SetPoint(194,12.39,12);
   grae->SetPointError(194,0.01,0.01,3.415266,4.559819);
   grae->SetPoint(195,12.41,5);
   grae->SetPointError(195,0.01,0.01,2.159691,3.382473);
   grae->SetPoint(196,12.43,9);
   grae->SetPointError(196,0.01,0.01,2.943461,4.110204);
   grae->SetPoint(197,12.45,4);
   grae->SetPointError(197,0.01,0.01,1.914339,3.162753);
   grae->SetPoint(198,12.47,4);
   grae->SetPointError(198,0.01,0.01,1.914339,3.162753);
   grae->SetPoint(199,12.49,0);
   grae->SetPointError(199,0.01,0.01,0,1.147874);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng2]5 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng2]5","Histogram of ds_1000_plot__m_Y",200,8.1,12.9);
   Graph_h_ds_1000_CutRange[aux_rng2]5->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng2]5->SetMaximum(191.6183);
   Graph_h_ds_1000_CutRange[aux_rng2]5->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng2]5->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng2]5->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng2]5->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng2]5->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng2]5);
   
   grae->Draw("zp");
   
   TH1D *frame_19c10890__10 = new TH1D("frame_19c10890__10","A RooPlot of \"m(#mu^{+}#mu^{-})\"",200,8.5,12.5);
   frame_19c10890__10->SetBinContent(1,182.9083);
   frame_19c10890__10->SetMinimum(1e-05);
   frame_19c10890__10->SetMaximum(200);
   frame_19c10890__10->SetEntries(1);
   frame_19c10890__10->SetDirectory(0);
   frame_19c10890__10->SetStats(0);
   frame_19c10890__10->SetMarkerStyle(20);
   frame_19c10890__10->SetMarkerSize(1.2);
   frame_19c10890__10->GetXaxis()->SetRange(26,125);
   frame_19c10890__10->GetXaxis()->SetNdivisions(505);
   frame_19c10890__10->GetXaxis()->SetLabelFont(132);
   frame_19c10890__10->GetXaxis()->SetLabelOffset(0.015);
   frame_19c10890__10->GetXaxis()->SetLabelSize(0.05);
   frame_19c10890__10->GetXaxis()->SetTitleSize(0.06);
   frame_19c10890__10->GetXaxis()->SetTitleFont(132);
   frame_19c10890__10->GetYaxis()->SetLabelFont(132);
   frame_19c10890__10->GetYaxis()->SetLabelSize(0.05);
   frame_19c10890__10->GetYaxis()->SetTitleSize(0.06);
   frame_19c10890__10->GetYaxis()->SetTitleFont(42);
   frame_19c10890__10->GetZaxis()->SetLabelFont(132);
   frame_19c10890__10->GetZaxis()->SetLabelSize(0.05);
   frame_19c10890__10->GetZaxis()->SetTitleSize(0.06);
   frame_19c10890__10->GetZaxis()->SetTitleFont(42);
   frame_19c10890__10->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:53:41 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.804444,-24.30378,1.915556,127.5949);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19d21f80__11 = new TH1D("frame_19d21f80__11","A RooPlot of \"mass(K^{-}#pi^{+}#pi^{+})\"",45,1.82,1.91);
   frame_19d21f80__11->SetBinContent(1,114.3799);
   frame_19d21f80__11->SetMinimum(1e-05);
   frame_19d21f80__11->SetMaximum(120);
   frame_19d21f80__11->SetEntries(1);
   frame_19d21f80__11->SetDirectory(0);
   frame_19d21f80__11->SetStats(0);
   frame_19d21f80__11->SetMarkerStyle(20);
   frame_19d21f80__11->SetMarkerSize(1.2);
   frame_19d21f80__11->GetXaxis()->SetNdivisions(505);
   frame_19d21f80__11->GetXaxis()->SetLabelFont(132);
   frame_19d21f80__11->GetXaxis()->SetLabelOffset(0.015);
   frame_19d21f80__11->GetXaxis()->SetLabelSize(0.05);
   frame_19d21f80__11->GetXaxis()->SetTitleSize(0.06);
   frame_19d21f80__11->GetXaxis()->SetTitleFont(132);
   frame_19d21f80__11->GetYaxis()->SetLabelFont(132);
   frame_19d21f80__11->GetYaxis()->SetLabelSize(0.05);
   frame_19d21f80__11->GetYaxis()->SetTitleSize(0.06);
   frame_19d21f80__11->GetYaxis()->SetTitleFont(42);
   frame_19d21f80__11->GetZaxis()->SetLabelFont(132);
   frame_19d21f80__11->GetZaxis()->SetLabelSize(0.05);
   frame_19d21f80__11->GetZaxis()->SetTitleSize(0.06);
   frame_19d21f80__11->GetZaxis()->SetTitleFont(42);
   frame_19d21f80__11->Draw("FUNC");
   
   TGraph *graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.004094189174);
   graph->SetPoint(2,1.82,0.004094189174);
   graph->SetPoint(3,1.822,0.006960158286);
   graph->SetPoint(4,1.824,0.01171159806);
   graph->SetPoint(5,1.826,0.01950558742);
   graph->SetPoint(6,1.828,0.03215494273);
   graph->SetPoint(7,1.83,0.0524665224);
   graph->SetPoint(8,1.832,0.08473496409);
   graph->SetPoint(9,1.834,0.1354530699);
   graph->SetPoint(10,1.836,0.214319105);
   graph->SetPoint(11,1.838,0.3356438961);
   graph->SetPoint(12,1.84,0.5202863741);
   graph->SetPoint(13,1.842,0.798273997);
   graph->SetPoint(14,1.844,1.212292296);
   graph->SetPoint(15,1.846,1.822252438);
   graph->SetPoint(16,1.848,2.71116261);
   graph->SetPoint(17,1.849,3.29426678);
   graph->SetPoint(18,1.85,3.992532177);
   graph->SetPoint(19,1.851,4.826413657);
   graph->SetPoint(20,1.852,5.819519336);
   graph->SetPoint(21,1.853,6.999002485);
   graph->SetPoint(22,1.854,8.39598469);
   graph->SetPoint(23,1.855,10.04600954);
   graph->SetPoint(24,1.856,11.98952541);
   graph->SetPoint(25,1.857,14.272395);
   graph->SetPoint(26,1.858,16.94642832);
   graph->SetPoint(27,1.8585,18.44808376);
   graph->SetPoint(28,1.859,20.06993469);
   graph->SetPoint(29,1.8595,21.82037807);
   graph->SetPoint(30,1.86,23.70828817);
   graph->SetPoint(31,1.8605,25.74303447);
   graph->SetPoint(32,1.861,27.93401881);
   graph->SetPoint(33,1.862,32.53814368);
   graph->SetPoint(34,1.863,37.18972944);
   graph->SetPoint(35,1.864,41.70410935);
   graph->SetPoint(36,1.8645,43.84697318);
   graph->SetPoint(37,1.865,45.87907508);
   graph->SetPoint(38,1.8655,47.7747262);
   graph->SetPoint(39,1.866,49.5090403);
   graph->SetPoint(40,1.8665,51.05846673);
   graph->SetPoint(41,1.867,52.40131453);
   graph->SetPoint(42,1.8675,53.51825184);
   graph->SetPoint(43,1.868,54.39276456);
   graph->SetPoint(44,1.8685,55.01155948);
   graph->SetPoint(45,1.869,55.36489789);
   graph->SetPoint(46,1.8695,55.44684842);
   graph->SetPoint(47,1.87,55.25544974);
   graph->SetPoint(48,1.8705,54.79277708);
   graph->SetPoint(49,1.871,54.06490971);
   graph->SetPoint(50,1.8715,53.08179977);
   graph->SetPoint(51,1.872,51.85704637);
   graph->SetPoint(52,1.8725,50.40758214);
   graph->SetPoint(53,1.873,48.75328225);
   graph->SetPoint(54,1.8735,46.91650865);
   graph->SetPoint(55,1.874,44.92160419);
   graph->SetPoint(56,1.875,40.56142152);
   graph->SetPoint(57,1.876,35.8862809);
   graph->SetPoint(58,1.878,26.43159867);
   graph->SetPoint(59,1.8785,24.27585574);
   graph->SetPoint(60,1.879,22.27333616);
   graph->SetPoint(61,1.8795,20.4152923);
   graph->SetPoint(62,1.88,18.69328126);
   graph->SetPoint(63,1.8805,17.09917219);
   graph->SetPoint(64,1.881,15.62515154);
   graph->SetPoint(65,1.882,13.00772552);
   graph->SetPoint(66,1.883,10.78491978);
   graph->SetPoint(67,1.884,8.905758263);
   graph->SetPoint(68,1.885,7.324252614);
   graph->SetPoint(69,1.886,5.999211258);
   graph->SetPoint(70,1.887,4.893993916);
   graph->SetPoint(71,1.888,3.976226573);
   graph->SetPoint(72,1.889,3.21749033);
   graph->SetPoint(73,1.89,2.592995756);
   graph->SetPoint(74,1.892,1.663742854);
   graph->SetPoint(75,1.894,1.050326481);
   graph->SetPoint(76,1.896,0.6524032888);
   graph->SetPoint(77,1.898,0.3987141816);
   graph->SetPoint(78,1.9,0.2397512825);
   graph->SetPoint(79,1.902,0.1418449602);
   graph->SetPoint(80,1.904,0.08256967883);
   graph->SetPoint(81,1.906,0.04729127201);
   graph->SetPoint(82,1.908,0.02664987096);
   graph->SetPoint(83,1.91,0.0147762061);
   graph->SetPoint(84,1.91,0.0147762061);
   graph->SetPoint(85,1.912,0.0147762061);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->SetMaximum(60.99153);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]46);
   
   graph->Draw("l");
   
   graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,3.972815196e-06);
   graph->SetPoint(2,1.82,3.972815196e-06);
   graph->SetPoint(3,1.822,6.753821434e-06);
   graph->SetPoint(4,1.824,1.136440276e-05);
   graph->SetPoint(5,1.826,1.892733598e-05);
   graph->SetPoint(6,1.828,3.120169578e-05);
   graph->SetPoint(7,1.83,5.091113003e-05);
   graph->SetPoint(8,1.832,8.222296005e-05);
   graph->SetPoint(9,1.834,0.0001314375061);
   graph->SetPoint(10,1.836,0.000207965524);
   graph->SetPoint(11,1.838,0.00032569359);
   graph->SetPoint(12,1.84,0.0005048622633);
   graph->SetPoint(13,1.842,0.000774608825);
   graph->SetPoint(14,1.844,0.001176353376);
   graph->SetPoint(15,1.846,0.00176823099);
   graph->SetPoint(16,1.848,0.002630789042);
   graph->SetPoint(17,1.849,0.00319660684);
   graph->SetPoint(18,1.85,0.003874171863);
   graph->SetPoint(19,1.851,0.004683332572);
   graph->SetPoint(20,1.852,0.00564699721);
   graph->SetPoint(21,1.853,0.006791514081);
   graph->SetPoint(22,1.854,0.008147082154);
   graph->SetPoint(23,1.855,0.009748191315);
   graph->SetPoint(24,1.856,0.01163409083);
   graph->SetPoint(25,1.857,0.01384928378);
   graph->SetPoint(26,1.858,0.01644404425);
   graph->SetPoint(27,1.8585,0.01790118247);
   graph->SetPoint(28,1.859,0.01947495294);
   graph->SetPoint(29,1.8595,0.02117350368);
   graph->SetPoint(30,1.86,0.02300544589);
   graph->SetPoint(31,1.8605,0.02497987127);
   graph->SetPoint(32,1.861,0.02710590294);
   graph->SetPoint(33,1.862,0.03157353658);
   graph->SetPoint(34,1.863,0.0360872241);
   graph->SetPoint(35,1.864,0.04046777329);
   graph->SetPoint(36,1.8645,0.04254711101);
   graph->SetPoint(37,1.865,0.0445189704);
   graph->SetPoint(38,1.8655,0.04635842413);
   graph->SetPoint(39,1.866,0.04804132375);
   graph->SetPoint(40,1.8665,0.04954481677);
   graph->SetPoint(41,1.867,0.05084785528);
   graph->SetPoint(42,1.8675,0.0519316805);
   graph->SetPoint(43,1.868,0.05278026793);
   graph->SetPoint(44,1.8685,0.0533807184);
   graph->SetPoint(45,1.869,0.05372358195);
   graph->SetPoint(46,1.8695,0.05380310303);
   graph->SetPoint(47,1.87,0.05361737844);
   graph->SetPoint(48,1.8705,0.0531684219);
   graph->SetPoint(49,1.871,0.05246213247);
   graph->SetPoint(50,1.8715,0.05150816724);
   graph->SetPoint(51,1.872,0.05031972218);
   graph->SetPoint(52,1.8725,0.04891322793);
   graph->SetPoint(53,1.873,0.04730797046);
   graph->SetPoint(54,1.8735,0.0455256488);
   graph->SetPoint(55,1.874,0.04358988414);
   graph->SetPoint(56,1.875,0.03935896093);
   graph->SetPoint(57,1.876,0.03482241684);
   graph->SetPoint(58,1.878,0.02564802269);
   graph->SetPoint(59,1.8785,0.02355618767);
   graph->SetPoint(60,1.879,0.02161303364);
   graph->SetPoint(61,1.8795,0.01981007228);
   graph->SetPoint(62,1.88,0.01813911099);
   graph->SetPoint(63,1.8805,0.01659225996);
   graph->SetPoint(64,1.881,0.01516193728);
   graph->SetPoint(65,1.882,0.01262210596);
   graph->SetPoint(66,1.883,0.01046519624);
   graph->SetPoint(67,1.884,0.008641743273);
   graph->SetPoint(68,1.885,0.007107122031);
   graph->SetPoint(69,1.886,0.00582136209);
   graph->SetPoint(70,1.887,0.004748909386);
   graph->SetPoint(71,1.888,0.003858349646);
   graph->SetPoint(72,1.889,0.003122106461);
   graph->SetPoint(73,1.89,0.002516125294);
   graph->SetPoint(74,1.892,0.00161442049);
   graph->SetPoint(75,1.894,0.001019189106);
   graph->SetPoint(76,1.896,0.0006330625159);
   graph->SetPoint(77,1.898,0.0003868941301);
   graph->SetPoint(78,1.9,0.0002326437538);
   graph->SetPoint(79,1.902,0.0001376399061);
   graph->SetPoint(80,1.904,8.01218656e-05);
   graph->SetPoint(81,1.906,4.588930214e-05);
   graph->SetPoint(82,1.908,2.58598242e-05);
   graph->SetPoint(83,1.91,1.433815919e-05);
   graph->SetPoint(84,1.91,1.433815919e-05);
   graph->SetPoint(85,1.912,1.433815919e-05);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->SetMaximum(0.05918341);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]47);
   
   graph->Draw("l");
   
   graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,6.463195948e-07);
   graph->SetPoint(2,1.82,6.463195948e-07);
   graph->SetPoint(3,1.822,1.098749103e-06);
   graph->SetPoint(4,1.824,1.848824026e-06);
   graph->SetPoint(5,1.826,3.07920392e-06);
   graph->SetPoint(6,1.828,5.076064801e-06);
   graph->SetPoint(7,1.83,8.282504801e-06);
   graph->SetPoint(8,1.832,1.337648685e-05);
   graph->SetPoint(9,1.834,2.138298196e-05);
   graph->SetPoint(10,1.836,3.383298407e-05);
   graph->SetPoint(11,1.838,5.298563834e-05);
   graph->SetPoint(12,1.84,8.213379112e-05);
   graph->SetPoint(13,1.842,0.0001260176568);
   graph->SetPoint(14,1.844,0.0001913756869);
   graph->SetPoint(15,1.846,0.0002876656175);
   graph->SetPoint(16,1.848,0.0004279913421);
   graph->SetPoint(17,1.849,0.0005200417175);
   graph->SetPoint(18,1.85,0.0006302717508);
   graph->SetPoint(19,1.851,0.0007619104995);
   graph->SetPoint(20,1.852,0.0009186848039);
   graph->SetPoint(21,1.853,0.001104881152);
   graph->SetPoint(22,1.854,0.001325412479);
   graph->SetPoint(23,1.855,0.001585889791);
   graph->SetPoint(24,1.856,0.001892698377);
   graph->SetPoint(25,1.857,0.002253078244);
   graph->SetPoint(26,1.858,0.002675208257);
   graph->SetPoint(27,1.8585,0.002912263579);
   graph->SetPoint(28,1.859,0.003168293281);
   graph->SetPoint(29,1.8595,0.00344462293);
   graph->SetPoint(30,1.86,0.003742653441);
   graph->SetPoint(31,1.8605,0.004063863905);
   graph->SetPoint(32,1.861,0.004409738522);
   graph->SetPoint(33,1.862,0.005136557922);
   graph->SetPoint(34,1.863,0.005870869625);
   graph->SetPoint(35,1.864,0.006583521646);
   graph->SetPoint(36,1.8645,0.006921799831);
   graph->SetPoint(37,1.865,0.007242592844);
   graph->SetPoint(38,1.8655,0.007541845372);
   graph->SetPoint(39,1.866,0.00781562881);
   graph->SetPoint(40,1.8665,0.008060225388);
   graph->SetPoint(41,1.867,0.008272210915);
   graph->SetPoint(42,1.8675,0.008448533608);
   graph->SetPoint(43,1.868,0.008586586514);
   graph->SetPoint(44,1.8685,0.008684271125);
   graph->SetPoint(45,1.869,0.008740050067);
   graph->SetPoint(46,1.8695,0.008752986996);
   graph->SetPoint(47,1.87,0.008722772291);
   graph->SetPoint(48,1.8705,0.008649733554);
   graph->SetPoint(49,1.871,0.008534830474);
   graph->SetPoint(50,1.8715,0.008379634124);
   graph->SetPoint(51,1.872,0.008186291295);
   graph->SetPoint(52,1.8725,0.007957475015);
   graph->SetPoint(53,1.873,0.007696322833);
   graph->SetPoint(54,1.8735,0.007406364867);
   graph->SetPoint(55,1.874,0.007091443942);
   graph->SetPoint(56,1.875,0.006403133906);
   graph->SetPoint(57,1.876,0.00566510377);
   graph->SetPoint(58,1.878,0.004172562482);
   graph->SetPoint(59,1.8785,0.003832251167);
   graph->SetPoint(60,1.879,0.003516128099);
   graph->SetPoint(61,1.8795,0.003222812353);
   graph->SetPoint(62,1.88,0.002950971109);
   graph->SetPoint(63,1.8805,0.00269932081);
   graph->SetPoint(64,1.881,0.002466627989);
   graph->SetPoint(65,1.882,0.002053434155);
   graph->SetPoint(66,1.883,0.001702536127);
   graph->SetPoint(67,1.884,0.001405886691);
   graph->SetPoint(68,1.885,0.001156226002);
   graph->SetPoint(69,1.886,0.0009470514488);
   graph->SetPoint(70,1.887,0.000772578899);
   graph->SetPoint(71,1.888,0.0006276977047);
   graph->SetPoint(72,1.889,0.0005079215829);
   graph->SetPoint(73,1.89,0.0004093372081);
   graph->SetPoint(74,1.892,0.0002626428729);
   graph->SetPoint(75,1.894,0.0001658073324);
   graph->SetPoint(76,1.896,0.0001029901187);
   graph->SetPoint(77,1.898,6.294208139e-05);
   graph->SetPoint(78,1.9,3.784777527e-05);
   graph->SetPoint(79,1.902,2.239202277e-05);
   graph->SetPoint(80,1.904,1.303466916e-05);
   graph->SetPoint(81,1.906,7.465526007e-06);
   graph->SetPoint(82,1.908,4.207019525e-06);
   graph->SetPoint(83,1.91,2.332611204e-06);
   graph->SetPoint(84,1.91,2.332611204e-06);
   graph->SetPoint(85,1.912,2.332611204e-06);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->SetMaximum(0.009628286);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]48);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,7.917962247);
   graph->SetPoint(2,1.82,7.917962247);
   graph->SetPoint(3,1.822,7.849833155);
   graph->SetPoint(4,1.824,7.782290272);
   graph->SetPoint(5,1.826,7.715328552);
   graph->SetPoint(6,1.828,7.648942996);
   graph->SetPoint(7,1.83,7.583128646);
   graph->SetPoint(8,1.832,7.517880587);
   graph->SetPoint(9,1.834,7.453193946);
   graph->SetPoint(10,1.836,7.389063894);
   graph->SetPoint(11,1.838,7.32548564);
   graph->SetPoint(12,1.84,7.262454438);
   graph->SetPoint(13,1.842,7.199965579);
   graph->SetPoint(14,1.844,7.138014397);
   graph->SetPoint(15,1.846,7.076596267);
   graph->SetPoint(16,1.848,7.015706601);
   graph->SetPoint(17,1.85,6.955340852);
   graph->SetPoint(18,1.852,6.895494513);
   graph->SetPoint(19,1.854,6.836163114);
   graph->SetPoint(20,1.856,6.777342224);
   graph->SetPoint(21,1.858,6.719027451);
   graph->SetPoint(22,1.86,6.66121444);
   graph->SetPoint(23,1.862,6.603898874);
   graph->SetPoint(24,1.864,6.547076472);
   graph->SetPoint(25,1.866,6.490742992);
   graph->SetPoint(26,1.868,6.434894225);
   graph->SetPoint(27,1.87,6.379526002);
   graph->SetPoint(28,1.872,6.324634188);
   graph->SetPoint(29,1.874,6.270214683);
   graph->SetPoint(30,1.876,6.216263424);
   graph->SetPoint(31,1.878,6.162776382);
   graph->SetPoint(32,1.88,6.109749562);
   graph->SetPoint(33,1.882,6.057179005);
   graph->SetPoint(34,1.884,6.005060784);
   graph->SetPoint(35,1.886,5.953391008);
   graph->SetPoint(36,1.888,5.902165818);
   graph->SetPoint(37,1.89,5.851381388);
   graph->SetPoint(38,1.892,5.801033927);
   graph->SetPoint(39,1.894,5.751119673);
   graph->SetPoint(40,1.896,5.701634901);
   graph->SetPoint(41,1.898,5.652575914);
   graph->SetPoint(42,1.9,5.603939049);
   graph->SetPoint(43,1.902,5.555720673);
   graph->SetPoint(44,1.904,5.507917186);
   graph->SetPoint(45,1.906,5.460525018);
   graph->SetPoint(46,1.908,5.41354063);
   graph->SetPoint(47,1.91,5.366960514);
   graph->SetPoint(48,1.91,5.366960514);
   graph->SetPoint(49,1.912,5.366960514);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->SetMaximum(8.709758);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]49);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.006224482483);
   graph->SetPoint(2,1.82,0.006224482483);
   graph->SetPoint(3,1.822,0.006170924721);
   graph->SetPoint(4,1.824,0.006117827789);
   graph->SetPoint(5,1.826,0.006065187724);
   graph->SetPoint(6,1.828,0.006013000593);
   graph->SetPoint(7,1.83,0.0059612625);
   graph->SetPoint(8,1.832,0.005909969581);
   graph->SetPoint(9,1.834,0.005859118004);
   graph->SetPoint(10,1.836,0.005808703974);
   graph->SetPoint(11,1.838,0.005758723725);
   graph->SetPoint(12,1.84,0.005709173524);
   graph->SetPoint(13,1.842,0.005660049672);
   graph->SetPoint(14,1.844,0.0056113485);
   graph->SetPoint(15,1.846,0.005563066371);
   graph->SetPoint(16,1.848,0.005515199679);
   graph->SetPoint(17,1.85,0.00546774485);
   graph->SetPoint(18,1.852,0.00542069834);
   graph->SetPoint(19,1.854,0.005374056635);
   graph->SetPoint(20,1.856,0.005327816253);
   graph->SetPoint(21,1.858,0.005281973741);
   graph->SetPoint(22,1.86,0.005236525675);
   graph->SetPoint(23,1.862,0.00519146866);
   graph->SetPoint(24,1.864,0.005146799333);
   graph->SetPoint(25,1.866,0.005102514358);
   graph->SetPoint(26,1.868,0.005058610427);
   graph->SetPoint(27,1.87,0.005015084261);
   graph->SetPoint(28,1.872,0.004971932611);
   graph->SetPoint(29,1.874,0.004929152254);
   graph->SetPoint(30,1.876,0.004886739995);
   graph->SetPoint(31,1.878,0.004844692667);
   graph->SetPoint(32,1.88,0.00480300713);
   graph->SetPoint(33,1.882,0.00476168027);
   graph->SetPoint(34,1.884,0.004720709002);
   graph->SetPoint(35,1.886,0.004680090266);
   graph->SetPoint(36,1.888,0.004639821029);
   graph->SetPoint(37,1.89,0.004599898284);
   graph->SetPoint(38,1.892,0.004560319048);
   graph->SetPoint(39,1.894,0.004521080367);
   graph->SetPoint(40,1.896,0.00448217931);
   graph->SetPoint(41,1.898,0.004443612973);
   graph->SetPoint(42,1.9,0.004405378474);
   graph->SetPoint(43,1.902,0.004367472959);
   graph->SetPoint(44,1.904,0.004329893598);
   graph->SetPoint(45,1.906,0.004292637583);
   graph->SetPoint(46,1.908,0.004255702133);
   graph->SetPoint(47,1.91,0.004219084489);
   graph->SetPoint(48,1.91,0.004219084489);
   graph->SetPoint(49,1.912,0.004219084489);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->SetMaximum(0.006846931);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]50);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.001543699709);
   graph->SetPoint(2,1.82,0.001543699709);
   graph->SetPoint(3,1.822,0.001530417143);
   graph->SetPoint(4,1.824,0.001517248864);
   graph->SetPoint(5,1.826,0.001504193891);
   graph->SetPoint(6,1.828,0.001491251247);
   graph->SetPoint(7,1.83,0.001478419967);
   graph->SetPoint(8,1.832,0.001465699092);
   graph->SetPoint(9,1.834,0.001453087672);
   graph->SetPoint(10,1.836,0.001440584765);
   graph->SetPoint(11,1.838,0.001428189438);
   graph->SetPoint(12,1.84,0.001415900765);
   graph->SetPoint(13,1.842,0.001403717828);
   graph->SetPoint(14,1.844,0.001391639718);
   graph->SetPoint(15,1.846,0.001379665532);
   graph->SetPoint(16,1.848,0.001367794377);
   graph->SetPoint(17,1.85,0.001356025365);
   graph->SetPoint(18,1.852,0.001344357619);
   graph->SetPoint(19,1.854,0.001332790266);
   graph->SetPoint(20,1.856,0.001321322443);
   graph->SetPoint(21,1.858,0.001309953293);
   graph->SetPoint(22,1.86,0.001298681968);
   graph->SetPoint(23,1.862,0.001287507625);
   graph->SetPoint(24,1.864,0.001276429431);
   graph->SetPoint(25,1.866,0.001265446557);
   graph->SetPoint(26,1.868,0.001254558185);
   graph->SetPoint(27,1.87,0.001243763499);
   graph->SetPoint(28,1.872,0.001233061696);
   graph->SetPoint(29,1.874,0.001222451974);
   graph->SetPoint(30,1.876,0.001211933543);
   graph->SetPoint(31,1.878,0.001201505616);
   graph->SetPoint(32,1.88,0.001191167415);
   graph->SetPoint(33,1.882,0.001180918167);
   graph->SetPoint(34,1.884,0.001170757108);
   graph->SetPoint(35,1.886,0.001160683479);
   graph->SetPoint(36,1.888,0.001150696527);
   graph->SetPoint(37,1.89,0.001140795506);
   graph->SetPoint(38,1.892,0.001130979677);
   graph->SetPoint(39,1.894,0.001121248307);
   graph->SetPoint(40,1.896,0.00111160067);
   graph->SetPoint(41,1.898,0.001102036044);
   graph->SetPoint(42,1.9,0.001092553716);
   graph->SetPoint(43,1.902,0.001083152978);
   graph->SetPoint(44,1.904,0.001073833127);
   graph->SetPoint(45,1.906,0.001064593467);
   graph->SetPoint(46,1.908,0.001055433309);
   graph->SetPoint(47,1.91,0.001046351968);
   graph->SetPoint(48,1.91,0.001046351968);
   graph->SetPoint(49,1.912,0.001046351968);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->SetMaximum(0.00169807);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]51);
   
   graph->Draw("l");
   
   graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.002175696212);
   graph->SetPoint(2,1.82,0.002175696212);
   graph->SetPoint(3,1.822,0.003698703058);
   graph->SetPoint(4,1.824,0.006223669316);
   graph->SetPoint(5,1.826,0.01036547918);
   graph->SetPoint(6,1.828,0.0170874828);
   graph->SetPoint(7,1.83,0.02788127494);
   graph->SetPoint(8,1.832,0.04502907232);
   graph->SetPoint(9,1.834,0.07198121987);
   graph->SetPoint(10,1.836,0.1138914801);
   graph->SetPoint(11,1.838,0.1783647805);
   graph->SetPoint(12,1.84,0.2764857815);
   graph->SetPoint(13,1.842,0.4242113976);
   graph->SetPoint(14,1.844,0.6442251798);
   graph->SetPoint(15,1.846,0.9683645669);
   graph->SetPoint(16,1.848,1.440741004);
   graph->SetPoint(17,1.849,1.750608838);
   graph->SetPoint(18,1.85,2.121674589);
   graph->SetPoint(19,1.851,2.564808187);
   graph->SetPoint(20,1.852,3.092555238);
   graph->SetPoint(21,1.853,3.719345284);
   graph->SetPoint(22,1.854,4.46171667);
   graph->SetPoint(23,1.855,5.338557642);
   graph->SetPoint(24,1.856,6.371362903);
   graph->SetPoint(25,1.857,7.584504385);
   graph->SetPoint(26,1.858,9.005514482);
   graph->SetPoint(27,1.8585,9.803510354);
   graph->SetPoint(28,1.859,10.6653794);
   graph->SetPoint(29,1.8595,11.59558386);
   graph->SetPoint(30,1.86,12.59883962);
   graph->SetPoint(31,1.8605,13.68012571);
   graph->SetPoint(32,1.861,14.84443838);
   graph->SetPoint(33,1.862,17.29111991);
   graph->SetPoint(34,1.863,19.76302267);
   graph->SetPoint(35,1.864,22.16201277);
   graph->SetPoint(36,1.8645,23.30075368);
   graph->SetPoint(37,1.865,24.38063451);
   graph->SetPoint(38,1.8655,25.38800393);
   graph->SetPoint(39,1.866,26.30963711);
   graph->SetPoint(40,1.8665,27.133019);
   graph->SetPoint(41,1.867,27.84662278);
   graph->SetPoint(42,1.8675,28.44017529);
   graph->SetPoint(43,1.868,28.90490077);
   graph->SetPoint(44,1.8685,29.23373505);
   graph->SetPoint(45,1.869,29.42150289);
   graph->SetPoint(46,1.8695,29.46505229);
   graph->SetPoint(47,1.87,29.36334096);
   graph->SetPoint(48,1.8705,29.11747173);
   graph->SetPoint(49,1.871,28.73067517);
   graph->SetPoint(50,1.8715,28.20823997);
   graph->SetPoint(51,1.872,27.55739282);
   graph->SetPoint(52,1.8725,26.78713192);
   graph->SetPoint(53,1.873,25.90801915);
   graph->SetPoint(54,1.8735,24.93193788);
   graph->SetPoint(55,1.874,23.87182417);
   graph->SetPoint(56,1.875,21.55477615);
   graph->SetPoint(57,1.876,19.07035608);
   graph->SetPoint(58,1.878,14.04603614);
   graph->SetPoint(59,1.8785,12.90045113);
   graph->SetPoint(60,1.879,11.83629067);
   graph->SetPoint(61,1.8795,10.84890616);
   graph->SetPoint(62,1.88,9.933810945);
   graph->SetPoint(63,1.8805,9.086684218);
   graph->SetPoint(64,1.881,8.303373774);
   graph->SetPoint(65,1.882,6.912445404);
   graph->SetPoint(66,1.883,5.731222498);
   graph->SetPoint(67,1.884,4.732615835);
   graph->SetPoint(68,1.885,3.892186704);
   graph->SetPoint(69,1.886,3.18804546);
   graph->SetPoint(70,1.887,2.600721064);
   graph->SetPoint(71,1.888,2.113009616);
   graph->SetPoint(72,1.889,1.709809006);
   graph->SetPoint(73,1.89,1.377945865);
   graph->SetPoint(74,1.892,0.8841308673);
   graph->SetPoint(75,1.894,0.5581548015);
   graph->SetPoint(76,1.896,0.3466941326);
   graph->SetPoint(77,1.898,0.2118810093);
   graph->SetPoint(78,1.9,0.1274064131);
   graph->SetPoint(79,1.902,0.07537793921);
   graph->SetPoint(80,1.904,0.04387841642);
   graph->SetPoint(81,1.906,0.02513109116);
   graph->SetPoint(82,1.908,0.01416202838);
   graph->SetPoint(83,1.91,0.007852235027);
   graph->SetPoint(84,1.91,0.007852235027);
   graph->SetPoint(85,1.912,0.007852235027);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->SetMaximum(32.41156);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]52);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,2.660240588);
   graph->SetPoint(2,1.82,2.660240588);
   graph->SetPoint(3,1.822,2.657541258);
   graph->SetPoint(4,1.824,2.654844667);
   graph->SetPoint(5,1.826,2.652150812);
   graph->SetPoint(6,1.828,2.649459691);
   graph->SetPoint(7,1.83,2.6467713);
   graph->SetPoint(8,1.832,2.644085638);
   graph->SetPoint(9,1.834,2.6414027);
   graph->SetPoint(10,1.836,2.638722485);
   graph->SetPoint(11,1.838,2.636044989);
   graph->SetPoint(12,1.84,2.63337021);
   graph->SetPoint(13,1.842,2.630698145);
   graph->SetPoint(14,1.844,2.628028792);
   graph->SetPoint(15,1.846,2.625362147);
   graph->SetPoint(16,1.848,2.622698208);
   graph->SetPoint(17,1.85,2.620036972);
   graph->SetPoint(18,1.852,2.617378437);
   graph->SetPoint(19,1.854,2.614722599);
   graph->SetPoint(20,1.856,2.612069455);
   graph->SetPoint(21,1.858,2.609419004);
   graph->SetPoint(22,1.86,2.606771243);
   graph->SetPoint(23,1.862,2.604126168);
   graph->SetPoint(24,1.864,2.601483777);
   graph->SetPoint(25,1.866,2.598844067);
   graph->SetPoint(26,1.868,2.596207036);
   graph->SetPoint(27,1.87,2.59357268);
   graph->SetPoint(28,1.872,2.590940998);
   graph->SetPoint(29,1.874,2.588311986);
   graph->SetPoint(30,1.876,2.585685641);
   graph->SetPoint(31,1.878,2.583061962);
   graph->SetPoint(32,1.88,2.580440945);
   graph->SetPoint(33,1.882,2.577822587);
   graph->SetPoint(34,1.884,2.575206886);
   graph->SetPoint(35,1.886,2.572593839);
   graph->SetPoint(36,1.888,2.569983444);
   graph->SetPoint(37,1.89,2.567375697);
   graph->SetPoint(38,1.892,2.564770597);
   graph->SetPoint(39,1.894,2.56216814);
   graph->SetPoint(40,1.896,2.559568323);
   graph->SetPoint(41,1.898,2.556971145);
   graph->SetPoint(42,1.9,2.554376602);
   graph->SetPoint(43,1.902,2.551784691);
   graph->SetPoint(44,1.904,2.549195411);
   graph->SetPoint(45,1.906,2.546608758);
   graph->SetPoint(46,1.908,2.544024729);
   graph->SetPoint(47,1.91,2.541443323);
   graph->SetPoint(48,1.91,2.541443323);
   graph->SetPoint(49,1.912,2.541443323);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->SetMaximum(2.926265);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]53);
   
   graph->Draw("l");
   
   graph = new TGraph(86);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,10.59224552);
   graph->SetPoint(2,1.82,10.59224552);
   graph->SetPoint(3,1.822,10.52574247);
   graph->SetPoint(4,1.824,10.4627185);
   graph->SetPoint(5,1.826,10.40494182);
   graph->SetPoint(6,1.828,10.35518564);
   graph->SetPoint(7,1.83,10.31774662);
   graph->SetPoint(8,1.832,10.29920153);
   graph->SetPoint(9,1.834,10.30949596);
   graph->SetPoint(10,1.836,10.36348805);
   graph->SetPoint(11,1.838,10.4831049);
   graph->SetPoint(12,1.84,10.70030887);
   graph->SetPoint(13,1.842,11.06111351);
   graph->SetPoint(14,1.844,11.63093138);
   graph->SetPoint(15,1.846,12.50157405);
   graph->SetPoint(16,1.848,13.8002502);
   graph->SetPoint(17,1.849,14.66227136);
   graph->SetPoint(18,1.85,15.70091281);
   graph->SetPoint(19,1.851,16.94752184);
   graph->SetPoint(20,1.852,18.43827826);
   graph->SetPoint(21,1.853,20.21479496);
   graph->SetPoint(22,1.854,22.32476641);
   graph->SetPoint(23,1.855,24.82266401);
   graph->SetPoint(24,1.856,27.77047592);
   graph->SetPoint(25,1.857,31.23848796);
   graph->SetPoint(26,1.858,35.30610044);
   graph->SetPoint(27,1.8585,37.5922694);
   graph->SetPoint(28,1.859,40.06267412);
   graph->SetPoint(29,1.8595,42.73018321);
   graph->SetPoint(30,1.86,45.60839678);
   graph->SetPoint(31,1.8605,48.71167383);
   graph->SetPoint(32,1.861,52.05442298);
   graph->SetPoint(33,1.862,59.08047771);
   graph->SetPoint(34,1.863,66.17939218);
   graph->SetPoint(35,1.864,73.06815689);
   graph->SetPoint(36,1.865,79.43687916);
   graph->SetPoint(37,1.8655,82.32729663);
   graph->SetPoint(38,1.866,84.97048939);
   graph->SetPoint(39,1.8665,87.33036507);
   graph->SetPoint(40,1.867,89.37368139);
   graph->SetPoint(41,1.8675,91.07081141);
   graph->SetPoint(42,1.868,92.39644662);
   graph->SetPoint(43,1.8685,93.33021454);
   graph->SetPoint(44,1.869,93.85719019);
   graph->SetPoint(45,1.8695,93.96828344);
   graph->SetPoint(46,1.87,93.66048838);
   graph->SetPoint(47,1.8705,92.93698536);
   graph->SetPoint(48,1.871,91.80709102);
   graph->SetPoint(49,1.8715,90.28605732);
   graph->SetPoint(50,1.872,88.39472539);
   graph->SetPoint(51,1.8725,86.15904506);
   graph->SetPoint(52,1.873,83.60947574);
   graph->SetPoint(53,1.8735,80.78028794);
   graph->SetPoint(54,1.874,77.70878797);
   graph->SetPoint(55,1.875,70.9982641);
   graph->SetPoint(56,1.876,63.80517224);
   graph->SetPoint(57,1.878,49.25933994);
   graph->SetPoint(58,1.8785,45.94161161);
   graph->SetPoint(59,1.879,42.85873293);
   graph->SetPoint(60,1.8795,39.99729777);
   graph->SetPoint(61,1.88,37.34436697);
   graph->SetPoint(62,1.8805,34.88747963);
   graph->SetPoint(63,1.881,32.61466114);
   graph->SetPoint(64,1.882,28.57579065);
   graph->SetPoint(65,1.883,25.14180499);
   graph->SetPoint(66,1.884,22.23458086);
   graph->SetPoint(67,1.885,19.78363884);
   graph->SetPoint(68,1.886,17.72585075);
   graph->SetPoint(69,1.887,16.00506345);
   graph->SetPoint(70,1.888,14.57166202);
   graph->SetPoint(71,1.889,13.3820929);
   graph->SetPoint(72,1.89,12.39836486);
   graph->SetPoint(73,1.892,10.92124661);
   graph->SetPoint(74,1.894,9.92859642);
   graph->SetPoint(75,1.896,9.266630478);
   graph->SetPoint(76,1.898,8.826137735);
   graph->SetPoint(77,1.9,8.531241769);
   graph->SetPoint(78,1.902,8.330338921);
   graph->SetPoint(79,1.904,8.189057575);
   graph->SetPoint(80,1.906,8.084966725);
   graph->SetPoint(81,1.908,8.003718461);
   graph->SetPoint(82,1.91,7.936314385);
   graph->SetPoint(83,1.91,7.936314385);
   graph->SetPoint(84,1.912,7.936314385);
   graph->SetPoint(85,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->SetMaximum(103.3651);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]54);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(45);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Dp");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1.821,8);
   grae->SetPointError(0,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(1,1.823,6);
   grae->SetPointError(1,0.001,0.001,2.379931,3.583642);
   grae->SetPoint(2,1.825,13);
   grae->SetPointError(2,0.001,0.001,3.558662,4.697573);
   grae->SetPoint(3,1.827,10);
   grae->SetPointError(3,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(4,1.829,11);
   grae->SetPointError(4,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(5,1.831,13);
   grae->SetPointError(5,0.001,0.001,3.558662,4.697573);
   grae->SetPoint(6,1.833,15);
   grae->SetPointError(6,0.001,0.001,3.82938,4.958738);
   grae->SetPoint(7,1.835,10);
   grae->SetPointError(7,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(8,1.837,7);
   grae->SetPointError(8,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(9,1.839,16);
   grae->SetPointError(9,0.001,0.001,3.957801,5.083066);
   grae->SetPoint(10,1.841,6);
   grae->SetPointError(10,0.001,0.001,2.379931,3.583642);
   grae->SetPoint(11,1.843,11);
   grae->SetPointError(11,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(12,1.845,11);
   grae->SetPointError(12,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(13,1.847,9);
   grae->SetPointError(13,0.001,0.001,2.943461,4.110204);
   grae->SetPoint(14,1.849,11);
   grae->SetPointError(14,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(15,1.851,20);
   grae->SetPointError(15,0.001,0.001,4.434448,5.546519);
   grae->SetPoint(16,1.853,20);
   grae->SetPointError(16,0.001,0.001,4.434448,5.546519);
   grae->SetPoint(17,1.855,13);
   grae->SetPointError(17,0.001,0.001,3.558662,4.697573);
   grae->SetPoint(18,1.857,40);
   grae->SetPointError(18,0.001,0.001,6.298,7.377261);
   grae->SetPoint(19,1.859,43);
   grae->SetPointError(19,0.001,0.001,6.531834,7.608278);
   grae->SetPoint(20,1.861,49);
   grae->SetPointError(20,0.001,0.001,6.976026,8.047634);
   grae->SetPoint(21,1.863,66);
   grae->SetPointError(21,0.001,0.001,8.103403,9.165094);
   grae->SetPoint(22,1.865,74);
   grae->SetPointError(22,0.001,0.001,8.582844,9.641101);
   grae->SetPoint(23,1.867,88);
   grae->SetPointError(23,0.001,0.001,9.362975,10.41639);
   grae->SetPoint(24,1.869,98);
   grae->SetPointError(24,0.001,0.001,9.882579,10.93319);
   grae->SetPoint(25,1.871,91);
   grae->SetPointError(25,0.001,0.001,9.521834,10.57436);
   grae->SetPoint(26,1.873,85);
   grae->SetPointError(26,0.001,0.001,9.201374,10.25573);
   grae->SetPoint(27,1.875,78);
   grae->SetPointError(27,0.001,0.001,8.812788,9.869531);
   grae->SetPoint(28,1.877,62);
   grae->SetPointError(28,0.001,0.001,7.852713,8.916365);
   grae->SetPoint(29,1.879,49);
   grae->SetPointError(29,0.001,0.001,6.976026,8.047634);
   grae->SetPoint(30,1.881,30);
   grae->SetPointError(30,0.001,0.001,5.446522,6.538046);
   grae->SetPoint(31,1.883,28);
   grae->SetPointError(31,0.001,0.001,5.259711,6.354446);
   grae->SetPoint(32,1.885,16);
   grae->SetPointError(32,0.001,0.001,3.957801,5.083066);
   grae->SetPoint(33,1.887,16);
   grae->SetPointError(33,0.001,0.001,3.957801,5.083066);
   grae->SetPoint(34,1.889,9);
   grae->SetPointError(34,0.001,0.001,2.943461,4.110204);
   grae->SetPoint(35,1.891,12);
   grae->SetPointError(35,0.001,0.001,3.415266,4.559819);
   grae->SetPoint(36,1.893,18);
   grae->SetPointError(36,0.001,0.001,4.202887,5.321007);
   grae->SetPoint(37,1.895,10);
   grae->SetPointError(37,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(38,1.897,10);
   grae->SetPointError(38,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(39,1.899,12);
   grae->SetPointError(39,0.001,0.001,3.415266,4.559819);
   grae->SetPoint(40,1.901,10);
   grae->SetPointError(40,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(41,1.903,4);
   grae->SetPointError(41,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(42,1.905,9);
   grae->SetPointError(42,0.001,0.001,2.943461,4.110204);
   grae->SetPoint(43,1.907,3);
   grae->SetPointError(43,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(44,1.909,10);
   grae->SetPointError(44,0.001,0.001,3.108694,4.26695);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]6 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]6","Histogram of ds_1000_plot__m_Dp",100,1.811,1.919);
   Graph_h_ds_1000_CutRange[aux_rng1]6->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]6->SetMaximum(119.6898);
   Graph_h_ds_1000_CutRange[aux_rng1]6->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]6->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]6->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]6->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]6->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]6);
   
   grae->Draw("zp");
   
   TH1D *frame_19d21f80__12 = new TH1D("frame_19d21f80__12","A RooPlot of \"mass(K^{-}#pi^{+}#pi^{+})\"",45,1.82,1.91);
   frame_19d21f80__12->SetBinContent(1,114.3799);
   frame_19d21f80__12->SetMinimum(1e-05);
   frame_19d21f80__12->SetMaximum(120);
   frame_19d21f80__12->SetEntries(1);
   frame_19d21f80__12->SetDirectory(0);
   frame_19d21f80__12->SetStats(0);
   frame_19d21f80__12->SetMarkerStyle(20);
   frame_19d21f80__12->SetMarkerSize(1.2);
   frame_19d21f80__12->GetXaxis()->SetNdivisions(505);
   frame_19d21f80__12->GetXaxis()->SetLabelFont(132);
   frame_19d21f80__12->GetXaxis()->SetLabelOffset(0.015);
   frame_19d21f80__12->GetXaxis()->SetLabelSize(0.05);
   frame_19d21f80__12->GetXaxis()->SetTitleSize(0.06);
   frame_19d21f80__12->GetXaxis()->SetTitleFont(132);
   frame_19d21f80__12->GetYaxis()->SetLabelFont(132);
   frame_19d21f80__12->GetYaxis()->SetLabelSize(0.05);
   frame_19d21f80__12->GetYaxis()->SetTitleSize(0.06);
   frame_19d21f80__12->GetYaxis()->SetTitleFont(42);
   frame_19d21f80__12->GetZaxis()->SetLabelFont(132);
   frame_19d21f80__12->GetZaxis()->SetLabelSize(0.05);
   frame_19d21f80__12->GetZaxis()->SetTitleSize(0.06);
   frame_19d21f80__12->GetZaxis()->SetTitleFont(42);
   frame_19d21f80__12->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:54:07 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.804444,-10.12657,1.915556,53.16456);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a335d90__13 = new TH1D("frame_1a335d90__13","A RooPlot of \"mass(K^{-}#pi^{+}#pi^{+})\"",45,1.82,1.91);
   frame_1a335d90__13->SetBinContent(1,45.20832);
   frame_1a335d90__13->SetMinimum(1e-05);
   frame_1a335d90__13->SetMaximum(50);
   frame_1a335d90__13->SetEntries(1);
   frame_1a335d90__13->SetDirectory(0);
   frame_1a335d90__13->SetStats(0);
   frame_1a335d90__13->SetMarkerStyle(20);
   frame_1a335d90__13->SetMarkerSize(1.2);
   frame_1a335d90__13->GetXaxis()->SetNdivisions(505);
   frame_1a335d90__13->GetXaxis()->SetLabelFont(132);
   frame_1a335d90__13->GetXaxis()->SetLabelOffset(0.015);
   frame_1a335d90__13->GetXaxis()->SetLabelSize(0.05);
   frame_1a335d90__13->GetXaxis()->SetTitleSize(0.06);
   frame_1a335d90__13->GetXaxis()->SetTitleFont(132);
   frame_1a335d90__13->GetYaxis()->SetLabelFont(132);
   frame_1a335d90__13->GetYaxis()->SetLabelSize(0.05);
   frame_1a335d90__13->GetYaxis()->SetTitleSize(0.06);
   frame_1a335d90__13->GetYaxis()->SetTitleFont(42);
   frame_1a335d90__13->GetZaxis()->SetLabelFont(132);
   frame_1a335d90__13->GetZaxis()->SetLabelSize(0.05);
   frame_1a335d90__13->GetZaxis()->SetTitleSize(0.06);
   frame_1a335d90__13->GetZaxis()->SetTitleFont(42);
   frame_1a335d90__13->Draw("FUNC");
   
   TGraph *graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,8.059655415e-09);
   graph->SetPoint(2,1.82,8.059655415e-09);
   graph->SetPoint(3,1.822,1.370148643e-08);
   graph->SetPoint(4,1.824,2.305497883e-08);
   graph->SetPoint(5,1.826,3.839791142e-08);
   graph->SetPoint(6,1.828,6.329892129e-08);
   graph->SetPoint(7,1.83,1.032834765e-07);
   graph->SetPoint(8,1.832,1.668058273e-07);
   graph->SetPoint(9,1.834,2.666474415e-07);
   graph->SetPoint(10,1.836,4.218999322e-07);
   graph->SetPoint(11,1.838,6.607350147e-07);
   graph->SetPoint(12,1.84,1.024214738e-06);
   graph->SetPoint(13,1.842,1.571449943e-06);
   graph->SetPoint(14,1.844,2.386469641e-06);
   graph->SetPoint(15,1.846,3.587212535e-06);
   graph->SetPoint(16,1.848,5.337085191e-06);
   graph->SetPoint(17,1.849,6.484960503e-06);
   graph->SetPoint(18,1.85,7.859537558e-06);
   graph->SetPoint(19,1.851,9.501082952e-06);
   graph->SetPoint(20,1.852,1.145607067e-05);
   graph->SetPoint(21,1.853,1.377795355e-05);
   graph->SetPoint(22,1.854,1.652799629e-05);
   graph->SetPoint(23,1.855,1.977616855e-05);
   graph->SetPoint(24,1.856,2.360209538e-05);
   graph->SetPoint(25,1.857,2.809606024e-05);
   graph->SetPoint(26,1.858,3.33600542e-05);
   graph->SetPoint(27,1.8585,3.631615244e-05);
   graph->SetPoint(28,1.859,3.950886266e-05);
   graph->SetPoint(29,1.8595,4.295471478e-05);
   graph->SetPoint(30,1.86,4.667117835e-05);
   graph->SetPoint(31,1.8605,5.067669772e-05);
   graph->SetPoint(32,1.861,5.498978098e-05);
   graph->SetPoint(33,1.862,6.405327521e-05);
   graph->SetPoint(34,1.863,7.321019902e-05);
   graph->SetPoint(35,1.864,8.209702494e-05);
   graph->SetPoint(36,1.8645,8.63153801e-05);
   graph->SetPoint(37,1.865,9.031569383e-05);
   graph->SetPoint(38,1.8655,9.404739604e-05);
   graph->SetPoint(39,1.866,9.746149672e-05);
   graph->SetPoint(40,1.8665,0.000100511635);
   graph->SetPoint(41,1.867,0.0001031551109);
   graph->SetPoint(42,1.8675,0.0001053538686);
   graph->SetPoint(43,1.868,0.000107075399);
   graph->SetPoint(44,1.8685,0.0001082935337);
   graph->SetPoint(45,1.869,0.0001089891014);
   graph->SetPoint(46,1.8695,0.0001091504259);
   graph->SetPoint(47,1.87,0.0001087736462);
   graph->SetPoint(48,1.8705,0.0001078628475);
   graph->SetPoint(49,1.871,0.0001064299972);
   graph->SetPoint(50,1.8715,0.0001044946867);
   graph->SetPoint(51,1.872,0.0001020836866);
   graph->SetPoint(52,1.8725,9.923032988e-05);
   graph->SetPoint(53,1.873,9.597374194e-05);
   graph->SetPoint(54,1.8735,9.235794364e-05);
   graph->SetPoint(55,1.874,8.843085531e-05);
   graph->SetPoint(56,1.875,7.984757584e-05);
   graph->SetPoint(57,1.876,7.064428287e-05);
   graph->SetPoint(58,1.878,5.203217738e-05);
   graph->SetPoint(59,1.8785,4.778846893e-05);
   graph->SetPoint(60,1.879,4.384638978e-05);
   graph->SetPoint(61,1.8795,4.018871971e-05);
   graph->SetPoint(62,1.88,3.679883833e-05);
   graph->SetPoint(63,1.8805,3.366073961e-05);
   graph->SetPoint(64,1.881,3.075904211e-05);
   graph->SetPoint(65,1.882,2.560648298e-05);
   graph->SetPoint(66,1.883,2.123075739e-05);
   graph->SetPoint(67,1.884,1.753151595e-05);
   graph->SetPoint(68,1.885,1.441822782e-05);
   graph->SetPoint(69,1.886,1.180980493e-05);
   graph->SetPoint(70,1.887,9.634118721e-06);
   graph->SetPoint(71,1.888,7.827439004e-06);
   graph->SetPoint(72,1.889,6.333821486e-06);
   graph->SetPoint(73,1.89,5.104466695e-06);
   graph->SetPoint(74,1.892,3.275176972e-06);
   graph->SetPoint(75,1.894,2.06763028e-06);
   graph->SetPoint(76,1.896,1.284294759e-06);
   graph->SetPoint(77,1.898,7.848926309e-07);
   graph->SetPoint(78,1.9,4.719646896e-07);
   graph->SetPoint(79,1.902,2.792302586e-07);
   graph->SetPoint(80,1.904,1.625433342e-07);
   graph->SetPoint(81,1.906,9.309568764e-08);
   graph->SetPoint(82,1.908,5.246185939e-08);
   graph->SetPoint(83,1.91,2.908784241e-08);
   graph->SetPoint(84,1.91,2.908784241e-08);
   graph->SetPoint(85,1.912,2.908784241e-08);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->SetMaximum(0.0001200655);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]55);
   
   graph->Draw("l");
   
   graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.000847769375);
   graph->SetPoint(2,1.82,0.000847769375);
   graph->SetPoint(3,1.822,0.001441215535);
   graph->SetPoint(4,1.824,0.002425079483);
   graph->SetPoint(5,1.826,0.00403895349);
   graph->SetPoint(6,1.828,0.006658211075);
   graph->SetPoint(7,1.83,0.01086405855);
   graph->SetPoint(8,1.832,0.01754577146);
   graph->SetPoint(9,1.834,0.02804779153);
   graph->SetPoint(10,1.836,0.04437830446);
   graph->SetPoint(11,1.838,0.0695006029);
   graph->SetPoint(12,1.84,0.1077338724);
   graph->SetPoint(13,1.842,0.1652957933);
   graph->SetPoint(14,1.844,0.2510251087);
   graph->SetPoint(15,1.846,0.3773274132);
   graph->SetPoint(16,1.848,0.561390921);
   graph->SetPoint(17,1.849,0.6821322538);
   graph->SetPoint(18,1.85,0.8267196176);
   graph->SetPoint(19,1.851,0.9993885274);
   graph->SetPoint(20,1.852,1.205027433);
   graph->SetPoint(21,1.853,1.449258867);
   graph->SetPoint(22,1.854,1.738527066);
   graph->SetPoint(23,1.855,2.080191917);
   graph->SetPoint(24,1.856,2.482628924);
   graph->SetPoint(25,1.857,2.955334714);
   graph->SetPoint(26,1.858,3.509037402);
   graph->SetPoint(27,1.8585,3.819979921);
   graph->SetPoint(28,1.859,4.155810897);
   graph->SetPoint(29,1.8595,4.518269061);
   graph->SetPoint(30,1.86,4.909191977);
   graph->SetPoint(31,1.8605,5.330519748);
   graph->SetPoint(32,1.861,5.784199181);
   graph->SetPoint(33,1.862,6.73755915);
   graph->SetPoint(34,1.863,7.700746679);
   graph->SetPoint(35,1.864,8.635523473);
   graph->SetPoint(36,1.8645,9.079238761);
   graph->SetPoint(37,1.865,9.500018967);
   graph->SetPoint(38,1.8655,9.892544787);
   graph->SetPoint(39,1.866,10.25166312);
   graph->SetPoint(40,1.8665,10.57249741);
   graph->SetPoint(41,1.867,10.85055619);
   graph->SetPoint(42,1.8675,11.08183647);
   graph->SetPoint(43,1.868,11.26291875);
   graph->SetPoint(44,1.8685,11.39105044);
   graph->SetPoint(45,1.869,11.46421498);
   graph->SetPoint(46,1.8695,11.48118419);
   graph->SetPoint(47,1.87,11.44155194);
   graph->SetPoint(48,1.8705,11.34574794);
   graph->SetPoint(49,1.871,11.195031);
   graph->SetPoint(50,1.8715,10.99146187);
   graph->SetPoint(51,1.872,10.73785649);
   graph->SetPoint(52,1.8725,10.43772102);
   graph->SetPoint(53,1.873,10.09517095);
   graph->SetPoint(54,1.8735,9.714836692);
   graph->SetPoint(55,1.874,9.301758832);
   graph->SetPoint(56,1.875,8.398911117);
   graph->SetPoint(57,1.876,7.430846166);
   graph->SetPoint(58,1.878,5.473098319);
   graph->SetPoint(59,1.8785,5.0267162);
   graph->SetPoint(60,1.879,4.612061502);
   graph->SetPoint(61,1.8795,4.227322886);
   graph->SetPoint(62,1.88,3.870752107);
   graph->SetPoint(63,1.8805,3.540665539);
   graph->SetPoint(64,1.881,3.235445259);
   graph->SetPoint(65,1.882,2.693464045);
   graph->SetPoint(66,1.883,2.233195466);
   graph->SetPoint(67,1.884,1.84408409);
   graph->SetPoint(68,1.885,1.516607269);
   graph->SetPoint(69,1.886,1.242235608);
   graph->SetPoint(70,1.887,1.013382134);
   graph->SetPoint(71,1.888,0.8233432735);
   graph->SetPoint(72,1.889,0.666234424);
   graph->SetPoint(73,1.89,0.5369225255);
   graph->SetPoint(74,1.892,0.3445053903);
   graph->SetPoint(75,1.894,0.217487416);
   graph->SetPoint(76,1.896,0.135090858);
   graph->SetPoint(77,1.898,0.08256034544);
   graph->SetPoint(78,1.9,0.04964445616);
   graph->SetPoint(79,1.902,0.02937133781);
   graph->SetPoint(80,1.904,0.01709741344);
   graph->SetPoint(81,1.906,0.009792437625);
   graph->SetPoint(82,1.908,0.005518295194);
   graph->SetPoint(83,1.91,0.003059657108);
   graph->SetPoint(84,1.91,0.003059657108);
   graph->SetPoint(85,1.912,0.003059657108);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->SetMaximum(12.6293);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]56);
   
   graph->Draw("l");
   
   graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,8.204106455e-06);
   graph->SetPoint(2,1.82,8.204106455e-06);
   graph->SetPoint(3,1.822,1.394705449e-05);
   graph->SetPoint(4,1.824,2.346818702e-05);
   graph->SetPoint(5,1.826,3.908610687e-05);
   graph->SetPoint(6,1.828,6.443341086e-05);
   graph->SetPoint(7,1.83,0.0001051345985);
   graph->SetPoint(8,1.832,0.0001697954433);
   graph->SetPoint(9,1.834,0.000271426492);
   graph->SetPoint(10,1.836,0.0004294615315);
   graph->SetPoint(11,1.838,0.000672577191);
   graph->SetPoint(12,1.84,0.001042571464);
   graph->SetPoint(13,1.842,0.001599614618);
   graph->SetPoint(14,1.844,0.002429241696);
   graph->SetPoint(15,1.846,0.003651505182);
   graph->SetPoint(16,1.848,0.005432740336);
   graph->SetPoint(17,1.849,0.006601188709);
   graph->SetPoint(18,1.85,0.008000401939);
   graph->SetPoint(19,1.851,0.009671368311);
   graph->SetPoint(20,1.852,0.01166139475);
   graph->SetPoint(21,1.853,0.01402489212);
   graph->SetPoint(22,1.854,0.01682422313);
   graph->SetPoint(23,1.855,0.02013061151);
   graph->SetPoint(24,1.856,0.0240251094);
   graph->SetPoint(25,1.857,0.02859961838);
   graph->SetPoint(26,1.858,0.03395795749);
   graph->SetPoint(27,1.8585,0.03696703709);
   graph->SetPoint(28,1.859,0.04021696939);
   graph->SetPoint(29,1.8595,0.0437245806);
   graph->SetPoint(30,1.86,0.04750765334);
   graph->SetPoint(31,1.8605,0.05158496256);
   graph->SetPoint(32,1.861,0.05597534805);
   graph->SetPoint(33,1.862,0.06520128486);
   graph->SetPoint(34,1.863,0.07452232576);
   graph->SetPoint(35,1.864,0.08356842787);
   graph->SetPoint(36,1.8645,0.08786238748);
   graph->SetPoint(37,1.865,0.09193439776);
   graph->SetPoint(38,1.8655,0.09573298226);
   graph->SetPoint(39,1.866,0.09920827295);
   graph->SetPoint(40,1.8665,0.102313078);
   graph->SetPoint(41,1.867,0.1050039323);
   graph->SetPoint(42,1.8675,0.1072420977);
   graph->SetPoint(43,1.868,0.1089944826);
   graph->SetPoint(44,1.8685,0.1102344496);
   graph->SetPoint(45,1.869,0.1109424838);
   graph->SetPoint(46,1.8695,0.1111066997);
   graph->SetPoint(47,1.87,0.110723167);
   graph->SetPoint(48,1.8705,0.1097960443);
   graph->SetPoint(49,1.871,0.1083375134);
   graph->SetPoint(50,1.8715,0.1063675169);
   graph->SetPoint(51,1.872,0.1039133051);
   graph->SetPoint(52,1.8725,0.1010088084);
   graph->SetPoint(53,1.873,0.09769385354);
   graph->SetPoint(54,1.8735,0.09401325026);
   graph->SetPoint(55,1.874,0.09001577779);
   graph->SetPoint(56,1.875,0.0812786625);
   graph->SetPoint(57,1.876,0.07191042139);
   graph->SetPoint(58,1.878,0.05296473613);
   graph->SetPoint(59,1.8785,0.04864496883);
   graph->SetPoint(60,1.879,0.04463223685);
   graph->SetPoint(61,1.8795,0.04090901134);
   graph->SetPoint(62,1.88,0.03745837403);
   graph->SetPoint(63,1.8805,0.03426403201);
   graph->SetPoint(64,1.881,0.03131032816);
   graph->SetPoint(65,1.882,0.0260654211);
   graph->SetPoint(66,1.883,0.02161127056);
   graph->SetPoint(67,1.884,0.0178457286);
   graph->SetPoint(68,1.885,0.01467664184);
   graph->SetPoint(69,1.886,0.01202146889);
   graph->SetPoint(70,1.887,0.009806788444);
   graph->SetPoint(71,1.888,0.007967728092);
   graph->SetPoint(72,1.889,0.006447340868);
   graph->SetPoint(73,1.89,0.005195952681);
   graph->SetPoint(74,1.892,0.003333877089);
   graph->SetPoint(75,1.894,0.002104687862);
   graph->SetPoint(76,1.896,0.001307312829);
   graph->SetPoint(77,1.898,0.0007989600508);
   graph->SetPoint(78,1.9,0.000480423586);
   graph->SetPoint(79,1.902,0.0002842348275);
   graph->SetPoint(80,1.904,0.0001654565547);
   graph->SetPoint(81,1.906,9.476421666e-05);
   graph->SetPoint(82,1.908,5.340211921e-05);
   graph->SetPoint(83,1.91,2.9609176e-05);
   graph->SetPoint(84,1.91,2.9609176e-05);
   graph->SetPoint(85,1.912,2.9609176e-05);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->SetMaximum(0.1222174);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]57);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,1.558698062e-05);
   graph->SetPoint(2,1.82,1.558698062e-05);
   graph->SetPoint(3,1.822,1.545286444e-05);
   graph->SetPoint(4,1.824,1.531990225e-05);
   graph->SetPoint(5,1.826,1.518808411e-05);
   graph->SetPoint(6,1.828,1.505740019e-05);
   graph->SetPoint(7,1.83,1.492784072e-05);
   graph->SetPoint(8,1.832,1.479939602e-05);
   graph->SetPoint(9,1.834,1.467205652e-05);
   graph->SetPoint(10,1.836,1.454581268e-05);
   graph->SetPoint(11,1.838,1.44206551e-05);
   graph->SetPoint(12,1.84,1.429657442e-05);
   graph->SetPoint(13,1.842,1.417356138e-05);
   graph->SetPoint(14,1.844,1.405160679e-05);
   graph->SetPoint(15,1.846,1.393070154e-05);
   graph->SetPoint(16,1.848,1.38108366e-05);
   graph->SetPoint(17,1.85,1.369200303e-05);
   graph->SetPoint(18,1.852,1.357419194e-05);
   graph->SetPoint(19,1.854,1.345739454e-05);
   graph->SetPoint(20,1.856,1.334160212e-05);
   graph->SetPoint(21,1.858,1.322680601e-05);
   graph->SetPoint(22,1.86,1.311299765e-05);
   graph->SetPoint(23,1.862,1.300016855e-05);
   graph->SetPoint(24,1.864,1.288831026e-05);
   graph->SetPoint(25,1.866,1.277741445e-05);
   graph->SetPoint(26,1.868,1.266747282e-05);
   graph->SetPoint(27,1.87,1.255847717e-05);
   graph->SetPoint(28,1.872,1.245041937e-05);
   graph->SetPoint(29,1.874,1.234329133e-05);
   graph->SetPoint(30,1.876,1.223708506e-05);
   graph->SetPoint(31,1.878,1.213179263e-05);
   graph->SetPoint(32,1.88,1.202740617e-05);
   graph->SetPoint(33,1.882,1.19239179e-05);
   graph->SetPoint(34,1.884,1.182132007e-05);
   graph->SetPoint(35,1.886,1.171960504e-05);
   graph->SetPoint(36,1.888,1.16187652e-05);
   graph->SetPoint(37,1.89,1.151879302e-05);
   graph->SetPoint(38,1.892,1.141968104e-05);
   graph->SetPoint(39,1.894,1.132142186e-05);
   graph->SetPoint(40,1.896,1.122400814e-05);
   graph->SetPoint(41,1.898,1.11274326e-05);
   graph->SetPoint(42,1.9,1.103168803e-05);
   graph->SetPoint(43,1.902,1.093676728e-05);
   graph->SetPoint(44,1.904,1.084266327e-05);
   graph->SetPoint(45,1.906,1.074936896e-05);
   graph->SetPoint(46,1.908,1.065687739e-05);
   graph->SetPoint(47,1.91,1.056518166e-05);
   graph->SetPoint(48,1.91,1.056518166e-05);
   graph->SetPoint(49,1.912,1.056518166e-05);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->SetMaximum(1.714568e-05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]58);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,1.328258518);
   graph->SetPoint(2,1.82,1.328258518);
   graph->SetPoint(3,1.822,1.316829688);
   graph->SetPoint(4,1.824,1.305499196);
   graph->SetPoint(5,1.826,1.294266195);
   graph->SetPoint(6,1.828,1.283129847);
   graph->SetPoint(7,1.83,1.272089321);
   graph->SetPoint(8,1.832,1.261143791);
   graph->SetPoint(9,1.834,1.250292441);
   graph->SetPoint(10,1.836,1.23953446);
   graph->SetPoint(11,1.838,1.228869045);
   graph->SetPoint(12,1.84,1.218295398);
   graph->SetPoint(13,1.842,1.207812732);
   graph->SetPoint(14,1.844,1.197420262);
   graph->SetPoint(15,1.846,1.187117212);
   graph->SetPoint(16,1.848,1.176902814);
   graph->SetPoint(17,1.85,1.166776305);
   graph->SetPoint(18,1.852,1.156736928);
   graph->SetPoint(19,1.854,1.146783933);
   graph->SetPoint(20,1.856,1.136916578);
   graph->SetPoint(21,1.858,1.127134125);
   graph->SetPoint(22,1.86,1.117435843);
   graph->SetPoint(23,1.862,1.10782101);
   graph->SetPoint(24,1.864,1.098288906);
   graph->SetPoint(25,1.866,1.08883882);
   graph->SetPoint(26,1.868,1.079470046);
   graph->SetPoint(27,1.87,1.070181884);
   graph->SetPoint(28,1.872,1.060973641);
   graph->SetPoint(29,1.874,1.051844629);
   graph->SetPoint(30,1.876,1.042794167);
   graph->SetPoint(31,1.878,1.033821578);
   graph->SetPoint(32,1.88,1.024926193);
   graph->SetPoint(33,1.882,1.016107347);
   graph->SetPoint(34,1.884,1.007364381);
   graph->SetPoint(35,1.886,0.9986966433);
   graph->SetPoint(36,1.888,0.990103486);
   graph->SetPoint(37,1.89,0.9815842674);
   graph->SetPoint(38,1.892,0.9731383513);
   graph->SetPoint(39,1.894,0.964765107);
   graph->SetPoint(40,1.896,0.9564639093);
   graph->SetPoint(41,1.898,0.9482341381);
   graph->SetPoint(42,1.9,0.9400751789);
   graph->SetPoint(43,1.902,0.9319864225);
   graph->SetPoint(44,1.904,0.9239672647);
   graph->SetPoint(45,1.906,0.9160171068);
   graph->SetPoint(46,1.908,0.9081353549);
   graph->SetPoint(47,1.91,0.9003214206);
   graph->SetPoint(48,1.91,0.9003214206);
   graph->SetPoint(49,1.912,0.9003214206);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->SetMaximum(1.461084);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]59);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.01959506852);
   graph->SetPoint(2,1.82,0.01959506852);
   graph->SetPoint(3,1.822,0.01942646527);
   graph->SetPoint(4,1.824,0.01925931274);
   graph->SetPoint(5,1.826,0.01909359845);
   graph->SetPoint(6,1.828,0.01892931002);
   graph->SetPoint(7,1.83,0.0187664352);
   graph->SetPoint(8,1.832,0.01860496181);
   graph->SetPoint(9,1.834,0.0184448778);
   graph->SetPoint(10,1.836,0.01828617122);
   graph->SetPoint(11,1.838,0.0181288302);
   graph->SetPoint(12,1.84,0.017972843);
   graph->SetPoint(13,1.842,0.01781819798);
   graph->SetPoint(14,1.844,0.01766488357);
   graph->SetPoint(15,1.846,0.01751288835);
   graph->SetPoint(16,1.848,0.01736220094);
   graph->SetPoint(17,1.85,0.01721281011);
   graph->SetPoint(18,1.852,0.01706470469);
   graph->SetPoint(19,1.854,0.01691787362);
   graph->SetPoint(20,1.856,0.01677230595);
   graph->SetPoint(21,1.858,0.01662799079);
   graph->SetPoint(22,1.86,0.01648491737);
   graph->SetPoint(23,1.862,0.01634307501);
   graph->SetPoint(24,1.864,0.01620245312);
   graph->SetPoint(25,1.866,0.01606304119);
   graph->SetPoint(26,1.868,0.01592482881);
   graph->SetPoint(27,1.87,0.01578780566);
   graph->SetPoint(28,1.872,0.01565196151);
   graph->SetPoint(29,1.874,0.01551728621);
   graph->SetPoint(30,1.876,0.01538376971);
   graph->SetPoint(31,1.878,0.01525140203);
   graph->SetPoint(32,1.88,0.0151201733);
   graph->SetPoint(33,1.882,0.0149900737);
   graph->SetPoint(34,1.884,0.01486109353);
   graph->SetPoint(35,1.886,0.01473322316);
   graph->SetPoint(36,1.888,0.01460645303);
   graph->SetPoint(37,1.89,0.01448077367);
   graph->SetPoint(38,1.892,0.01435617571);
   graph->SetPoint(39,1.894,0.01423264984);
   graph->SetPoint(40,1.896,0.01411018682);
   graph->SetPoint(41,1.898,0.01398877753);
   graph->SetPoint(42,1.9,0.01386841289);
   graph->SetPoint(43,1.902,0.0137490839);
   graph->SetPoint(44,1.904,0.01363078167);
   graph->SetPoint(45,1.906,0.01351349736);
   graph->SetPoint(46,1.908,0.0133972222);
   graph->SetPoint(47,1.91,0.01328194752);
   graph->SetPoint(48,1.91,0.01328194752);
   graph->SetPoint(49,1.912,0.01328194752);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->SetMaximum(0.02155458);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]60);
   
   graph->Draw("l");
   
   graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.001722021998);
   graph->SetPoint(2,1.82,0.001722021998);
   graph->SetPoint(3,1.822,0.002927452829);
   graph->SetPoint(4,1.824,0.004925915397);
   graph->SetPoint(5,1.826,0.008204078802);
   graph->SetPoint(6,1.828,0.01352441628);
   graph->SetPoint(7,1.83,0.02206749661);
   graph->SetPoint(8,1.832,0.03563965072);
   graph->SetPoint(9,1.834,0.05697176075);
   graph->SetPoint(10,1.836,0.09014293129);
   graph->SetPoint(11,1.838,0.1411723171);
   graph->SetPoint(12,1.84,0.2188332154);
   graph->SetPoint(13,1.842,0.3357552191);
   graph->SetPoint(14,1.844,0.5098919257);
   graph->SetPoint(15,1.846,0.7664420598);
   graph->SetPoint(16,1.848,1.140318988);
   graph->SetPoint(17,1.849,1.38557346);
   graph->SetPoint(18,1.85,1.679264915);
   graph->SetPoint(19,1.851,2.029996694);
   graph->SetPoint(20,1.852,2.447698406);
   graph->SetPoint(21,1.853,2.943790756);
   graph->SetPoint(22,1.854,3.531363529);
   graph->SetPoint(23,1.855,4.225366412);
   graph->SetPoint(24,1.856,5.04281205);
   graph->SetPoint(25,1.857,6.002990363);
   graph->SetPoint(26,1.858,7.127692715);
   graph->SetPoint(27,1.8585,7.759291206);
   graph->SetPoint(28,1.859,8.441444095);
   graph->SetPoint(29,1.8595,9.177683159);
   graph->SetPoint(30,1.86,9.97174093);
   graph->SetPoint(31,1.8605,10.82755822);
   graph->SetPoint(32,1.861,11.74908946);
   graph->SetPoint(33,1.862,13.68559117);
   graph->SetPoint(34,1.863,15.64205499);
   graph->SetPoint(35,1.864,17.54080983);
   graph->SetPoint(36,1.8645,18.44210151);
   graph->SetPoint(37,1.865,19.29680657);
   graph->SetPoint(38,1.8655,20.09412022);
   graph->SetPoint(39,1.866,20.82357529);
   graph->SetPoint(40,1.8665,21.47526632);
   graph->SetPoint(41,1.867,22.04007009);
   graph->SetPoint(42,1.8675,22.50985556);
   graph->SetPoint(43,1.868,22.8776769);
   graph->SetPoint(44,1.8685,23.13794296);
   graph->SetPoint(45,1.869,23.28655761);
   graph->SetPoint(46,1.8695,23.32102613);
   graph->SetPoint(47,1.87,23.24052356);
   graph->SetPoint(48,1.8705,23.04592276);
   graph->SetPoint(49,1.871,22.73978067);
   graph->SetPoint(50,1.8715,22.32628318);
   graph->SetPoint(51,1.872,21.8111501);
   graph->SetPoint(52,1.8725,21.20150331);
   graph->SetPoint(53,1.873,20.50570233);
   graph->SetPoint(54,1.8735,19.73315265);
   graph->SetPoint(55,1.874,18.8940929);
   graph->SetPoint(56,1.875,17.06019364);
   graph->SetPoint(57,1.876,15.09382261);
   graph->SetPoint(58,1.878,11.11716934);
   graph->SetPoint(59,1.8785,10.21046069);
   graph->SetPoint(60,1.879,9.368197999);
   graph->SetPoint(61,1.8795,8.586702017);
   graph->SetPoint(62,1.88,7.862421636);
   graph->SetPoint(63,1.8805,7.191937011);
   graph->SetPoint(64,1.881,6.571961755);
   graph->SetPoint(65,1.882,5.471068516);
   graph->SetPoint(66,1.883,4.536153146);
   graph->SetPoint(67,1.884,3.745775045);
   graph->SetPoint(68,1.885,3.080591439);
   graph->SetPoint(69,1.886,2.523277093);
   graph->SetPoint(70,1.887,2.058421051);
   graph->SetPoint(71,1.888,1.672406754);
   graph->SetPoint(72,1.889,1.353281173);
   graph->SetPoint(73,1.89,1.090617835);
   graph->SetPoint(74,1.892,0.6997726953);
   graph->SetPoint(75,1.894,0.4417688651);
   graph->SetPoint(76,1.896,0.2744017844);
   graph->SetPoint(77,1.898,0.1676997721);
   graph->SetPoint(78,1.9,0.1008397426);
   graph->SetPoint(79,1.902,0.05966019923);
   graph->SetPoint(80,1.904,0.03472892855);
   graph->SetPoint(81,1.906,0.01989077867);
   graph->SetPoint(82,1.908,0.01120897498);
   graph->SetPoint(83,1.91,0.006214894053);
   graph->SetPoint(84,1.91,0.006214894053);
   graph->SetPoint(85,1.912,0.006214894053);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->SetMaximum(25.65313);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]61);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,2.105529617);
   graph->SetPoint(2,1.82,2.105529617);
   graph->SetPoint(3,1.822,2.103393149);
   graph->SetPoint(4,1.824,2.101258849);
   graph->SetPoint(5,1.826,2.099126714);
   graph->SetPoint(6,1.828,2.096996743);
   graph->SetPoint(7,1.83,2.094868933);
   graph->SetPoint(8,1.832,2.092743282);
   graph->SetPoint(9,1.834,2.090619789);
   graph->SetPoint(10,1.836,2.088498449);
   graph->SetPoint(11,1.838,2.086379263);
   graph->SetPoint(12,1.84,2.084262226);
   graph->SetPoint(13,1.842,2.082147338);
   graph->SetPoint(14,1.844,2.080034596);
   graph->SetPoint(15,1.846,2.077923997);
   graph->SetPoint(16,1.848,2.07581554);
   graph->SetPoint(17,1.85,2.073709223);
   graph->SetPoint(18,1.852,2.071605043);
   graph->SetPoint(19,1.854,2.069502998);
   graph->SetPoint(20,1.856,2.067403086);
   graph->SetPoint(21,1.858,2.065305304);
   graph->SetPoint(22,1.86,2.063209652);
   graph->SetPoint(23,1.862,2.061116125);
   graph->SetPoint(24,1.864,2.059024723);
   graph->SetPoint(25,1.866,2.056935443);
   graph->SetPoint(26,1.868,2.054848284);
   graph->SetPoint(27,1.87,2.052763242);
   graph->SetPoint(28,1.872,2.050680315);
   graph->SetPoint(29,1.874,2.048599502);
   graph->SetPoint(30,1.876,2.046520801);
   graph->SetPoint(31,1.878,2.044444209);
   graph->SetPoint(32,1.88,2.042369723);
   graph->SetPoint(33,1.882,2.040297343);
   graph->SetPoint(34,1.884,2.038227066);
   graph->SetPoint(35,1.886,2.036158889);
   graph->SetPoint(36,1.888,2.034092811);
   graph->SetPoint(37,1.89,2.03202883);
   graph->SetPoint(38,1.892,2.029966942);
   graph->SetPoint(39,1.894,2.027907147);
   graph->SetPoint(40,1.896,2.025849442);
   graph->SetPoint(41,1.898,2.023793825);
   graph->SetPoint(42,1.9,2.021740294);
   graph->SetPoint(43,1.902,2.019688846);
   graph->SetPoint(44,1.904,2.01763948);
   graph->SetPoint(45,1.906,2.015592194);
   graph->SetPoint(46,1.908,2.013546985);
   graph->SetPoint(47,1.91,2.011503851);
   graph->SetPoint(48,1.91,2.011503851);
   graph->SetPoint(49,1.912,2.011503851);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->SetMaximum(2.316083);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]62);
   
   graph->Draw("l");
   
   graph = new TGraph(86);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,3.455976794);
   graph->SetPoint(2,1.82,3.455976794);
   graph->SetPoint(3,1.822,3.444047384);
   graph->SetPoint(4,1.824,3.433407163);
   graph->SetPoint(5,1.826,3.424783852);
   graph->SetPoint(6,1.828,3.419318082);
   graph->SetPoint(7,1.83,3.41877641);
   graph->SetPoint(8,1.832,3.425862219);
   graph->SetPoint(9,1.834,3.444663025);
   graph->SetPoint(10,1.836,3.481284746);
   graph->SetPoint(11,1.838,3.544737716);
   graph->SetPoint(12,1.84,3.648155448);
   graph->SetPoint(13,1.842,3.81044464);
   graph->SetPoint(14,1.844,4.058482455);
   graph->SetPoint(15,1.846,4.429992594);
   graph->SetPoint(16,1.848,4.977242353);
   graph->SetPoint(17,1.849,5.338205219);
   graph->SetPoint(18,1.85,5.771704825);
   graph->SetPoint(19,1.851,6.290620959);
   graph->SetPoint(20,1.852,6.909818939);
   graph->SetPoint(21,1.853,7.646396372);
   graph->SetPoint(22,1.854,8.519949608);
   graph->SetPoint(23,1.855,9.552859421);
   graph->SetPoint(24,1.856,10.770595);
   graph->SetPoint(25,1.857,12.20203478);
   graph->SetPoint(26,1.858,13.87980208);
   graph->SetPoint(27,1.8585,14.82236267);
   graph->SetPoint(28,1.859,15.84061266);
   graph->SetPoint(29,1.8595,16.93983939);
   graph->SetPoint(30,1.86,18.12563076);
   graph->SetPoint(31,1.8605,19.40388645);
   graph->SetPoint(32,1.861,20.78052654);
   graph->SetPoint(33,1.862,23.67370886);
   graph->SetPoint(34,1.863,26.59679758);
   graph->SetPoint(35,1.864,29.4335128);
   graph->SetPoint(36,1.865,32.05652915);
   graph->SetPoint(37,1.8655,33.24725388);
   graph->SetPoint(38,1.866,34.33639422);
   graph->SetPoint(39,1.8665,35.30912093);
   graph->SetPoint(40,1.867,36.15177578);
   graph->SetPoint(41,1.8675,36.85218598);
   graph->SetPoint(42,1.868,37.39995304);
   graph->SetPoint(43,1.8685,37.78670654);
   graph->SetPoint(44,1.869,38.00631428);
   graph->SetPoint(45,1.8695,38.05504142);
   graph->SetPoint(46,1.87,37.93165293);
   graph->SetPoint(47,1.8705,37.63745554);
   graph->SetPoint(48,1.871,37.17627718);
   graph->SetPoint(49,1.8715,36.55438445);
   graph->SetPoint(50,1.872,35.78034034);
   graph->SetPoint(51,1.8725,34.86480687);
   graph->SetPoint(52,1.873,33.8202989);
   graph->SetPoint(53,1.8735,32.66089717);
   graph->SetPoint(54,1.874,31.4019297);
   graph->SetPoint(55,1.875,28.65079545);
   graph->SetPoint(56,1.876,25.70136082);
   graph->SetPoint(57,1.878,19.73681375);
   graph->SetPoint(58,1.8785,18.37661615);
   graph->SetPoint(59,1.879,17.11290429);
   graph->SetPoint(60,1.8795,15.94017002);
   graph->SetPoint(61,1.88,14.85309703);
   graph->SetPoint(62,1.8805,13.84656555);
   graph->SetPoint(63,1.881,12.91565557);
   graph->SetPoint(64,1.882,11.26203028);
   graph->SetPoint(65,1.883,9.856906791);
   graph->SetPoint(66,1.884,8.668186757);
   graph->SetPoint(67,1.885,7.666912423);
   graph->SetPoint(68,1.886,6.827146455);
   graph->SetPoint(69,1.887,6.125817348);
   graph->SetPoint(70,1.888,5.542539952);
   graph->SetPoint(71,1.889,5.05941955);
   graph->SetPoint(72,1.89,4.660846807);
   graph->SetPoint(73,1.892,4.065088127);
   graph->SetPoint(74,1.894,3.668279262);
   graph->SetPoint(75,1.896,3.407236002);
   graph->SetPoint(76,1.898,3.237087731);
   graph->SetPoint(77,1.9,3.126660012);
   graph->SetPoint(78,1.902,3.05475134);
   graph->SetPoint(79,1.904,3.00724033);
   graph->SetPoint(80,1.906,2.974911621);
   graph->SetPoint(81,1.908,2.951870943);
   graph->SetPoint(82,1.91,2.934421973);
   graph->SetPoint(83,1.91,2.934421973);
   graph->SetPoint(84,1.912,2.934421973);
   graph->SetPoint(85,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->SetMaximum(41.86055);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]63);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(45);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Dp");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1.821,3);
   grae->SetPointError(0,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(1,1.823,2);
   grae->SetPointError(1,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(2,1.825,5);
   grae->SetPointError(2,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(3,1.827,2);
   grae->SetPointError(3,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(4,1.829,3);
   grae->SetPointError(4,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(5,1.831,0);
   grae->SetPointError(5,0.001,0.001,0,1.147874);
   grae->SetPoint(6,1.833,4);
   grae->SetPointError(6,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(7,1.835,3);
   grae->SetPointError(7,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(8,1.837,3);
   grae->SetPointError(8,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(9,1.839,9);
   grae->SetPointError(9,0.001,0.001,2.943461,4.110204);
   grae->SetPoint(10,1.841,7);
   grae->SetPointError(10,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(11,1.843,4);
   grae->SetPointError(11,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(12,1.845,5);
   grae->SetPointError(12,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(13,1.847,1);
   grae->SetPointError(13,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(14,1.849,7);
   grae->SetPointError(14,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(15,1.851,9);
   grae->SetPointError(15,0.001,0.001,2.943461,4.110204);
   grae->SetPoint(16,1.853,10);
   grae->SetPointError(16,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(17,1.855,14);
   grae->SetPointError(17,0.001,0.001,3.6965,4.830381);
   grae->SetPoint(18,1.857,11);
   grae->SetPointError(18,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(19,1.859,14);
   grae->SetPointError(19,0.001,0.001,3.6965,4.830381);
   grae->SetPoint(20,1.861,18);
   grae->SetPointError(20,0.001,0.001,4.202887,5.321007);
   grae->SetPoint(21,1.863,25);
   grae->SetPointError(21,0.001,0.001,4.966335,6.066589);
   grae->SetPoint(22,1.865,32);
   grae->SetPointError(22,0.001,0.001,5.627135,6.715753);
   grae->SetPoint(23,1.867,34);
   grae->SetPointError(23,0.001,0.001,5.802128,6.888101);
   grae->SetPoint(24,1.869,28);
   grae->SetPointError(24,0.001,0.001,5.259711,6.354446);
   grae->SetPoint(25,1.871,36);
   grae->SetPointError(25,0.001,0.001,5.971996,7.055545);
   grae->SetPoint(26,1.873,25);
   grae->SetPointError(26,0.001,0.001,4.966335,6.066589);
   grae->SetPoint(27,1.875,28);
   grae->SetPointError(27,0.001,0.001,5.259711,6.354446);
   grae->SetPoint(28,1.877,20);
   grae->SetPointError(28,0.001,0.001,4.434448,5.546519);
   grae->SetPoint(29,1.879,21);
   grae->SetPointError(29,0.001,0.001,4.545807,5.655182);
   grae->SetPoint(30,1.881,12);
   grae->SetPointError(30,0.001,0.001,3.415266,4.559819);
   grae->SetPoint(31,1.883,17);
   grae->SetPointError(31,0.001,0.001,4.082184,5.203719);
   grae->SetPoint(32,1.885,7);
   grae->SetPointError(32,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(33,1.887,4);
   grae->SetPointError(33,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(34,1.889,1);
   grae->SetPointError(34,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(35,1.891,4);
   grae->SetPointError(35,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(36,1.893,4);
   grae->SetPointError(36,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(37,1.895,4);
   grae->SetPointError(37,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(38,1.897,2);
   grae->SetPointError(38,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(39,1.899,1);
   grae->SetPointError(39,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(40,1.901,2);
   grae->SetPointError(40,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(41,1.903,2);
   grae->SetPointError(41,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(42,1.905,4);
   grae->SetPointError(42,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(43,1.907,1);
   grae->SetPointError(43,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(44,1.909,3);
   grae->SetPointError(44,0.001,0.001,1.632705,2.918186);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]7 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]7","Histogram of ds_1000_plot__m_Dp",100,1.811,1.919);
   Graph_h_ds_1000_CutRange[aux_rng1]7->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]7->SetMaximum(47.3611);
   Graph_h_ds_1000_CutRange[aux_rng1]7->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]7->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]7->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]7->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]7->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]7);
   
   grae->Draw("zp");
   
   TH1D *frame_1a335d90__14 = new TH1D("frame_1a335d90__14","A RooPlot of \"mass(K^{-}#pi^{+}#pi^{+})\"",45,1.82,1.91);
   frame_1a335d90__14->SetBinContent(1,45.20832);
   frame_1a335d90__14->SetMinimum(1e-05);
   frame_1a335d90__14->SetMaximum(50);
   frame_1a335d90__14->SetEntries(1);
   frame_1a335d90__14->SetDirectory(0);
   frame_1a335d90__14->SetStats(0);
   frame_1a335d90__14->SetMarkerStyle(20);
   frame_1a335d90__14->SetMarkerSize(1.2);
   frame_1a335d90__14->GetXaxis()->SetNdivisions(505);
   frame_1a335d90__14->GetXaxis()->SetLabelFont(132);
   frame_1a335d90__14->GetXaxis()->SetLabelOffset(0.015);
   frame_1a335d90__14->GetXaxis()->SetLabelSize(0.05);
   frame_1a335d90__14->GetXaxis()->SetTitleSize(0.06);
   frame_1a335d90__14->GetXaxis()->SetTitleFont(132);
   frame_1a335d90__14->GetYaxis()->SetLabelFont(132);
   frame_1a335d90__14->GetYaxis()->SetLabelSize(0.05);
   frame_1a335d90__14->GetYaxis()->SetTitleSize(0.06);
   frame_1a335d90__14->GetYaxis()->SetTitleFont(42);
   frame_1a335d90__14->GetZaxis()->SetLabelFont(132);
   frame_1a335d90__14->GetZaxis()->SetLabelSize(0.05);
   frame_1a335d90__14->GetZaxis()->SetTitleSize(0.06);
   frame_1a335d90__14->GetZaxis()->SetTitleFont(42);
   frame_1a335d90__14->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:54:23 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.804444,-10.12657,1.915556,53.16456);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19bf2cf0__15 = new TH1D("frame_19bf2cf0__15","A RooPlot of \"mass(K^{-}#pi^{+}#pi^{+})\"",45,1.82,1.91);
   frame_19bf2cf0__15->SetBinContent(1,38.36495);
   frame_19bf2cf0__15->SetMinimum(1e-05);
   frame_19bf2cf0__15->SetMaximum(50);
   frame_19bf2cf0__15->SetEntries(1);
   frame_19bf2cf0__15->SetDirectory(0);
   frame_19bf2cf0__15->SetStats(0);
   frame_19bf2cf0__15->SetMarkerStyle(20);
   frame_19bf2cf0__15->SetMarkerSize(1.2);
   frame_19bf2cf0__15->GetXaxis()->SetNdivisions(505);
   frame_19bf2cf0__15->GetXaxis()->SetLabelFont(132);
   frame_19bf2cf0__15->GetXaxis()->SetLabelOffset(0.015);
   frame_19bf2cf0__15->GetXaxis()->SetLabelSize(0.05);
   frame_19bf2cf0__15->GetXaxis()->SetTitleSize(0.06);
   frame_19bf2cf0__15->GetXaxis()->SetTitleFont(132);
   frame_19bf2cf0__15->GetYaxis()->SetLabelFont(132);
   frame_19bf2cf0__15->GetYaxis()->SetLabelSize(0.05);
   frame_19bf2cf0__15->GetYaxis()->SetTitleSize(0.06);
   frame_19bf2cf0__15->GetYaxis()->SetTitleFont(42);
   frame_19bf2cf0__15->GetZaxis()->SetLabelFont(132);
   frame_19bf2cf0__15->GetZaxis()->SetLabelSize(0.05);
   frame_19bf2cf0__15->GetZaxis()->SetTitleSize(0.06);
   frame_19bf2cf0__15->GetZaxis()->SetTitleFont(42);
   frame_19bf2cf0__15->Draw("FUNC");
   
   TGraph *graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,2.900528501e-11);
   graph->SetPoint(2,1.82,2.900528501e-11);
   graph->SetPoint(3,1.822,4.930924445e-11);
   graph->SetPoint(4,1.824,8.297082162e-11);
   graph->SetPoint(5,1.826,1.381873426e-10);
   graph->SetPoint(6,1.828,2.278017059e-10);
   graph->SetPoint(7,1.83,3.71699101e-10);
   graph->SetPoint(8,1.832,6.003048904e-10);
   graph->SetPoint(9,1.834,9.596173336e-10);
   graph->SetPoint(10,1.836,1.518343794e-09);
   graph->SetPoint(11,1.838,2.37786933e-09);
   graph->SetPoint(12,1.84,3.685969047e-09);
   graph->SetPoint(13,1.842,5.655372484e-09);
   graph->SetPoint(14,1.844,8.588485307e-09);
   graph->SetPoint(15,1.846,1.29097482e-08);
   graph->SetPoint(16,1.848,1.92072327e-08);
   graph->SetPoint(17,1.849,2.333823445e-08);
   graph->SetPoint(18,1.85,2.828509597e-08);
   graph->SetPoint(19,1.851,3.419272968e-08);
   graph->SetPoint(20,1.852,4.12283873e-08);
   graph->SetPoint(21,1.853,4.958443619e-08);
   graph->SetPoint(22,1.854,5.948135724e-08);
   graph->SetPoint(23,1.855,7.117095901e-08);
   graph->SetPoint(24,1.856,8.493979805e-08);
   graph->SetPoint(25,1.857,1.011127887e-07);
   graph->SetPoint(26,1.858,1.200569789e-07);
   graph->SetPoint(27,1.8585,1.306954575e-07);
   graph->SetPoint(28,1.859,1.421854611e-07);
   graph->SetPoint(29,1.8595,1.54586478e-07);
   graph->SetPoint(30,1.86,1.67961378e-07);
   graph->SetPoint(31,1.8605,1.823765391e-07);
   graph->SetPoint(32,1.861,1.978985686e-07);
   graph->SetPoint(33,1.862,2.305164933e-07);
   graph->SetPoint(34,1.863,2.634706546e-07);
   graph->SetPoint(35,1.864,2.954527811e-07);
   graph->SetPoint(36,1.8645,3.106339008e-07);
   graph->SetPoint(37,1.865,3.250303277e-07);
   graph->SetPoint(38,1.8655,3.384600688e-07);
   graph->SetPoint(39,1.866,3.507468178e-07);
   graph->SetPoint(40,1.8665,3.617237301e-07);
   graph->SetPoint(41,1.867,3.712371359e-07);
   graph->SetPoint(42,1.8675,3.791500787e-07);
   graph->SetPoint(43,1.868,3.853455645e-07);
   graph->SetPoint(44,1.8685,3.897294173e-07);
   graph->SetPoint(45,1.869,3.922326435e-07);
   graph->SetPoint(46,1.8695,3.928132221e-07);
   graph->SetPoint(47,1.87,3.91457258e-07);
   graph->SetPoint(48,1.8705,3.881794534e-07);
   graph->SetPoint(49,1.871,3.830228767e-07);
   graph->SetPoint(50,1.8715,3.760580339e-07);
   graph->SetPoint(51,1.872,3.673812679e-07);
   graph->SetPoint(52,1.8725,3.571125379e-07);
   graph->SetPoint(53,1.873,3.453926496e-07);
   graph->SetPoint(54,1.8735,3.323800262e-07);
   graph->SetPoint(55,1.874,3.182471247e-07);
   graph->SetPoint(56,1.875,2.873574086e-07);
   graph->SetPoint(57,1.876,2.542363728e-07);
   graph->SetPoint(58,1.878,1.872546724e-07);
   graph->SetPoint(59,1.8785,1.719823107e-07);
   graph->SetPoint(60,1.879,1.577954598e-07);
   graph->SetPoint(61,1.8795,1.446321473e-07);
   graph->SetPoint(62,1.88,1.324325593e-07);
   graph->SetPoint(63,1.8805,1.211390929e-07);
   graph->SetPoint(64,1.881,1.10696393e-07);
   graph->SetPoint(65,1.882,9.215323717e-08);
   graph->SetPoint(66,1.883,7.640576891e-08);
   graph->SetPoint(67,1.884,6.309284834e-08);
   graph->SetPoint(68,1.885,5.188867087e-08);
   graph->SetPoint(69,1.886,4.25014148e-08);
   graph->SetPoint(70,1.887,3.467150206e-08);
   graph->SetPoint(71,1.888,2.816957891e-08);
   graph->SetPoint(72,1.889,2.279431166e-08);
   graph->SetPoint(73,1.89,1.837007957e-08);
   graph->SetPoint(74,1.892,1.178678698e-08);
   graph->SetPoint(75,1.894,7.441038416e-09);
   graph->SetPoint(76,1.896,4.621951387e-09);
   graph->SetPoint(77,1.898,2.824690795e-09);
   graph->SetPoint(78,1.9,1.698518067e-09);
   graph->SetPoint(79,1.902,1.004900683e-09);
   graph->SetPoint(80,1.904,5.849649261e-10);
   graph->SetPoint(81,1.906,3.350350374e-10);
   graph->SetPoint(82,1.908,1.888010225e-10);
   graph->SetPoint(83,1.91,1.046820386e-10);
   graph->SetPoint(84,1.91,1.046820386e-10);
   graph->SetPoint(85,1.912,1.046820386e-10);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->SetMaximum(4.320945e-07);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SC_20Dp]64);
   
   graph->Draw("l");
   
   graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,7.851804854e-07);
   graph->SetPoint(2,1.82,7.851804854e-07);
   graph->SetPoint(3,1.822,1.334813862e-06);
   graph->SetPoint(4,1.824,2.246041367e-06);
   graph->SetPoint(5,1.826,3.740766717e-06);
   graph->SetPoint(6,1.828,6.166650456e-06);
   graph->SetPoint(7,1.83,1.006198975e-05);
   graph->SetPoint(8,1.832,1.625040695e-05);
   graph->SetPoint(9,1.834,2.597708671e-05);
   graph->SetPoint(10,1.836,4.110195492e-05);
   graph->SetPoint(11,1.838,6.436953106e-05);
   graph->SetPoint(12,1.84,9.978012504e-05);
   graph->SetPoint(13,1.842,0.0001530923799);
   graph->SetPoint(14,1.844,0.0002324924944);
   graph->SetPoint(15,1.846,0.0003494701863);
   graph->SetPoint(16,1.848,0.0005199447029);
   graph->SetPoint(17,1.849,0.000631771977);
   graph->SetPoint(18,1.85,0.0007656847838);
   graph->SetPoint(19,1.851,0.0009256059397);
   graph->SetPoint(20,1.852,0.001116062991);
   graph->SetPoint(21,1.853,0.001342263372);
   graph->SetPoint(22,1.854,0.001610175557);
   graph->SetPoint(23,1.855,0.001926616067);
   graph->SetPoint(24,1.856,0.002299342063);
   graph->SetPoint(25,1.857,0.002737149056);
   graph->SetPoint(26,1.858,0.003249973132);
   graph->SetPoint(27,1.8585,0.00353795947);
   graph->SetPoint(28,1.859,0.003848996807);
   graph->SetPoint(29,1.8595,0.004184695507);
   graph->SetPoint(30,1.86,0.00454675747);
   graph->SetPoint(31,1.8605,0.004936979568);
   graph->SetPoint(32,1.861,0.005357164878);
   graph->SetPoint(33,1.862,0.006240140443);
   graph->SetPoint(34,1.863,0.007132218022);
   graph->SetPoint(35,1.864,0.007997982366);
   graph->SetPoint(36,1.8645,0.008408939161);
   graph->SetPoint(37,1.865,0.008798654119);
   graph->SetPoint(38,1.8655,0.009162200648);
   graph->SetPoint(39,1.866,0.009494806087);
   graph->SetPoint(40,1.8665,0.009791953909);
   graph->SetPoint(41,1.867,0.01004948424);
   graph->SetPoint(42,1.8675,0.01026368963);
   graph->SetPoint(43,1.868,0.01043140301);
   graph->SetPoint(44,1.8685,0.01055007503);
   graph->SetPoint(45,1.869,0.010617838);
   graph->SetPoint(46,1.8695,0.01063355441);
   graph->SetPoint(47,1.87,0.01059684812);
   graph->SetPoint(48,1.8705,0.01050811711);
   graph->SetPoint(49,1.871,0.01036852726);
   graph->SetPoint(50,1.8715,0.01017998718);
   graph->SetPoint(51,1.872,0.009945104905);
   graph->SetPoint(52,1.8725,0.009667127757);
   graph->SetPoint(53,1.873,0.009349867382);
   graph->SetPoint(54,1.8735,0.008997612339);
   graph->SetPoint(55,1.874,0.00861503108);
   graph->SetPoint(56,1.875,0.007778838564);
   graph->SetPoint(57,1.876,0.006882243652);
   graph->SetPoint(58,1.878,0.005069031886);
   graph->SetPoint(59,1.8785,0.004655605147);
   graph->SetPoint(60,1.879,0.004271563465);
   graph->SetPoint(61,1.8795,0.003915229228);
   graph->SetPoint(62,1.88,0.00358498326);
   graph->SetPoint(63,1.8805,0.003279266234);
   graph->SetPoint(64,1.881,0.002996579676);
   graph->SetPoint(65,1.882,0.002494611705);
   graph->SetPoint(66,1.883,0.002068323711);
   graph->SetPoint(67,1.884,0.001707939545);
   graph->SetPoint(68,1.885,0.001404639595);
   graph->SetPoint(69,1.886,0.001150524171);
   graph->SetPoint(70,1.887,0.0009385664304);
   graph->SetPoint(71,1.888,0.0007625577075);
   graph->SetPoint(72,1.889,0.0006170478479);
   graph->SetPoint(73,1.89,0.0004972827535);
   graph->SetPoint(74,1.892,0.0003190713389);
   graph->SetPoint(75,1.894,0.0002014308135);
   graph->SetPoint(76,1.896,0.0001251174064);
   graph->SetPoint(77,1.898,7.646510244e-05);
   graph->SetPoint(78,1.9,4.597931859e-05);
   graph->SetPoint(79,1.902,2.720291857e-05);
   graph->SetPoint(80,1.904,1.58351502e-05);
   graph->SetPoint(81,1.906,9.069484171e-06);
   graph->SetPoint(82,1.908,5.110891979e-06);
   graph->SetPoint(83,1.91,2.833769565e-06);
   graph->SetPoint(84,1.91,2.833769565e-06);
   graph->SetPoint(85,1.912,2.833769565e-06);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->SetMaximum(0.01169691);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SC_20Dp]65);
   
   graph->Draw("l");
   
   graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.0004015832069);
   graph->SetPoint(2,1.82,0.0004015832069);
   graph->SetPoint(3,1.822,0.0006826950504);
   graph->SetPoint(4,1.824,0.001148745431);
   graph->SetPoint(5,1.826,0.001913227751);
   graph->SetPoint(6,1.828,0.00315395417);
   graph->SetPoint(7,1.83,0.005146238588);
   graph->SetPoint(8,1.832,0.008311325433);
   graph->SetPoint(9,1.834,0.01328606859);
   graph->SetPoint(10,1.836,0.02102173344);
   graph->SetPoint(11,1.838,0.03292201371);
   graph->SetPoint(12,1.84,0.05103288141);
   graph->SetPoint(13,1.842,0.07829961392);
   graph->SetPoint(14,1.844,0.1189090702);
   graph->SetPoint(15,1.846,0.1787377052);
   graph->SetPoint(16,1.848,0.2659274716);
   graph->SetPoint(17,1.849,0.323121908);
   graph->SetPoint(18,1.85,0.3916120646);
   graph->SetPoint(19,1.851,0.473404279);
   graph->SetPoint(20,1.852,0.5708141802);
   graph->SetPoint(21,1.853,0.6865051279);
   graph->SetPoint(22,1.854,0.8235297181);
   graph->SetPoint(23,1.855,0.9853742842);
   graph->SetPoint(24,1.856,1.176006251);
   graph->SetPoint(25,1.857,1.399924114);
   graph->SetPoint(26,1.858,1.662209717);
   graph->SetPoint(27,1.8585,1.809501301);
   graph->SetPoint(28,1.859,1.968582396);
   graph->SetPoint(29,1.8595,2.140276628);
   graph->SetPoint(30,1.86,2.32545444);
   graph->SetPoint(31,1.8605,2.525034848);
   graph->SetPoint(32,1.861,2.739940041);
   graph->SetPoint(33,1.862,3.191540871);
   graph->SetPoint(34,1.863,3.647796957);
   graph->SetPoint(35,1.864,4.09059505);
   graph->SetPoint(36,1.8645,4.300780289);
   graph->SetPoint(37,1.865,4.500101318);
   graph->SetPoint(38,1.8655,4.686038416);
   graph->SetPoint(39,1.866,4.85615059);
   graph->SetPoint(40,1.8665,5.008127845);
   graph->SetPoint(41,1.867,5.139842601);
   graph->SetPoint(42,1.8675,5.249398668);
   graph->SetPoint(43,1.868,5.335176244);
   graph->SetPoint(44,1.8685,5.395871448);
   graph->SetPoint(45,1.869,5.430529049);
   graph->SetPoint(46,1.8695,5.43856726);
   graph->SetPoint(47,1.87,5.419793702);
   graph->SetPoint(48,1.8705,5.374411927);
   graph->SetPoint(49,1.871,5.303018228);
   graph->SetPoint(50,1.8715,5.20658877);
   graph->SetPoint(51,1.872,5.086457439);
   graph->SetPoint(52,1.8725,4.944285089);
   graph->SetPoint(53,1.873,4.7820212);
   graph->SetPoint(54,1.8735,4.601859171);
   graph->SetPoint(55,1.874,4.406186696);
   graph->SetPoint(56,1.875,3.978513214);
   graph->SetPoint(57,1.876,3.519946722);
   graph->SetPoint(58,1.878,2.592573451);
   graph->SetPoint(59,1.8785,2.381124951);
   graph->SetPoint(60,1.879,2.184705538);
   graph->SetPoint(61,1.8795,2.002457191);
   graph->SetPoint(62,1.88,1.833551777);
   graph->SetPoint(63,1.8805,1.677191773);
   graph->SetPoint(64,1.881,1.53261078);
   graph->SetPoint(65,1.882,1.275877568);
   graph->SetPoint(66,1.883,1.057851136);
   graph->SetPoint(67,1.884,0.8735314394);
   graph->SetPoint(68,1.885,0.7184076571);
   graph->SetPoint(69,1.886,0.588439467);
   graph->SetPoint(70,1.887,0.4800329657);
   graph->SetPoint(71,1.888,0.3900127108);
   graph->SetPoint(72,1.889,0.3155912025);
   graph->SetPoint(73,1.89,0.2543369411);
   graph->SetPoint(74,1.892,0.1631901122);
   graph->SetPoint(75,1.894,0.1030224688);
   graph->SetPoint(76,1.896,0.06399171942);
   graph->SetPoint(77,1.898,0.03910833448);
   graph->SetPoint(78,1.9,0.02351627753);
   graph->SetPoint(79,1.902,0.01391302443);
   graph->SetPoint(80,1.904,0.008098940963);
   graph->SetPoint(81,1.906,0.004638618261);
   graph->SetPoint(82,1.908,0.002613982937);
   graph->SetPoint(83,1.91,0.001449341);
   graph->SetPoint(84,1.91,0.001449341);
   graph->SetPoint(85,1.912,0.001449341);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->SetMaximum(5.982424);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SC_20Dp]66);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,5.609480703e-08);
   graph->SetPoint(2,1.82,5.609480703e-08);
   graph->SetPoint(3,1.822,5.561214645e-08);
   graph->SetPoint(4,1.824,5.513363886e-08);
   graph->SetPoint(5,1.826,5.465924853e-08);
   graph->SetPoint(6,1.828,5.418894002e-08);
   graph->SetPoint(7,1.83,5.372267823e-08);
   graph->SetPoint(8,1.832,5.326042833e-08);
   graph->SetPoint(9,1.834,5.28021558e-08);
   graph->SetPoint(10,1.836,5.234782641e-08);
   graph->SetPoint(11,1.838,5.189740625e-08);
   graph->SetPoint(12,1.84,5.145086166e-08);
   graph->SetPoint(13,1.842,5.100815932e-08);
   graph->SetPoint(14,1.844,5.056926614e-08);
   graph->SetPoint(15,1.846,5.013414937e-08);
   graph->SetPoint(16,1.848,4.970277651e-08);
   graph->SetPoint(17,1.85,4.927511533e-08);
   graph->SetPoint(18,1.852,4.885113392e-08);
   graph->SetPoint(19,1.854,4.843080059e-08);
   graph->SetPoint(20,1.856,4.801408397e-08);
   graph->SetPoint(21,1.858,4.760095294e-08);
   graph->SetPoint(22,1.86,4.719137664e-08);
   graph->SetPoint(23,1.862,4.678532448e-08);
   graph->SetPoint(24,1.864,4.638276615e-08);
   graph->SetPoint(25,1.866,4.598367158e-08);
   graph->SetPoint(26,1.868,4.558801097e-08);
   graph->SetPoint(27,1.87,4.519575477e-08);
   graph->SetPoint(28,1.872,4.480687369e-08);
   graph->SetPoint(29,1.874,4.442133869e-08);
   graph->SetPoint(30,1.876,4.403912097e-08);
   graph->SetPoint(31,1.878,4.366019199e-08);
   graph->SetPoint(32,1.88,4.328452347e-08);
   graph->SetPoint(33,1.882,4.291208733e-08);
   graph->SetPoint(34,1.884,4.254285577e-08);
   graph->SetPoint(35,1.886,4.217680122e-08);
   graph->SetPoint(36,1.888,4.181389634e-08);
   graph->SetPoint(37,1.89,4.145411402e-08);
   graph->SetPoint(38,1.892,4.109742741e-08);
   graph->SetPoint(39,1.894,4.074380986e-08);
   graph->SetPoint(40,1.896,4.039323497e-08);
   graph->SetPoint(41,1.898,4.004567655e-08);
   graph->SetPoint(42,1.9,3.970110866e-08);
   graph->SetPoint(43,1.902,3.935950556e-08);
   graph->SetPoint(44,1.904,3.902084173e-08);
   graph->SetPoint(45,1.906,3.86850919e-08);
   graph->SetPoint(46,1.908,3.835223098e-08);
   graph->SetPoint(47,1.91,3.802223412e-08);
   graph->SetPoint(48,1.91,3.802223412e-08);
   graph->SetPoint(49,1.912,3.802223412e-08);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->SetMaximum(6.170429e-08);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y1SB_20Dp]67);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.001230196205);
   graph->SetPoint(2,1.82,0.001230196205);
   graph->SetPoint(3,1.822,0.001219611139);
   graph->SetPoint(4,1.824,0.001209117152);
   graph->SetPoint(5,1.826,0.001198713458);
   graph->SetPoint(6,1.828,0.001188399282);
   graph->SetPoint(7,1.83,0.001178173852);
   graph->SetPoint(8,1.832,0.001168036406);
   graph->SetPoint(9,1.834,0.001157986187);
   graph->SetPoint(10,1.836,0.001148022443);
   graph->SetPoint(11,1.838,0.001138144431);
   graph->SetPoint(12,1.84,0.001128351413);
   graph->SetPoint(13,1.842,0.001118642658);
   graph->SetPoint(14,1.844,0.00110901744);
   graph->SetPoint(15,1.846,0.001099475042);
   graph->SetPoint(16,1.848,0.00109001475);
   graph->SetPoint(17,1.85,0.001080635857);
   graph->SetPoint(18,1.852,0.001071337665);
   graph->SetPoint(19,1.854,0.001062119477);
   graph->SetPoint(20,1.856,0.001052980606);
   graph->SetPoint(21,1.858,0.001043920369);
   graph->SetPoint(22,1.86,0.00103493809);
   graph->SetPoint(23,1.862,0.001026033098);
   graph->SetPoint(24,1.864,0.001017204728);
   graph->SetPoint(25,1.866,0.00100845232);
   graph->SetPoint(26,1.868,0.0009997752211);
   graph->SetPoint(27,1.87,0.0009911727833);
   graph->SetPoint(28,1.872,0.000982644364);
   graph->SetPoint(29,1.874,0.0009741893265);
   graph->SetPoint(30,1.876,0.0009658070392);
   graph->SetPoint(31,1.878,0.0009574968763);
   graph->SetPoint(32,1.88,0.0009492582171);
   graph->SetPoint(33,1.882,0.0009410904464);
   graph->SetPoint(34,1.884,0.0009329929542);
   graph->SetPoint(35,1.886,0.0009249651358);
   graph->SetPoint(36,1.888,0.0009170063918);
   graph->SetPoint(37,1.89,0.0009091161278);
   graph->SetPoint(38,1.892,0.0009012937546);
   graph->SetPoint(39,1.894,0.0008935386879);
   graph->SetPoint(40,1.896,0.0008858503488);
   graph->SetPoint(41,1.898,0.0008782281629);
   graph->SetPoint(42,1.9,0.0008706715612);
   graph->SetPoint(43,1.902,0.0008631799793);
   graph->SetPoint(44,1.904,0.0008557528577);
   graph->SetPoint(45,1.906,0.0008483896419);
   graph->SetPoint(46,1.908,0.0008410897819);
   graph->SetPoint(47,1.91,0.0008338527327);
   graph->SetPoint(48,1.91,0.0008338527327);
   graph->SetPoint(49,1.912,0.0008338527327);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->SetMaximum(0.001353216);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y2SB_20Dp]68);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.9591599645);
   graph->SetPoint(2,1.82,0.9591599645);
   graph->SetPoint(3,1.822,0.9509069955);
   graph->SetPoint(4,1.824,0.9427250381);
   graph->SetPoint(5,1.826,0.9346134812);
   graph->SetPoint(6,1.828,0.9265717193);
   graph->SetPoint(7,1.83,0.9185991516);
   graph->SetPoint(8,1.832,0.9106951829);
   graph->SetPoint(9,1.834,0.9028592229);
   graph->SetPoint(10,1.836,0.8950906864);
   graph->SetPoint(11,1.838,0.8873889932);
   graph->SetPoint(12,1.84,0.8797535683);
   graph->SetPoint(13,1.842,0.8721838415);
   graph->SetPoint(14,1.844,0.8646792473);
   graph->SetPoint(15,1.846,0.8572392255);
   graph->SetPoint(16,1.848,0.8498632204);
   graph->SetPoint(17,1.85,0.8425506812);
   graph->SetPoint(18,1.852,0.8353010618);
   graph->SetPoint(19,1.854,0.8281138209);
   graph->SetPoint(20,1.856,0.8209884216);
   graph->SetPoint(21,1.858,0.8139243319);
   graph->SetPoint(22,1.86,0.8069210242);
   graph->SetPoint(23,1.862,0.7999779757);
   graph->SetPoint(24,1.864,0.7930946677);
   graph->SetPoint(25,1.866,0.7862705862);
   graph->SetPoint(26,1.868,0.7795052217);
   graph->SetPoint(27,1.87,0.7727980689);
   graph->SetPoint(28,1.872,0.7661486269);
   graph->SetPoint(29,1.874,0.7595563992);
   graph->SetPoint(30,1.876,0.7530208934);
   graph->SetPoint(31,1.878,0.7465416216);
   graph->SetPoint(32,1.88,0.7401180999);
   graph->SetPoint(33,1.882,0.7337498485);
   graph->SetPoint(34,1.884,0.727436392);
   graph->SetPoint(35,1.886,0.7211772587);
   graph->SetPoint(36,1.888,0.7149719814);
   graph->SetPoint(37,1.89,0.7088200966);
   graph->SetPoint(38,1.892,0.7027211449);
   graph->SetPoint(39,1.894,0.6966746708);
   graph->SetPoint(40,1.896,0.6906802228);
   graph->SetPoint(41,1.898,0.6847373533);
   graph->SetPoint(42,1.9,0.6788456185);
   graph->SetPoint(43,1.902,0.6730045784);
   graph->SetPoint(44,1.904,0.6672137967);
   graph->SetPoint(45,1.906,0.661472841);
   graph->SetPoint(46,1.908,0.6557812827);
   graph->SetPoint(47,1.91,0.6501386967);
   graph->SetPoint(48,1.91,0.6501386967);
   graph->SetPoint(49,1.912,0.6501386967);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->SetMaximum(1.055076);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[Y3SB_20Dp]69);
   
   graph->Draw("l");
   
   graph = new TGraph(87);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,0.001506563131);
   graph->SetPoint(2,1.82,0.001506563131);
   graph->SetPoint(3,1.822,0.002561170823);
   graph->SetPoint(4,1.824,0.004309586364);
   graph->SetPoint(5,1.826,0.007177586963);
   graph->SetPoint(6,1.828,0.01183224544);
   graph->SetPoint(7,1.83,0.01930641816);
   graph->SetPoint(8,1.832,0.03118042849);
   graph->SetPoint(9,1.834,0.04984347141);
   graph->SetPoint(10,1.836,0.07886427521);
   graph->SetPoint(11,1.838,0.1235088798);
   graph->SetPoint(12,1.84,0.1914528702);
   graph->SetPoint(13,1.842,0.2937456284);
   graph->SetPoint(14,1.844,0.4460944034);
   graph->SetPoint(15,1.846,0.6705450629);
   graph->SetPoint(16,1.848,0.9976426235);
   graph->SetPoint(17,1.849,1.212210931);
   graph->SetPoint(18,1.85,1.469155801);
   graph->SetPoint(19,1.851,1.776004127);
   graph->SetPoint(20,1.852,2.141443127);
   graph->SetPoint(21,1.853,2.575464554);
   graph->SetPoint(22,1.854,3.089520401);
   graph->SetPoint(23,1.855,3.696689854);
   graph->SetPoint(24,1.856,4.411856943);
   graph->SetPoint(25,1.857,5.251898039);
   graph->SetPoint(26,1.858,6.235877975);
   graph->SetPoint(27,1.8585,6.788451056);
   graph->SetPoint(28,1.859,7.385253183);
   graph->SetPoint(29,1.8595,8.02937424);
   graph->SetPoint(30,1.86,8.724079745);
   graph->SetPoint(31,1.8605,9.472817438);
   graph->SetPoint(32,1.861,10.27904697);
   graph->SetPoint(33,1.862,11.97325417);
   graph->SetPoint(34,1.863,13.68492584);
   graph->SetPoint(35,1.864,15.34610905);
   graph->SetPoint(36,1.8645,16.13463139);
   graph->SetPoint(37,1.865,16.88239601);
   graph->SetPoint(38,1.8655,17.57995002);
   graph->SetPoint(39,1.866,18.21813589);
   graph->SetPoint(40,1.8665,18.78828755);
   graph->SetPoint(41,1.867,19.28242324);
   graph->SetPoint(42,1.8675,19.6934293);
   graph->SetPoint(43,1.868,20.01522894);
   graph->SetPoint(44,1.8685,20.24293059);
   graph->SetPoint(45,1.869,20.37295062);
   graph->SetPoint(46,1.8695,20.40310645);
   graph->SetPoint(47,1.87,20.33267634);
   graph->SetPoint(48,1.8705,20.16242393);
   graph->SetPoint(49,1.871,19.89458624);
   graph->SetPoint(50,1.8715,19.53282543);
   graph->SetPoint(51,1.872,19.08214565);
   graph->SetPoint(52,1.8725,18.54877767);
   graph->SetPoint(53,1.873,17.94003511);
   graph->SetPoint(54,1.8735,17.26414661);
   graph->SetPoint(55,1.874,16.53006976);
   graph->SetPoint(56,1.875,14.92562742);
   graph->SetPoint(57,1.876,13.20528813);
   graph->SetPoint(58,1.878,9.7261925);
   graph->SetPoint(59,1.8785,8.932930957);
   graph->SetPoint(60,1.879,8.196051921);
   graph->SetPoint(61,1.8795,7.512336478);
   graph->SetPoint(62,1.88,6.878677838);
   graph->SetPoint(63,1.8805,6.292084045);
   graph->SetPoint(64,1.881,5.749679903);
   graph->SetPoint(65,1.882,4.786530091);
   graph->SetPoint(66,1.883,3.968591047);
   graph->SetPoint(67,1.884,3.277104813);
   graph->SetPoint(68,1.885,2.695148777);
   graph->SetPoint(69,1.886,2.207565432);
   graph->SetPoint(70,1.887,1.800872036);
   graph->SetPoint(71,1.888,1.463155731);
   graph->SetPoint(72,1.889,1.183959045);
   graph->SetPoint(73,1.89,0.9541600637);
   graph->SetPoint(74,1.892,0.612217349);
   graph->SetPoint(75,1.894,0.3864948794);
   graph->SetPoint(76,1.896,0.2400687168);
   graph->SetPoint(77,1.898,0.1467172278);
   graph->SetPoint(78,1.9,0.08822270477);
   graph->SetPoint(79,1.902,0.05219553329);
   graph->SetPoint(80,1.904,0.0303836556);
   graph->SetPoint(81,1.906,0.01740205051);
   graph->SetPoint(82,1.908,0.00980651145);
   graph->SetPoint(83,1.91,0.005437288403);
   graph->SetPoint(84,1.91,0.005437288403);
   graph->SetPoint(85,1.912,0.005437288403);
   graph->SetPoint(86,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->SetMaximum(22.44342);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BC_20Dp]70);
   
   graph->Draw("l");
   
   graph = new TGraph(51);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,1.842086393);
   graph->SetPoint(2,1.82,1.842086393);
   graph->SetPoint(3,1.822,1.840217239);
   graph->SetPoint(4,1.824,1.838349982);
   graph->SetPoint(5,1.826,1.83648462);
   graph->SetPoint(6,1.828,1.83462115);
   graph->SetPoint(7,1.83,1.832759571);
   graph->SetPoint(8,1.832,1.830899881);
   graph->SetPoint(9,1.834,1.829042078);
   graph->SetPoint(10,1.836,1.82718616);
   graph->SetPoint(11,1.838,1.825332125);
   graph->SetPoint(12,1.84,1.823479972);
   graph->SetPoint(13,1.842,1.821629698);
   graph->SetPoint(14,1.844,1.819781301);
   graph->SetPoint(15,1.846,1.81793478);
   graph->SetPoint(16,1.848,1.816090133);
   graph->SetPoint(17,1.85,1.814247357);
   graph->SetPoint(18,1.852,1.812406451);
   graph->SetPoint(19,1.854,1.810567414);
   graph->SetPoint(20,1.856,1.808730242);
   graph->SetPoint(21,1.858,1.806894934);
   graph->SetPoint(22,1.86,1.805061489);
   graph->SetPoint(23,1.862,1.803229904);
   graph->SetPoint(24,1.864,1.801400178);
   graph->SetPoint(25,1.866,1.799572308);
   graph->SetPoint(26,1.868,1.797746293);
   graph->SetPoint(27,1.87,1.79592213);
   graph->SetPoint(28,1.872,1.794099819);
   graph->SetPoint(29,1.874,1.792279357);
   graph->SetPoint(30,1.876,1.790460742);
   graph->SetPoint(31,1.878,1.788643972);
   graph->SetPoint(32,1.88,1.786829046);
   graph->SetPoint(33,1.882,1.785015962);
   graph->SetPoint(34,1.884,1.783204717);
   graph->SetPoint(35,1.886,1.78139531);
   graph->SetPoint(36,1.888,1.779587739);
   graph->SetPoint(37,1.89,1.777782002);
   graph->SetPoint(38,1.892,1.775978097);
   graph->SetPoint(39,1.894,1.774176023);
   graph->SetPoint(40,1.896,1.772375778);
   graph->SetPoint(41,1.898,1.770577359);
   graph->SetPoint(42,1.9,1.768780764);
   graph->SetPoint(43,1.902,1.766985993);
   graph->SetPoint(44,1.904,1.765193043);
   graph->SetPoint(45,1.906,1.763401913);
   graph->SetPoint(46,1.908,1.7616126);
   graph->SetPoint(47,1.91,1.759825102);
   graph->SetPoint(48,1.91,1.759825102);
   graph->SetPoint(49,1.912,1.759825102);
   graph->SetPoint(50,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->SetMaximum(2.026295);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]_Comp[BB_20Dp]71);
   
   graph->Draw("l");
   
   graph = new TGraph(86);
   graph->SetName("model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Dp)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.818,0);
   graph->SetPoint(1,1.818,2.804385542);
   graph->SetPoint(2,1.82,2.804385542);
   graph->SetPoint(3,1.822,2.795589102);
   graph->SetPoint(4,1.824,2.78774477);
   graph->SetPoint(5,1.826,2.781391425);
   graph->SetPoint(6,1.828,2.777373689);
   graph->SetPoint(7,1.83,2.776999669);
   graph->SetPoint(8,1.832,2.782271158);
   graph->SetPoint(9,1.834,2.796214858);
   graph->SetPoint(10,1.836,2.823352033);
   graph->SetPoint(11,1.838,2.87035458);
   graph->SetPoint(12,1.84,2.946947478);
   graph->SetPoint(13,1.842,3.067130573);
   graph->SetPoint(14,1.844,3.250805591);
   graph->SetPoint(15,1.846,3.525905782);
   graph->SetPoint(16,1.848,3.931133477);
   graph->SetPoint(17,1.849,4.198417562);
   graph->SetPoint(18,1.85,4.519412302);
   graph->SetPoint(19,1.851,4.903654783);
   graph->SetPoint(20,1.852,5.362152311);
   graph->SetPoint(21,1.853,5.907565139);
   graph->SetPoint(22,1.854,6.554403756);
   graph->SetPoint(23,1.855,7.319240433);
   graph->SetPoint(24,1.856,8.220934314);
   graph->SetPoint(25,1.857,9.280868993);
   graph->SetPoint(26,1.858,10.52320102);
   graph->SetPoint(27,1.8585,11.22113639);
   graph->SetPoint(28,1.859,11.97511728);
   graph->SetPoint(29,1.8595,12.7890588);
   graph->SetPoint(30,1.86,13.66709861);
   graph->SetPoint(31,1.8605,14.61360525);
   graph->SetPoint(32,1.861,15.63296236);
   graph->SetPoint(33,1.862,17.77526937);
   graph->SetPoint(34,1.863,19.93972063);
   graph->SetPoint(35,1.864,22.04021447);
   graph->SetPoint(36,1.865,23.98247044);
   graph->SetPoint(37,1.8655,24.86416184);
   graph->SetPoint(38,1.866,25.67063303);
   graph->SetPoint(39,1.8665,26.39090342);
   graph->SetPoint(40,1.867,27.01485951);
   graph->SetPoint(41,1.8675,27.53348772);
   graph->SetPoint(42,1.868,27.93908831);
   graph->SetPoint(43,1.8685,28.22546324);
   graph->SetPoint(44,1.869,28.38807179);
   graph->SetPoint(45,1.8695,28.42414844);
   graph->SetPoint(46,1.87,28.33277869);
   graph->SetPoint(47,1.8705,28.11493013);
   graph->SetPoint(48,1.871,27.77343723);
   graph->SetPoint(49,1.8715,27.31294021);
   graph->SetPoint(50,1.872,26.73977969);
   graph->SetPoint(51,1.8725,26.06185057);
   graph->SetPoint(52,1.873,25.28841972);
   graph->SetPoint(53,1.8735,24.42991348);
   graph->SetPoint(54,1.874,23.49768179);
   graph->SetPoint(55,1.875,21.46054119);
   graph->SetPoint(56,1.876,19.27656483);
   graph->SetPoint(57,1.878,14.8599783);
   graph->SetPoint(58,1.8785,13.85278776);
   graph->SetPoint(59,1.879,12.91704179);
   graph->SetPoint(60,1.8795,12.04866178);
   graph->SetPoint(61,1.88,11.24371118);
   graph->SetPoint(62,1.8805,10.49839893);
   graph->SetPoint(63,1.881,9.809081951);
   graph->SetPoint(64,1.882,8.584609306);
   graph->SetPoint(65,1.883,7.544144069);
   graph->SetPoint(66,1.884,6.663918399);
   graph->SetPoint(67,1.885,5.922489986);
   graph->SetPoint(68,1.886,5.300653042);
   graph->SetPoint(69,1.887,4.781323834);
   graph->SetPoint(70,1.888,4.349407796);
   graph->SetPoint(71,1.889,3.991654447);
   graph->SetPoint(72,1.89,3.696505562);
   graph->SetPoint(73,1.892,3.255327121);
   graph->SetPoint(74,1.894,2.96146306);
   graph->SetPoint(75,1.896,2.768127449);
   graph->SetPoint(76,1.898,2.64209501);
   graph->SetPoint(77,1.9,2.560282058);
   graph->SetPoint(78,1.902,2.506989553);
   graph->SetPoint(79,1.904,2.471761064);
   graph->SetPoint(80,1.906,2.447772921);
   graph->SetPoint(81,1.908,2.430660616);
   graph->SetPoint(82,1.91,2.417687153);
   graph->SetPoint(83,1.91,2.417687153);
   graph->SetPoint(84,1.912,2.417687153);
   graph->SetPoint(85,1.912,0);
   
   TH1F *Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72 = new TH1F("Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72","Projection of Model2D(_20Dp)",100,1.8086,1.9214);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->SetMinimum(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->SetMaximum(31.26656);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->SetDirectory(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->SetStats(0);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->SetMarkerStyle(20);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->SetMarkerSize(1.2);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Dp_Int[m_Y|aux_rng1]_Norm[m_Dp,m_Y]72);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(45);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Dp");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1.821,2);
   grae->SetPointError(0,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(1,1.823,0);
   grae->SetPointError(1,0.001,0.001,0,1.147874);
   grae->SetPoint(2,1.825,5);
   grae->SetPointError(2,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(3,1.827,1);
   grae->SetPointError(3,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(4,1.829,2);
   grae->SetPointError(4,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(5,1.831,2);
   grae->SetPointError(5,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(6,1.833,3);
   grae->SetPointError(6,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(7,1.835,4);
   grae->SetPointError(7,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(8,1.837,5);
   grae->SetPointError(8,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(9,1.839,3);
   grae->SetPointError(9,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(10,1.841,3);
   grae->SetPointError(10,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(11,1.843,5);
   grae->SetPointError(11,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(12,1.845,4);
   grae->SetPointError(12,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(13,1.847,8);
   grae->SetPointError(13,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(14,1.849,2);
   grae->SetPointError(14,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(15,1.851,5);
   grae->SetPointError(15,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(16,1.853,4);
   grae->SetPointError(16,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(17,1.855,13);
   grae->SetPointError(17,0.001,0.001,3.558662,4.697573);
   grae->SetPoint(18,1.857,11);
   grae->SetPointError(18,0.001,0.001,3.265579,4.416521);
   grae->SetPoint(19,1.859,8);
   grae->SetPointError(19,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(20,1.861,16);
   grae->SetPointError(20,0.001,0.001,3.957801,5.083066);
   grae->SetPoint(21,1.863,28);
   grae->SetPointError(21,0.001,0.001,5.259711,6.354446);
   grae->SetPoint(22,1.865,26);
   grae->SetPointError(22,0.001,0.001,5.066015,6.164324);
   grae->SetPoint(23,1.867,26);
   grae->SetPointError(23,0.001,0.001,5.066015,6.164324);
   grae->SetPoint(24,1.869,30);
   grae->SetPointError(24,0.001,0.001,5.446522,6.538046);
   grae->SetPoint(25,1.871,25);
   grae->SetPointError(25,0.001,0.001,4.966335,6.066589);
   grae->SetPoint(26,1.873,28);
   grae->SetPointError(26,0.001,0.001,5.259711,6.354446);
   grae->SetPoint(27,1.875,18);
   grae->SetPointError(27,0.001,0.001,4.202887,5.321007);
   grae->SetPoint(28,1.877,21);
   grae->SetPointError(28,0.001,0.001,4.545807,5.655182);
   grae->SetPoint(29,1.879,10);
   grae->SetPointError(29,0.001,0.001,3.108694,4.26695);
   grae->SetPoint(30,1.881,12);
   grae->SetPointError(30,0.001,0.001,3.415266,4.559819);
   grae->SetPoint(31,1.883,8);
   grae->SetPointError(31,0.001,0.001,2.768386,3.945142);
   grae->SetPoint(32,1.885,4);
   grae->SetPointError(32,0.001,0.001,1.914339,3.162753);
   grae->SetPoint(33,1.887,7);
   grae->SetPointError(33,0.001,0.001,2.58147,3.770281);
   grae->SetPoint(34,1.889,1);
   grae->SetPointError(34,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(35,1.891,3);
   grae->SetPointError(35,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(36,1.893,2);
   grae->SetPointError(36,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(37,1.895,1);
   grae->SetPointError(37,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(38,1.897,3);
   grae->SetPointError(38,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(39,1.899,3);
   grae->SetPointError(39,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(40,1.901,3);
   grae->SetPointError(40,0.001,0.001,1.632705,2.918186);
   grae->SetPoint(41,1.903,1);
   grae->SetPointError(41,0.001,0.001,0.8272462,2.299527);
   grae->SetPoint(42,1.905,5);
   grae->SetPointError(42,0.001,0.001,2.159691,3.382473);
   grae->SetPoint(43,1.907,2);
   grae->SetPointError(43,0.001,0.001,1.291815,2.63786);
   grae->SetPoint(44,1.909,1);
   grae->SetPointError(44,0.001,0.001,0.8272462,2.299527);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]8 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]8","Histogram of ds_1000_plot__m_Dp",100,1.811,1.919);
   Graph_h_ds_1000_CutRange[aux_rng1]8->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]8->SetMaximum(40.19185);
   Graph_h_ds_1000_CutRange[aux_rng1]8->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]8->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]8->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]8->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]8->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]8);
   
   grae->Draw("zp");
   
   TH1D *frame_19bf2cf0__16 = new TH1D("frame_19bf2cf0__16","A RooPlot of \"mass(K^{-}#pi^{+}#pi^{+})\"",45,1.82,1.91);
   frame_19bf2cf0__16->SetBinContent(1,38.36495);
   frame_19bf2cf0__16->SetMinimum(1e-05);
   frame_19bf2cf0__16->SetMaximum(50);
   frame_19bf2cf0__16->SetEntries(1);
   frame_19bf2cf0__16->SetDirectory(0);
   frame_19bf2cf0__16->SetStats(0);
   frame_19bf2cf0__16->SetMarkerStyle(20);
   frame_19bf2cf0__16->SetMarkerSize(1.2);
   frame_19bf2cf0__16->GetXaxis()->SetNdivisions(505);
   frame_19bf2cf0__16->GetXaxis()->SetLabelFont(132);
   frame_19bf2cf0__16->GetXaxis()->SetLabelOffset(0.015);
   frame_19bf2cf0__16->GetXaxis()->SetLabelSize(0.05);
   frame_19bf2cf0__16->GetXaxis()->SetTitleSize(0.06);
   frame_19bf2cf0__16->GetXaxis()->SetTitleFont(132);
   frame_19bf2cf0__16->GetYaxis()->SetLabelFont(132);
   frame_19bf2cf0__16->GetYaxis()->SetLabelSize(0.05);
   frame_19bf2cf0__16->GetYaxis()->SetTitleSize(0.06);
   frame_19bf2cf0__16->GetYaxis()->SetTitleFont(42);
   frame_19bf2cf0__16->GetZaxis()->SetLabelFont(132);
   frame_19bf2cf0__16->GetZaxis()->SetLabelSize(0.05);
   frame_19bf2cf0__16->GetZaxis()->SetTitleSize(0.06);
   frame_19bf2cf0__16->GetZaxis()->SetTitleFont(42);
   frame_19bf2cf0__16->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:58:45 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(8.654321,-6.075937,11.12346,31.89873);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19bfee80__17 = new TH1D("frame_19bfee80__17","A RooPlot of \"m(#mu^{+}#mu^{-})\"",80,8.5,12.5);
   frame_19bfee80__17->SetBinContent(1,29.14943);
   frame_19bfee80__17->SetMinimum(1e-05);
   frame_19bfee80__17->SetMaximum(30);
   frame_19bfee80__17->SetEntries(1);
   frame_19bfee80__17->SetDirectory(0);
   frame_19bfee80__17->SetStats(0);
   frame_19bfee80__17->SetMarkerStyle(20);
   frame_19bfee80__17->SetMarkerSize(1.2);
   frame_19bfee80__17->GetXaxis()->SetRange(11,50);
   frame_19bfee80__17->GetXaxis()->SetNdivisions(505);
   frame_19bfee80__17->GetXaxis()->SetLabelFont(132);
   frame_19bfee80__17->GetXaxis()->SetLabelOffset(0.015);
   frame_19bfee80__17->GetXaxis()->SetLabelSize(0.05);
   frame_19bfee80__17->GetXaxis()->SetTitleSize(0.06);
   frame_19bfee80__17->GetXaxis()->SetTitleFont(132);
   frame_19bfee80__17->GetYaxis()->SetLabelFont(132);
   frame_19bfee80__17->GetYaxis()->SetLabelSize(0.05);
   frame_19bfee80__17->GetYaxis()->SetTitleSize(0.06);
   frame_19bfee80__17->GetYaxis()->SetTitleFont(42);
   frame_19bfee80__17->GetZaxis()->SetLabelFont(132);
   frame_19bfee80__17->GetZaxis()->SetLabelSize(0.05);
   frame_19bfee80__17->GetZaxis()->SetTitleSize(0.06);
   frame_19bfee80__17->GetZaxis()->SetTitleFont(42);
   frame_19bfee80__17->Draw("FUNC");
   
   TGraph *graph = new TGraph(124);
   graph->SetName("model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.45,0);
   graph->SetPoint(1,8.45,0.007089281236);
   graph->SetPoint(2,8.5,0.007089281236);
   graph->SetPoint(3,8.55,0.00803082864);
   graph->SetPoint(4,8.6,0.009162383543);
   graph->SetPoint(5,8.65,0.01053708708);
   graph->SetPoint(6,8.7,0.01222765055);
   graph->SetPoint(7,8.75,0.01433555201);
   graph->SetPoint(8,8.8,0.0170056386);
   graph->SetPoint(9,8.85,0.02045005899);
   graph->SetPoint(10,8.9,0.02498894478);
   graph->SetPoint(11,8.95,0.03112255898);
   graph->SetPoint(12,9,0.03966580865);
   graph->SetPoint(13,9.05,0.05201448916);
   graph->SetPoint(14,9.1,0.07071218076);
   graph->SetPoint(15,9.15,0.100772706);
   graph->SetPoint(16,9.2,0.153151253);
   graph->SetPoint(17,9.25,0.2554271087);
   graph->SetPoint(18,9.275,0.3467317878);
   graph->SetPoint(19,9.3,0.4931586463);
   graph->SetPoint(20,9.3125,0.6014815976);
   graph->SetPoint(21,9.325,0.7474291052);
   graph->SetPoint(22,9.3375,0.9499828315);
   graph->SetPoint(23,9.34375,1.081790552);
   graph->SetPoint(24,9.35,1.241460921);
   graph->SetPoint(25,9.35625,1.43718153);
   graph->SetPoint(26,9.3625,1.680319017);
   graph->SetPoint(27,9.36875,1.987000477);
   graph->SetPoint(28,9.375,2.380683366);
   graph->SetPoint(29,9.38125,2.896481304);
   graph->SetPoint(30,9.3875,3.588748477);
   graph->SetPoint(31,9.39375,4.53121181);
   graph->SetPoint(32,9.4,5.641934537);
   graph->SetPoint(33,9.40625,6.858137727);
   graph->SetPoint(34,9.4125,8.13858386);
   graph->SetPoint(35,9.41875,9.428790012);
   graph->SetPoint(36,9.425,10.66418241);
   graph->SetPoint(37,9.43125,11.77507406);
   graph->SetPoint(38,9.4375,12.69299795);
   graph->SetPoint(39,9.44375,13.35762519);
   graph->SetPoint(40,9.45,13.72330694);
   graph->SetPoint(41,9.45625,13.76425727);
   graph->SetPoint(42,9.4625,13.47755977);
   graph->SetPoint(43,9.46875,12.88351098);
   graph->SetPoint(44,9.475,12.02324448);
   graph->SetPoint(45,9.48125,10.9540219);
   graph->SetPoint(46,9.4875,9.742939644);
   graph->SetPoint(47,9.5,7.171603469);
   graph->SetPoint(48,9.50625,5.93507372);
   graph->SetPoint(49,9.5125,4.795130681);
   graph->SetPoint(50,9.51875,3.78215443);
   graph->SetPoint(51,9.525,2.920287033);
   graph->SetPoint(52,9.53125,2.254029489);
   graph->SetPoint(53,9.5375,1.746649966);
   graph->SetPoint(54,9.54375,1.358667053);
   graph->SetPoint(55,9.55,1.060796329);
   graph->SetPoint(56,9.55625,0.8312197179);
   graph->SetPoint(57,9.5625,0.6536113973);
   graph->SetPoint(58,9.56875,0.5157038095);
   graph->SetPoint(59,9.575,0.4082411681);
   graph->SetPoint(60,9.5875,0.2582857834);
   graph->SetPoint(61,9.6,0.1654144581);
   graph->SetPoint(62,9.625,0.07019583557);
   graph->SetPoint(63,9.65,0.03105807415);
   graph->SetPoint(64,9.7,0.006788399208);
   graph->SetPoint(65,9.75,0.00168404556);
   graph->SetPoint(66,9.8,0.00046502352);
   graph->SetPoint(67,9.85,0.0001407617728);
   graph->SetPoint(68,9.9,4.613884108e-05);
   graph->SetPoint(69,9.95,1.621440608e-05);
   graph->SetPoint(70,10,6.059409639e-06);
   graph->SetPoint(71,10.05,2.391606897e-06);
   graph->SetPoint(72,10.1,9.912491175e-07);
   graph->SetPoint(73,10.15,4.293258954e-07);
   graph->SetPoint(74,10.2,1.935010939e-07);
   graph->SetPoint(75,10.25,9.04275242e-08);
   graph->SetPoint(76,10.3,4.367897199e-08);
   graph->SetPoint(77,10.35,2.174718928e-08);
   graph->SetPoint(78,10.4,1.113372893e-08);
   graph->SetPoint(79,10.45,5.848629641e-09);
   graph->SetPoint(80,10.5,3.146415958e-09);
   graph->SetPoint(81,10.55,1.730564848e-09);
   graph->SetPoint(82,10.6,9.716434671e-10);
   graph->SetPoint(83,10.65,5.561310088e-10);
   graph->SetPoint(84,10.7,3.240857119e-10);
   graph->SetPoint(85,10.75,1.920733893e-10);
   graph->SetPoint(86,10.8,1.156525875e-10);
   graph->SetPoint(87,10.85,7.068378191e-11);
   graph->SetPoint(88,10.9,4.381174678e-11);
   graph->SetPoint(89,10.95,2.751874574e-11);
   graph->SetPoint(90,11,1.750339812e-11);
   graph->SetPoint(91,11.05,1.126638946e-11);
   graph->SetPoint(92,11.1,7.334168048e-12);
   graph->SetPoint(93,11.15,4.825869563e-12);
   graph->SetPoint(94,11.2,3.207980887e-12);
   graph->SetPoint(95,11.25,2.153319628e-12);
   graph->SetPoint(96,11.3,1.458846291e-12);
   graph->SetPoint(97,11.35,9.971305703e-13);
   graph->SetPoint(98,11.4,6.873300329e-13);
   graph->SetPoint(99,11.45,4.776280968e-13);
   graph->SetPoint(100,11.5,3.344847407e-13);
   graph->SetPoint(101,11.55,2.359851225e-13);
   graph->SetPoint(102,11.6,1.676808061e-13);
   graph->SetPoint(103,11.65,1.199634439e-13);
   graph->SetPoint(104,11.7,8.639031042e-14);
   graph->SetPoint(105,11.75,6.260688338e-14);
   graph->SetPoint(106,11.8,4.564746666e-14);
   graph->SetPoint(107,11.85,3.347735726e-14);
   graph->SetPoint(108,11.9,2.469068945e-14);
   graph->SetPoint(109,11.95,1.830945625e-14);
   graph->SetPoint(110,12,1.364881887e-14);
   graph->SetPoint(111,12.05,1.022618352e-14);
   graph->SetPoint(112,12.1,7.699392645e-15);
   graph->SetPoint(113,12.15,5.82442339e-15);
   graph->SetPoint(114,12.2,4.426247363e-15);
   graph->SetPoint(115,12.25,3.37863009e-15);
   graph->SetPoint(116,12.3,2.590042119e-15);
   graph->SetPoint(117,12.35,1.993774691e-15);
   graph->SetPoint(118,12.4,1.540965584e-15);
   graph->SetPoint(119,12.45,1.195651096e-15);
   graph->SetPoint(120,12.5,9.312367086e-16);
   graph->SetPoint(121,12.5,9.312367086e-16);
   graph->SetPoint(122,12.55,9.312367086e-16);
   graph->SetPoint(123,12.55,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73 = new TH1F("Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73","Projection of Model2D(_20Ds)",124,8.04,12.96);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->SetMaximum(15.14068);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->SetStats(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]73);
   
   graph->Draw("l");
   
   graph = new TGraph(126);
   graph->SetName("model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.45,0);
   graph->SetPoint(1,8.45,0.0007132805714);
   graph->SetPoint(2,8.5,0.0007132805714);
   graph->SetPoint(3,8.55,0.000770816488);
   graph->SetPoint(4,8.6,0.0008352412207);
   graph->SetPoint(5,8.65,0.0009076688028);
   graph->SetPoint(6,8.7,0.0009894438269);
   graph->SetPoint(7,8.75,0.001082200435);
   graph->SetPoint(8,8.8,0.001187939526);
   graph->SetPoint(9,8.85,0.001309130863);
   graph->SetPoint(10,8.9,0.001448849622);
   graph->SetPoint(11,8.95,0.001610961223);
   graph->SetPoint(12,9,0.001800374842);
   graph->SetPoint(13,9.05,0.002023396144);
   graph->SetPoint(14,9.1,0.002288225875);
   graph->SetPoint(15,9.15,0.002605676959);
   graph->SetPoint(16,9.2,0.002990225838);
   graph->SetPoint(17,9.25,0.003461587128);
   graph->SetPoint(18,9.3,0.004047129168);
   graph->SetPoint(19,9.35,0.004785680771);
   graph->SetPoint(20,9.4,0.005733717168);
   graph->SetPoint(21,9.45,0.006975771758);
   graph->SetPoint(22,9.5,0.008642689549);
   graph->SetPoint(23,9.55,0.01094519678);
   graph->SetPoint(24,9.6,0.01423926147);
   graph->SetPoint(25,9.65,0.01916247245);
   graph->SetPoint(26,9.7,0.02694415243);
   graph->SetPoint(27,9.75,0.04019254014);
   graph->SetPoint(28,9.8,0.06520845961);
   graph->SetPoint(29,9.825,0.08681218661);
   graph->SetPoint(30,9.85,0.1203510647);
   graph->SetPoint(31,9.8625,0.1444408758);
   graph->SetPoint(32,9.875,0.1760868255);
   graph->SetPoint(33,9.8875,0.2186937734);
   graph->SetPoint(34,9.9,0.2777743044);
   graph->SetPoint(35,9.90625,0.3161908652);
   graph->SetPoint(36,9.9125,0.3627004998);
   graph->SetPoint(37,9.91875,0.419672731);
   graph->SetPoint(38,9.925,0.4903935187);
   graph->SetPoint(39,9.93125,0.5795192172);
   graph->SetPoint(40,9.9375,0.6938130011);
   graph->SetPoint(41,9.94375,0.8433819487);
   graph->SetPoint(42,9.95,1.043840906);
   graph->SetPoint(43,9.95625,1.297984994);
   graph->SetPoint(44,9.9625,1.580396231);
   graph->SetPoint(45,9.96875,1.883505082);
   graph->SetPoint(46,9.975,2.197212723);
   graph->SetPoint(47,9.98125,2.508891679);
   graph->SetPoint(48,9.9875,2.804117546);
   graph->SetPoint(49,9.99375,3.067715044);
   graph->SetPoint(50,10,3.285022245);
   graph->SetPoint(51,10.00625,3.443230614);
   graph->SetPoint(52,10.0125,3.53263205);
   graph->SetPoint(53,10.01875,3.547604491);
   graph->SetPoint(54,10.025,3.48719702);
   graph->SetPoint(55,10.03125,3.355229806);
   graph->SetPoint(56,10.0375,3.159894297);
   graph->SetPoint(57,10.04375,2.912911811);
   graph->SetPoint(58,10.05,2.628370689);
   graph->SetPoint(59,10.05625,2.321402201);
   graph->SetPoint(60,10.0625,2.006867342);
   graph->SetPoint(61,10.06875,1.698210169);
   graph->SetPoint(62,10.075,1.406593824);
   graph->SetPoint(63,10.08125,1.140382313);
   graph->SetPoint(64,10.0875,0.9049753228);
   graph->SetPoint(65,10.09375,0.7074736162);
   graph->SetPoint(66,10.1,0.5545027147);
   graph->SetPoint(67,10.10625,0.4361279645);
   graph->SetPoint(68,10.1125,0.3441899185);
   graph->SetPoint(69,10.11875,0.2725305709);
   graph->SetPoint(70,10.125,0.2164839915);
   graph->SetPoint(71,10.13125,0.1725011683);
   graph->SetPoint(72,10.1375,0.137872521);
   graph->SetPoint(73,10.15,0.08885244029);
   graph->SetPoint(74,10.1625,0.05790791988);
   graph->SetPoint(75,10.175,0.03814524659);
   graph->SetPoint(76,10.2,0.01705538392);
   graph->SetPoint(77,10.25,0.003796560694);
   graph->SetPoint(78,10.3,0.0009564276171);
   graph->SetPoint(79,10.35,0.0002675876691);
   graph->SetPoint(80,10.4,8.191971291e-05);
   graph->SetPoint(81,10.45,2.711768899e-05);
   graph->SetPoint(82,10.5,9.612870399e-06);
   graph->SetPoint(83,10.55,3.620096927e-06);
   graph->SetPoint(84,10.6,1.438660849e-06);
   graph->SetPoint(85,10.65,5.999652206e-07);
   graph->SetPoint(86,10.7,2.613034724e-07);
   graph->SetPoint(87,10.75,1.183675495e-07);
   graph->SetPoint(88,10.8,5.557084711e-08);
   graph->SetPoint(89,10.85,2.695545137e-08);
   graph->SetPoint(90,10.9,1.347275754e-08);
   graph->SetPoint(91,10.95,6.922164689e-09);
   graph->SetPoint(92,11,3.6482694e-09);
   graph->SetPoint(93,11.05,1.968686859e-09);
   graph->SetPoint(94,11.1,1.085883492e-09);
   graph->SetPoint(95,11.15,6.112989794e-10);
   graph->SetPoint(96,11.2,3.507518349e-10);
   graph->SetPoint(97,11.25,2.048758179e-10);
   graph->SetPoint(98,11.3,1.216869857e-10);
   graph->SetPoint(99,11.35,7.342130038e-11);
   graph->SetPoint(100,11.4,4.495984794e-11);
   graph->SetPoint(101,11.45,2.79181638e-11);
   graph->SetPoint(102,11.5,1.756600072e-11);
   graph->SetPoint(103,11.55,1.119115249e-11);
   graph->SetPoint(104,11.6,7.214540599e-12);
   graph->SetPoint(105,11.65,4.703404561e-12);
   graph->SetPoint(106,11.7,3.099154317e-12);
   graph->SetPoint(107,11.75,2.062891514e-12);
   graph->SetPoint(108,11.8,1.386446182e-12);
   graph->SetPoint(109,11.85,9.404348653e-13);
   graph->SetPoint(110,11.9,6.435352686e-13);
   graph->SetPoint(111,11.95,4.440836609e-13);
   graph->SetPoint(112,12,3.089213494e-13);
   graph->SetPoint(113,12.05,2.165577234e-13);
   graph->SetPoint(114,12.1,1.529337085e-13);
   graph->SetPoint(115,12.15,1.087692638e-13);
   graph->SetPoint(116,12.2,7.788611109e-14);
   graph->SetPoint(117,12.25,5.61370177e-14);
   graph->SetPoint(118,12.3,4.071602773e-14);
   graph->SetPoint(119,12.35,2.971020254e-14);
   graph->SetPoint(120,12.4,2.180585164e-14);
   graph->SetPoint(121,12.45,1.60944477e-14);
   graph->SetPoint(122,12.5,1.194339893e-14);
   graph->SetPoint(123,12.5,1.194339893e-14);
   graph->SetPoint(124,12.55,1.194339893e-14);
   graph->SetPoint(125,12.55,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74 = new TH1F("Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74","Projection of Model2D(_20Ds)",126,8.04,12.96);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->SetMaximum(3.902365);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->SetStats(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]74);
   
   graph->Draw("l");
   
   graph = new TGraph(123);
   graph->SetName("model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.45,0);
   graph->SetPoint(1,8.45,0.0003462995458);
   graph->SetPoint(2,8.5,0.0003462995458);
   graph->SetPoint(3,8.55,0.0003689805808);
   graph->SetPoint(4,8.6,0.0003938517903);
   graph->SetPoint(5,8.65,0.0004211967868);
   graph->SetPoint(6,8.7,0.0004513458239);
   graph->SetPoint(7,8.75,0.0004846852009);
   graph->SetPoint(8,8.8,0.0005216689373);
   graph->SetPoint(9,8.85,0.0005628333587);
   graph->SetPoint(10,8.9,0.0006088154516);
   graph->SetPoint(11,8.95,0.0006603761318);
   graph->SetPoint(12,9,0.0007184299807);
   graph->SetPoint(13,9.05,0.0007840835715);
   graph->SetPoint(14,9.1,0.0008586853237);
   graph->SetPoint(15,9.15,0.0009438909936);
   graph->SetPoint(16,9.2,0.001041750627);
   graph->SetPoint(17,9.25,0.001154825342);
   graph->SetPoint(18,9.3,0.00128634614);
   graph->SetPoint(19,9.35,0.001440432836);
   graph->SetPoint(20,9.4,0.001622400363);
   graph->SetPoint(21,9.45,0.0018391944);
   graph->SetPoint(22,9.5,0.002100022117);
   graph->SetPoint(23,9.55,0.002417283878);
   graph->SetPoint(24,9.6,0.002807980408);
   graph->SetPoint(25,9.65,0.003295891783);
   graph->SetPoint(26,9.7,0.003915048165);
   graph->SetPoint(27,9.75,0.004715438809);
   graph->SetPoint(28,9.8,0.005772757203);
   graph->SetPoint(29,9.85,0.007205769015);
   graph->SetPoint(30,9.9,0.009208881791);
   graph->SetPoint(31,9.95,0.01211706631);
   graph->SetPoint(32,10,0.01654529647);
   graph->SetPoint(33,10.05,0.02371744738);
   graph->SetPoint(34,10.1,0.03634223581);
   graph->SetPoint(35,10.15,0.06136416629);
   graph->SetPoint(36,10.175,0.08403756342);
   graph->SetPoint(37,10.2,0.120943669);
   graph->SetPoint(38,10.2125,0.1486207242);
   graph->SetPoint(39,10.225,0.1863563958);
   graph->SetPoint(40,10.2375,0.2394885331);
   graph->SetPoint(41,10.24375,0.2744960615);
   graph->SetPoint(42,10.25,0.3173263485);
   graph->SetPoint(43,10.25625,0.3704187638);
   graph->SetPoint(44,10.2625,0.4372222026);
   graph->SetPoint(45,10.26875,0.522733081);
   graph->SetPoint(46,10.275,0.6343957747);
   graph->SetPoint(47,10.28125,0.7834735488);
   graph->SetPoint(48,10.2875,0.9633723757);
   graph->SetPoint(49,10.29375,1.161061659);
   graph->SetPoint(50,10.3,1.371537301);
   graph->SetPoint(51,10.3125,1.802129668);
   graph->SetPoint(52,10.31875,2.004527921);
   graph->SetPoint(53,10.325,2.185392398);
   graph->SetPoint(54,10.33125,2.335274788);
   graph->SetPoint(55,10.3375,2.445894937);
   graph->SetPoint(56,10.34375,2.510896724);
   graph->SetPoint(57,10.35,2.526452554);
   graph->SetPoint(58,10.35625,2.491636522);
   graph->SetPoint(59,10.3625,2.408515658);
   graph->SetPoint(60,10.36875,2.281946743);
   graph->SetPoint(61,10.375,2.119106481);
   graph->SetPoint(62,10.38125,1.928818219);
   graph->SetPoint(63,10.3875,1.720763019);
   graph->SetPoint(64,10.4,1.289597929);
   graph->SetPoint(65,10.40625,1.083322655);
   graph->SetPoint(66,10.4125,0.891974766);
   graph->SetPoint(67,10.41875,0.7198442767);
   graph->SetPoint(68,10.425,0.5697240872);
   graph->SetPoint(69,10.43125,0.4492366901);
   graph->SetPoint(70,10.4375,0.3554095428);
   graph->SetPoint(71,10.44375,0.2820891381);
   graph->SetPoint(72,10.45,0.2245995427);
   graph->SetPoint(73,10.45625,0.1793741866);
   graph->SetPoint(74,10.4625,0.1436826734);
   graph->SetPoint(75,10.46875,0.1154272686);
   graph->SetPoint(76,10.475,0.09299069544);
   graph->SetPoint(77,10.4875,0.06084977114);
   graph->SetPoint(78,10.5,0.0402370806);
   graph->SetPoint(79,10.525,0.01811942022);
   graph->SetPoint(80,10.55,0.008460901416);
   graph->SetPoint(81,10.6,0.002031953621);
   graph->SetPoint(82,10.65,0.0005458216663);
   graph->SetPoint(83,10.7,0.0001613402155);
   graph->SetPoint(84,10.75,5.180216392e-05);
   graph->SetPoint(85,10.8,1.787727275e-05);
   graph->SetPoint(86,10.85,6.574400357e-06);
   graph->SetPoint(87,10.9,2.557996356e-06);
   graph->SetPoint(88,10.95,1.046691013e-06);
   graph->SetPoint(89,11,4.4812092e-07);
   graph->SetPoint(90,11.05,1.998638218e-07);
   graph->SetPoint(91,11.1,9.251266627e-08);
   graph->SetPoint(92,11.15,4.429734448e-08);
   graph->SetPoint(93,11.2,2.187884602e-08);
   graph->SetPoint(94,11.25,1.111865866e-08);
   graph->SetPoint(95,11.3,5.800956735e-09);
   graph->SetPoint(96,11.35,3.101073201e-09);
   graph->SetPoint(97,11.4,1.695617409e-09);
   graph->SetPoint(98,11.45,9.468146817e-10);
   graph->SetPoint(99,11.5,5.391504821e-10);
   graph->SetPoint(100,11.55,3.126866948e-10);
   graph->SetPoint(101,11.6,1.844854017e-10);
   graph->SetPoint(102,11.65,1.106146237e-10);
   graph->SetPoint(103,11.7,6.733583306e-11);
   graph->SetPoint(104,11.75,4.157996456e-11);
   graph->SetPoint(105,11.8,2.602429796e-11);
   graph->SetPoint(106,11.85,1.649727263e-11);
   graph->SetPoint(107,11.9,1.058497982e-11);
   graph->SetPoint(108,11.95,6.869765764e-12);
   graph->SetPoint(109,12,4.507311068e-12);
   graph->SetPoint(110,12.05,2.9880301e-12);
   graph->SetPoint(111,12.1,2.000456124e-12);
   graph->SetPoint(112,12.15,1.351915711e-12);
   graph->SetPoint(113,12.2,9.21850176e-13);
   graph->SetPoint(114,12.25,6.33997187e-13);
   graph->SetPoint(115,12.3,4.396105441e-13);
   graph->SetPoint(116,12.35,3.072207895e-13);
   graph->SetPoint(117,12.4,2.163178391e-13);
   graph->SetPoint(118,12.45,1.534120874e-13);
   graph->SetPoint(119,12.5,1.095536042e-13);
   graph->SetPoint(120,12.5,1.095536042e-13);
   graph->SetPoint(121,12.55,1.095536042e-13);
   graph->SetPoint(122,12.55,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75 = new TH1F("Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75","Projection of Model2D(_20Ds)",123,8.04,12.96);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->SetMaximum(2.779098);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->SetStats(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]75);
   
   graph->Draw("l");
   
   graph = new TGraph(124);
   graph->SetName("model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.45,0);
   graph->SetPoint(1,8.45,0.0007450849282);
   graph->SetPoint(2,8.5,0.0007450849282);
   graph->SetPoint(3,8.55,0.0008440417556);
   graph->SetPoint(4,8.6,0.0009629684105);
   graph->SetPoint(5,8.65,0.001107450038);
   graph->SetPoint(6,8.7,0.001285128609);
   graph->SetPoint(7,8.75,0.001506669489);
   graph->SetPoint(8,8.8,0.001787296144);
   graph->SetPoint(9,8.85,0.002149305441);
   graph->SetPoint(10,8.9,0.002626343279);
   graph->SetPoint(11,8.95,0.003270987403);
   graph->SetPoint(12,9,0.004168884716);
   graph->SetPoint(13,9.05,0.005466733598);
   graph->SetPoint(14,9.1,0.007431864863);
   graph->SetPoint(15,9.15,0.0105912323);
   graph->SetPoint(16,9.2,0.01609622845);
   graph->SetPoint(17,9.25,0.02684544209);
   graph->SetPoint(18,9.275,0.03644158281);
   graph->SetPoint(19,9.3,0.051831076);
   graph->SetPoint(20,9.3125,0.06321584065);
   graph->SetPoint(21,9.325,0.07855495397);
   graph->SetPoint(22,9.3375,0.09984339261);
   graph->SetPoint(23,9.34375,0.1136964113);
   graph->SetPoint(24,9.35,0.1304778003);
   graph->SetPoint(25,9.35625,0.1510480768);
   graph->SetPoint(26,9.3625,0.1766018772);
   graph->SetPoint(27,9.36875,0.2088341622);
   graph->SetPoint(28,9.375,0.2502103155);
   graph->SetPoint(29,9.38125,0.3044207858);
   graph->SetPoint(30,9.3875,0.3771782092);
   graph->SetPoint(31,9.39375,0.476231301);
   graph->SetPoint(32,9.4,0.59296849);
   graph->SetPoint(33,9.40625,0.7207916975);
   graph->SetPoint(34,9.4125,0.8553668516);
   graph->SetPoint(35,9.41875,0.9909677857);
   graph->SetPoint(36,9.425,1.120807783);
   graph->SetPoint(37,9.43125,1.237562726);
   graph->SetPoint(38,9.4375,1.334036717);
   graph->SetPoint(39,9.44375,1.403889178);
   graph->SetPoint(40,9.45,1.442322405);
   graph->SetPoint(41,9.45625,1.446626293);
   graph->SetPoint(42,9.4625,1.416494326);
   graph->SetPoint(43,9.46875,1.354059676);
   graph->SetPoint(44,9.475,1.263645488);
   graph->SetPoint(45,9.48125,1.151269973);
   graph->SetPoint(46,9.4875,1.023984977);
   graph->SetPoint(47,9.5,0.7537370119);
   graph->SetPoint(48,9.50625,0.6237774788);
   graph->SetPoint(49,9.5125,0.503969229);
   graph->SetPoint(50,9.51875,0.397505215);
   graph->SetPoint(51,9.525,0.3069227729);
   graph->SetPoint(52,9.53125,0.2368989668);
   graph->SetPoint(53,9.5375,0.1835732737);
   graph->SetPoint(54,9.54375,0.1427961891);
   graph->SetPoint(55,9.55,0.1114899142);
   graph->SetPoint(56,9.55625,0.08736136475);
   graph->SetPoint(57,9.5625,0.06869469341);
   graph->SetPoint(58,9.56875,0.05420057733);
   graph->SetPoint(59,9.575,0.04290623143);
   graph->SetPoint(60,9.5875,0.0271458894);
   graph->SetPoint(61,9.6,0.01738509385);
   graph->SetPoint(62,9.625,0.007377596877);
   graph->SetPoint(63,9.65,0.003264210035);
   graph->SetPoint(64,9.7,0.0007134621646);
   graph->SetPoint(65,9.75,0.0001769935376);
   graph->SetPoint(66,9.8,4.887406839e-05);
   graph->SetPoint(67,9.85,1.479409151e-05);
   graph->SetPoint(68,9.9,4.849201766e-06);
   graph->SetPoint(69,9.95,1.704137442e-06);
   graph->SetPoint(70,10,6.368452098e-07);
   graph->SetPoint(71,10.05,2.513583809e-07);
   graph->SetPoint(72,10.1,1.041804878e-07);
   graph->SetPoint(73,10.15,4.512224065e-08);
   graph->SetPoint(74,10.2,2.03370051e-08);
   graph->SetPoint(75,10.25,9.503951547e-09);
   graph->SetPoint(76,10.3,4.590669015e-09);
   graph->SetPoint(77,10.35,2.285634103e-09);
   graph->SetPoint(78,10.4,1.17015722e-09);
   graph->SetPoint(79,10.45,6.146921882e-10);
   graph->SetPoint(80,10.5,3.306889697e-10);
   graph->SetPoint(81,10.55,1.818827244e-10);
   graph->SetPoint(82,10.6,1.021199299e-10);
   graph->SetPoint(83,10.65,5.844948436e-11);
   graph->SetPoint(84,10.7,3.406147553e-11);
   graph->SetPoint(85,10.75,2.018695305e-11);
   graph->SetPoint(86,10.8,1.215511094e-11);
   graph->SetPoint(87,10.85,7.428880138e-12);
   graph->SetPoint(88,10.9,4.604623673e-12);
   graph->SetPoint(89,10.95,2.892225884e-12);
   graph->SetPoint(90,11,1.839610773e-12);
   graph->SetPoint(91,11.05,1.184099869e-12);
   graph->SetPoint(92,11.1,7.708225829e-13);
   graph->SetPoint(93,11.15,5.071998919e-13);
   graph->SetPoint(94,11.2,3.371594566e-13);
   graph->SetPoint(95,11.25,2.263143395e-13);
   graph->SetPoint(96,11.3,1.533250478e-13);
   graph->SetPoint(97,11.35,1.047986297e-13);
   graph->SetPoint(98,11.4,7.223852901e-14);
   graph->SetPoint(99,11.45,5.019881203e-14);
   graph->SetPoint(100,11.5,3.515441561e-14);
   graph->SetPoint(101,11.55,2.480208532e-14);
   graph->SetPoint(102,11.6,1.762328749e-14);
   graph->SetPoint(103,11.65,1.260818283e-14);
   graph->SetPoint(104,11.7,9.079639542e-15);
   graph->SetPoint(105,11.75,6.579996428e-15);
   graph->SetPoint(106,11.8,4.797558212e-15);
   graph->SetPoint(107,11.85,3.518477191e-15);
   graph->SetPoint(108,11.9,2.594996582e-15);
   graph->SetPoint(109,11.95,1.924327649e-15);
   graph->SetPoint(110,12,1.434493694e-15);
   graph->SetPoint(111,12.05,1.074774008e-15);
   graph->SetPoint(112,12.1,8.092077637e-16);
   graph->SetPoint(113,12.15,6.121481062e-16);
   graph->SetPoint(114,12.2,4.651995158e-16);
   graph->SetPoint(115,12.25,3.550947231e-16);
   graph->SetPoint(116,12.3,2.722139638e-16);
   graph->SetPoint(117,12.35,2.095461335e-16);
   graph->SetPoint(118,12.4,1.619558025e-16);
   graph->SetPoint(119,12.45,1.256631782e-16);
   graph->SetPoint(120,12.5,9.787317121e-17);
   graph->SetPoint(121,12.5,9.787317121e-17);
   graph->SetPoint(122,12.55,9.787317121e-17);
   graph->SetPoint(123,12.55,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76 = new TH1F("Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76","Projection of Model2D(_20Ds)",124,8.04,12.96);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->SetMaximum(1.591289);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->SetStats(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]76);
   
   graph->Draw("l");
   
   graph = new TGraph(126);
   graph->SetName("model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.45,0);
   graph->SetPoint(1,8.45,7.099781994e-05);
   graph->SetPoint(2,8.5,7.099781994e-05);
   graph->SetPoint(3,8.55,7.672477342e-05);
   graph->SetPoint(4,8.6,8.31374191e-05);
   graph->SetPoint(5,8.65,9.034664453e-05);
   graph->SetPoint(6,8.7,9.848628644e-05);
   graph->SetPoint(7,8.75,0.0001077190024);
   graph->SetPoint(8,8.8,0.0001182439561);
   graph->SetPoint(9,8.85,0.0001303069802);
   graph->SetPoint(10,8.9,0.0001442141686);
   graph->SetPoint(11,8.95,0.0001603502737);
   graph->SetPoint(12,9,0.0001792039402);
   graph->SetPoint(13,9.05,0.0002014028152);
   graph->SetPoint(14,9.1,0.0002277631765);
   graph->SetPoint(15,9.15,0.0002593613103);
   graph->SetPoint(16,9.2,0.0002976381584);
   graph->SetPoint(17,9.25,0.0003445560548);
   graph->SetPoint(18,9.3,0.0004028391624);
   graph->SetPoint(19,9.35,0.0004763523855);
   graph->SetPoint(20,9.4,0.0005707170999);
   graph->SetPoint(21,9.45,0.000694347508);
   graph->SetPoint(22,9.5,0.0008602675315);
   graph->SetPoint(23,9.55,0.001089452232);
   graph->SetPoint(24,9.6,0.001417333603);
   graph->SetPoint(25,9.65,0.001907375335);
   graph->SetPoint(26,9.7,0.002681940543);
   graph->SetPoint(27,9.75,0.004000645528);
   graph->SetPoint(28,9.8,0.006490655515);
   graph->SetPoint(29,9.825,0.008641026044);
   graph->SetPoint(30,9.85,0.0119793859);
   graph->SetPoint(31,9.8625,0.01437721382);
   graph->SetPoint(32,9.875,0.01752715724);
   graph->SetPoint(33,9.8875,0.02176812571);
   graph->SetPoint(34,9.9,0.02764882549);
   graph->SetPoint(35,9.90625,0.03147269534);
   graph->SetPoint(36,9.9125,0.0361021256);
   graph->SetPoint(37,9.91875,0.04177297151);
   graph->SetPoint(38,9.925,0.04881230772);
   graph->SetPoint(39,9.93125,0.05768361384);
   graph->SetPoint(40,9.9375,0.06906007608);
   graph->SetPoint(41,9.94375,0.08394772288);
   graph->SetPoint(42,9.95,0.1039008094);
   graph->SetPoint(43,9.95625,0.1291975537);
   graph->SetPoint(44,9.9625,0.1573079256);
   graph->SetPoint(45,9.96875,0.1874784763);
   graph->SetPoint(46,9.975,0.2187039988);
   graph->SetPoint(47,9.98125,0.2497275923);
   graph->SetPoint(48,9.9875,0.2791134942);
   graph->SetPoint(49,9.99375,0.3053512027);
   graph->SetPoint(50,10,0.3269813131);
   graph->SetPoint(51,10.00625,0.3427289022);
   graph->SetPoint(52,10.0125,0.3516276544);
   graph->SetPoint(53,10.01875,0.3531179665);
   graph->SetPoint(54,10.025,0.347105187);
   graph->SetPoint(55,10.03125,0.3339695643);
   graph->SetPoint(56,10.0375,0.3145264505);
   graph->SetPoint(57,10.04375,0.2899425508);
   graph->SetPoint(58,10.05,0.2616201764);
   graph->SetPoint(59,10.05625,0.231065449);
   graph->SetPoint(60,10.0625,0.1997575876);
   graph->SetPoint(61,10.06875,0.1690347735);
   graph->SetPoint(62,10.075,0.1400081526);
   graph->SetPoint(63,10.08125,0.113510253);
   graph->SetPoint(64,10.0875,0.09007854356);
   graph->SetPoint(65,10.09375,0.07041981295);
   graph->SetPoint(66,10.1,0.05519354582);
   graph->SetPoint(67,10.10625,0.04341087636);
   graph->SetPoint(68,10.1125,0.03425963757);
   graph->SetPoint(69,10.11875,0.02712687991);
   graph->SetPoint(70,10.125,0.02154817062);
   graph->SetPoint(71,10.13125,0.01717025162);
   graph->SetPoint(72,10.1375,0.01372341939);
   graph->SetPoint(73,10.15,0.008844106808);
   graph->SetPoint(74,10.1625,0.005763981572);
   graph->SetPoint(75,10.175,0.003796864036);
   graph->SetPoint(76,10.2,0.00169764203);
   graph->SetPoint(77,10.25,0.0003778983241);
   graph->SetPoint(78,10.3,9.519995143e-05);
   graph->SetPoint(79,10.35,2.663487821e-05);
   graph->SetPoint(80,10.4,8.154043809e-06);
   graph->SetPoint(81,10.45,2.699213854e-06);
   graph->SetPoint(82,10.5,9.568364387e-07);
   graph->SetPoint(83,10.55,3.603336473e-07);
   graph->SetPoint(84,10.6,1.432000085e-07);
   graph->SetPoint(85,10.65,5.971874802e-08);
   graph->SetPoint(86,10.7,2.600936803e-08);
   graph->SetPoint(87,10.75,1.178195272e-08);
   graph->SetPoint(88,10.8,5.531356321e-09);
   graph->SetPoint(89,10.85,2.683065205e-09);
   graph->SetPoint(90,10.9,1.341038088e-09);
   graph->SetPoint(91,10.95,6.890116203e-10);
   graph->SetPoint(92,11,3.631378512e-10);
   graph->SetPoint(93,11.05,1.959572162e-10);
   graph->SetPoint(94,11.1,1.080856029e-10);
   graph->SetPoint(95,11.15,6.084687655e-11);
   graph->SetPoint(96,11.2,3.491279115e-11);
   graph->SetPoint(97,11.25,2.039272765e-11);
   graph->SetPoint(98,11.3,1.21123595e-11);
   graph->SetPoint(99,11.35,7.308137181e-12);
   graph->SetPoint(100,11.4,4.475169123e-12);
   graph->SetPoint(101,11.45,2.778890729e-12);
   graph->SetPoint(102,11.5,1.748467302e-12);
   graph->SetPoint(103,11.55,1.11393393e-12);
   graph->SetPoint(104,11.6,7.18113846e-13);
   graph->SetPoint(105,11.65,4.681628571e-13);
   graph->SetPoint(106,11.7,3.084805742e-13);
   graph->SetPoint(107,11.75,2.053340665e-13);
   graph->SetPoint(108,11.8,1.380027163e-13);
   graph->SetPoint(109,11.85,9.360808063e-14);
   graph->SetPoint(110,11.9,6.40555806e-14);
   graph->SetPoint(111,11.95,4.420276265e-14);
   graph->SetPoint(112,12,3.074910943e-14);
   graph->SetPoint(113,12.05,2.155550967e-14);
   graph->SetPoint(114,12.1,1.522256506e-14);
   graph->SetPoint(115,12.15,1.082656799e-14);
   graph->SetPoint(116,12.2,7.752551119e-15);
   graph->SetPoint(117,12.25,5.587711253e-15);
   graph->SetPoint(118,12.3,4.052751921e-15);
   graph->SetPoint(119,12.35,2.957264918e-15);
   graph->SetPoint(120,12.4,2.170489413e-15);
   graph->SetPoint(121,12.45,1.601993305e-15);
   graph->SetPoint(122,12.5,1.188810295e-15);
   graph->SetPoint(123,12.5,1.188810295e-15);
   graph->SetPoint(124,12.55,1.188810295e-15);
   graph->SetPoint(125,12.55,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77 = new TH1F("Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77","Projection of Model2D(_20Ds)",126,8.04,12.96);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->SetMaximum(0.3884298);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->SetStats(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]77);
   
   graph->Draw("l");
   
   graph = new TGraph(123);
   graph->SetName("model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.45,0);
   graph->SetPoint(1,8.45,5.316948113e-05);
   graph->SetPoint(2,8.5,5.316948113e-05);
   graph->SetPoint(3,8.55,5.665183874e-05);
   graph->SetPoint(4,8.6,6.047046721e-05);
   graph->SetPoint(5,8.65,6.466891129e-05);
   graph->SetPoint(6,8.7,6.92978768e-05);
   graph->SetPoint(7,8.75,7.441667467e-05);
   graph->SetPoint(8,8.8,8.009501326e-05);
   graph->SetPoint(9,8.85,8.641523792e-05);
   graph->SetPoint(10,8.9,9.347514905e-05);
   graph->SetPoint(11,8.95,0.0001013915747);
   graph->SetPoint(12,9,0.0001103049362);
   graph->SetPoint(13,9.05,0.0001203851324);
   graph->SetPoint(14,9.1,0.0001318391943);
   graph->SetPoint(15,9.15,0.0001449213404);
   graph->SetPoint(16,9.2,0.0001599463268);
   graph->SetPoint(17,9.25,0.0001773073773);
   graph->SetPoint(18,9.3,0.0001975005675);
   graph->SetPoint(19,9.35,0.0002211584375);
   graph->SetPoint(20,9.4,0.0002490970218);
   graph->SetPoint(21,9.45,0.0002823827323);
   graph->SetPoint(22,9.5,0.0003224292023);
   graph->SetPoint(23,9.55,0.0003711403353);
   graph->SetPoint(24,9.6,0.0004311263561);
   graph->SetPoint(25,9.65,0.0005060383649);
   graph->SetPoint(26,9.7,0.0006011012201);
   graph->SetPoint(27,9.75,0.0007239900767);
   graph->SetPoint(28,9.8,0.0008863266177);
   graph->SetPoint(29,9.85,0.00110634566);
   graph->SetPoint(30,9.9,0.00141389578);
   graph->SetPoint(31,9.95,0.001860407084);
   graph->SetPoint(32,10,0.002540300265);
   graph->SetPoint(33,10.05,0.003641484333);
   graph->SetPoint(34,10.1,0.005579845092);
   graph->SetPoint(35,10.15,0.00942161467);
   graph->SetPoint(36,10.175,0.0129027996);
   graph->SetPoint(37,10.2,0.01856921906);
   graph->SetPoint(38,10.2125,0.02281864613);
   graph->SetPoint(39,10.225,0.02861243391);
   graph->SetPoint(40,10.2375,0.03677013498);
   graph->SetPoint(41,10.24375,0.0421450543);
   graph->SetPoint(42,10.25,0.04872104945);
   graph->SetPoint(43,10.25625,0.05687265175);
   graph->SetPoint(44,10.2625,0.0671293911);
   graph->SetPoint(45,10.26875,0.08025839773);
   graph->SetPoint(46,10.275,0.09740265206);
   graph->SetPoint(47,10.28125,0.1202914718);
   graph->SetPoint(48,10.2875,0.1479124358);
   graph->SetPoint(49,10.29375,0.1782648771);
   graph->SetPoint(50,10.3,0.2105804859);
   graph->SetPoint(51,10.3125,0.2766919579);
   graph->SetPoint(52,10.31875,0.307767396);
   graph->SetPoint(53,10.325,0.3355366221);
   graph->SetPoint(54,10.33125,0.3585489796);
   graph->SetPoint(55,10.3375,0.3755331656);
   graph->SetPoint(56,10.34375,0.3855132864);
   graph->SetPoint(57,10.35,0.3879016678);
   graph->SetPoint(58,10.35625,0.3825561501);
   graph->SetPoint(59,10.3625,0.3697940969);
   graph->SetPoint(60,10.36875,0.3503611996);
   graph->SetPoint(61,10.375,0.3253593411);
   graph->SetPoint(62,10.38125,0.2961432238);
   graph->SetPoint(63,10.3875,0.2641992401);
   graph->SetPoint(64,10.4,0.1979998344);
   graph->SetPoint(65,10.40625,0.1663291337);
   graph->SetPoint(66,10.4125,0.1369503254);
   graph->SetPoint(67,10.41875,0.1105220817);
   graph->SetPoint(68,10.425,0.08747321349);
   graph->SetPoint(69,10.43125,0.06897404864);
   graph->SetPoint(70,10.4375,0.05456819451);
   graph->SetPoint(71,10.44375,0.04331086564);
   graph->SetPoint(72,10.45,0.03448413748);
   graph->SetPoint(73,10.45625,0.02754041276);
   graph->SetPoint(74,10.4625,0.02206047708);
   graph->SetPoint(75,10.46875,0.01772225246);
   graph->SetPoint(76,10.475,0.01427742856);
   graph->SetPoint(77,10.4875,0.009342636447);
   graph->SetPoint(78,10.5,0.006177844364);
   graph->SetPoint(79,10.525,0.002781985085);
   graph->SetPoint(80,10.55,0.001299053792);
   graph->SetPoint(81,10.6,0.000311978231);
   graph->SetPoint(82,10.65,8.380332904e-05);
   graph->SetPoint(83,10.7,2.47715472e-05);
   graph->SetPoint(84,10.75,7.953502134e-06);
   graph->SetPoint(85,10.8,2.744806708e-06);
   graph->SetPoint(86,10.85,1.00940778e-06);
   graph->SetPoint(87,10.9,3.927447801e-07);
   graph->SetPoint(88,10.95,1.607048543e-07);
   graph->SetPoint(89,11,6.880273765e-08);
   graph->SetPoint(90,11.05,3.06863114e-08);
   graph->SetPoint(91,11.1,1.420403383e-08);
   graph->SetPoint(92,11.15,6.801241438e-09);
   graph->SetPoint(93,11.2,3.359192655e-09);
   graph->SetPoint(94,11.25,1.707115469e-09);
   graph->SetPoint(95,11.3,8.906562638e-10);
   graph->SetPoint(96,11.35,4.7612668e-10);
   graph->SetPoint(97,11.4,2.603384813e-10);
   graph->SetPoint(98,11.45,1.453702321e-10);
   graph->SetPoint(99,11.5,8.277906144e-11);
   graph->SetPoint(100,11.55,4.800869513e-11);
   graph->SetPoint(101,11.6,2.832516878e-11);
   graph->SetPoint(102,11.65,1.698333774e-11);
   graph->SetPoint(103,11.7,1.033848109e-11);
   graph->SetPoint(104,11.75,6.384025528e-12);
   graph->SetPoint(105,11.8,3.995669171e-12);
   graph->SetPoint(106,11.85,2.532926874e-12);
   graph->SetPoint(107,11.9,1.625176503e-12);
   graph->SetPoint(108,11.95,1.054757032e-12);
   graph->SetPoint(109,12,6.920349555e-13);
   graph->SetPoint(110,12.05,4.587704834e-13);
   graph->SetPoint(111,12.1,3.071422282e-13);
   graph->SetPoint(112,12.15,2.075678636e-13);
   graph->SetPoint(113,12.2,1.415372793e-13);
   graph->SetPoint(114,12.25,9.734145445e-14);
   graph->SetPoint(115,12.3,6.749608774e-14);
   graph->SetPoint(116,12.35,4.716948136e-14);
   graph->SetPoint(117,12.4,3.321259702e-14);
   graph->SetPoint(118,12.45,2.355429335e-14);
   graph->SetPoint(119,12.5,1.682043295e-14);
   graph->SetPoint(120,12.5,1.682043295e-14);
   graph->SetPoint(121,12.55,1.682043295e-14);
   graph->SetPoint(122,12.55,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78 = new TH1F("Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78","Projection of Model2D(_20Ds)",123,8.04,12.96);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->SetMaximum(0.4266918);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->SetStats(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]78);
   
   graph->Draw("l");
   
   graph = new TGraph(86);
   graph->SetName("model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.45,0);
   graph->SetPoint(1,8.45,4.831807278);
   graph->SetPoint(2,8.5,4.831807278);
   graph->SetPoint(3,8.55,4.719573481);
   graph->SetPoint(4,8.6,4.609946665);
   graph->SetPoint(5,8.65,4.502866273);
   graph->SetPoint(6,8.7,4.398273158);
   graph->SetPoint(7,8.75,4.296109544);
   graph->SetPoint(8,8.8,4.196318998);
   graph->SetPoint(9,8.85,4.098846399);
   graph->SetPoint(10,8.9,4.003637906);
   graph->SetPoint(11,8.95,3.910640926);
   graph->SetPoint(12,9,3.819804092);
   graph->SetPoint(13,9.05,3.731077226);
   graph->SetPoint(14,9.1,3.644411319);
   graph->SetPoint(15,9.15,3.559758497);
   graph->SetPoint(16,9.2,3.477072002);
   graph->SetPoint(17,9.25,3.396306158);
   graph->SetPoint(18,9.3,3.317416353);
   graph->SetPoint(19,9.35,3.24035901);
   graph->SetPoint(20,9.4,3.165091564);
   graph->SetPoint(21,9.45,3.091572439);
   graph->SetPoint(22,9.5,3.019761025);
   graph->SetPoint(23,9.55,2.949617655);
   graph->SetPoint(24,9.6,2.881103584);
   graph->SetPoint(25,9.65,2.814180966);
   graph->SetPoint(26,9.7,2.748812835);
   graph->SetPoint(27,9.75,2.684963082);
   graph->SetPoint(28,9.8,2.622596439);
   graph->SetPoint(29,9.85,2.561678455);
   graph->SetPoint(30,9.9,2.502175482);
   graph->SetPoint(31,9.95,2.444054651);
   graph->SetPoint(32,10,2.387283858);
   graph->SetPoint(33,10.05,2.331831743);
   graph->SetPoint(34,10.1,2.277667677);
   graph->SetPoint(35,10.15,2.22476174);
   graph->SetPoint(36,10.2,2.173084709);
   graph->SetPoint(37,10.25,2.122608038);
   graph->SetPoint(38,10.3,2.073303845);
   graph->SetPoint(39,10.35,2.025144896);
   graph->SetPoint(40,10.4,1.978104588);
   graph->SetPoint(41,10.45,1.932156938);
   graph->SetPoint(42,10.5,1.887276566);
   graph->SetPoint(43,10.55,1.843438681);
   graph->SetPoint(44,10.6,1.800619067);
   graph->SetPoint(45,10.65,1.758794072);
   graph->SetPoint(46,10.7,1.717940594);
   graph->SetPoint(47,10.75,1.678036064);
   graph->SetPoint(48,10.8,1.639058442);
   graph->SetPoint(49,10.85,1.600986197);
   graph->SetPoint(50,10.9,1.563798298);
   graph->SetPoint(51,10.95,1.527474205);
   graph->SetPoint(52,11,1.491993852);
   graph->SetPoint(53,11.05,1.45733764);
   graph->SetPoint(54,11.1,1.423486427);
   graph->SetPoint(55,11.15,1.390421515);
   graph->SetPoint(56,11.2,1.358124638);
   graph->SetPoint(57,11.25,1.326577956);
   graph->SetPoint(58,11.3,1.295764045);
   graph->SetPoint(59,11.35,1.265665883);
   graph->SetPoint(60,11.4,1.236266845);
   graph->SetPoint(61,11.45,1.207550691);
   graph->SetPoint(62,11.5,1.179501559);
   graph->SetPoint(63,11.55,1.152103956);
   graph->SetPoint(64,11.6,1.125342748);
   graph->SetPoint(65,11.65,1.099203152);
   graph->SetPoint(66,11.7,1.07367073);
   graph->SetPoint(67,11.75,1.048731378);
   graph->SetPoint(68,11.8,1.02437132);
   graph->SetPoint(69,11.85,1.000577101);
   graph->SetPoint(70,11.9,0.9773355767);
   graph->SetPoint(71,11.95,0.9546339092);
   graph->SetPoint(72,12,0.9324595588);
   graph->SetPoint(73,12.05,0.9108002768);
   graph->SetPoint(74,12.1,0.8896440992);
   graph->SetPoint(75,12.15,0.8689793398);
   graph->SetPoint(76,12.2,0.8487945839);
   graph->SetPoint(77,12.25,0.829078682);
   graph->SetPoint(78,12.3,0.8098207433);
   graph->SetPoint(79,12.35,0.7910101304);
   graph->SetPoint(80,12.4,0.7726364526);
   graph->SetPoint(81,12.45,0.7546895608);
   graph->SetPoint(82,12.5,0.7371595416);
   graph->SetPoint(83,12.5,0.7371595416);
   graph->SetPoint(84,12.55,0.7371595416);
   graph->SetPoint(85,12.55,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79 = new TH1F("Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79","Projection of Model2D(_20Ds)",100,8.04,12.96);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->SetMaximum(5.314988);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->SetStats(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]79);
   
   graph->Draw("l");
   
   graph = new TGraph(86);
   graph->SetName("model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.45,0);
   graph->SetPoint(1,8.45,0.4878121986);
   graph->SetPoint(2,8.5,0.4878121986);
   graph->SetPoint(3,8.55,0.4764812386);
   graph->SetPoint(4,8.6,0.4654134754);
   graph->SetPoint(5,8.65,0.4546027957);
   graph->SetPoint(6,8.7,0.4440432276);
   graph->SetPoint(7,8.75,0.4337289385);
   graph->SetPoint(8,8.8,0.4236542309);
   graph->SetPoint(9,8.85,0.4138135399);
   graph->SetPoint(10,8.9,0.4042014295);
   graph->SetPoint(11,8.95,0.3948125905);
   graph->SetPoint(12,9,0.3856418365);
   graph->SetPoint(13,9.05,0.3766841018);
   graph->SetPoint(14,9.1,0.3679344385);
   graph->SetPoint(15,9.15,0.3593880134);
   graph->SetPoint(16,9.2,0.3510401057);
   graph->SetPoint(17,9.25,0.3428861042);
   graph->SetPoint(18,9.3,0.3349215049);
   graph->SetPoint(19,9.35,0.3271419082);
   graph->SetPoint(20,9.4,0.3195430168);
   graph->SetPoint(21,9.45,0.3121206335);
   graph->SetPoint(22,9.5,0.3048706581);
   graph->SetPoint(23,9.55,0.2977890861);
   graph->SetPoint(24,9.6,0.2908720056);
   graph->SetPoint(25,9.65,0.2841155959);
   graph->SetPoint(26,9.7,0.2775161249);
   graph->SetPoint(27,9.75,0.2710699473);
   graph->SetPoint(28,9.8,0.2647735021);
   graph->SetPoint(29,9.85,0.2586233116);
   graph->SetPoint(30,9.9,0.2526159784);
   graph->SetPoint(31,9.95,0.2467481843);
   graph->SetPoint(32,10,0.241016688);
   graph->SetPoint(33,10.05,0.2354183236);
   graph->SetPoint(34,10.1,0.2299499987);
   graph->SetPoint(35,10.15,0.2246086927);
   graph->SetPoint(36,10.2,0.2193914551);
   graph->SetPoint(37,10.25,0.2142954042);
   graph->SetPoint(38,10.3,0.209317725);
   graph->SetPoint(39,10.35,0.2044556678);
   graph->SetPoint(40,10.4,0.1997065472);
   graph->SetPoint(41,10.45,0.1950677396);
   graph->SetPoint(42,10.5,0.1905366829);
   graph->SetPoint(43,10.55,0.1861108741);
   graph->SetPoint(44,10.6,0.1817878685);
   graph->SetPoint(45,10.65,0.1775652781);
   graph->SetPoint(46,10.7,0.1734407707);
   graph->SetPoint(47,10.75,0.1694120677);
   graph->SetPoint(48,10.8,0.165476944);
   graph->SetPoint(49,10.85,0.1616332258);
   graph->SetPoint(50,10.9,0.1578787899);
   graph->SetPoint(51,10.95,0.1542115625);
   graph->SetPoint(52,11,0.1506295179);
   graph->SetPoint(53,11.05,0.1471306775);
   graph->SetPoint(54,11.1,0.1437131085);
   graph->SetPoint(55,11.15,0.1403749233);
   graph->SetPoint(56,11.2,0.1371142778);
   graph->SetPoint(57,11.25,0.133929371);
   graph->SetPoint(58,11.3,0.1308184436);
   graph->SetPoint(59,11.35,0.1277797771);
   graph->SetPoint(60,11.4,0.1248116932);
   graph->SetPoint(61,11.45,0.1219125523);
   graph->SetPoint(62,11.5,0.119080753);
   graph->SetPoint(63,11.55,0.116314731);
   graph->SetPoint(64,11.6,0.1136129586);
   graph->SetPoint(65,11.65,0.1109739432);
   graph->SetPoint(66,11.7,0.1083962272);
   graph->SetPoint(67,11.75,0.1058783867);
   graph->SetPoint(68,11.8,0.1034190309);
   graph->SetPoint(69,11.85,0.1010168013);
   graph->SetPoint(70,11.9,0.09867037094);
   graph->SetPoint(71,11.95,0.09637844378);
   graph->SetPoint(72,12,0.09413975378);
   graph->SetPoint(73,12.05,0.09195306433);
   graph->SetPoint(74,12.1,0.08981716757);
   graph->SetPoint(75,12.15,0.08773088368);
   graph->SetPoint(76,12.2,0.08569306023);
   graph->SetPoint(77,12.25,0.0837025716);
   graph->SetPoint(78,12.3,0.08175831827);
   graph->SetPoint(79,12.35,0.07985922629);
   graph->SetPoint(80,12.4,0.07800424664);
   graph->SetPoint(81,12.45,0.07619235469);
   graph->SetPoint(82,12.5,0.07442254957);
   graph->SetPoint(83,12.5,0.07442254957);
   graph->SetPoint(84,12.55,0.07442254957);
   graph->SetPoint(85,12.55,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80 = new TH1F("Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80","Projection of Model2D(_20Ds)",100,8.04,12.96);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->SetMaximum(0.5365934);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->SetStats(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]80);
   
   graph->Draw("l");
   
   graph = new TGraph(160);
   graph->SetName("model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.45,0);
   graph->SetPoint(1,8.45,5.32863759);
   graph->SetPoint(2,8.5,5.32863759);
   graph->SetPoint(3,8.55,5.206202764);
   graph->SetPoint(4,8.6,5.086858193);
   graph->SetPoint(5,8.65,4.970597487);
   graph->SetPoint(6,8.7,4.857437738);
   graph->SetPoint(7,8.75,4.747429725);
   graph->SetPoint(8,8.8,4.640674111);
   graph->SetPoint(9,8.85,4.53734799);
   graph->SetPoint(10,8.9,4.437749978);
   graph->SetPoint(11,8.95,4.342380142);
   graph->SetPoint(12,9,4.252088935);
   graph->SetPoint(13,9.05,4.168371818);
   graph->SetPoint(14,9.1,4.093996316);
   graph->SetPoint(15,9.15,4.0344643);
   graph->SetPoint(16,9.2,4.00184915);
   graph->SetPoint(17,9.25,4.026603089);
   graph->SetPoint(18,9.275,4.084198389);
   graph->SetPoint(19,9.3,4.203261395);
   graph->SetPoint(20,9.3125,4.301799588);
   graph->SetPoint(21,9.325,4.442054987);
   graph->SetPoint(22,9.3375,4.645004494);
   graph->SetPoint(23,9.35,4.946363264);
   graph->SetPoint(24,9.35625,5.152329528);
   graph->SetPoint(25,9.3625,5.410731118);
   graph->SetPoint(26,9.36875,5.739390165);
   graph->SetPoint(27,9.375,6.164229601);
   graph->SetPoint(28,9.38125,6.724053591);
   graph->SetPoint(29,9.3875,7.478929066);
   graph->SetPoint(30,9.39375,8.510331785);
   graph->SetPoint(31,9.4,9.72771354);
   graph->SetPoint(32,9.425,15.23784655);
   graph->SetPoint(33,9.43125,16.4555951);
   graph->SetPoint(34,9.4375,17.46013155);
   graph->SetPoint(35,9.44375,18.18478665);
   graph->SetPoint(36,9.45,18.57911411);
   graph->SetPoint(37,9.45625,18.61461817);
   graph->SetPoint(38,9.4625,18.2880762);
   graph->SetPoint(39,9.46875,17.62191822);
   graph->SetPoint(40,9.475,16.66160128);
   graph->SetPoint(41,9.48125,15.47040561);
   graph->SetPoint(42,9.4875,14.12247984);
   graph->SetPoint(43,9.5,11.26189757);
   graph->SetPoint(44,9.50625,9.885969625);
   graph->SetPoint(45,9.5125,8.616820631);
   graph->SetPoint(46,9.51875,7.488024189);
   graph->SetPoint(47,9.525,6.526260316);
   graph->SetPoint(48,9.53125,5.780707735);
   graph->SetPoint(49,9.5375,5.210774804);
   graph->SetPoint(50,9.54375,4.772831375);
   graph->SetPoint(51,9.55,4.434516058);
   graph->SetPoint(52,9.55625,4.171718586);
   graph->SetPoint(53,9.5625,3.966398255);
   graph->SetPoint(54,9.575,3.677294056);
   graph->SetPoint(55,9.5875,3.493834366);
   graph->SetPoint(56,9.6,3.373670844);
   graph->SetPoint(57,9.625,3.234073738);
   graph->SetPoint(58,9.65,3.157490624);
   graph->SetPoint(59,9.7,3.067973063);
   graph->SetPoint(60,9.75,3.007526683);
   graph->SetPoint(61,9.8,2.966242037);
   graph->SetPoint(62,9.85,2.961099888);
   graph->SetPoint(63,9.875,2.990422553);
   graph->SetPoint(64,9.9,3.070888356);
   graph->SetPoint(65,9.9125,3.148837872);
   graph->SetPoint(66,9.925,3.273980681);
   graph->SetPoint(67,9.9375,3.482565511);
   graph->SetPoint(68,9.94375,3.639550756);
   graph->SetPoint(69,9.95,3.852539943);
   graph->SetPoint(70,9.9625,4.427808784);
   graph->SetPoint(71,9.975,5.091543293);
   graph->SetPoint(72,9.9875,5.744613102);
   graph->SetPoint(73,9.99375,6.027420258);
   graph->SetPoint(74,10,6.259396397);
   graph->SetPoint(75,10.00625,6.426461504);
   graph->SetPoint(76,10.0125,6.517944964);
   graph->SetPoint(77,10.01875,6.527669315);
   graph->SetPoint(78,10.025,6.454593639);
   graph->SetPoint(79,10.03125,6.30292351);
   graph->SetPoint(80,10.0375,6.081671453);
   graph->SetPoint(81,10.04375,5.803731867);
   graph->SetPoint(82,10.05,5.484602507);
   graph->SetPoint(83,10.075,4.117397382);
   graph->SetPoint(84,10.0875,3.554843763);
   graph->SetPoint(85,10.09375,3.332455293);
   graph->SetPoint(86,10.1,3.159237113);
   graph->SetPoint(87,10.1125,2.918656762);
   graph->SetPoint(88,10.125,2.77002958);
   graph->SetPoint(89,10.15,2.617853236);
   graph->SetPoint(90,10.175,2.559638949);
   graph->SetPoint(91,10.2,2.550742292);
   graph->SetPoint(92,10.225,2.588195602);
   graph->SetPoint(93,10.25,2.707125399);
   graph->SetPoint(94,10.2625,2.830490538);
   graph->SetPoint(95,10.275,3.043467264);
   graph->SetPoint(96,10.28125,3.208333427);
   graph->SetPoint(97,10.2875,3.408826436);
   graph->SetPoint(98,10.3,3.865791033);
   graph->SetPoint(99,10.3125,4.348828765);
   graph->SetPoint(100,10.325,4.777433915);
   graph->SetPoint(101,10.33125,4.943630411);
   graph->SetPoint(102,10.3375,5.064568293);
   graph->SetPoint(103,10.34375,5.132913496);
   graph->SetPoint(104,10.35,5.144249032);
   graph->SetPoint(105,10.35625,5.097505397);
   graph->SetPoint(106,10.3625,4.995065775);
   graph->SetPoint(107,10.36875,4.842531618);
   graph->SetPoint(108,10.375,4.648180646);
   graph->SetPoint(109,10.3875,4.175727039);
   graph->SetPoint(110,10.4,3.665498984);
   graph->SetPoint(111,10.4125,3.194045799);
   graph->SetPoint(112,10.425,2.80961796);
   graph->SetPoint(113,10.4375,2.549776842);
   graph->SetPoint(114,10.45,2.386338182);
   graph->SetPoint(115,10.475,2.209659546);
   graph->SetPoint(116,10.5,2.124238747);
   graph->SetPoint(117,10.55,2.039313493);
   graph->SetPoint(118,10.6,1.98475245);
   graph->SetPoint(119,10.65,1.936989636);
   graph->SetPoint(120,10.7,1.891567764);
   graph->SetPoint(121,10.75,1.847508018);
   graph->SetPoint(122,10.8,1.804556069);
   graph->SetPoint(123,10.85,1.762627036);
   graph->SetPoint(124,10.9,1.721680054);
   graph->SetPoint(125,10.95,1.681686982);
   graph->SetPoint(126,11,1.64262389);
   graph->SetPoint(127,11.05,1.60446855);
   graph->SetPoint(128,11.1,1.567199644);
   graph->SetPoint(129,11.15,1.53079649);
   graph->SetPoint(130,11.2,1.495238941);
   graph->SetPoint(131,11.25,1.46050734);
   graph->SetPoint(132,11.3,1.426582496);
   graph->SetPoint(133,11.35,1.393445664);
   graph->SetPoint(134,11.4,1.36107854);
   graph->SetPoint(135,11.45,1.329463244);
   graph->SetPoint(136,11.5,1.298582313);
   graph->SetPoint(137,11.55,1.268418688);
   graph->SetPoint(138,11.6,1.238955707);
   graph->SetPoint(139,11.65,1.210177096);
   graph->SetPoint(140,11.7,1.182066957);
   graph->SetPoint(141,11.75,1.154609765);
   graph->SetPoint(142,11.8,1.127790351);
   graph->SetPoint(143,11.85,1.101593902);
   graph->SetPoint(144,11.9,1.076005948);
   graph->SetPoint(145,11.95,1.051012353);
   graph->SetPoint(146,12,1.026599313);
   graph->SetPoint(147,12.05,1.002753341);
   graph->SetPoint(148,12.1,0.9794612668);
   graph->SetPoint(149,12.15,0.9567102235);
   graph->SetPoint(150,12.2,0.9344876442);
   graph->SetPoint(151,12.25,0.9127812536);
   graph->SetPoint(152,12.3,0.8915790616);
   graph->SetPoint(153,12.35,0.8708693567);
   graph->SetPoint(154,12.4,0.8506406993);
   graph->SetPoint(155,12.45,0.8308819155);
   graph->SetPoint(156,12.5,0.8115820911);
   graph->SetPoint(157,12.5,0.8115820911);
   graph->SetPoint(158,12.55,0.8115820911);
   graph->SetPoint(159,12.55,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81 = new TH1F("Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81","Projection of Model2D(_20Ds)",160,8.04,12.96);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->SetMaximum(20.47608);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->SetStats(0);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Ds|aux_rng2]_Norm[m_Ds,m_Y]81);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80);
   grae->SetName("h_ds_1000_CutRange[aux_rng2]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Y");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,8.525,4);
   grae->SetPointError(0,0.025,0.025,1.914339,3.162753);
   grae->SetPoint(1,8.575,8);
   grae->SetPointError(1,0.025,0.025,2.768386,3.945142);
   grae->SetPoint(2,8.625,4);
   grae->SetPointError(2,0.025,0.025,1.914339,3.162753);
   grae->SetPoint(3,8.675,4);
   grae->SetPointError(3,0.025,0.025,1.914339,3.162753);
   grae->SetPoint(4,8.725,4);
   grae->SetPointError(4,0.025,0.025,1.914339,3.162753);
   grae->SetPoint(5,8.775,4);
   grae->SetPointError(5,0.025,0.025,1.914339,3.162753);
   grae->SetPoint(6,8.825,5);
   grae->SetPointError(6,0.025,0.025,2.159691,3.382473);
   grae->SetPoint(7,8.875,7);
   grae->SetPointError(7,0.025,0.025,2.58147,3.770281);
   grae->SetPoint(8,8.925,7);
   grae->SetPointError(8,0.025,0.025,2.58147,3.770281);
   grae->SetPoint(9,8.975,5);
   grae->SetPointError(9,0.025,0.025,2.159691,3.382473);
   grae->SetPoint(10,9.025,3);
   grae->SetPointError(10,0.025,0.025,1.632705,2.918186);
   grae->SetPoint(11,9.075,1);
   grae->SetPointError(11,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(12,9.125,2);
   grae->SetPointError(12,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(13,9.175,6);
   grae->SetPointError(13,0.025,0.025,2.379931,3.583642);
   grae->SetPoint(14,9.225,8);
   grae->SetPointError(14,0.025,0.025,2.768386,3.945142);
   grae->SetPoint(15,9.275,1);
   grae->SetPointError(15,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(16,9.325,4);
   grae->SetPointError(16,0.025,0.025,1.914339,3.162753);
   grae->SetPoint(17,9.375,5);
   grae->SetPointError(17,0.025,0.025,2.159691,3.382473);
   grae->SetPoint(18,9.425,9);
   grae->SetPointError(18,0.025,0.025,2.943461,4.110204);
   grae->SetPoint(19,9.475,22);
   grae->SetPointError(19,0.025,0.025,4.654502,5.761366);
   grae->SetPoint(20,9.525,5);
   grae->SetPointError(20,0.025,0.025,2.159691,3.382473);
   grae->SetPoint(21,9.575,6);
   grae->SetPointError(21,0.025,0.025,2.379931,3.583642);
   grae->SetPoint(22,9.625,2);
   grae->SetPointError(22,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(23,9.675,6);
   grae->SetPointError(23,0.025,0.025,2.379931,3.583642);
   grae->SetPoint(24,9.725,3);
   grae->SetPointError(24,0.025,0.025,1.632705,2.918186);
   grae->SetPoint(25,9.775,2);
   grae->SetPointError(25,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(26,9.825,2);
   grae->SetPointError(26,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(27,9.875,5);
   grae->SetPointError(27,0.025,0.025,2.159691,3.382473);
   grae->SetPoint(28,9.925,6);
   grae->SetPointError(28,0.025,0.025,2.379931,3.583642);
   grae->SetPoint(29,9.975,6);
   grae->SetPointError(29,0.025,0.025,2.379931,3.583642);
   grae->SetPoint(30,10.025,5);
   grae->SetPointError(30,0.025,0.025,2.159691,3.382473);
   grae->SetPoint(31,10.075,2);
   grae->SetPointError(31,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(32,10.125,5);
   grae->SetPointError(32,0.025,0.025,2.159691,3.382473);
   grae->SetPoint(33,10.175,2);
   grae->SetPointError(33,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(34,10.225,1);
   grae->SetPointError(34,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(35,10.275,4);
   grae->SetPointError(35,0.025,0.025,1.914339,3.162753);
   grae->SetPoint(36,10.325,5);
   grae->SetPointError(36,0.025,0.025,2.159691,3.382473);
   grae->SetPoint(37,10.375,4);
   grae->SetPointError(37,0.025,0.025,1.914339,3.162753);
   grae->SetPoint(38,10.425,2);
   grae->SetPointError(38,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(39,10.475,5);
   grae->SetPointError(39,0.025,0.025,2.159691,3.382473);
   grae->SetPoint(40,10.525,0);
   grae->SetPointError(40,0.025,0.025,0,1.147874);
   grae->SetPoint(41,10.575,2);
   grae->SetPointError(41,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(42,10.625,1);
   grae->SetPointError(42,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(43,10.675,4);
   grae->SetPointError(43,0.025,0.025,1.914339,3.162753);
   grae->SetPoint(44,10.725,0);
   grae->SetPointError(44,0.025,0.025,0,1.147874);
   grae->SetPoint(45,10.775,1);
   grae->SetPointError(45,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(46,10.825,1);
   grae->SetPointError(46,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(47,10.875,2);
   grae->SetPointError(47,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(48,10.925,1);
   grae->SetPointError(48,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(49,10.975,1);
   grae->SetPointError(49,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(50,11.025,3);
   grae->SetPointError(50,0.025,0.025,1.632705,2.918186);
   grae->SetPoint(51,11.075,1);
   grae->SetPointError(51,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(52,11.125,4);
   grae->SetPointError(52,0.025,0.025,1.914339,3.162753);
   grae->SetPoint(53,11.175,5);
   grae->SetPointError(53,0.025,0.025,2.159691,3.382473);
   grae->SetPoint(54,11.225,0);
   grae->SetPointError(54,0.025,0.025,0,1.147874);
   grae->SetPoint(55,11.275,3);
   grae->SetPointError(55,0.025,0.025,1.632705,2.918186);
   grae->SetPoint(56,11.325,0);
   grae->SetPointError(56,0.025,0.025,0,1.147874);
   grae->SetPoint(57,11.375,1);
   grae->SetPointError(57,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(58,11.425,1);
   grae->SetPointError(58,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(59,11.475,2);
   grae->SetPointError(59,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(60,11.525,2);
   grae->SetPointError(60,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(61,11.575,1);
   grae->SetPointError(61,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(62,11.625,1);
   grae->SetPointError(62,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(63,11.675,0);
   grae->SetPointError(63,0.025,0.025,0,1.147874);
   grae->SetPoint(64,11.725,1);
   grae->SetPointError(64,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(65,11.775,0);
   grae->SetPointError(65,0.025,0.025,0,1.147874);
   grae->SetPoint(66,11.825,0);
   grae->SetPointError(66,0.025,0.025,0,1.147874);
   grae->SetPoint(67,11.875,1);
   grae->SetPointError(67,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(68,11.925,0);
   grae->SetPointError(68,0.025,0.025,0,1.147874);
   grae->SetPoint(69,11.975,2);
   grae->SetPointError(69,0.025,0.025,1.291815,2.63786);
   grae->SetPoint(70,12.025,1);
   grae->SetPointError(70,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(71,12.075,3);
   grae->SetPointError(71,0.025,0.025,1.632705,2.918186);
   grae->SetPoint(72,12.125,0);
   grae->SetPointError(72,0.025,0.025,0,1.147874);
   grae->SetPoint(73,12.175,0);
   grae->SetPointError(73,0.025,0.025,0,1.147874);
   grae->SetPoint(74,12.225,1);
   grae->SetPointError(74,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(75,12.275,0);
   grae->SetPointError(75,0.025,0.025,0,1.147874);
   grae->SetPoint(76,12.325,0);
   grae->SetPointError(76,0.025,0.025,0,1.147874);
   grae->SetPoint(77,12.375,1);
   grae->SetPointError(77,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(78,12.425,1);
   grae->SetPointError(78,0.025,0.025,0.8272462,2.299527);
   grae->SetPoint(79,12.475,0);
   grae->SetPointError(79,0.025,0.025,0,1.147874);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng2]9 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng2]9","Histogram of ds_1000_plot__m_Y",100,8.1,12.9);
   Graph_h_ds_1000_CutRange[aux_rng2]9->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng2]9->SetMaximum(30.5375);
   Graph_h_ds_1000_CutRange[aux_rng2]9->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng2]9->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng2]9->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng2]9->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng2]9->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng2]9);
   
   grae->Draw("zp");
   
   TH1D *frame_19bfee80__18 = new TH1D("frame_19bfee80__18","A RooPlot of \"m(#mu^{+}#mu^{-})\"",80,8.5,12.5);
   frame_19bfee80__18->SetBinContent(1,29.14943);
   frame_19bfee80__18->SetMinimum(1e-05);
   frame_19bfee80__18->SetMaximum(30);
   frame_19bfee80__18->SetEntries(1);
   frame_19bfee80__18->SetDirectory(0);
   frame_19bfee80__18->SetStats(0);
   frame_19bfee80__18->SetMarkerStyle(20);
   frame_19bfee80__18->SetMarkerSize(1.2);
   frame_19bfee80__18->GetXaxis()->SetRange(11,50);
   frame_19bfee80__18->GetXaxis()->SetNdivisions(505);
   frame_19bfee80__18->GetXaxis()->SetLabelFont(132);
   frame_19bfee80__18->GetXaxis()->SetLabelOffset(0.015);
   frame_19bfee80__18->GetXaxis()->SetLabelSize(0.05);
   frame_19bfee80__18->GetXaxis()->SetTitleSize(0.06);
   frame_19bfee80__18->GetXaxis()->SetTitleFont(132);
   frame_19bfee80__18->GetYaxis()->SetLabelFont(132);
   frame_19bfee80__18->GetYaxis()->SetLabelSize(0.05);
   frame_19bfee80__18->GetYaxis()->SetTitleSize(0.06);
   frame_19bfee80__18->GetYaxis()->SetTitleFont(42);
   frame_19bfee80__18->GetZaxis()->SetLabelFont(132);
   frame_19bfee80__18->GetZaxis()->SetLabelSize(0.05);
   frame_19bfee80__18->GetZaxis()->SetTitleSize(0.06);
   frame_19bfee80__18->GetZaxis()->SetTitleFont(42);
   frame_19bfee80__18->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:59:04 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.875802,-4.050621,2.048642,21.26582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a4a6200__19 = new TH1D("frame_1a4a6200__19","A RooPlot of \"mass(K^{-}K^{+}#pi^{+})\"",35,1.9,2.04);
   frame_1a4a6200__19->SetBinContent(1,19.7719);
   frame_1a4a6200__19->SetMinimum(1e-05);
   frame_1a4a6200__19->SetMaximum(20);
   frame_1a4a6200__19->SetEntries(1);
   frame_1a4a6200__19->SetDirectory(0);
   frame_1a4a6200__19->SetStats(0);
   frame_1a4a6200__19->SetMarkerStyle(20);
   frame_1a4a6200__19->SetMarkerSize(1.2);
   frame_1a4a6200__19->GetXaxis()->SetNdivisions(505);
   frame_1a4a6200__19->GetXaxis()->SetLabelFont(132);
   frame_1a4a6200__19->GetXaxis()->SetLabelOffset(0.015);
   frame_1a4a6200__19->GetXaxis()->SetLabelSize(0.05);
   frame_1a4a6200__19->GetXaxis()->SetTitleSize(0.06);
   frame_1a4a6200__19->GetXaxis()->SetTitleFont(132);
   frame_1a4a6200__19->GetYaxis()->SetLabelFont(132);
   frame_1a4a6200__19->GetYaxis()->SetLabelSize(0.05);
   frame_1a4a6200__19->GetYaxis()->SetTitleSize(0.06);
   frame_1a4a6200__19->GetYaxis()->SetTitleFont(42);
   frame_1a4a6200__19->GetZaxis()->SetLabelFont(132);
   frame_1a4a6200__19->GetZaxis()->SetLabelSize(0.05);
   frame_1a4a6200__19->GetZaxis()->SetTitleSize(0.06);
   frame_1a4a6200__19->GetZaxis()->SetTitleFont(42);
   frame_1a4a6200__19->Draw("FUNC");
   
   TGraph *graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,1.295274317e-08);
   graph->SetPoint(2,1.9,1.295274317e-08);
   graph->SetPoint(3,1.904,6.85773004e-08);
   graph->SetPoint(4,1.908,3.425434344e-07);
   graph->SetPoint(5,1.912,1.614237914e-06);
   graph->SetPoint(6,1.916,7.176886394e-06);
   graph->SetPoint(7,1.92,3.010379394e-05);
   graph->SetPoint(8,1.924,0.0001191305169);
   graph->SetPoint(9,1.928,0.0004447761101);
   graph->SetPoint(10,1.932,0.001566666335);
   graph->SetPoint(11,1.936,0.005206288169);
   graph->SetPoint(12,1.94,0.01632287019);
   graph->SetPoint(13,1.944,0.04828158109);
   graph->SetPoint(14,1.946,0.08124426224);
   graph->SetPoint(15,1.948,0.134735821);
   graph->SetPoint(16,1.95,0.220217894);
   graph->SetPoint(17,1.951,0.280005818);
   graph->SetPoint(18,1.952,0.3547327577);
   graph->SetPoint(19,1.953,0.4477703418);
   graph->SetPoint(20,1.954,0.5631565549);
   graph->SetPoint(21,1.955,0.7057042809);
   graph->SetPoint(22,1.956,0.881122213);
   graph->SetPoint(23,1.957,1.096148358);
   graph->SetPoint(24,1.958,1.358696055);
   graph->SetPoint(25,1.9585,1.510623457);
   graph->SetPoint(26,1.959,1.678012073);
   graph->SetPoint(27,1.9595,1.86225387);
   graph->SetPoint(28,1.96,2.06484586);
   graph->SetPoint(29,1.9605,2.28739589);
   graph->SetPoint(30,1.961,2.53162854);
   graph->SetPoint(31,1.9615,2.799391096);
   graph->SetPoint(32,1.962,3.092659579);
   graph->SetPoint(33,1.9625,3.413544799);
   graph->SetPoint(34,1.963,3.762677047);
   graph->SetPoint(35,1.964,4.488636524);
   graph->SetPoint(36,1.965,5.209284388);
   graph->SetPoint(37,1.9655,5.554246369);
   graph->SetPoint(38,1.966,5.881407824);
   graph->SetPoint(39,1.9665,6.185085612);
   graph->SetPoint(40,1.967,6.459777854);
   graph->SetPoint(41,1.9675,6.700328269);
   graph->SetPoint(42,1.968,6.902086364);
   graph->SetPoint(43,1.9685,7.061056562);
   graph->SetPoint(44,1.969,7.17402962);
   graph->SetPoint(45,1.9695,7.238690283);
   graph->SetPoint(46,1.97,7.253696163);
   graph->SetPoint(47,1.9705,7.21872406);
   graph->SetPoint(48,1.971,7.134481522);
   graph->SetPoint(49,1.9715,7.002683041);
   graph->SetPoint(50,1.972,6.825992027);
   graph->SetPoint(51,1.9725,6.607931284);
   graph->SetPoint(52,1.973,6.352766208);
   graph->SetPoint(53,1.9735,6.065366101);
   graph->SetPoint(54,1.974,5.751049915);
   graph->SetPoint(55,1.9745,5.41542322);
   graph->SetPoint(56,1.975,5.064213366);
   graph->SetPoint(57,1.976,4.337613674);
   graph->SetPoint(58,1.977,3.613756954);
   graph->SetPoint(59,1.9775,3.274094095);
   graph->SetPoint(60,1.978,2.962210311);
   graph->SetPoint(61,1.9785,2.676289798);
   graph->SetPoint(62,1.979,2.414587257);
   graph->SetPoint(63,1.9795,2.175430367);
   graph->SetPoint(64,1.98,1.957221534);
   graph->SetPoint(65,1.9805,1.758438974);
   graph->SetPoint(66,1.981,1.57763718);
   graph->SetPoint(67,1.9815,1.413446846);
   graph->SetPoint(68,1.982,1.264574285);
   graph->SetPoint(69,1.983,1.007979328);
   graph->SetPoint(70,1.984,0.7989672379);
   graph->SetPoint(71,1.985,0.6297619003);
   graph->SetPoint(72,1.986,0.4936212651);
   graph->SetPoint(73,1.987,0.3847524595);
   graph->SetPoint(74,1.988,0.2982215443);
   graph->SetPoint(75,1.989,0.2298617406);
   graph->SetPoint(76,1.99,0.1761831755);
   graph->SetPoint(77,1.992,0.1017817975);
   graph->SetPoint(78,1.994,0.05749844026);
   graph->SetPoint(79,1.996,0.03176305568);
   graph->SetPoint(80,2,0.009063490695);
   graph->SetPoint(81,2.004,0.00236477469);
   graph->SetPoint(82,2.008,0.0005641636517);
   graph->SetPoint(83,2.012,0.0001230669657);
   graph->SetPoint(84,2.016,2.454702935e-05);
   graph->SetPoint(85,2.02,4.476900568e-06);
   graph->SetPoint(86,2.024,7.465811382e-07);
   graph->SetPoint(87,2.028,1.138407207e-07);
   graph->SetPoint(88,2.032,1.587228003e-08);
   graph->SetPoint(89,2.036,2.023494627e-09);
   graph->SetPoint(90,2.04,2.358771393e-10);
   graph->SetPoint(91,2.04,2.358771393e-10);
   graph->SetPoint(92,2.044,2.358771393e-10);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->SetMaximum(7.979066);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]82);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,1.655128158e-11);
   graph->SetPoint(2,1.9,1.655128158e-11);
   graph->SetPoint(3,1.904,8.762948463e-11);
   graph->SetPoint(4,1.908,4.377090444e-10);
   graph->SetPoint(5,1.912,2.0627064e-09);
   graph->SetPoint(6,1.916,9.170773016e-09);
   graph->SetPoint(7,1.92,3.846724693e-08);
   graph->SetPoint(8,1.924,1.522274242e-07);
   graph->SetPoint(9,1.928,5.683440597e-07);
   graph->SetPoint(10,1.932,2.001918459e-06);
   graph->SetPoint(11,1.936,6.652702081e-06);
   graph->SetPoint(12,1.94,2.085769918e-05);
   graph->SetPoint(13,1.944,6.169519716e-05);
   graph->SetPoint(14,1.946,0.0001038155889);
   graph->SetPoint(15,1.948,0.0001721682027);
   graph->SetPoint(16,1.95,0.0002813989534);
   graph->SetPoint(17,1.951,0.0003577971922);
   graph->SetPoint(18,1.952,0.0004532848124);
   graph->SetPoint(19,1.953,0.0005721701504);
   graph->SetPoint(20,1.954,0.0007196130263);
   graph->SetPoint(21,1.955,0.0009017634418);
   graph->SetPoint(22,1.956,0.001125916083);
   graph->SetPoint(23,1.957,0.001400680912);
   graph->SetPoint(24,1.958,0.001736169759);
   graph->SetPoint(25,1.9585,0.001930305717);
   graph->SetPoint(26,1.959,0.002144198332);
   graph->SetPoint(27,1.9595,0.00237962629);
   graph->SetPoint(28,1.96,0.0026385025);
   graph->SetPoint(29,1.9605,0.002922881505);
   graph->SetPoint(30,1.961,0.003234967007);
   graph->SetPoint(31,1.9615,0.003577119508);
   graph->SetPoint(32,1.962,0.003951864006);
   graph->SetPoint(33,1.9625,0.004361897739);
   graph->SetPoint(34,1.963,0.004808026104);
   graph->SetPoint(35,1.964,0.005735672052);
   graph->SetPoint(36,1.965,0.006656530713);
   graph->SetPoint(37,1.9655,0.007097330225);
   graph->SetPoint(38,1.966,0.00751538386);
   graph->SetPoint(39,1.9665,0.007903429582);
   graph->SetPoint(40,1.967,0.008254436977);
   graph->SetPoint(41,1.9675,0.008561817245);
   graph->SetPoint(42,1.968,0.008819627887);
   graph->SetPoint(43,1.9685,0.009022763275);
   graph->SetPoint(44,1.969,0.009167122571);
   graph->SetPoint(45,1.9695,0.009249747296);
   graph->SetPoint(46,1.97,0.009268922118);
   graph->SetPoint(47,1.9705,0.009224234046);
   graph->SetPoint(48,1.971,0.009116587198);
   graph->SetPoint(49,1.9715,0.008948172389);
   graph->SetPoint(50,1.972,0.008722392978);
   graph->SetPoint(51,1.9725,0.008443750477);
   graph->SetPoint(52,1.973,0.008117695296);
   graph->SetPoint(53,1.9735,0.007750449529);
   graph->SetPoint(54,1.974,0.007348809842);
   graph->SetPoint(55,1.9745,0.006919939151);
   graph->SetPoint(56,1.975,0.006471155976);
   graph->SetPoint(57,1.976,0.005542691949);
   graph->SetPoint(58,1.977,0.004617732947);
   graph->SetPoint(59,1.9775,0.004183704761);
   graph->SetPoint(60,1.978,0.003785173248);
   graph->SetPoint(61,1.9785,0.003419818137);
   graph->SetPoint(62,1.979,0.003085409249);
   graph->SetPoint(63,1.9795,0.002779809657);
   graph->SetPoint(64,1.98,0.002500977924);
   graph->SetPoint(65,1.9805,0.00224696948);
   graph->SetPoint(66,1.981,0.00201593723);
   graph->SetPoint(67,1.9815,0.001806131445);
   graph->SetPoint(68,1.982,0.001615899025);
   graph->SetPoint(69,1.983,0.001288016713);
   graph->SetPoint(70,1.984,0.001020936766);
   graph->SetPoint(71,1.985,0.0008047227063);
   graph->SetPoint(72,1.986,0.0006307594031);
   graph->SetPoint(73,1.987,0.0004916446046);
   graph->SetPoint(74,1.988,0.0003810736218);
   graph->SetPoint(75,1.989,0.0002937220589);
   graph->SetPoint(76,1.99,0.0002251304846);
   graph->SetPoint(77,1.992,0.0001300588738);
   graph->SetPoint(78,1.994,7.347268933e-05);
   graph->SetPoint(79,1.996,4.05874857e-05);
   graph->SetPoint(80,2,1.158151479e-05);
   graph->SetPoint(81,2.004,3.021757727e-06);
   graph->SetPoint(82,2.008,7.208999153e-07);
   graph->SetPoint(83,2.012,1.572574994e-07);
   graph->SetPoint(84,2.016,3.136669887e-08);
   graph->SetPoint(85,2.02,5.720675606e-09);
   graph->SetPoint(86,2.024,9.539967307e-10);
   graph->SetPoint(87,2.028,1.454680138e-10);
   graph->SetPoint(88,2.032,2.028192581e-11);
   graph->SetPoint(89,2.036,2.585663045e-12);
   graph->SetPoint(90,2.04,3.014086591e-13);
   graph->SetPoint(91,2.04,3.014086591e-13);
   graph->SetPoint(92,2.044,3.014086591e-13);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->SetMaximum(0.01019581);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]83);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,4.181195477e-12);
   graph->SetPoint(2,1.9,4.181195477e-12);
   graph->SetPoint(3,1.904,2.213701719e-11);
   graph->SetPoint(4,1.908,1.105743424e-10);
   graph->SetPoint(5,1.912,5.210822273e-10);
   graph->SetPoint(6,1.916,2.316726621e-09);
   graph->SetPoint(7,1.92,9.717620844e-09);
   graph->SetPoint(8,1.924,3.845579054e-08);
   graph->SetPoint(9,1.928,1.435754446e-07);
   graph->SetPoint(10,1.932,5.057259381e-07);
   graph->SetPoint(11,1.936,1.68060991e-06);
   graph->SetPoint(12,1.94,5.269085482e-06);
   graph->SetPoint(13,1.944,1.558548068e-05);
   graph->SetPoint(14,1.946,2.622596135e-05);
   graph->SetPoint(15,1.948,4.349324293e-05);
   graph->SetPoint(16,1.95,7.108718593e-05);
   graph->SetPoint(17,1.951,9.038695852e-05);
   graph->SetPoint(18,1.952,0.000114509103);
   graph->SetPoint(19,1.953,0.0001445419941);
   graph->SetPoint(20,1.954,0.000181789109);
   graph->SetPoint(21,1.955,0.0002278040649);
   graph->SetPoint(22,1.956,0.0002844296503);
   graph->SetPoint(23,1.957,0.0003538409195);
   graph->SetPoint(24,1.958,0.0004385923294);
   graph->SetPoint(25,1.9585,0.0004876350809);
   graph->SetPoint(26,1.959,0.000541668772);
   graph->SetPoint(27,1.9595,0.0006011427351);
   graph->SetPoint(28,1.96,0.0006665402112);
   graph->SetPoint(29,1.9605,0.0007383802196);
   graph->SetPoint(30,1.961,0.0008172194614);
   graph->SetPoint(31,1.9615,0.0009036542477);
   graph->SetPoint(32,1.962,0.0009983224458);
   graph->SetPoint(33,1.9625,0.001101905433);
   graph->SetPoint(34,1.963,0.00121460667);
   graph->SetPoint(35,1.964,0.00144894919);
   graph->SetPoint(36,1.965,0.001681577102);
   graph->SetPoint(37,1.9655,0.00179293216);
   graph->SetPoint(38,1.966,0.00189854114);
   graph->SetPoint(39,1.9665,0.001996569502);
   graph->SetPoint(40,1.967,0.002085241217);
   graph->SetPoint(41,1.9675,0.00216289182);
   graph->SetPoint(42,1.968,0.002228020111);
   graph->SetPoint(43,1.9685,0.002279336305);
   graph->SetPoint(44,1.969,0.002315804443);
   graph->SetPoint(45,1.9695,0.002336677155);
   graph->SetPoint(46,1.97,0.002341521111);
   graph->SetPoint(47,1.9705,0.002330231981);
   graph->SetPoint(48,1.971,0.002303038165);
   graph->SetPoint(49,1.9715,0.002260493107);
   graph->SetPoint(50,1.972,0.002203456566);
   graph->SetPoint(51,1.9725,0.002133065717);
   graph->SetPoint(52,1.973,0.002050697445);
   graph->SetPoint(53,1.9735,0.001957923582);
   graph->SetPoint(54,1.974,0.001856461104);
   graph->SetPoint(55,1.9745,0.001748119512);
   graph->SetPoint(56,1.975,0.001634747616);
   graph->SetPoint(57,1.976,0.001400198431);
   graph->SetPoint(58,1.977,0.001166534689);
   graph->SetPoint(59,1.9775,0.001056890208);
   graph->SetPoint(60,1.978,0.0009562129185);
   graph->SetPoint(61,1.9785,0.0008639166736);
   graph->SetPoint(62,1.979,0.0007794380836);
   graph->SetPoint(63,1.9795,0.0007022373168);
   graph->SetPoint(64,1.98,0.0006317986636);
   graph->SetPoint(65,1.9805,0.0005676308859);
   graph->SetPoint(66,1.981,0.0005092673693);
   graph->SetPoint(67,1.9815,0.000456266096);
   graph->SetPoint(68,1.982,0.0004082094586);
   graph->SetPoint(69,1.983,0.0003253796166);
   graph->SetPoint(70,1.984,0.0002579097073);
   graph->SetPoint(71,1.985,0.0002032895715);
   graph->SetPoint(72,1.986,0.0001593428491);
   graph->SetPoint(73,1.987,0.0001241995786);
   graph->SetPoint(74,1.988,9.626706524e-05);
   graph->SetPoint(75,1.989,7.420025683e-05);
   graph->SetPoint(76,1.99,5.687260888e-05);
   graph->SetPoint(77,1.992,3.285555697e-05);
   graph->SetPoint(78,1.994,1.856071838e-05);
   graph->SetPoint(79,1.996,1.025323694e-05);
   graph->SetPoint(80,2,2.925729769e-06);
   graph->SetPoint(81,2.004,7.633583948e-07);
   graph->SetPoint(82,2.008,1.821142037e-07);
   graph->SetPoint(83,2.012,3.97264914e-08);
   graph->SetPoint(84,2.016,7.923875792e-09);
   graph->SetPoint(85,2.02,1.445160778e-09);
   graph->SetPoint(86,2.024,2.409992722e-10);
   graph->SetPoint(87,2.028,3.67482239e-11);
   graph->SetPoint(88,2.032,5.12363324e-12);
   graph->SetPoint(89,2.036,6.531918737e-13);
   graph->SetPoint(90,2.04,7.614205074e-14);
   graph->SetPoint(91,2.04,7.614205074e-14);
   graph->SetPoint(92,2.044,7.614205074e-14);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->SetMaximum(0.002575673);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]84);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.8361088732);
   graph->SetPoint(2,1.9,0.8361088732);
   graph->SetPoint(3,1.904,0.7929912945);
   graph->SetPoint(4,1.908,0.7520972607);
   graph->SetPoint(5,1.912,0.7133121049);
   graph->SetPoint(6,1.916,0.6765270739);
   graph->SetPoint(7,1.92,0.6416390225);
   graph->SetPoint(8,1.924,0.6085501247);
   graph->SetPoint(9,1.928,0.5771675993);
   graph->SetPoint(10,1.932,0.54740345);
   graph->SetPoint(11,1.936,0.519174218);
   graph->SetPoint(12,1.94,0.4924007487);
   graph->SetPoint(13,1.944,0.4670079695);
   graph->SetPoint(14,1.948,0.442924679);
   graph->SetPoint(15,1.952,0.4200833478);
   graph->SetPoint(16,1.956,0.3984199288);
   graph->SetPoint(17,1.96,0.3778736779);
   graph->SetPoint(18,1.964,0.3583869836);
   graph->SetPoint(19,1.968,0.3399052051);
   graph->SetPoint(20,1.972,0.3223765197);
   graph->SetPoint(21,1.976,0.3057517769);
   graph->SetPoint(22,1.98,0.289984361);
   graph->SetPoint(23,1.984,0.2750300603);
   graph->SetPoint(24,1.988,0.260846943);
   graph->SetPoint(25,1.992,0.2473952395);
   graph->SetPoint(26,1.996,0.2346372315);
   graph->SetPoint(27,2,0.2225371455);
   graph->SetPoint(28,2.004,0.2110610528);
   graph->SetPoint(29,2.008,0.2001767746);
   graph->SetPoint(30,2.012,0.1898537915);
   graph->SetPoint(31,2.016,0.1800631577);
   graph->SetPoint(32,2.02,0.1707774203);
   graph->SetPoint(33,2.024,0.1619705423);
   graph->SetPoint(34,2.028,0.1536178291);
   graph->SetPoint(35,2.032,0.1456958598);
   graph->SetPoint(36,2.036,0.1381824212);
   graph->SetPoint(37,2.04,0.1310564456);
   graph->SetPoint(38,2.04,0.1310564456);
   graph->SetPoint(39,2.044,0.1310564456);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->SetMaximum(0.9197198);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]85);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.001011844443);
   graph->SetPoint(2,1.9,0.001011844443);
   graph->SetPoint(3,1.904,0.000959664298);
   graph->SetPoint(4,1.908,0.0009101750482);
   graph->SetPoint(5,1.912,0.000863237926);
   graph->SetPoint(6,1.916,0.0008187213201);
   graph->SetPoint(7,1.92,0.0007765004059);
   graph->SetPoint(8,1.924,0.0007364567962);
   graph->SetPoint(9,1.928,0.0006984782089);
   graph->SetPoint(10,1.932,0.000662458152);
   graph->SetPoint(11,1.936,0.0006282956255);
   graph->SetPoint(12,1.94,0.0005958948378);
   graph->SetPoint(13,1.944,0.0005651649372);
   graph->SetPoint(14,1.948,0.0005360197572);
   graph->SetPoint(15,1.952,0.0005083775746);
   graph->SetPoint(16,1.956,0.0004821608811);
   graph->SetPoint(17,1.96,0.000457296165);
   graph->SetPoint(18,1.964,0.0004337137058);
   graph->SetPoint(19,1.968,0.0004113473784);
   graph->SetPoint(20,1.972,0.0003901344675);
   graph->SetPoint(21,1.976,0.0003700154924);
   graph->SetPoint(22,1.98,0.0003509340395);
   graph->SetPoint(23,1.984,0.0003328366044);
   graph->SetPoint(24,1.988,0.000315672442);
   graph->SetPoint(25,1.992,0.000299393424);
   graph->SetPoint(26,1.996,0.0002839539042);
   graph->SetPoint(27,2,0.0002693105901);
   graph->SetPoint(28,2.004,0.000255422422);
   graph->SetPoint(29,2.008,0.0002422504575);
   graph->SetPoint(30,2.012,0.0002297577625);
   graph->SetPoint(31,2.016,0.0002179093074);
   graph->SetPoint(32,2.02,0.0002066718693);
   graph->SetPoint(33,2.024,0.0001960139384);
   graph->SetPoint(34,2.028,0.0001859056299);
   graph->SetPoint(35,2.032,0.0001763186002);
   graph->SetPoint(36,2.036,0.0001672259672);
   graph->SetPoint(37,2.04,0.0001586022353);
   graph->SetPoint(38,2.04,0.0001586022353);
   graph->SetPoint(39,2.044,0.0001586022353);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->SetMaximum(0.001113029);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]86);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.0003942833856);
   graph->SetPoint(2,1.9,0.0003942833856);
   graph->SetPoint(3,1.904,0.0003739504535);
   graph->SetPoint(4,1.908,0.0003546660772);
   graph->SetPoint(5,1.912,0.0003363761834);
   graph->SetPoint(6,1.916,0.0003190294873);
   graph->SetPoint(7,1.92,0.0003025773487);
   graph->SetPoint(8,1.924,0.000286973636);
   graph->SetPoint(9,1.928,0.0002721745964);
   graph->SetPoint(10,1.932,0.0002581387334);
   graph->SetPoint(11,1.936,0.0002448266905);
   graph->SetPoint(12,1.94,0.0002322011409);
   graph->SetPoint(13,1.944,0.0002202266824);
   graph->SetPoint(14,1.948,0.0002088697388);
   graph->SetPoint(15,1.952,0.0001980984653);
   graph->SetPoint(16,1.956,0.0001878826591);
   graph->SetPoint(17,1.96,0.0001781936753);
   graph->SetPoint(18,1.964,0.0001690043459);
   graph->SetPoint(19,1.968,0.0001602889042);
   graph->SetPoint(20,1.972,0.0001520229119);
   graph->SetPoint(21,1.976,0.0001441831914);
   graph->SetPoint(22,1.98,0.0001367477601);
   graph->SetPoint(23,1.984,0.000129695769);
   graph->SetPoint(24,1.988,0.0001230074445);
   graph->SetPoint(25,1.992,0.0001166640323);
   graph->SetPoint(26,1.996,0.0001106477457);
   graph->SetPoint(27,2,0.0001049417151);
   graph->SetPoint(28,2.004,9.952994058e-05);
   graph->SetPoint(29,2.008,9.439724771e-05);
   graph->SetPoint(30,2.012,8.952924441e-05);
   graph->SetPoint(31,2.016,8.491228079e-05);
   graph->SetPoint(32,2.02,8.053341093e-05);
   graph->SetPoint(33,2.024,7.638035647e-05);
   graph->SetPoint(34,2.028,7.244147226e-05);
   graph->SetPoint(35,2.032,6.87057137e-05);
   graph->SetPoint(36,2.036,6.516260572e-05);
   graph->SetPoint(37,2.04,6.180221347e-05);
   graph->SetPoint(38,2.04,6.180221347e-05);
   graph->SetPoint(39,2.044,6.180221347e-05);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->SetMaximum(0.0004337117);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]87);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,6.793573015e-09);
   graph->SetPoint(2,1.9,6.793573015e-09);
   graph->SetPoint(3,1.904,3.596804872e-08);
   graph->SetPoint(4,1.908,1.796603084e-07);
   graph->SetPoint(5,1.912,8.466502411e-07);
   graph->SetPoint(6,1.916,3.76419891e-06);
   graph->SetPoint(7,1.92,1.578911273e-05);
   graph->SetPoint(8,1.924,6.248266132e-05);
   graph->SetPoint(9,1.928,0.0002332802357);
   graph->SetPoint(10,1.932,0.000821699465);
   graph->SetPoint(11,1.936,0.002730641559);
   graph->SetPoint(12,1.94,0.008561168007);
   graph->SetPoint(13,1.944,0.02532316453);
   graph->SetPoint(14,1.946,0.04261173253);
   graph->SetPoint(15,1.948,0.07066747373);
   graph->SetPoint(16,1.95,0.1155018919);
   graph->SetPoint(17,1.951,0.1468600083);
   graph->SetPoint(18,1.952,0.186053476);
   graph->SetPoint(19,1.953,0.2348506776);
   graph->SetPoint(20,1.954,0.2953694923);
   graph->SetPoint(21,1.955,0.3701342253);
   graph->SetPoint(22,1.956,0.4621390241);
   graph->SetPoint(23,1.957,0.5749178999);
   graph->SetPoint(24,1.958,0.7126213138);
   graph->SetPoint(25,1.9585,0.7923055847);
   graph->SetPoint(26,1.959,0.8800990945);
   graph->SetPoint(27,1.9595,0.9767319147);
   graph->SetPoint(28,1.96,1.082989212);
   graph->SetPoint(29,1.9605,1.199714283);
   graph->SetPoint(30,1.961,1.327811654);
   graph->SetPoint(31,1.9615,1.468250204);
   graph->SetPoint(32,1.962,1.622066336);
   graph->SetPoint(33,1.9625,1.790367147);
   graph->SetPoint(34,1.963,1.973483216);
   graph->SetPoint(35,1.964,2.354241071);
   graph->SetPoint(36,1.965,2.732213044);
   graph->SetPoint(37,1.9655,2.913141854);
   graph->SetPoint(38,1.966,3.084734481);
   graph->SetPoint(39,1.9665,3.24401018);
   graph->SetPoint(40,1.967,3.388083275);
   graph->SetPoint(41,1.9675,3.514249354);
   graph->SetPoint(42,1.968,3.620069282);
   graph->SetPoint(43,1.9685,3.703447423);
   graph->SetPoint(44,1.969,3.762700563);
   graph->SetPoint(45,1.9695,3.796614379);
   graph->SetPoint(46,1.97,3.804484799);
   graph->SetPoint(47,1.9705,3.786142312);
   graph->SetPoint(48,1.971,3.741958016);
   graph->SetPoint(49,1.9715,3.672831145);
   graph->SetPoint(50,1.972,3.580158629);
   graph->SetPoint(51,1.9725,3.465788139);
   graph->SetPoint(52,1.973,3.33195683);
   graph->SetPoint(53,1.9735,3.181218598);
   graph->SetPoint(54,1.974,3.016363174);
   graph->SetPoint(55,1.9745,2.840330621);
   graph->SetPoint(56,1.975,2.656124869);
   graph->SetPoint(57,1.976,2.275031228);
   graph->SetPoint(58,1.977,1.895376246);
   graph->SetPoint(59,1.9775,1.717226768);
   graph->SetPoint(60,1.978,1.553647113);
   graph->SetPoint(61,1.9785,1.403684911);
   graph->SetPoint(62,1.979,1.266424773);
   graph->SetPoint(63,1.9795,1.140989584);
   graph->SetPoint(64,1.98,1.026541422);
   graph->SetPoint(65,1.9805,0.9222821298);
   graph->SetPoint(66,1.981,0.8274535541);
   graph->SetPoint(67,1.9815,0.7413375085);
   graph->SetPoint(68,1.982,0.663255468);
   graph->SetPoint(69,1.983,0.5286742022);
   graph->SetPoint(70,1.984,0.4190496326);
   graph->SetPoint(71,1.985,0.330303272);
   graph->SetPoint(72,1.986,0.2588989886);
   graph->SetPoint(73,1.987,0.2017984833);
   graph->SetPoint(74,1.988,0.1564139587);
   graph->SetPoint(75,1.989,0.1205599847);
   graph->SetPoint(76,1.99,0.09240616067);
   graph->SetPoint(77,1.992,0.05338344656);
   graph->SetPoint(78,1.994,0.03015730698);
   graph->SetPoint(79,1.996,0.01665937748);
   graph->SetPoint(80,2,0.004753702362);
   graph->SetPoint(81,2.004,0.001240298623);
   graph->SetPoint(82,2.008,0.0002958977036);
   graph->SetPoint(83,2.012,6.454728592e-05);
   graph->SetPoint(84,2.016,1.28746501e-05);
   graph->SetPoint(85,2.02,2.34808569e-06);
   graph->SetPoint(86,2.024,3.915736927e-07);
   graph->SetPoint(87,2.028,5.970822069e-08);
   graph->SetPoint(88,2.032,8.324838366e-09);
   graph->SetPoint(89,2.036,1.061300939e-09);
   graph->SetPoint(90,2.04,1.237149959e-10);
   graph->SetPoint(91,2.04,1.237149959e-10);
   graph->SetPoint(92,2.044,1.237149959e-10);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->SetMaximum(4.184933);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]88);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.1739891737);
   graph->SetPoint(2,1.9,0.1739891737);
   graph->SetPoint(3,1.904,0.1736623515);
   graph->SetPoint(4,1.908,0.1733361433);
   graph->SetPoint(5,1.912,0.1730105478);
   graph->SetPoint(6,1.916,0.1726855639);
   graph->SetPoint(7,1.92,0.1723611904);
   graph->SetPoint(8,1.924,0.1720374263);
   graph->SetPoint(9,1.928,0.1717142703);
   graph->SetPoint(10,1.932,0.1713917214);
   graph->SetPoint(11,1.936,0.1710697783);
   graph->SetPoint(12,1.94,0.1707484399);
   graph->SetPoint(13,1.944,0.1704277052);
   graph->SetPoint(14,1.948,0.1701075729);
   graph->SetPoint(15,1.952,0.169788042);
   graph->SetPoint(16,1.956,0.1694691113);
   graph->SetPoint(17,1.96,0.1691507796);
   graph->SetPoint(18,1.964,0.1688330459);
   graph->SetPoint(19,1.968,0.1685159091);
   graph->SetPoint(20,1.972,0.1681993679);
   graph->SetPoint(21,1.976,0.1678834214);
   graph->SetPoint(22,1.98,0.1675680683);
   graph->SetPoint(23,1.984,0.1672533076);
   graph->SetPoint(24,1.988,0.1669391381);
   graph->SetPoint(25,1.992,0.1666255588);
   graph->SetPoint(26,1.996,0.1663125685);
   graph->SetPoint(27,2,0.1660001661);
   graph->SetPoint(28,2.004,0.1656883506);
   graph->SetPoint(29,2.008,0.1653771207);
   graph->SetPoint(30,2.012,0.1650664755);
   graph->SetPoint(31,2.016,0.1647564138);
   graph->SetPoint(32,2.02,0.1644469345);
   graph->SetPoint(33,2.024,0.1641380366);
   graph->SetPoint(34,2.028,0.1638297188);
   graph->SetPoint(35,2.032,0.1635219803);
   graph->SetPoint(36,2.036,0.1632148197);
   graph->SetPoint(37,2.04,0.1629082362);
   graph->SetPoint(38,2.04,0.1629082362);
   graph->SetPoint(39,2.044,0.1629082362);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->SetMaximum(0.1913881);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]89);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,1.011504194);
   graph->SetPoint(2,1.9,1.011504194);
   graph->SetPoint(3,1.904,0.9679873654);
   graph->SetPoint(4,1.908,0.9266987678);
   graph->SetPoint(5,1.912,0.8875247303);
   graph->SetPoint(6,1.916,0.8503613412);
   graph->SetPoint(7,1.92,0.8151252318);
   graph->SetPoint(8,1.924,0.7817927853);
   graph->SetPoint(9,1.928,0.7505312907);
   graph->SetPoint(10,1.932,0.7221066417);
   graph->SetPoint(11,1.936,0.6990623816);
   graph->SetPoint(12,1.94,0.6888874496);
   graph->SetPoint(13,1.944,0.7119030926);
   graph->SetPoint(14,1.946,0.7498254152);
   graph->SetPoint(15,1.948,0.8193960976);
   graph->SetPoint(16,1.95,0.9380982838);
   graph->SetPoint(17,1.951,1.023578576);
   graph->SetPoint(18,1.952,1.131931893);
   graph->SetPoint(19,1.953,1.268302663);
   graph->SetPoint(20,1.954,1.438852241);
   graph->SetPoint(21,1.955,1.650924564);
   graph->SetPoint(22,1.956,1.913230666);
   graph->SetPoint(23,1.957,2.236052419);
   graph->SetPoint(24,1.958,2.631465369);
   graph->SetPoint(25,1.9585,2.860716627);
   graph->SetPoint(26,1.959,3.113580007);
   graph->SetPoint(27,1.9595,3.392179665);
   graph->SetPoint(28,1.96,3.698800062);
   graph->SetPoint(29,1.9605,4.035894808);
   graph->SetPoint(30,1.961,4.406095659);
   graph->SetPoint(31,1.9615,4.812221629);
   graph->SetPoint(32,1.962,5.257288196);
   graph->SetPoint(33,1.9625,5.744516539);
   graph->SetPoint(34,1.963,6.274868429);
   graph->SetPoint(35,1.964,7.377884964);
   graph->SetPoint(36,1.965,8.472858438);
   graph->SetPoint(37,1.9655,8.996924801);
   graph->SetPoint(38,1.966,9.493841388);
   graph->SetPoint(39,1.9665,9.954935114);
   graph->SetPoint(40,1.967,10.37180952);
   graph->SetPoint(41,1.9675,10.73659555);
   graph->SetPoint(42,1.968,11.04219604);
   graph->SetPoint(43,1.9685,11.28251329);
   graph->SetPoint(44,1.969,11.45264959);
   graph->SetPoint(45,1.9695,11.54907158);
   graph->SetPoint(46,1.97,11.56973053);
   graph->SetPoint(47,1.9705,11.51413313);
   graph->SetPoint(48,1.971,11.38335906);
   graph->SetPoint(49,1.9715,11.1800247);
   graph->SetPoint(50,1.972,10.90819455);
   graph->SetPoint(51,1.9725,10.57324464);
   graph->SetPoint(52,1.973,10.18168424);
   graph->SetPoint(53,1.9735,9.740944258);
   graph->SetPoint(54,1.974,9.2591418);
   graph->SetPoint(55,1.9745,8.744831379);
   graph->SetPoint(56,1.975,8.20675335);
   graph->SetPoint(57,1.976,7.093737189);
   graph->SetPoint(58,1.977,5.984960748);
   graph->SetPoint(59,1.9775,5.464571596);
   graph->SetPoint(60,1.978,4.986588966);
   graph->SetPoint(61,1.9785,4.548241693);
   graph->SetPoint(62,1.979,4.146866206);
   graph->SetPoint(63,1.9795,3.779910309);
   graph->SetPoint(64,1.98,3.444935844);
   graph->SetPoint(65,1.9805,3.139620347);
   graph->SetPoint(66,1.981,2.861757763);
   graph->SetPoint(67,1.9815,2.609258322);
   graph->SetPoint(68,1.982,2.38014766);
   graph->SetPoint(69,1.983,1.984762301);
   graph->SetPoint(70,1.984,1.662041617);
   graph->SetPoint(71,1.985,1.400117917);
   graph->SetPoint(72,1.986,1.188701592);
   graph->SetPoint(73,1.987,1.018951572);
   graph->SetPoint(74,1.988,0.8833376047);
   graph->SetPoint(75,1.989,0.7755002017);
   graph->SetPoint(76,1.99,0.6901129017);
   graph->SetPoint(77,1.992,0.5697650143);
   graph->SetPoint(78,1.994,0.4955537621);
   graph->SetPoint(79,1.996,0.4498176755);
   graph->SetPoint(80,2,0.4027432642);
   graph->SetPoint(81,2.004,0.3807132142);
   graph->SetPoint(82,2.008,0.3667515075);
   graph->SetPoint(83,2.012,0.3554273652);
   graph->SetPoint(84,2.016,0.345159854);
   graph->SetPoint(85,2.02,0.3355183923);
   graph->SetPoint(86,2.024,0.3263821125);
   graph->SetPoint(87,2.028,0.3177060688);
   graph->SetPoint(88,2.032,0.3094628886);
   graph->SetPoint(89,2.036,0.3016296326);
   graph->SetPoint(90,2.04,0.2941850866);
   graph->SetPoint(91,2.04,0.2941850866);
   graph->SetPoint(92,2.044,0.2941850866);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->SetMaximum(12.7267);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]90);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(35);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Ds");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1.902,1);
   grae->SetPointError(0,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(1,1.906,1);
   grae->SetPointError(1,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(2,1.91,1);
   grae->SetPointError(2,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(3,1.914,0);
   grae->SetPointError(3,0.002,0.002,0,1.147874);
   grae->SetPoint(4,1.918,0);
   grae->SetPointError(4,0.002,0.002,0,1.147874);
   grae->SetPoint(5,1.922,1);
   grae->SetPointError(5,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(6,1.926,0);
   grae->SetPointError(6,0.002,0.002,0,1.147874);
   grae->SetPoint(7,1.93,1);
   grae->SetPointError(7,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(8,1.934,0);
   grae->SetPointError(8,0.002,0.002,0,1.147874);
   grae->SetPoint(9,1.938,2);
   grae->SetPointError(9,0.002,0.002,1.291815,2.63786);
   grae->SetPoint(10,1.942,2);
   grae->SetPointError(10,0.002,0.002,1.291815,2.63786);
   grae->SetPoint(11,1.946,0);
   grae->SetPointError(11,0.002,0.002,0,1.147874);
   grae->SetPoint(12,1.95,1);
   grae->SetPointError(12,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(13,1.954,1);
   grae->SetPointError(13,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(14,1.958,5);
   grae->SetPointError(14,0.002,0.002,2.159691,3.382473);
   grae->SetPoint(15,1.962,3);
   grae->SetPointError(15,0.002,0.002,1.632705,2.918186);
   grae->SetPoint(16,1.966,9);
   grae->SetPointError(16,0.002,0.002,2.943461,4.110204);
   grae->SetPoint(17,1.97,14);
   grae->SetPointError(17,0.002,0.002,3.6965,4.830381);
   grae->SetPoint(18,1.974,10);
   grae->SetPointError(18,0.002,0.002,3.108694,4.26695);
   grae->SetPoint(19,1.978,3);
   grae->SetPointError(19,0.002,0.002,1.632705,2.918186);
   grae->SetPoint(20,1.982,0);
   grae->SetPointError(20,0.002,0.002,0,1.147874);
   grae->SetPoint(21,1.986,0);
   grae->SetPointError(21,0.002,0.002,0,1.147874);
   grae->SetPoint(22,1.99,2);
   grae->SetPointError(22,0.002,0.002,1.291815,2.63786);
   grae->SetPoint(23,1.994,0);
   grae->SetPointError(23,0.002,0.002,0,1.147874);
   grae->SetPoint(24,1.998,1);
   grae->SetPointError(24,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(25,2.002,1);
   grae->SetPointError(25,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(26,2.006,1);
   grae->SetPointError(26,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(27,2.01,1);
   grae->SetPointError(27,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(28,2.014,0);
   grae->SetPointError(28,0.002,0.002,0,1.147874);
   grae->SetPoint(29,2.018,0);
   grae->SetPointError(29,0.002,0.002,0,1.147874);
   grae->SetPoint(30,2.022,0);
   grae->SetPointError(30,0.002,0.002,0,1.147874);
   grae->SetPoint(31,2.026,0);
   grae->SetPointError(31,0.002,0.002,0,1.147874);
   grae->SetPoint(32,2.03,0);
   grae->SetPointError(32,0.002,0.002,0,1.147874);
   grae->SetPoint(33,2.034,0);
   grae->SetPointError(33,0.002,0.002,0,1.147874);
   grae->SetPoint(34,2.038,0);
   grae->SetPointError(34,0.002,0.002,0,1.147874);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]10 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]10","Histogram of ds_1000_plot__m_Ds",100,1.886,2.054);
   Graph_h_ds_1000_CutRange[aux_rng1]10->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]10->SetMaximum(20.71342);
   Graph_h_ds_1000_CutRange[aux_rng1]10->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]10->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]10->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]10->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]10->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]10);
   
   grae->Draw("zp");
   
   TH1D *frame_1a4a6200__20 = new TH1D("frame_1a4a6200__20","A RooPlot of \"mass(K^{-}K^{+}#pi^{+})\"",35,1.9,2.04);
   frame_1a4a6200__20->SetBinContent(1,19.7719);
   frame_1a4a6200__20->SetMinimum(1e-05);
   frame_1a4a6200__20->SetMaximum(20);
   frame_1a4a6200__20->SetEntries(1);
   frame_1a4a6200__20->SetDirectory(0);
   frame_1a4a6200__20->SetStats(0);
   frame_1a4a6200__20->SetMarkerStyle(20);
   frame_1a4a6200__20->SetMarkerSize(1.2);
   frame_1a4a6200__20->GetXaxis()->SetNdivisions(505);
   frame_1a4a6200__20->GetXaxis()->SetLabelFont(132);
   frame_1a4a6200__20->GetXaxis()->SetLabelOffset(0.015);
   frame_1a4a6200__20->GetXaxis()->SetLabelSize(0.05);
   frame_1a4a6200__20->GetXaxis()->SetTitleSize(0.06);
   frame_1a4a6200__20->GetXaxis()->SetTitleFont(132);
   frame_1a4a6200__20->GetYaxis()->SetLabelFont(132);
   frame_1a4a6200__20->GetYaxis()->SetLabelSize(0.05);
   frame_1a4a6200__20->GetYaxis()->SetTitleSize(0.06);
   frame_1a4a6200__20->GetYaxis()->SetTitleFont(42);
   frame_1a4a6200__20->GetZaxis()->SetLabelFont(132);
   frame_1a4a6200__20->GetZaxis()->SetLabelSize(0.05);
   frame_1a4a6200__20->GetZaxis()->SetTitleSize(0.06);
   frame_1a4a6200__20->GetZaxis()->SetTitleFont(42);
   frame_1a4a6200__20->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:59:19 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.875802,-2.025304,2.048642,10.63291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a4a58c0__21 = new TH1D("frame_1a4a58c0__21","A RooPlot of \"mass(K^{-}K^{+}#pi^{+})\"",35,1.9,2.04);
   frame_1a4a58c0__21->SetBinContent(1,10.06282);
   frame_1a4a58c0__21->SetMinimum(1e-05);
   frame_1a4a58c0__21->SetMaximum(10);
   frame_1a4a58c0__21->SetEntries(1);
   frame_1a4a58c0__21->SetDirectory(0);
   frame_1a4a58c0__21->SetStats(0);
   frame_1a4a58c0__21->SetMarkerStyle(20);
   frame_1a4a58c0__21->SetMarkerSize(1.2);
   frame_1a4a58c0__21->GetXaxis()->SetNdivisions(505);
   frame_1a4a58c0__21->GetXaxis()->SetLabelFont(132);
   frame_1a4a58c0__21->GetXaxis()->SetLabelOffset(0.015);
   frame_1a4a58c0__21->GetXaxis()->SetLabelSize(0.05);
   frame_1a4a58c0__21->GetXaxis()->SetTitleSize(0.06);
   frame_1a4a58c0__21->GetXaxis()->SetTitleFont(132);
   frame_1a4a58c0__21->GetYaxis()->SetLabelFont(132);
   frame_1a4a58c0__21->GetYaxis()->SetLabelSize(0.05);
   frame_1a4a58c0__21->GetYaxis()->SetTitleSize(0.06);
   frame_1a4a58c0__21->GetYaxis()->SetTitleFont(42);
   frame_1a4a58c0__21->GetZaxis()->SetLabelFont(132);
   frame_1a4a58c0__21->GetZaxis()->SetLabelSize(0.05);
   frame_1a4a58c0__21->GetZaxis()->SetTitleSize(0.06);
   frame_1a4a58c0__21->GetZaxis()->SetTitleFont(42);
   frame_1a4a58c0__21->Draw("FUNC");
   
   TGraph *graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,2.549824696e-14);
   graph->SetPoint(2,1.9,2.549824696e-14);
   graph->SetPoint(3,1.904,1.349985032e-13);
   graph->SetPoint(4,1.908,6.743171672e-13);
   graph->SetPoint(5,1.912,3.177723546e-12);
   graph->SetPoint(6,1.916,1.412812863e-11);
   graph->SetPoint(7,1.92,5.926111264e-11);
   graph->SetPoint(8,1.924,2.34515523e-10);
   graph->SetPoint(9,1.928,8.755682828e-10);
   graph->SetPoint(10,1.932,3.084076058e-09);
   graph->SetPoint(11,1.936,1.024888857e-08);
   graph->SetPoint(12,1.94,3.213254286e-08);
   graph->SetPoint(13,1.944,9.50451701e-08);
   graph->SetPoint(14,1.946,1.599341726e-07);
   graph->SetPoint(15,1.948,2.652354943e-07);
   graph->SetPoint(16,1.95,4.3351205e-07);
   graph->SetPoint(17,1.951,5.51208142e-07);
   graph->SetPoint(18,1.952,6.983125767e-07);
   graph->SetPoint(19,1.953,8.814626062e-07);
   graph->SetPoint(20,1.954,1.108607244e-06);
   graph->SetPoint(21,1.955,1.389220939e-06);
   graph->SetPoint(22,1.956,1.734541594e-06);
   graph->SetPoint(23,1.957,2.157833375e-06);
   graph->SetPoint(24,1.958,2.674674167e-06);
   graph->SetPoint(25,1.9585,2.973752312e-06);
   graph->SetPoint(26,1.959,3.30326678e-06);
   graph->SetPoint(27,1.9595,3.665957739e-06);
   graph->SetPoint(28,1.96,4.064772146e-06);
   graph->SetPoint(29,1.9605,4.502875145e-06);
   graph->SetPoint(30,1.961,4.983661673e-06);
   graph->SetPoint(31,1.9615,5.510768224e-06);
   graph->SetPoint(32,1.962,6.088084713e-06);
   graph->SetPoint(33,1.9625,6.719766395e-06);
   graph->SetPoint(34,1.963,7.407054033e-06);
   graph->SetPoint(35,1.964,8.836148533e-06);
   graph->SetPoint(36,1.965,1.025478681e-05);
   graph->SetPoint(37,1.9655,1.093386503e-05);
   graph->SetPoint(38,1.966,1.157790185e-05);
   graph->SetPoint(39,1.9665,1.217570968e-05);
   graph->SetPoint(40,1.967,1.271645773e-05);
   graph->SetPoint(41,1.9675,1.318999556e-05);
   graph->SetPoint(42,1.968,1.358716839e-05);
   graph->SetPoint(43,1.9685,1.39001107e-05);
   graph->SetPoint(44,1.969,1.41225049e-05);
   graph->SetPoint(45,1.9695,1.424979327e-05);
   graph->SetPoint(46,1.97,1.427933324e-05);
   graph->SetPoint(47,1.9705,1.421048857e-05);
   graph->SetPoint(48,1.971,1.404465211e-05);
   graph->SetPoint(49,1.9715,1.378519895e-05);
   graph->SetPoint(50,1.972,1.343737215e-05);
   graph->SetPoint(51,1.9725,1.300810659e-05);
   graph->SetPoint(52,1.973,1.250579892e-05);
   graph->SetPoint(53,1.9735,1.194003468e-05);
   graph->SetPoint(54,1.974,1.132128454e-05);
   graph->SetPoint(55,1.9745,1.066058338e-05);
   graph->SetPoint(56,1.975,9.969205852e-06);
   graph->SetPoint(57,1.976,8.538851051e-06);
   graph->SetPoint(58,1.977,7.113895954e-06);
   graph->SetPoint(59,1.9775,6.445249372e-06);
   graph->SetPoint(60,1.978,5.831287553e-06);
   graph->SetPoint(61,1.9785,5.268435981e-06);
   graph->SetPoint(62,1.979,4.753258932e-06);
   graph->SetPoint(63,1.9795,4.282464339e-06);
   graph->SetPoint(64,1.98,3.852907246e-06);
   graph->SetPoint(65,1.9805,3.461591928e-06);
   graph->SetPoint(66,1.981,3.105672821e-06);
   graph->SetPoint(67,1.9815,2.782454362e-06);
   graph->SetPoint(68,1.982,2.489389851e-06);
   graph->SetPoint(69,1.983,1.984267386e-06);
   graph->SetPoint(70,1.984,1.572814628e-06);
   graph->SetPoint(71,1.985,1.239723836e-06);
   graph->SetPoint(72,1.986,9.717228816e-07);
   graph->SetPoint(73,1.987,7.574081489e-07);
   graph->SetPoint(74,1.988,5.870668848e-07);
   graph->SetPoint(75,1.989,4.524965368e-07);
   graph->SetPoint(76,1.99,3.46827082e-07);
   graph->SetPoint(77,1.992,2.003635349e-07);
   graph->SetPoint(78,1.994,1.131891067e-07);
   graph->SetPoint(79,1.996,6.252746827e-08);
   graph->SetPoint(80,2,1.784202164e-08);
   graph->SetPoint(81,2.004,4.655199924e-09);
   graph->SetPoint(82,2.008,1.110589774e-09);
   graph->SetPoint(83,2.012,2.422646571e-10);
   graph->SetPoint(84,2.016,4.832229034e-11);
   graph->SetPoint(85,2.02,8.813045603e-12);
   graph->SetPoint(86,2.024,1.469689469e-12);
   graph->SetPoint(87,2.028,2.241022439e-13);
   graph->SetPoint(88,2.032,3.124552927e-14);
   graph->SetPoint(89,2.036,3.98336978e-15);
   graph->SetPoint(90,2.04,4.643382077e-16);
   graph->SetPoint(91,2.04,4.643382077e-16);
   graph->SetPoint(92,2.044,4.643382077e-16);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->SetMaximum(1.570727e-05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]91);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,3.531921056e-09);
   graph->SetPoint(2,1.9,3.531921056e-09);
   graph->SetPoint(3,1.904,1.869948381e-08);
   graph->SetPoint(4,1.908,9.340387225e-08);
   graph->SetPoint(5,1.912,4.401662876e-07);
   graph->SetPoint(6,1.916,1.956975124e-06);
   graph->SetPoint(7,1.92,8.208625946e-06);
   graph->SetPoint(8,1.924,3.248420627e-05);
   graph->SetPoint(9,1.928,0.0001212804182);
   graph->SetPoint(10,1.932,0.0004271945905);
   graph->SetPoint(11,1.936,0.001419637413);
   graph->SetPoint(12,1.94,0.004450878717);
   graph->SetPoint(13,1.944,0.0131652987);
   graph->SetPoint(14,1.946,0.02215347874);
   graph->SetPoint(15,1.948,0.0367394209);
   graph->SetPoint(16,1.95,0.06004845509);
   graph->SetPoint(17,1.951,0.07635127412);
   graph->SetPoint(18,1.952,0.09672762592);
   graph->SetPoint(19,1.953,0.1220968776);
   graph->SetPoint(20,1.954,0.1535600967);
   graph->SetPoint(21,1.955,0.192429648);
   graph->SetPoint(22,1.956,0.2402621634);
   graph->SetPoint(23,1.957,0.2988949455);
   graph->SetPoint(24,1.958,0.3704857838);
   graph->SetPoint(25,1.9585,0.4119129611);
   graph->SetPoint(26,1.959,0.4575560631);
   graph->SetPoint(27,1.9595,0.5077946477);
   graph->SetPoint(28,1.96,0.5630369161);
   graph->SetPoint(29,1.9605,0.6237212921);
   graph->SetPoint(30,1.961,0.6903180297);
   graph->SetPoint(31,1.9615,0.7633308423);
   graph->SetPoint(32,1.962,0.8432985463);
   graph->SetPoint(33,1.9625,0.9307967117);
   graph->SetPoint(34,1.963,1.025997205);
   graph->SetPoint(35,1.964,1.223949988);
   graph->SetPoint(36,1.965,1.420454414);
   graph->SetPoint(37,1.9655,1.51451777);
   graph->SetPoint(38,1.966,1.603727323);
   graph->SetPoint(39,1.9665,1.68653341);
   graph->SetPoint(40,1.967,1.761435791);
   graph->SetPoint(41,1.9675,1.827028467);
   graph->SetPoint(42,1.968,1.882043351);
   graph->SetPoint(43,1.9685,1.92539094);
   graph->SetPoint(44,1.969,1.956196146);
   graph->SetPoint(45,1.9695,1.973827651);
   graph->SetPoint(46,1.97,1.977919416);
   graph->SetPoint(47,1.9705,1.968383312);
   graph->SetPoint(48,1.971,1.945412271);
   graph->SetPoint(49,1.9715,1.909473796);
   graph->SetPoint(50,1.972,1.86129414);
   graph->SetPoint(51,1.9725,1.801833892);
   graph->SetPoint(52,1.973,1.732256128);
   graph->SetPoint(53,1.9735,1.653888598);
   graph->SetPoint(54,1.974,1.56818166);
   graph->SetPoint(55,1.9745,1.476663827);
   graph->SetPoint(56,1.975,1.380896817);
   graph->SetPoint(57,1.976,1.182769462);
   graph->SetPoint(58,1.977,0.9853900526);
   graph->SetPoint(59,1.9775,0.8927716484);
   graph->SetPoint(60,1.978,0.8077279715);
   graph->SetPoint(61,1.9785,0.7297638935);
   graph->SetPoint(62,1.979,0.6584035104);
   graph->SetPoint(63,1.9795,0.5931908181);
   graph->SetPoint(64,1.98,0.5336901887);
   graph->SetPoint(65,1.9805,0.4794866658);
   graph->SetPoint(66,1.981,0.4301860927);
   graph->SetPoint(67,1.9815,0.3854150901);
   graph->SetPoint(68,1.982,0.3448208988);
   graph->SetPoint(69,1.983,0.2748532388);
   graph->SetPoint(70,1.984,0.2178603538);
   graph->SetPoint(71,1.985,0.1717218728);
   graph->SetPoint(72,1.986,0.1345993908);
   graph->SetPoint(73,1.987,0.1049133218);
   graph->SetPoint(74,1.988,0.08131829201);
   graph->SetPoint(75,1.989,0.06267811465);
   graph->SetPoint(76,1.99,0.04804118008);
   graph->SetPoint(77,1.992,0.0277536016);
   graph->SetPoint(78,1.994,0.01567852841);
   graph->SetPoint(79,1.996,0.008661069215);
   graph->SetPoint(80,2,0.002471409585);
   graph->SetPoint(81,2.004,0.0006448207464);
   graph->SetPoint(82,2.008,0.0001538347093);
   graph->SetPoint(83,2.012,3.355758711e-05);
   graph->SetPoint(84,2.016,6.693421514e-06);
   graph->SetPoint(85,2.02,1.220749857e-06);
   graph->SetPoint(86,2.024,2.035758454e-07);
   graph->SetPoint(87,2.028,3.104179809e-08);
   graph->SetPoint(88,2.032,4.328012939e-09);
   graph->SetPoint(89,2.036,5.517613671e-10);
   graph->SetPoint(90,2.04,6.431837827e-11);
   graph->SetPoint(91,2.04,6.431837827e-11);
   graph->SetPoint(92,2.044,6.431837827e-11);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->SetMaximum(2.175711);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]92);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,5.30743197e-11);
   graph->SetPoint(2,1.9,5.30743197e-11);
   graph->SetPoint(3,1.904,2.809978949e-10);
   graph->SetPoint(4,1.908,1.403583743e-09);
   graph->SetPoint(5,1.912,6.614396499e-09);
   graph->SetPoint(6,1.916,2.940754386e-08);
   graph->SetPoint(7,1.92,1.233513521e-07);
   graph->SetPoint(8,1.924,4.881414736e-07);
   graph->SetPoint(9,1.928,1.82248572e-06);
   graph->SetPoint(10,1.932,6.419470285e-06);
   graph->SetPoint(11,1.936,2.133294848e-05);
   graph->SetPoint(12,1.94,6.688353342e-05);
   graph->SetPoint(13,1.944,0.0001978354729);
   graph->SetPoint(14,1.946,0.0003329012156);
   graph->SetPoint(15,1.948,0.0005520847549);
   graph->SetPoint(16,1.95,0.0009023505487);
   graph->SetPoint(17,1.951,0.001147333666);
   graph->SetPoint(18,1.952,0.001453529923);
   graph->SetPoint(19,1.953,0.001834754689);
   graph->SetPoint(20,1.954,0.002307553746);
   graph->SetPoint(21,1.955,0.002891648056);
   graph->SetPoint(22,1.956,0.003610429189);
   graph->SetPoint(23,1.957,0.004491506362);
   graph->SetPoint(24,1.958,0.005567304767);
   graph->SetPoint(25,1.9585,0.006189832627);
   graph->SetPoint(26,1.959,0.006875713355);
   graph->SetPoint(27,1.9595,0.007630650585);
   graph->SetPoint(28,1.96,0.008460778373);
   graph->SetPoint(29,1.9605,0.009372684931);
   graph->SetPoint(30,1.961,0.01037343678);
   graph->SetPoint(31,1.9615,0.01147060325);
   graph->SetPoint(32,1.962,0.01267228116);
   graph->SetPoint(33,1.9625,0.01398711961);
   graph->SetPoint(34,1.963,0.01541770124);
   graph->SetPoint(35,1.964,0.01839234568);
   graph->SetPoint(36,1.965,0.02134522559);
   graph->SetPoint(37,1.9655,0.02275871941);
   graph->SetPoint(38,1.966,0.02409927496);
   graph->SetPoint(39,1.9665,0.02534360535);
   graph->SetPoint(40,1.967,0.02646916645);
   graph->SetPoint(41,1.9675,0.02745483022);
   graph->SetPoint(42,1.968,0.02828154109);
   graph->SetPoint(43,1.9685,0.02893292706);
   graph->SetPoint(44,1.969,0.02939583812);
   graph->SetPoint(45,1.9695,0.02966078746);
   graph->SetPoint(46,1.97,0.02972227458);
   graph->SetPoint(47,1.9705,0.02957897516);
   graph->SetPoint(48,1.971,0.0292337884);
   graph->SetPoint(49,1.9715,0.0286937395);
   graph->SetPoint(50,1.972,0.02796974187);
   graph->SetPoint(51,1.9725,0.02707623033);
   graph->SetPoint(52,1.973,0.02603068248);
   graph->SetPoint(53,1.9735,0.02485305045);
   graph->SetPoint(54,1.974,0.02356512885);
   graph->SetPoint(55,1.9745,0.02218988669);
   graph->SetPoint(56,1.975,0.02075079198);
   graph->SetPoint(57,1.976,0.01777352425);
   graph->SetPoint(58,1.977,0.01480749594);
   graph->SetPoint(59,1.9775,0.01341571545);
   graph->SetPoint(60,1.978,0.0121377607);
   graph->SetPoint(61,1.9785,0.01096619136);
   graph->SetPoint(62,1.979,0.00989385602);
   graph->SetPoint(63,1.9795,0.008913902271);
   graph->SetPoint(64,1.98,0.008019783921);
   graph->SetPoint(65,1.9805,0.007205265403);
   graph->SetPoint(66,1.981,0.006464423709);
   graph->SetPoint(67,1.9815,0.005791648054);
   graph->SetPoint(68,1.982,0.005181637508);
   graph->SetPoint(69,1.983,0.00413023067);
   graph->SetPoint(70,1.984,0.003273796295);
   graph->SetPoint(71,1.985,0.002580471487);
   graph->SetPoint(72,1.986,0.002022630456);
   graph->SetPoint(73,1.987,0.001576536705);
   graph->SetPoint(74,1.988,0.001221973243);
   graph->SetPoint(75,1.989,0.0009418665486);
   graph->SetPoint(76,1.99,0.0007219167443);
   graph->SetPoint(77,1.992,0.0004170544871);
   graph->SetPoint(78,1.994,0.0002356018767);
   graph->SetPoint(79,1.996,0.0001301502353);
   graph->SetPoint(80,2,3.713797119e-05);
   graph->SetPoint(81,2.004,9.689747279e-06);
   graph->SetPoint(82,2.008,2.311680361e-06);
   graph->SetPoint(83,2.012,5.042712106e-07);
   graph->SetPoint(84,2.016,1.005823142e-07);
   graph->SetPoint(85,2.02,1.834425718e-08);
   graph->SetPoint(86,2.024,3.059142413e-09);
   graph->SetPoint(87,2.028,4.664663479e-10);
   graph->SetPoint(88,2.032,6.503722443e-11);
   graph->SetPoint(89,2.036,8.291340245e-12);
   graph->SetPoint(90,2.04,9.665148559e-13);
   graph->SetPoint(91,2.04,9.665148559e-13);
   graph->SetPoint(92,2.044,9.665148559e-13);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->SetMaximum(0.0326945);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]93);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,1.645930151e-06);
   graph->SetPoint(2,1.9,1.645930151e-06);
   graph->SetPoint(3,1.904,1.561050628e-06);
   graph->SetPoint(4,1.908,1.480548285e-06);
   graph->SetPoint(5,1.912,1.404197394e-06);
   graph->SetPoint(6,1.916,1.331783868e-06);
   graph->SetPoint(7,1.92,1.263104659e-06);
   graph->SetPoint(8,1.924,1.197967192e-06);
   graph->SetPoint(9,1.928,1.13618882e-06);
   graph->SetPoint(10,1.932,1.077596318e-06);
   graph->SetPoint(11,1.936,1.022025392e-06);
   graph->SetPoint(12,1.94,9.693202224e-07);
   graph->SetPoint(13,1.944,9.193330229e-07);
   graph->SetPoint(14,1.948,8.719236301e-07);
   graph->SetPoint(15,1.952,8.269591082e-07);
   graph->SetPoint(16,1.956,7.843133768e-07);
   graph->SetPoint(17,1.96,7.438668574e-07);
   graph->SetPoint(18,1.964,7.055061381e-07);
   graph->SetPoint(19,1.968,6.691236556e-07);
   graph->SetPoint(20,1.972,6.346173935e-07);
   graph->SetPoint(21,1.976,6.018905965e-07);
   graph->SetPoint(22,1.98,5.708514986e-07);
   graph->SetPoint(23,1.984,5.414130663e-07);
   graph->SetPoint(24,1.988,5.134927544e-07);
   graph->SetPoint(25,1.992,4.870122745e-07);
   graph->SetPoint(26,1.996,4.618973753e-07);
   graph->SetPoint(27,2,4.380776347e-07);
   graph->SetPoint(28,2.004,4.154862623e-07);
   graph->SetPoint(29,2.008,3.94059912e-07);
   graph->SetPoint(30,2.012,3.737385043e-07);
   graph->SetPoint(31,2.016,3.544650581e-07);
   graph->SetPoint(32,2.02,3.361855307e-07);
   graph->SetPoint(33,2.024,3.188486664e-07);
   graph->SetPoint(34,2.028,3.024058527e-07);
   graph->SetPoint(35,2.032,2.868109839e-07);
   graph->SetPoint(36,2.036,2.720203322e-07);
   graph->SetPoint(37,2.04,2.579924245e-07);
   graph->SetPoint(38,2.04,2.579924245e-07);
   graph->SetPoint(39,2.044,2.579924245e-07);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->SetMaximum(1.810523e-06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]94);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.2159201194);
   graph->SetPoint(2,1.9,0.2159201194);
   graph->SetPoint(3,1.904,0.2047852624);
   graph->SetPoint(4,1.908,0.1942246225);
   graph->SetPoint(5,1.912,0.1842085879);
   graph->SetPoint(6,1.916,0.1747090735);
   graph->SetPoint(7,1.92,0.1656994427);
   graph->SetPoint(8,1.924,0.1571544326);
   graph->SetPoint(9,1.928,0.149050083);
   graph->SetPoint(10,1.932,0.1413636693);
   graph->SetPoint(11,1.936,0.1340736389);
   graph->SetPoint(12,1.94,0.1271595504);
   graph->SetPoint(13,1.944,0.120602017);
   graph->SetPoint(14,1.948,0.1143826511);
   graph->SetPoint(15,1.952,0.1084840139);
   graph->SetPoint(16,1.956,0.1028895654);
   graph->SetPoint(17,1.96,0.09758361891);
   graph->SetPoint(18,1.964,0.09255129656);
   graph->SetPoint(19,1.968,0.08777848773);
   graph->SetPoint(20,1.972,0.08325180947);
   graph->SetPoint(21,1.976,0.07895856901);
   graph->SetPoint(22,1.98,0.0748867281);
   graph->SetPoint(23,1.984,0.07102486932);
   graph->SetPoint(24,1.988,0.06736216402);
   graph->SetPoint(25,1.992,0.06388834201);
   graph->SetPoint(26,1.996,0.06059366269);
   graph->SetPoint(27,2,0.05746888779);
   graph->SetPoint(28,2.004,0.05450525545);
   graph->SetPoint(29,2.008,0.05169445566);
   graph->SetPoint(30,2.012,0.04902860695);
   graph->SetPoint(31,2.016,0.04650023429);
   graph->SetPoint(32,2.02,0.04410224812);
   graph->SetPoint(33,2.024,0.04182792451);
   graph->SetPoint(34,2.028,0.03967088625);
   graph->SetPoint(35,2.032,0.03762508502);
   graph->SetPoint(36,2.036,0.0356847844);
   graph->SetPoint(37,2.04,0.03384454379);
   graph->SetPoint(38,2.04,0.03384454379);
   graph->SetPoint(39,2.044,0.03384454379);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->SetMaximum(0.2375121);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]95);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.005004865851);
   graph->SetPoint(2,1.9,0.005004865851);
   graph->SetPoint(3,1.904,0.004746768247);
   graph->SetPoint(4,1.908,0.004501980564);
   graph->SetPoint(5,1.912,0.004269816419);
   graph->SetPoint(6,1.916,0.004049624825);
   graph->SetPoint(7,1.92,0.003840788365);
   graph->SetPoint(8,1.924,0.003642721463);
   graph->SetPoint(9,1.928,0.003454868739);
   graph->SetPoint(10,1.932,0.003276703455);
   graph->SetPoint(11,1.936,0.003107726036);
   graph->SetPoint(12,1.94,0.002947462671);
   graph->SetPoint(13,1.944,0.00279546398);
   graph->SetPoint(14,1.948,0.002651303761);
   graph->SetPoint(15,1.952,0.002514577789);
   graph->SetPoint(16,1.956,0.002384902684);
   graph->SetPoint(17,1.96,0.002261914838);
   graph->SetPoint(18,1.964,0.002145269394);
   graph->SetPoint(19,1.968,0.002034639277);
   graph->SetPoint(20,1.972,0.001929714283);
   graph->SetPoint(21,1.976,0.0018302002);
   graph->SetPoint(22,1.98,0.001735817992);
   graph->SetPoint(23,1.984,0.001646303013);
   graph->SetPoint(24,1.988,0.001561404261);
   graph->SetPoint(25,1.992,0.001480883681);
   graph->SetPoint(26,1.996,0.001404515494);
   graph->SetPoint(27,2,0.001332085564);
   graph->SetPoint(28,2.004,0.001263390797);
   graph->SetPoint(29,2.008,0.001198238574);
   graph->SetPoint(30,2.012,0.001136446207);
   graph->SetPoint(31,2.016,0.001077840432);
   graph->SetPoint(32,2.02,0.001022256917);
   graph->SetPoint(33,2.024,0.0009695398076);
   graph->SetPoint(34,2.028,0.0009195412843);
   graph->SetPoint(35,2.032,0.0008721211516);
   graph->SetPoint(36,2.036,0.0008271464436);
   graph->SetPoint(37,2.04,0.0007844910514);
   graph->SetPoint(38,2.04,0.0007844910514);
   graph->SetPoint(39,2.044,0.0007844910514);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->SetMaximum(0.005505352);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]96);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,5.491950993e-09);
   graph->SetPoint(2,1.9,5.491950993e-09);
   graph->SetPoint(3,1.904,2.907671124e-08);
   graph->SetPoint(4,1.908,1.452380959e-07);
   graph->SetPoint(5,1.912,6.844353659e-07);
   graph->SetPoint(6,1.916,3.04299312e-06);
   graph->SetPoint(7,1.92,1.276398048e-05);
   graph->SetPoint(8,1.924,5.051122776e-05);
   graph->SetPoint(9,1.928,0.0001885846548);
   graph->SetPoint(10,1.932,0.0006642650609);
   graph->SetPoint(11,1.936,0.002207461315);
   graph->SetPoint(12,1.94,0.006920881697);
   graph->SetPoint(13,1.944,0.02047134524);
   graph->SetPoint(14,1.946,0.03444749122);
   graph->SetPoint(15,1.948,0.05712786212);
   graph->SetPoint(16,1.95,0.09337218113);
   graph->SetPoint(17,1.951,0.118722205);
   graph->SetPoint(18,1.952,0.1504063576);
   graph->SetPoint(19,1.953,0.1898542062);
   graph->SetPoint(20,1.954,0.2387778527);
   graph->SetPoint(21,1.955,0.2992179552);
   graph->SetPoint(22,1.956,0.3735949944);
   graph->SetPoint(23,1.957,0.4647658786);
   graph->SetPoint(24,1.958,0.5760858569);
   graph->SetPoint(25,1.9585,0.6405029332);
   graph->SetPoint(26,1.959,0.7114755498);
   graph->SetPoint(27,1.9595,0.7895938996);
   graph->SetPoint(28,1.96,0.8754927138);
   graph->SetPoint(29,1.9605,0.9698537185);
   graph->SetPoint(30,1.961,1.073408134);
   graph->SetPoint(31,1.9615,1.186939207);
   graph->SetPoint(32,1.962,1.31128477);
   graph->SetPoint(33,1.9625,1.447339803);
   graph->SetPoint(34,1.963,1.595371549);
   graph->SetPoint(35,1.964,1.903177689);
   graph->SetPoint(36,1.965,2.20873171);
   graph->SetPoint(37,1.9655,2.354995267);
   graph->SetPoint(38,1.966,2.493711418);
   graph->SetPoint(39,1.9665,2.622470516);
   graph->SetPoint(40,1.967,2.73893977);
   graph->SetPoint(41,1.9675,2.840932921);
   graph->SetPoint(42,1.968,2.926478164);
   graph->SetPoint(43,1.9685,2.99388138);
   graph->SetPoint(44,1.969,3.04178185);
   graph->SetPoint(45,1.9695,3.069197911);
   graph->SetPoint(46,1.97,3.07556039);
   graph->SetPoint(47,1.9705,3.060732251);
   graph->SetPoint(48,1.971,3.025013494);
   graph->SetPoint(49,1.9715,2.969131061);
   graph->SetPoint(50,1.972,2.894214236);
   graph->SetPoint(51,1.9725,2.801756686);
   graph->SetPoint(52,1.973,2.693566932);
   graph->SetPoint(53,1.9735,2.571709555);
   graph->SetPoint(54,1.974,2.438439786);
   graph->SetPoint(55,1.9745,2.296134381);
   graph->SetPoint(56,1.975,2.147221732);
   graph->SetPoint(57,1.976,1.839144142);
   graph->SetPoint(58,1.977,1.532229569);
   graph->SetPoint(59,1.9775,1.388212835);
   graph->SetPoint(60,1.978,1.255974402);
   graph->SetPoint(61,1.9785,1.134744372);
   graph->SetPoint(62,1.979,1.023782739);
   graph->SetPoint(63,1.9795,0.9223804414);
   graph->SetPoint(64,1.98,0.8298601004);
   graph->SetPoint(65,1.9805,0.7455764805);
   graph->SetPoint(66,1.981,0.6689166891);
   graph->SetPoint(67,1.9815,0.599300141);
   graph->SetPoint(68,1.982,0.5361783141);
   graph->SetPoint(69,1.983,0.4273822925);
   graph->SetPoint(70,1.984,0.3387613617);
   graph->SetPoint(71,1.985,0.2670184568);
   graph->SetPoint(72,1.986,0.2092949548);
   graph->SetPoint(73,1.987,0.1631346831);
   graph->SetPoint(74,1.988,0.1264456559);
   graph->SetPoint(75,1.989,0.09746116307);
   graph->SetPoint(76,1.99,0.07470150166);
   graph->SetPoint(77,1.992,0.04315538696);
   graph->SetPoint(78,1.994,0.0243792849);
   graph->SetPoint(79,1.996,0.0134675059);
   graph->SetPoint(80,2,0.003842911579);
   graph->SetPoint(81,2.004,0.001002662257);
   graph->SetPoint(82,2.008,0.0002392048608);
   graph->SetPoint(83,2.012,5.218027837e-05);
   graph->SetPoint(84,2.016,1.040791749e-05);
   graph->SetPoint(85,2.02,1.898201654e-06);
   graph->SetPoint(86,2.024,3.165497045e-07);
   graph->SetPoint(87,2.028,4.826835911e-08);
   graph->SetPoint(88,2.032,6.729831891e-09);
   graph->SetPoint(89,2.036,8.579598298e-10);
   graph->SetPoint(90,2.04,1.000116865e-10);
   graph->SetPoint(91,2.04,1.000116865e-10);
   graph->SetPoint(92,2.044,1.000116865e-10);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->SetMaximum(3.383116);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]97);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.1406535284);
   graph->SetPoint(2,1.9,0.1406535284);
   graph->SetPoint(3,1.904,0.1403893241);
   graph->SetPoint(4,1.908,0.1401256161);
   graph->SetPoint(5,1.912,0.1398624034);
   graph->SetPoint(6,1.916,0.1395996852);
   graph->SetPoint(7,1.92,0.1393374604);
   graph->SetPoint(8,1.924,0.1390757282);
   graph->SetPoint(9,1.928,0.1388144877);
   graph->SetPoint(10,1.932,0.1385537378);
   graph->SetPoint(11,1.936,0.1382934778);
   graph->SetPoint(12,1.94,0.1380337066);
   graph->SetPoint(13,1.944,0.1377744234);
   graph->SetPoint(14,1.948,0.1375156272);
   graph->SetPoint(15,1.952,0.1372573171);
   graph->SetPoint(16,1.956,0.1369994923);
   graph->SetPoint(17,1.96,0.1367421518);
   graph->SetPoint(18,1.964,0.1364852946);
   graph->SetPoint(19,1.968,0.1362289199);
   graph->SetPoint(20,1.972,0.1359730268);
   graph->SetPoint(21,1.976,0.1357176144);
   graph->SetPoint(22,1.98,0.1354626817);
   graph->SetPoint(23,1.984,0.1352082279);
   graph->SetPoint(24,1.988,0.1349542521);
   graph->SetPoint(25,1.992,0.1347007534);
   graph->SetPoint(26,1.996,0.1344477308);
   graph->SetPoint(27,2,0.1341951835);
   graph->SetPoint(28,2.004,0.1339431106);
   graph->SetPoint(29,2.008,0.1336915111);
   graph->SetPoint(30,2.012,0.1334403843);
   graph->SetPoint(31,2.016,0.1331897292);
   graph->SetPoint(32,2.02,0.132939545);
   graph->SetPoint(33,2.024,0.1326898306);
   graph->SetPoint(34,2.028,0.1324405854);
   graph->SetPoint(35,2.032,0.1321918083);
   graph->SetPoint(36,2.036,0.1319434986);
   graph->SetPoint(37,2.04,0.1316956552);
   graph->SetPoint(38,2.04,0.1316956552);
   graph->SetPoint(39,2.044,0.1316956552);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->SetMaximum(0.1547189);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]98);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.3615801686);
   graph->SetPoint(2,1.9,0.3615801686);
   graph->SetPoint(3,1.904,0.3499229638);
   graph->SetPoint(4,1.908,0.3388539398);
   graph->SetPoint(5,1.912,0.3283433431);
   graph->SetPoint(6,1.916,0.3183647446);
   graph->SetPoint(7,1.92,0.3089000506);
   graph->SetPoint(8,1.924,0.2999575641);
   graph->SetPoint(9,1.928,0.291632264);
   graph->SetPoint(10,1.932,0.2842930704);
   graph->SetPoint(11,1.936,0.2791243066);
   graph->SetPoint(12,1.94,0.2795803651);
   graph->SetPoint(13,1.944,0.2950073981);
   graph->SetPoint(14,1.946,0.3147534954);
   graph->SetPoint(15,1.948,0.348970087);
   graph->SetPoint(16,1.95,0.4056870125);
   graph->SetPoint(17,1.951,0.4460216591);
   graph->SetPoint(18,1.952,0.4968449475);
   graph->SetPoint(19,1.953,0.5605193751);
   graph->SetPoint(20,1.954,0.6398744092);
   graph->SetPoint(21,1.955,0.7382825508);
   graph->SetPoint(22,1.956,0.8597440662);
   graph->SetPoint(23,1.957,1.008980543);
   graph->SetPoint(24,1.958,1.191537218);
   graph->SetPoint(25,1.9585,1.297295833);
   graph->SetPoint(26,1.959,1.413893764);
   graph->SetPoint(27,1.9595,1.542306441);
   graph->SetPoint(28,1.96,1.683582902);
   graph->SetPoint(29,1.9605,1.838849861);
   graph->SetPoint(30,1.961,2.009315832);
   graph->SetPoint(31,1.9615,2.196275321);
   graph->SetPoint(32,1.962,2.401113047);
   graph->SetPoint(33,1.9625,2.625308187);
   graph->SetPoint(34,1.963,2.869302405);
   graph->SetPoint(35,1.964,3.376711425);
   graph->SetPoint(36,1.965,3.880414816);
   graph->SetPoint(37,1.9655,4.12150739);
   graph->SetPoint(38,1.966,4.350129856);
   graph->SetPoint(39,1.9665,4.562299578);
   graph->SetPoint(40,1.967,4.754160945);
   graph->SetPoint(41,1.9675,4.922100532);
   graph->SetPoint(42,1.968,5.062859359);
   graph->SetPoint(43,1.9685,5.173637396);
   graph->SetPoint(44,1.969,5.252185654);
   graph->SetPoint(45,1.9695,5.296881635);
   graph->SetPoint(46,1.97,5.306784599);
   graph->SetPoint(47,1.9705,5.281668029);
   graph->SetPoint(48,1.971,5.222027733);
   graph->SetPoint(49,1.9715,5.129065161);
   graph->SetPoint(50,1.972,5.004646741);
   graph->SetPoint(51,1.9725,4.851241147);
   graph->SetPoint(52,1.973,4.671837439);
   graph->SetPoint(53,1.9735,4.469847883);
   graph->SetPoint(54,1.974,4.24899985);
   graph->SetPoint(55,1.9745,4.013221565);
   graph->SetPoint(56,1.975,3.766526593);
   graph->SetPoint(57,1.976,3.256202652);
   graph->SetPoint(58,1.977,2.747815105);
   graph->SetPoint(59,1.9775,2.509229722);
   graph->SetPoint(60,1.978,2.290114726);
   graph->SetPoint(61,1.9785,2.089197621);
   graph->SetPoint(62,1.979,1.905255321);
   graph->SetPoint(63,1.9795,1.737115882);
   graph->SetPoint(64,1.98,1.583659725);
   graph->SetPoint(65,1.9805,1.443820397);
   graph->SetPoint(66,1.981,1.316584901);
   graph->SetPoint(67,1.9815,1.200993638);
   graph->SetPoint(68,1.982,1.09614);
   graph->SetPoint(69,1.983,0.915279581);
   graph->SetPoint(70,1.984,0.7677770264);
   graph->SetPoint(71,1.985,0.6481828523);
   graph->SetPoint(72,1.986,0.5517722243);
   graph->SetPoint(73,1.987,0.4744854707);
   graph->SetPoint(74,1.988,0.4128648421);
   graph->SetPoint(75,1.989,0.363990199);
   graph->SetPoint(76,1.99,0.3254157631);
   graph->SetPoint(77,1.992,0.2713967095);
   graph->SetPoint(78,1.994,0.2385295778);
   graph->SetPoint(79,1.996,0.2187051588);
   graph->SetPoint(80,2,0.1993480719);
   graph->SetPoint(81,2.004,0.1913693497);
   graph->SetPoint(82,2.008,0.1869799518);
   graph->SetPoint(83,2.012,0.1836920536);
   graph->SetPoint(84,2.016,0.1807853604);
   graph->SetPoint(85,2.02,0.1780675235);
   graph->SetPoint(86,2.024,0.175488137);
   graph->SetPoint(87,2.028,0.1730313951);
   graph->SetPoint(88,2.032,0.1706893124);
   graph->SetPoint(89,2.036,0.1684557028);
   graph->SetPoint(90,2.04,0.1663249482);
   graph->SetPoint(91,2.04,0.1663249482);
   graph->SetPoint(92,2.044,0.1663249482);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->SetMaximum(5.837463);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]99);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(35);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Ds");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1.902,0);
   grae->SetPointError(0,0.002,0.002,0,1.147874);
   grae->SetPoint(1,1.906,0);
   grae->SetPointError(1,0.002,0.002,0,1.147874);
   grae->SetPoint(2,1.91,0);
   grae->SetPointError(2,0.002,0.002,0,1.147874);
   grae->SetPoint(3,1.914,3);
   grae->SetPointError(3,0.002,0.002,1.632705,2.918186);
   grae->SetPoint(4,1.918,1);
   grae->SetPointError(4,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(5,1.922,0);
   grae->SetPointError(5,0.002,0.002,0,1.147874);
   grae->SetPoint(6,1.926,0);
   grae->SetPointError(6,0.002,0.002,0,1.147874);
   grae->SetPoint(7,1.93,0);
   grae->SetPointError(7,0.002,0.002,0,1.147874);
   grae->SetPoint(8,1.934,0);
   grae->SetPointError(8,0.002,0.002,0,1.147874);
   grae->SetPoint(9,1.938,0);
   grae->SetPointError(9,0.002,0.002,0,1.147874);
   grae->SetPoint(10,1.942,1);
   grae->SetPointError(10,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(11,1.946,0);
   grae->SetPointError(11,0.002,0.002,0,1.147874);
   grae->SetPoint(12,1.95,0);
   grae->SetPointError(12,0.002,0.002,0,1.147874);
   grae->SetPoint(13,1.954,0);
   grae->SetPointError(13,0.002,0.002,0,1.147874);
   grae->SetPoint(14,1.958,1);
   grae->SetPointError(14,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(15,1.962,5);
   grae->SetPointError(15,0.002,0.002,2.159691,3.382473);
   grae->SetPoint(16,1.966,6);
   grae->SetPointError(16,0.002,0.002,2.379931,3.583642);
   grae->SetPoint(17,1.97,5);
   grae->SetPointError(17,0.002,0.002,2.159691,3.382473);
   grae->SetPoint(18,1.974,3);
   grae->SetPointError(18,0.002,0.002,1.632705,2.918186);
   grae->SetPoint(19,1.978,1);
   grae->SetPointError(19,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(20,1.982,2);
   grae->SetPointError(20,0.002,0.002,1.291815,2.63786);
   grae->SetPoint(21,1.986,1);
   grae->SetPointError(21,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(22,1.99,0);
   grae->SetPointError(22,0.002,0.002,0,1.147874);
   grae->SetPoint(23,1.994,0);
   grae->SetPointError(23,0.002,0.002,0,1.147874);
   grae->SetPoint(24,1.998,0);
   grae->SetPointError(24,0.002,0.002,0,1.147874);
   grae->SetPoint(25,2.002,0);
   grae->SetPointError(25,0.002,0.002,0,1.147874);
   grae->SetPoint(26,2.006,1);
   grae->SetPointError(26,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(27,2.01,0);
   grae->SetPointError(27,0.002,0.002,0,1.147874);
   grae->SetPoint(28,2.014,0);
   grae->SetPointError(28,0.002,0.002,0,1.147874);
   grae->SetPoint(29,2.018,0);
   grae->SetPointError(29,0.002,0.002,0,1.147874);
   grae->SetPoint(30,2.022,0);
   grae->SetPointError(30,0.002,0.002,0,1.147874);
   grae->SetPoint(31,2.026,0);
   grae->SetPointError(31,0.002,0.002,0,1.147874);
   grae->SetPoint(32,2.03,0);
   grae->SetPointError(32,0.002,0.002,0,1.147874);
   grae->SetPoint(33,2.034,0);
   grae->SetPointError(33,0.002,0.002,0,1.147874);
   grae->SetPoint(34,2.038,0);
   grae->SetPointError(34,0.002,0.002,0,1.147874);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]11 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]11","Histogram of ds_1000_plot__m_Ds",100,1.886,2.054);
   Graph_h_ds_1000_CutRange[aux_rng1]11->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]11->SetMaximum(10.54201);
   Graph_h_ds_1000_CutRange[aux_rng1]11->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]11->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]11->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]11->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]11->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]11);
   
   grae->Draw("zp");
   
   TH1D *frame_1a4a58c0__22 = new TH1D("frame_1a4a58c0__22","A RooPlot of \"mass(K^{-}K^{+}#pi^{+})\"",35,1.9,2.04);
   frame_1a4a58c0__22->SetBinContent(1,10.06282);
   frame_1a4a58c0__22->SetMinimum(1e-05);
   frame_1a4a58c0__22->SetMaximum(10);
   frame_1a4a58c0__22->SetEntries(1);
   frame_1a4a58c0__22->SetDirectory(0);
   frame_1a4a58c0__22->SetStats(0);
   frame_1a4a58c0__22->SetMarkerStyle(20);
   frame_1a4a58c0__22->SetMarkerSize(1.2);
   frame_1a4a58c0__22->GetXaxis()->SetNdivisions(505);
   frame_1a4a58c0__22->GetXaxis()->SetLabelFont(132);
   frame_1a4a58c0__22->GetXaxis()->SetLabelOffset(0.015);
   frame_1a4a58c0__22->GetXaxis()->SetLabelSize(0.05);
   frame_1a4a58c0__22->GetXaxis()->SetTitleSize(0.06);
   frame_1a4a58c0__22->GetXaxis()->SetTitleFont(132);
   frame_1a4a58c0__22->GetYaxis()->SetLabelFont(132);
   frame_1a4a58c0__22->GetYaxis()->SetLabelSize(0.05);
   frame_1a4a58c0__22->GetYaxis()->SetTitleSize(0.06);
   frame_1a4a58c0__22->GetYaxis()->SetTitleFont(42);
   frame_1a4a58c0__22->GetZaxis()->SetLabelFont(132);
   frame_1a4a58c0__22->GetZaxis()->SetLabelSize(0.05);
   frame_1a4a58c0__22->GetZaxis()->SetTitleSize(0.06);
   frame_1a4a58c0__22->GetZaxis()->SetTitleFont(42);
   frame_1a4a58c0__22->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:59:46 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.875802,-2.025304,2.048642,10.63291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a2d6e50__23 = new TH1D("frame_1a2d6e50__23","A RooPlot of \"mass(K^{-}K^{+}#pi^{+})\"",35,1.9,2.04);
   frame_1a2d6e50__23->SetBinContent(1,8.801596);
   frame_1a2d6e50__23->SetMinimum(1e-05);
   frame_1a2d6e50__23->SetMaximum(10);
   frame_1a2d6e50__23->SetEntries(1);
   frame_1a2d6e50__23->SetDirectory(0);
   frame_1a2d6e50__23->SetStats(0);
   frame_1a2d6e50__23->SetMarkerStyle(20);
   frame_1a2d6e50__23->SetMarkerSize(1.2);
   frame_1a2d6e50__23->GetXaxis()->SetNdivisions(505);
   frame_1a2d6e50__23->GetXaxis()->SetLabelFont(132);
   frame_1a2d6e50__23->GetXaxis()->SetLabelOffset(0.015);
   frame_1a2d6e50__23->GetXaxis()->SetLabelSize(0.05);
   frame_1a2d6e50__23->GetXaxis()->SetTitleSize(0.06);
   frame_1a2d6e50__23->GetXaxis()->SetTitleFont(132);
   frame_1a2d6e50__23->GetYaxis()->SetLabelFont(132);
   frame_1a2d6e50__23->GetYaxis()->SetLabelSize(0.05);
   frame_1a2d6e50__23->GetYaxis()->SetTitleSize(0.06);
   frame_1a2d6e50__23->GetYaxis()->SetTitleFont(42);
   frame_1a2d6e50__23->GetZaxis()->SetLabelFont(132);
   frame_1a2d6e50__23->GetZaxis()->SetLabelSize(0.05);
   frame_1a2d6e50__23->GetZaxis()->SetTitleSize(0.06);
   frame_1a2d6e50__23->GetZaxis()->SetTitleFont(42);
   frame_1a2d6e50__23->Draw("FUNC");
   
   TGraph *graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,9.176371471e-17);
   graph->SetPoint(2,1.9,9.176371471e-17);
   graph->SetPoint(3,1.904,4.858359149e-16);
   graph->SetPoint(4,1.908,2.426749112e-15);
   graph->SetPoint(5,1.912,1.143606921e-14);
   graph->SetPoint(6,1.916,5.084465482e-14);
   graph->SetPoint(7,1.92,2.132703414e-13);
   graph->SetPoint(8,1.924,8.439801994e-13);
   graph->SetPoint(9,1.928,3.151016548e-12);
   graph->SetPoint(10,1.932,1.109904834e-11);
   graph->SetPoint(11,1.936,3.688395083e-11);
   graph->SetPoint(12,1.94,1.156393811e-10);
   graph->SetPoint(13,1.944,3.420508825e-10);
   graph->SetPoint(14,1.946,5.755750116e-10);
   graph->SetPoint(15,1.948,9.545359834e-10);
   graph->SetPoint(16,1.95,1.560133767e-09);
   graph->SetPoint(17,1.951,1.983701341e-09);
   graph->SetPoint(18,1.952,2.513104379e-09);
   graph->SetPoint(19,1.953,3.172229184e-09);
   graph->SetPoint(20,1.954,3.989682861e-09);
   graph->SetPoint(21,1.955,4.999562289e-09);
   graph->SetPoint(22,1.956,6.242310706e-09);
   graph->SetPoint(23,1.957,7.765663522e-09);
   graph->SetPoint(24,1.958,9.625682802e-09);
   graph->SetPoint(25,1.9585,1.070201255e-08);
   graph->SetPoint(26,1.959,1.188787727e-08);
   graph->SetPoint(27,1.9595,1.319313836e-08);
   graph->SetPoint(28,1.96,1.462840141e-08);
   graph->SetPoint(29,1.9605,1.620505719e-08);
   graph->SetPoint(30,1.961,1.793532351e-08);
   graph->SetPoint(31,1.9615,1.983228745e-08);
   graph->SetPoint(32,1.962,2.190994815e-08);
   graph->SetPoint(33,1.9625,2.418325964e-08);
   graph->SetPoint(34,1.963,2.66566872e-08);
   graph->SetPoint(35,1.964,3.179974743e-08);
   graph->SetPoint(36,1.965,3.690517755e-08);
   graph->SetPoint(37,1.9655,3.934906085e-08);
   graph->SetPoint(38,1.966,4.166683632e-08);
   graph->SetPoint(39,1.9665,4.381824174e-08);
   graph->SetPoint(40,1.967,4.576429905e-08);
   graph->SetPoint(41,1.9675,4.746847858e-08);
   graph->SetPoint(42,1.968,4.889783389e-08);
   graph->SetPoint(43,1.9685,5.002405833e-08);
   graph->SetPoint(44,1.969,5.0824416e-08);
   graph->SetPoint(45,1.9695,5.12825045e-08);
   graph->SetPoint(46,1.97,5.138881366e-08);
   graph->SetPoint(47,1.9705,5.114105378e-08);
   graph->SetPoint(48,1.971,5.054423748e-08);
   graph->SetPoint(49,1.9715,4.961051109e-08);
   graph->SetPoint(50,1.972,4.835874352e-08);
   graph->SetPoint(51,1.9725,4.68138921e-08);
   graph->SetPoint(52,1.973,4.5006175e-08);
   graph->SetPoint(53,1.9735,4.297008882e-08);
   graph->SetPoint(54,1.974,4.074331565e-08);
   graph->SetPoint(55,1.9745,3.836556819e-08);
   graph->SetPoint(56,1.975,3.587742182e-08);
   graph->SetPoint(57,1.976,3.072982598e-08);
   graph->SetPoint(58,1.977,2.560166273e-08);
   graph->SetPoint(59,1.9775,2.319532106e-08);
   graph->SetPoint(60,1.978,2.098578025e-08);
   graph->SetPoint(61,1.9785,1.896017625e-08);
   graph->SetPoint(62,1.979,1.710614449e-08);
   graph->SetPoint(63,1.9795,1.541183739e-08);
   graph->SetPoint(64,1.98,1.386593682e-08);
   graph->SetPoint(65,1.9805,1.245766168e-08);
   graph->SetPoint(66,1.981,1.11767713e-08);
   graph->SetPoint(67,1.9815,1.00135648e-08);
   graph->SetPoint(68,1.982,8.958877076e-09);
   graph->SetPoint(69,1.983,7.141029994e-09);
   graph->SetPoint(70,1.984,5.660283749e-09);
   graph->SetPoint(71,1.985,4.46154846e-09);
   graph->SetPoint(72,1.986,3.49706007e-09);
   graph->SetPoint(73,1.987,2.725778969e-09);
   graph->SetPoint(74,1.988,2.112750662e-09);
   graph->SetPoint(75,1.989,1.628455603e-09);
   graph->SetPoint(76,1.99,1.248169784e-09);
   graph->SetPoint(77,1.992,7.210731892e-10);
   graph->SetPoint(78,1.994,4.073477253e-10);
   graph->SetPoint(79,1.996,2.250253819e-10);
   graph->SetPoint(80,2,6.421030382e-11);
   graph->SetPoint(81,2.004,1.675324733e-11);
   graph->SetPoint(82,2.008,3.996817639e-12);
   graph->SetPoint(83,2.012,8.718679726e-13);
   graph->SetPoint(84,2.016,1.739034402e-13);
   graph->SetPoint(85,2.02,3.171660404e-14);
   graph->SetPoint(86,2.024,5.289154402e-15);
   graph->SetPoint(87,2.028,8.065046357e-16);
   graph->SetPoint(88,2.032,1.124471749e-16);
   graph->SetPoint(89,2.036,1.433544858e-17);
   graph->SetPoint(90,2.04,1.671071697e-18);
   graph->SetPoint(91,2.04,1.671071697e-18);
   graph->SetPoint(92,2.044,1.671071697e-18);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->SetMaximum(5.65277e-08);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SC_20Ds]100);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,3.271167337e-12);
   graph->SetPoint(2,1.9,3.271167337e-12);
   graph->SetPoint(3,1.904,1.731894334e-11);
   graph->SetPoint(4,1.908,8.650807626e-11);
   graph->SetPoint(5,1.912,4.076698092e-10);
   graph->SetPoint(6,1.916,1.81249609e-09);
   graph->SetPoint(7,1.92,7.602601715e-09);
   graph->SetPoint(8,1.924,3.008597102e-08);
   graph->SetPoint(9,1.928,1.123265601e-07);
   graph->SetPoint(10,1.932,3.95655783e-07);
   graph->SetPoint(11,1.936,1.314828803e-06);
   graph->SetPoint(12,1.94,4.122280439e-06);
   graph->SetPoint(13,1.944,1.219333457e-05);
   graph->SetPoint(14,1.946,2.051793766e-05);
   graph->SetPoint(15,1.948,3.402703281e-05);
   graph->SetPoint(16,1.95,5.561521388e-05);
   graph->SetPoint(17,1.951,7.071443277e-05);
   graph->SetPoint(18,1.952,8.958644475e-05);
   graph->SetPoint(19,1.953,0.0001130827422);
   graph->SetPoint(20,1.954,0.0001422231031);
   graph->SetPoint(21,1.955,0.0001782230036);
   graph->SetPoint(22,1.956,0.000222524153);
   graph->SetPoint(23,1.957,0.0002768282097);
   graph->SetPoint(24,1.958,0.0003431336589);
   graph->SetPoint(25,1.9585,0.0003815023617);
   graph->SetPoint(26,1.959,0.000423775737);
   graph->SetPoint(27,1.9595,0.0004703053209);
   graph->SetPoint(28,1.96,0.0005214691779);
   graph->SetPoint(29,1.9605,0.0005776733641);
   graph->SetPoint(30,1.961,0.0006393534157);
   graph->SetPoint(31,1.9615,0.0007069758579);
   graph->SetPoint(32,1.962,0.0007810397278);
   graph->SetPoint(33,1.9625,0.0008620781022);
   graph->SetPoint(34,1.963,0.0009502501588);
   graph->SetPoint(35,1.964,0.001133588537);
   graph->SetPoint(36,1.965,0.001315585488);
   graph->SetPoint(37,1.9655,0.001402704359);
   graph->SetPoint(38,1.966,0.001485327773);
   graph->SetPoint(39,1.9665,0.001562020474);
   graph->SetPoint(40,1.967,0.001631392983);
   graph->SetPoint(41,1.9675,0.0016921431);
   graph->SetPoint(42,1.968,0.00174309636);
   graph->SetPoint(43,1.9685,0.001783243695);
   graph->SetPoint(44,1.969,0.001811774622);
   graph->SetPoint(45,1.9695,0.001828104433);
   graph->SetPoint(46,1.97,0.001831894113);
   graph->SetPoint(47,1.9705,0.001823062038);
   graph->SetPoint(48,1.971,0.001801786896);
   graph->SetPoint(49,1.9715,0.001768501678);
   graph->SetPoint(50,1.972,0.001723879017);
   graph->SetPoint(51,1.9725,0.001668808583);
   graph->SetPoint(52,1.973,0.001604367588);
   graph->SetPoint(53,1.9735,0.001531785755);
   graph->SetPoint(54,1.974,0.001452406366);
   graph->SetPoint(55,1.9745,0.001367645086);
   graph->SetPoint(56,1.975,0.001278948338);
   graph->SetPoint(57,1.976,0.001095448275);
   graph->SetPoint(58,1.977,0.0009126409406);
   graph->SetPoint(59,1.9775,0.000826860343);
   graph->SetPoint(60,1.978,0.0007480952479);
   graph->SetPoint(61,1.9785,0.0006758870808);
   graph->SetPoint(62,1.979,0.0006097950729);
   graph->SetPoint(63,1.9795,0.0005493968858);
   graph->SetPoint(64,1.98,0.0004942890529);
   graph->SetPoint(65,1.9805,0.0004440872531);
   graph->SetPoint(66,1.981,0.0003984264294);
   graph->SetPoint(67,1.9815,0.0003569607684);
   graph->SetPoint(68,1.982,0.0003193635541);
   graph->SetPoint(69,1.983,0.0002545614478);
   graph->SetPoint(70,1.984,0.0002017762181);
   graph->SetPoint(71,1.985,0.0001590440365);
   graph->SetPoint(72,1.986,0.0001246622231);
   graph->SetPoint(73,1.987,9.71678093e-05);
   graph->SetPoint(74,1.988,7.5314747e-05);
   graph->SetPoint(75,1.989,5.805073164e-05);
   graph->SetPoint(76,1.99,4.449440874e-05);
   graph->SetPoint(77,1.992,2.570461616e-05);
   graph->SetPoint(78,1.994,1.452101823e-05);
   graph->SetPoint(79,1.996,8.021642124e-06);
   graph->SetPoint(80,2,2.288951022e-06);
   graph->SetPoint(81,2.004,5.972150935e-07);
   graph->SetPoint(82,2.008,1.424774417e-07);
   graph->SetPoint(83,2.012,3.108010659e-08);
   graph->SetPoint(84,2.016,6.199261389e-09);
   graph->SetPoint(85,2.02,1.130624665e-09);
   graph->SetPoint(86,2.024,1.885463026e-10);
   graph->SetPoint(87,2.028,2.875005256e-11);
   graph->SetPoint(88,2.032,4.008485562e-12);
   graph->SetPoint(89,2.036,5.110260771e-13);
   graph->SetPoint(90,2.04,5.956989832e-14);
   graph->SetPoint(91,2.04,5.956989832e-14);
   graph->SetPoint(92,2.044,5.956989832e-14);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->SetMaximum(0.002015084);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SC_20Ds]101);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,2.597937463e-09);
   graph->SetPoint(2,1.9,2.597937463e-09);
   graph->SetPoint(3,1.904,1.375457966e-08);
   graph->SetPoint(4,1.908,6.870408908e-08);
   graph->SetPoint(5,1.912,3.237684167e-07);
   graph->SetPoint(6,1.916,1.439471298e-06);
   graph->SetPoint(7,1.92,6.037931347e-06);
   graph->SetPoint(8,1.924,2.389406079e-05);
   graph->SetPoint(9,1.928,8.920894235e-05);
   graph->SetPoint(10,1.932,0.000314226964);
   graph->SetPoint(11,1.936,0.001044227535);
   graph->SetPoint(12,1.94,0.003273885338);
   graph->SetPoint(13,1.944,0.009683858207);
   graph->SetPoint(14,1.946,0.01629519783);
   graph->SetPoint(15,1.948,0.02702402358);
   graph->SetPoint(16,1.95,0.044169201);
   graph->SetPoint(17,1.951,0.05616089154);
   graph->SetPoint(18,1.952,0.07114890709);
   graph->SetPoint(19,1.953,0.08980949672);
   graph->SetPoint(20,1.954,0.1129525608);
   graph->SetPoint(21,1.955,0.1415434217);
   graph->SetPoint(22,1.956,0.1767270744);
   graph->SetPoint(23,1.957,0.2198549639);
   graph->SetPoint(24,1.958,0.2725142725);
   graph->SetPoint(25,1.9585,0.302986419);
   graph->SetPoint(26,1.959,0.3365596282);
   graph->SetPoint(27,1.9595,0.3735130875);
   graph->SetPoint(28,1.96,0.4141470531);
   graph->SetPoint(29,1.9605,0.4587840116);
   graph->SetPoint(30,1.961,0.5077698629);
   graph->SetPoint(31,1.9615,0.5614751179);
   graph->SetPoint(32,1.962,0.6202961082);
   graph->SetPoint(33,1.9625,0.6846561996);
   graph->SetPoint(34,1.963,0.7546818098);
   graph->SetPoint(35,1.964,0.9002878252);
   graph->SetPoint(36,1.965,1.044828488);
   graph->SetPoint(37,1.9655,1.114017666);
   graph->SetPoint(38,1.966,1.179636585);
   graph->SetPoint(39,1.9665,1.240545374);
   graph->SetPoint(40,1.967,1.295640519);
   graph->SetPoint(41,1.9675,1.343887823);
   graph->SetPoint(42,1.968,1.384354534);
   graph->SetPoint(43,1.9685,1.416239257);
   graph->SetPoint(44,1.969,1.438898314);
   graph->SetPoint(45,1.9695,1.451867332);
   graph->SetPoint(46,1.97,1.454877068);
   graph->SetPoint(47,1.9705,1.447862697);
   graph->SetPoint(48,1.971,1.430966134);
   graph->SetPoint(49,1.9715,1.404531254);
   graph->SetPoint(50,1.972,1.369092259);
   graph->SetPoint(51,1.9725,1.325355719);
   graph->SetPoint(52,1.973,1.274177146);
   graph->SetPoint(53,1.9735,1.216533178);
   graph->SetPoint(54,1.974,1.153490641);
   graph->SetPoint(55,1.9745,1.086173845);
   graph->SetPoint(56,1.975,1.015731529);
   graph->SetPoint(57,1.976,0.869997105);
   graph->SetPoint(58,1.977,0.7248128405);
   graph->SetPoint(59,1.9775,0.6566865097);
   graph->SetPoint(60,1.978,0.5941318403);
   graph->SetPoint(61,1.9785,0.5367846358);
   graph->SetPoint(62,1.979,0.4842948407);
   graph->SetPoint(63,1.9795,0.4363270369);
   graph->SetPoint(64,1.98,0.3925607942);
   graph->SetPoint(65,1.9805,0.3526908875);
   graph->SetPoint(66,1.981,0.3164273913);
   graph->SetPoint(67,1.9815,0.283495663);
   graph->SetPoint(68,1.982,0.253636227);
   graph->SetPoint(69,1.983,0.2021708624);
   graph->SetPoint(70,1.984,0.1602492145);
   graph->SetPoint(71,1.985,0.1263116246);
   graph->SetPoint(72,1.986,0.09900583682);
   graph->SetPoint(73,1.987,0.07716997203);
   graph->SetPoint(74,1.988,0.05981442786);
   graph->SetPoint(75,1.989,0.04610347161);
   graph->SetPoint(76,1.99,0.03533713792);
   graph->SetPoint(77,1.992,0.02041442042);
   graph->SetPoint(78,1.994,0.01153248775);
   graph->SetPoint(79,1.996,0.006370730212);
   graph->SetPoint(80,2,0.001817868362);
   graph->SetPoint(81,2.004,0.000474303912);
   graph->SetPoint(82,2.008,0.0001131545547);
   graph->SetPoint(83,2.012,2.468359607e-05);
   graph->SetPoint(84,2.016,4.923408601e-06);
   graph->SetPoint(85,2.02,8.979339392e-07);
   graph->SetPoint(86,2.024,1.497421111e-07);
   graph->SetPoint(87,2.028,2.283308401e-08);
   graph->SetPoint(88,2.032,3.183510269e-09);
   graph->SetPoint(89,2.036,4.058532179e-10);
   graph->SetPoint(90,2.04,4.730998281e-11);
   graph->SetPoint(91,2.04,4.730998281e-11);
   graph->SetPoint(92,2.044,4.730998281e-11);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->SetMaximum(1.600365);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SC_20Ds]102);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,5.923413681e-09);
   graph->SetPoint(2,1.9,5.923413681e-09);
   graph->SetPoint(3,1.904,5.617947175e-09);
   graph->SetPoint(4,1.908,5.328233375e-09);
   graph->SetPoint(5,1.912,5.053459922e-09);
   graph->SetPoint(6,1.916,4.792856353e-09);
   graph->SetPoint(7,1.92,4.545691938e-09);
   graph->SetPoint(8,1.924,4.311273627e-09);
   graph->SetPoint(9,1.928,4.088944112e-09);
   graph->SetPoint(10,1.932,3.878079983e-09);
   graph->SetPoint(11,1.936,3.678089976e-09);
   graph->SetPoint(12,1.94,3.488413321e-09);
   graph->SetPoint(13,1.944,3.308518166e-09);
   graph->SetPoint(14,1.948,3.137900083e-09);
   graph->SetPoint(15,1.952,2.976080662e-09);
   graph->SetPoint(16,1.956,2.822606161e-09);
   graph->SetPoint(17,1.96,2.677046238e-09);
   graph->SetPoint(18,1.964,2.538992743e-09);
   graph->SetPoint(19,1.968,2.408058575e-09);
   graph->SetPoint(20,1.972,2.283876596e-09);
   graph->SetPoint(21,1.976,2.166098598e-09);
   graph->SetPoint(22,1.98,2.054394333e-09);
   graph->SetPoint(23,1.984,1.948450584e-09);
   graph->SetPoint(24,1.988,1.847970282e-09);
   graph->SetPoint(25,1.992,1.752671683e-09);
   graph->SetPoint(26,1.996,1.66228757e-09);
   graph->SetPoint(27,2,1.576564505e-09);
   graph->SetPoint(28,2.004,1.495262122e-09);
   graph->SetPoint(29,2.008,1.418152448e-09);
   graph->SetPoint(30,2.012,1.345019269e-09);
   graph->SetPoint(31,2.016,1.27565752e-09);
   graph->SetPoint(32,2.02,1.20987271e-09);
   graph->SetPoint(33,2.024,1.147480378e-09);
   graph->SetPoint(34,2.028,1.088305578e-09);
   graph->SetPoint(35,2.032,1.032182383e-09);
   graph->SetPoint(36,2.036,9.789534237e-10);
   graph->SetPoint(37,2.04,9.284694465e-10);
   graph->SetPoint(38,2.04,9.284694465e-10);
   graph->SetPoint(39,2.044,9.284694465e-10);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->SetMaximum(6.515755e-09);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y1SB_20Ds]103);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.0001999792268);
   graph->SetPoint(2,1.9,0.0001999792268);
   graph->SetPoint(3,1.904,0.000189666431);
   graph->SetPoint(4,1.908,0.0001798854593);
   graph->SetPoint(5,1.912,0.0001706088857);
   graph->SetPoint(6,1.916,0.0001618106989);
   graph->SetPoint(7,1.92,0.0001534662288);
   graph->SetPoint(8,1.924,0.0001455520774);
   graph->SetPoint(9,1.928,0.0001380460535);
   graph->SetPoint(10,1.932,0.0001309271103);
   graph->SetPoint(11,1.936,0.0001241752863);
   graph->SetPoint(12,1.94,0.0001177716493);
   graph->SetPoint(13,1.944,0.0001116982437);
   graph->SetPoint(14,1.948,0.0001059380395);
   graph->SetPoint(15,1.952,0.0001004748852);
   graph->SetPoint(16,1.956,9.52934622e-05);
   graph->SetPoint(17,1.96,9.037924171e-05);
   graph->SetPoint(18,1.964,8.57184443e-05);
   graph->SetPoint(19,1.968,8.129800112e-05);
   graph->SetPoint(20,1.972,7.710551725e-05);
   graph->SetPoint(21,1.976,7.312923699e-05);
   graph->SetPoint(22,1.98,6.935801085e-05);
   graph->SetPoint(23,1.984,6.578126435e-05);
   graph->SetPoint(24,1.988,6.238896828e-05);
   graph->SetPoint(25,1.992,5.917161066e-05);
   graph->SetPoint(26,1.996,5.612017004e-05);
   graph->SetPoint(27,2,5.322609018e-05);
   graph->SetPoint(28,2.004,5.04812561e-05);
   graph->SetPoint(29,2.008,4.787797128e-05);
   graph->SetPoint(30,2.012,4.540893613e-05);
   graph->SetPoint(31,2.016,4.306722749e-05);
   graph->SetPoint(32,2.02,4.08462792e-05);
   graph->SetPoint(33,2.024,3.873986373e-05);
   graph->SetPoint(34,2.028,3.674207472e-05);
   graph->SetPoint(35,2.032,3.484731035e-05);
   graph->SetPoint(36,2.036,3.305025772e-05);
   graph->SetPoint(37,2.04,3.134587791e-05);
   graph->SetPoint(38,2.04,3.134587791e-05);
   graph->SetPoint(39,2.044,3.134587791e-05);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->SetMaximum(0.0002199771);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y2SB_20Ds]104);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.2449834226);
   graph->SetPoint(2,1.9,0.2449834226);
   graph->SetPoint(3,1.904,0.2323497903);
   graph->SetPoint(4,1.908,0.2203676661);
   graph->SetPoint(5,1.912,0.2090034521);
   graph->SetPoint(6,1.916,0.198225283);
   graph->SetPoint(7,1.92,0.188002937);
   graph->SetPoint(8,1.924,0.1783077505);
   graph->SetPoint(9,1.928,0.1691125383);
   graph->SetPoint(10,1.932,0.1603915172);
   graph->SetPoint(11,1.936,0.1521202333);
   graph->SetPoint(12,1.94,0.144275494);
   graph->SetPoint(13,1.944,0.1368353027);
   graph->SetPoint(14,1.948,0.1297787971);
   graph->SetPoint(15,1.952,0.1230861908);
   graph->SetPoint(16,1.956,0.1167387178);
   graph->SetPoint(17,1.96,0.1107185797);
   graph->SetPoint(18,1.964,0.1050088962);
   graph->SetPoint(19,1.968,0.09959365719);
   graph->SetPoint(20,1.972,0.0944576785);
   graph->SetPoint(21,1.976,0.08958655882);
   graph->SetPoint(22,1.98,0.08496663954);
   graph->SetPoint(23,1.984,0.08058496643);
   graph->SetPoint(24,1.988,0.07642925329);
   graph->SetPoint(25,1.992,0.07248784751);
   graph->SetPoint(26,1.996,0.0687496974);
   graph->SetPoint(27,2,0.06520432122);
   graph->SetPoint(28,2.004,0.06184177772);
   graph->SetPoint(29,2.008,0.05865263836);
   graph->SetPoint(30,2.012,0.05562796079);
   graph->SetPoint(31,2.016,0.05275926384);
   graph->SetPoint(32,2.02,0.05003850368);
   graph->SetPoint(33,2.024,0.04745805131);
   graph->SetPoint(34,2.028,0.04501067116);
   graph->SetPoint(35,2.032,0.04268950077);
   graph->SetPoint(36,2.036,0.0404880316);
   graph->SetPoint(37,2.04,0.03840009072);
   graph->SetPoint(38,2.04,0.03840009072);
   graph->SetPoint(39,2.044,0.03840009072);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->SetMaximum(0.2694818);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[Y3SB_20Ds]105);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,4.864966781e-09);
   graph->SetPoint(2,1.9,4.864966781e-09);
   graph->SetPoint(3,1.904,2.575719166e-08);
   graph->SetPoint(4,1.908,1.286571043e-07);
   graph->SetPoint(5,1.912,6.062973474e-07);
   graph->SetPoint(6,1.916,2.695592233e-06);
   graph->SetPoint(7,1.92,1.130679081e-05);
   graph->SetPoint(8,1.924,4.474465367e-05);
   graph->SetPoint(9,1.928,0.0001670550378);
   graph->SetPoint(10,1.932,0.0005884297692);
   graph->SetPoint(11,1.936,0.001955448252);
   graph->SetPoint(12,1.94,0.006130764749);
   graph->SetPoint(13,1.944,0.01813425041);
   graph->SetPoint(14,1.946,0.03051482081);
   graph->SetPoint(15,1.948,0.05060590523);
   graph->SetPoint(16,1.95,0.08271242042);
   graph->SetPoint(17,1.951,0.105168379);
   graph->SetPoint(18,1.952,0.1332353355);
   graph->SetPoint(19,1.953,0.1681796519);
   graph->SetPoint(20,1.954,0.2115179692);
   graph->SetPoint(21,1.955,0.2650579756);
   graph->SetPoint(22,1.956,0.3309438193);
   graph->SetPoint(23,1.957,0.4117062521);
   graph->SetPoint(24,1.958,0.5103174738);
   graph->SetPoint(25,1.9585,0.5673804258);
   graph->SetPoint(26,1.959,0.6302505102);
   graph->SetPoint(27,1.9595,0.6994505408);
   graph->SetPoint(28,1.96,0.7755427853);
   graph->SetPoint(29,1.9605,0.859131141);
   graph->SetPoint(30,1.961,0.9508633488);
   graph->SetPoint(31,1.9615,1.051433238);
   graph->SetPoint(32,1.962,1.161582988);
   graph->SetPoint(33,1.9625,1.282105407);
   graph->SetPoint(34,1.963,1.413237227);
   graph->SetPoint(35,1.964,1.685902923);
   graph->SetPoint(36,1.965,1.956573613);
   graph->SetPoint(37,1.9655,2.086139108);
   graph->SetPoint(38,1.966,2.20901884);
   graph->SetPoint(39,1.9665,2.323078258);
   graph->SetPoint(40,1.967,2.426250892);
   graph->SetPoint(41,1.9675,2.516600076);
   graph->SetPoint(42,1.968,2.592379115);
   graph->SetPoint(43,1.9685,2.652087296);
   graph->SetPoint(44,1.969,2.694519248);
   graph->SetPoint(45,1.9695,2.718805376);
   graph->SetPoint(46,1.97,2.724441487);
   graph->SetPoint(47,1.9705,2.711306191);
   graph->SetPoint(48,1.971,2.679665237);
   graph->SetPoint(49,1.9715,2.630162578);
   graph->SetPoint(50,1.972,2.563798573);
   graph->SetPoint(51,1.9725,2.481896365);
   graph->SetPoint(52,1.973,2.386058008);
   graph->SetPoint(53,1.9735,2.278112382);
   graph->SetPoint(54,1.974,2.16005725);
   graph->SetPoint(55,1.9745,2.033998028);
   graph->SetPoint(56,1.975,1.902085872);
   graph->SetPoint(57,1.976,1.629179715);
   graph->SetPoint(58,1.977,1.357303801);
   graph->SetPoint(59,1.9775,1.229728622);
   graph->SetPoint(60,1.978,1.112587084);
   graph->SetPoint(61,1.9785,1.005197184);
   graph->SetPoint(62,1.979,0.9069033979);
   graph->SetPoint(63,1.9795,0.8170776128);
   graph->SetPoint(64,1.98,0.7351197828);
   graph->SetPoint(65,1.9805,0.6604583353);
   graph->SetPoint(66,1.981,0.5925503479);
   graph->SetPoint(67,1.9815,0.5308815177);
   graph->SetPoint(68,1.982,0.4749659439);
   graph->SetPoint(69,1.983,0.3785905334);
   graph->SetPoint(70,1.984,0.3000869406);
   graph->SetPoint(71,1.985,0.2365345073);
   graph->SetPoint(72,1.986,0.185400963);
   graph->SetPoint(73,1.987,0.1445105419);
   graph->SetPoint(74,1.988,0.1120100883);
   graph->SetPoint(75,1.989,0.086334587);
   graph->SetPoint(76,1.99,0.06617326421);
   graph->SetPoint(77,1.992,0.03822858657);
   graph->SetPoint(78,1.994,0.02159604325);
   graph->SetPoint(79,1.996,0.01192999882);
   graph->SetPoint(80,2,0.003404188639);
   graph->SetPoint(81,2.004,0.0008881941191);
   graph->SetPoint(82,2.008,0.0002118962283);
   graph->SetPoint(83,2.012,4.622315844e-05);
   graph->SetPoint(84,2.016,9.219705877e-06);
   graph->SetPoint(85,2.02,1.681494974e-06);
   graph->SetPoint(86,2.024,2.804110595e-07);
   graph->SetPoint(87,2.028,4.275784033e-08);
   graph->SetPoint(88,2.032,5.961525992e-09);
   graph->SetPoint(89,2.036,7.60011529e-10);
   graph->SetPoint(90,2.04,8.859393195e-11);
   graph->SetPoint(91,2.04,8.859393195e-11);
   graph->SetPoint(92,2.044,8.859393195e-11);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->SetMaximum(2.996886);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BC_20Ds]106);
   
   graph->Draw("l");
   
   graph = new TGraph(41);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.1245959303);
   graph->SetPoint(2,1.9,0.1245959303);
   graph->SetPoint(3,1.904,0.1243618887);
   graph->SetPoint(4,1.908,0.1241282867);
   graph->SetPoint(5,1.912,0.1238951235);
   graph->SetPoint(6,1.916,0.1236623983);
   graph->SetPoint(7,1.92,0.1234301102);
   graph->SetPoint(8,1.924,0.1231982584);
   graph->SetPoint(9,1.928,0.1229668422);
   graph->SetPoint(10,1.932,0.1227358607);
   graph->SetPoint(11,1.936,0.122505313);
   graph->SetPoint(12,1.94,0.1222751984);
   graph->SetPoint(13,1.944,0.122045516);
   graph->SetPoint(14,1.948,0.1218162651);
   graph->SetPoint(15,1.952,0.1215874448);
   graph->SetPoint(16,1.956,0.1213590543);
   graph->SetPoint(17,1.96,0.1211310929);
   graph->SetPoint(18,1.964,0.1209035596);
   graph->SetPoint(19,1.968,0.1206764538);
   graph->SetPoint(20,1.972,0.1204497745);
   graph->SetPoint(21,1.976,0.120223521);
   graph->SetPoint(22,1.98,0.1199976925);
   graph->SetPoint(23,1.984,0.1197722883);
   graph->SetPoint(24,1.988,0.1195473074);
   graph->SetPoint(25,1.992,0.1193227491);
   graph->SetPoint(26,1.996,0.1190986127);
   graph->SetPoint(27,2,0.1188748972);
   graph->SetPoint(28,2.004,0.118651602);
   graph->SetPoint(29,2.008,0.1184287262);
   graph->SetPoint(30,2.012,0.1182062691);
   graph->SetPoint(31,2.016,0.1179842299);
   graph->SetPoint(32,2.02,0.1177626077);
   graph->SetPoint(33,2.024,0.1175414018);
   graph->SetPoint(34,2.028,0.1173206114);
   graph->SetPoint(35,2.032,0.1171002358);
   graph->SetPoint(36,2.036,0.1168802741);
   graph->SetPoint(37,2.04,0.1166607256);
   graph->SetPoint(38,2.04,0.1166607256);
   graph->SetPoint(39,2.044,0.1166607256);
   graph->SetPoint(40,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->SetMaximum(0.1370555);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]_Comp[BB_20Ds]107);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Ds)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.896,0);
   graph->SetPoint(1,1.896,0.3697793455);
   graph->SetPoint(2,1.9,0.3697793455);
   graph->SetPoint(3,1.904,0.3569013906);
   graph->SetPoint(4,1.908,0.3446760411);
   graph->SetPoint(5,1.912,0.33307012);
   graph->SetPoint(6,1.916,0.3220536336);
   graph->SetPoint(7,1.92,0.3116038702);
   graph->SetPoint(8,1.924,0.3017202341);
   graph->SetPoint(9,1.928,0.292473807);
   graph->SetPoint(10,1.932,0.2841613612);
   graph->SetPoint(11,1.936,0.2777507159);
   graph->SetPoint(12,1.94,0.27607724);
   graph->SetPoint(13,1.944,0.2868228225);
   graph->SetPoint(14,1.946,0.3021305075);
   graph->SetPoint(15,1.948,0.3293649602);
   graph->SetPoint(16,1.95,0.3751304154);
   graph->SetPoint(17,1.951,0.4078726832);
   graph->SetPoint(18,1.952,0.449247945);
   graph->SetPoint(19,1.953,0.5011993758);
   graph->SetPoint(20,1.954,0.566054253);
   graph->SetPoint(21,1.955,0.6465865223);
   graph->SetPoint(22,1.956,0.7460864925);
   graph->SetPoint(23,1.957,0.8684377893);
   graph->SetPoint(24,1.958,1.018201524);
   graph->SetPoint(25,1.9585,1.104995943);
   graph->SetPoint(26,1.959,1.20070742);
   graph->SetPoint(27,1.9595,1.306138275);
   graph->SetPoint(28,1.96,1.422151377);
   graph->SetPoint(29,1.9605,1.549673484);
   graph->SetPoint(30,1.961,1.68969864);
   graph->SetPoint(31,1.9615,1.843291619);
   graph->SetPoint(32,1.962,2.011591403);
   graph->SetPoint(33,1.9625,2.195814664);
   graph->SetPoint(34,1.963,2.396324682);
   graph->SetPoint(35,1.964,2.813322546);
   graph->SetPoint(36,1.965,3.227277149);
   graph->SetPoint(37,1.9655,3.425406407);
   graph->SetPoint(38,1.966,3.613279667);
   graph->SetPoint(39,1.9665,3.787621043);
   graph->SetPoint(40,1.967,3.94525913);
   graph->SetPoint(41,1.9675,4.083221735);
   graph->SetPoint(42,1.968,4.198828205);
   graph->SetPoint(43,1.9685,4.289775397);
   graph->SetPoint(44,1.969,4.354213419);
   graph->SetPoint(45,1.9695,4.390807694);
   graph->SetPoint(46,1.97,4.398784416);
   graph->SetPoint(47,1.9705,4.37795726);
   graph->SetPoint(48,1.971,4.328734041);
   graph->SetPoint(49,1.9715,4.252102992);
   graph->SetPoint(50,1.972,4.14959932);
   graph->SetPoint(51,1.9725,4.023253598);
   graph->SetPoint(52,1.973,3.875524445);
   graph->SetPoint(53,1.9735,3.70921858);
   graph->SetPoint(54,1.974,3.527401907);
   graph->SetPoint(55,1.9745,3.333305544);
   graph->SetPoint(56,1.975,3.130230803);
   graph->SetPoint(57,1.976,2.71015551);
   graph->SetPoint(58,1.977,2.291677048);
   graph->SetPoint(59,1.9775,2.095277857);
   graph->SetPoint(60,1.978,1.91489484);
   graph->SetPoint(61,1.9785,1.749481314);
   graph->SetPoint(62,1.979,1.598031234);
   graph->SetPoint(63,1.9795,1.459580622);
   graph->SetPoint(64,1.98,1.333208572);
   graph->SetPoint(65,1.9805,1.218037878);
   graph->SetPoint(66,1.981,1.113235303);
   graph->SetPoint(67,1.9815,1.018011531);
   graph->SetPoint(68,1.982,0.9316208341);
   graph->SetPoint(69,1.983,0.7825699559);
   graph->SetPoint(70,1.984,0.6609609749);
   graph->SetPoint(71,1.985,0.5623114222);
   graph->SetPoint(72,1.986,0.4827348826);
   graph->SetPoint(73,1.987,0.4188920651);
   graph->SetPoint(74,1.988,0.3679387845);
   graph->SetPoint(75,1.989,0.3274730619);
   graph->SetPoint(76,1.99,0.2954831005);
   graph->SetPoint(77,1.992,0.2505384823);
   graph->SetPoint(78,1.994,0.2230053417);
   graph->SetPoint(79,1.996,0.2062131828);
   graph->SetPoint(80,2,0.1893567921);
   graph->SetPoint(81,2.004,0.1819069577);
   graph->SetPoint(82,2.008,0.1774544372);
   graph->SetPoint(83,2.012,0.173950578);
   graph->SetPoint(84,2.016,0.1708007115);
   graph->SetPoint(85,2.02,0.1678445394);
   graph->SetPoint(86,2.024,0.1650386245);
   graph->SetPoint(87,2.028,0.1623680914);
   graph->SetPoint(88,2.032,0.1598245941);
   graph->SetPoint(89,2.036,0.1574013581);
   graph->SetPoint(90,2.04,0.1550921633);
   graph->SetPoint(91,2.04,0.1550921633);
   graph->SetPoint(92,2.044,0.1550921633);
   graph->SetPoint(93,2.044,0);
   
   TH1F *Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108 = new TH1F("Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108","Projection of Model2D(_20Ds)",100,1.8812,2.0588);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->SetMinimum(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->SetMaximum(4.838663);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->SetDirectory(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->SetStats(0);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->SetMarkerStyle(20);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->SetMarkerSize(1.2);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Ds_Int[m_Y|aux_rng1]_Norm[m_Ds,m_Y]108);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(35);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Ds");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1.902,1);
   grae->SetPointError(0,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(1,1.906,0);
   grae->SetPointError(1,0.002,0.002,0,1.147874);
   grae->SetPoint(2,1.91,0);
   grae->SetPointError(2,0.002,0.002,0,1.147874);
   grae->SetPoint(3,1.914,2);
   grae->SetPointError(3,0.002,0.002,1.291815,2.63786);
   grae->SetPoint(4,1.918,0);
   grae->SetPointError(4,0.002,0.002,0,1.147874);
   grae->SetPoint(5,1.922,0);
   grae->SetPointError(5,0.002,0.002,0,1.147874);
   grae->SetPoint(6,1.926,0);
   grae->SetPointError(6,0.002,0.002,0,1.147874);
   grae->SetPoint(7,1.93,0);
   grae->SetPointError(7,0.002,0.002,0,1.147874);
   grae->SetPoint(8,1.934,0);
   grae->SetPointError(8,0.002,0.002,0,1.147874);
   grae->SetPoint(9,1.938,0);
   grae->SetPointError(9,0.002,0.002,0,1.147874);
   grae->SetPoint(10,1.942,1);
   grae->SetPointError(10,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(11,1.946,0);
   grae->SetPointError(11,0.002,0.002,0,1.147874);
   grae->SetPoint(12,1.95,1);
   grae->SetPointError(12,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(13,1.954,0);
   grae->SetPointError(13,0.002,0.002,0,1.147874);
   grae->SetPoint(14,1.958,0);
   grae->SetPointError(14,0.002,0.002,0,1.147874);
   grae->SetPoint(15,1.962,4);
   grae->SetPointError(15,0.002,0.002,1.914339,3.162753);
   grae->SetPoint(16,1.966,2);
   grae->SetPointError(16,0.002,0.002,1.291815,2.63786);
   grae->SetPoint(17,1.97,5);
   grae->SetPointError(17,0.002,0.002,2.159691,3.382473);
   grae->SetPoint(18,1.974,4);
   grae->SetPointError(18,0.002,0.002,1.914339,3.162753);
   grae->SetPoint(19,1.978,3);
   grae->SetPointError(19,0.002,0.002,1.632705,2.918186);
   grae->SetPoint(20,1.982,1);
   grae->SetPointError(20,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(21,1.986,0);
   grae->SetPointError(21,0.002,0.002,0,1.147874);
   grae->SetPoint(22,1.99,0);
   grae->SetPointError(22,0.002,0.002,0,1.147874);
   grae->SetPoint(23,1.994,1);
   grae->SetPointError(23,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(24,1.998,0);
   grae->SetPointError(24,0.002,0.002,0,1.147874);
   grae->SetPoint(25,2.002,1);
   grae->SetPointError(25,0.002,0.002,0.8272462,2.299527);
   grae->SetPoint(26,2.006,2);
   grae->SetPointError(26,0.002,0.002,1.291815,2.63786);
   grae->SetPoint(27,2.01,0);
   grae->SetPointError(27,0.002,0.002,0,1.147874);
   grae->SetPoint(28,2.014,0);
   grae->SetPointError(28,0.002,0.002,0,1.147874);
   grae->SetPoint(29,2.018,0);
   grae->SetPointError(29,0.002,0.002,0,1.147874);
   grae->SetPoint(30,2.022,0);
   grae->SetPointError(30,0.002,0.002,0,1.147874);
   grae->SetPoint(31,2.026,0);
   grae->SetPointError(31,0.002,0.002,0,1.147874);
   grae->SetPoint(32,2.03,0);
   grae->SetPointError(32,0.002,0.002,0,1.147874);
   grae->SetPoint(33,2.034,0);
   grae->SetPointError(33,0.002,0.002,0,1.147874);
   grae->SetPoint(34,2.038,0);
   grae->SetPointError(34,0.002,0.002,0,1.147874);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]12 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]12","Histogram of ds_1000_plot__m_Ds",100,1.886,2.054);
   Graph_h_ds_1000_CutRange[aux_rng1]12->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]12->SetMaximum(9.22072);
   Graph_h_ds_1000_CutRange[aux_rng1]12->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]12->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]12->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]12->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]12->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]12);
   
   grae->Draw("zp");
   
   TH1D *frame_1a2d6e50__24 = new TH1D("frame_1a2d6e50__24","A RooPlot of \"mass(K^{-}K^{+}#pi^{+})\"",35,1.9,2.04);
   frame_1a2d6e50__24->SetBinContent(1,8.801596);
   frame_1a2d6e50__24->SetMinimum(1e-05);
   frame_1a2d6e50__24->SetMaximum(10);
   frame_1a2d6e50__24->SetEntries(1);
   frame_1a2d6e50__24->SetDirectory(0);
   frame_1a2d6e50__24->SetStats(0);
   frame_1a2d6e50__24->SetMarkerStyle(20);
   frame_1a2d6e50__24->SetMarkerSize(1.2);
   frame_1a2d6e50__24->GetXaxis()->SetNdivisions(505);
   frame_1a2d6e50__24->GetXaxis()->SetLabelFont(132);
   frame_1a2d6e50__24->GetXaxis()->SetLabelOffset(0.015);
   frame_1a2d6e50__24->GetXaxis()->SetLabelSize(0.05);
   frame_1a2d6e50__24->GetXaxis()->SetTitleSize(0.06);
   frame_1a2d6e50__24->GetXaxis()->SetTitleFont(132);
   frame_1a2d6e50__24->GetYaxis()->SetLabelFont(132);
   frame_1a2d6e50__24->GetYaxis()->SetLabelSize(0.05);
   frame_1a2d6e50__24->GetYaxis()->SetTitleSize(0.06);
   frame_1a2d6e50__24->GetYaxis()->SetTitleFont(42);
   frame_1a2d6e50__24->GetZaxis()->SetLabelFont(132);
   frame_1a2d6e50__24->GetZaxis()->SetLabelSize(0.05);
   frame_1a2d6e50__24->GetZaxis()->SetTitleSize(0.06);
   frame_1a2d6e50__24->GetZaxis()->SetTitleFont(42);
   frame_1a2d6e50__24->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 13:02:36 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(8.654321,-6.075937,11.12346,31.89873);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19d6eda0__27 = new TH1D("frame_19d6eda0__27","A RooPlot of \"m(#mu^{+}#mu^{-})\"",40,8.5,12.5);
   frame_19d6eda0__27->SetBinContent(1,26.82385);
   frame_19d6eda0__27->SetMinimum(1e-05);
   frame_19d6eda0__27->SetMaximum(30);
   frame_19d6eda0__27->SetEntries(1);
   frame_19d6eda0__27->SetDirectory(0);
   frame_19d6eda0__27->SetStats(0);
   frame_19d6eda0__27->SetMarkerStyle(20);
   frame_19d6eda0__27->SetMarkerSize(1.2);
   frame_19d6eda0__27->GetXaxis()->SetRange(6,25);
   frame_19d6eda0__27->GetXaxis()->SetNdivisions(505);
   frame_19d6eda0__27->GetXaxis()->SetLabelFont(132);
   frame_19d6eda0__27->GetXaxis()->SetLabelOffset(0.015);
   frame_19d6eda0__27->GetXaxis()->SetLabelSize(0.05);
   frame_19d6eda0__27->GetXaxis()->SetTitleSize(0.06);
   frame_19d6eda0__27->GetXaxis()->SetTitleFont(132);
   frame_19d6eda0__27->GetYaxis()->SetLabelFont(132);
   frame_19d6eda0__27->GetYaxis()->SetLabelSize(0.05);
   frame_19d6eda0__27->GetYaxis()->SetTitleSize(0.06);
   frame_19d6eda0__27->GetYaxis()->SetTitleFont(42);
   frame_19d6eda0__27->GetZaxis()->SetLabelFont(132);
   frame_19d6eda0__27->GetZaxis()->SetLabelSize(0.05);
   frame_19d6eda0__27->GetZaxis()->SetTitleSize(0.06);
   frame_19d6eda0__27->GetZaxis()->SetTitleFont(42);
   frame_19d6eda0__27->Draw("FUNC");
   
   TGraph *graph = new TGraph(95);
   graph->SetName("model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.4,0);
   graph->SetPoint(1,8.4,0.005235744198);
   graph->SetPoint(2,8.5,0.005235744198);
   graph->SetPoint(3,8.6,0.006766820906);
   graph->SetPoint(4,8.7,0.00903065463);
   graph->SetPoint(5,8.8,0.01255940774);
   graph->SetPoint(6,8.9,0.01845542846);
   graph->SetPoint(7,9,0.02929493422);
   graph->SetPoint(8,9.1,0.05222403764);
   graph->SetPoint(9,9.15,0.07442505003);
   graph->SetPoint(10,9.2,0.1131088974);
   graph->SetPoint(11,9.225,0.1440244822);
   graph->SetPoint(12,9.25,0.1886440893);
   graph->SetPoint(13,9.275,0.2560765874);
   graph->SetPoint(14,9.2875,0.3033569749);
   graph->SetPoint(15,9.3,0.3642192255);
   graph->SetPoint(16,9.3125,0.4442204618);
   graph->SetPoint(17,9.325,0.5520090783);
   graph->SetPoint(18,9.33125,0.6203957956);
   graph->SetPoint(19,9.3375,0.7016038626);
   graph->SetPoint(20,9.34375,0.7989496277);
   graph->SetPoint(21,9.35,0.916873178);
   graph->SetPoint(22,9.35625,1.061421406);
   graph->SetPoint(23,9.3625,1.240989072);
   graph->SetPoint(24,9.36875,1.467486741);
   graph->SetPoint(25,9.375,1.75823877);
   graph->SetPoint(26,9.38125,2.139178102);
   graph->SetPoint(27,9.3875,2.650447682);
   graph->SetPoint(28,9.39375,3.346498066);
   graph->SetPoint(29,9.4,4.16681537);
   graph->SetPoint(30,9.40625,5.065034609);
   graph->SetPoint(31,9.4125,6.01070007);
   graph->SetPoint(32,9.41875,6.963573733);
   graph->SetPoint(33,9.425,7.875965043);
   graph->SetPoint(34,9.43125,8.696407101);
   graph->SetPoint(35,9.4375,9.374334034);
   graph->SetPoint(36,9.44375,9.865190314);
   graph->SetPoint(37,9.45,10.13526228);
   graph->SetPoint(38,9.45625,10.16550588);
   graph->SetPoint(39,9.4625,9.953767243);
   graph->SetPoint(40,9.46875,9.515036238);
   graph->SetPoint(41,9.475,8.879691809);
   graph->SetPoint(42,9.48125,8.090024178);
   graph->SetPoint(43,9.4875,7.195586974);
   graph->SetPoint(44,9.5,5.296542767);
   graph->SetPoint(45,9.50625,4.383311475);
   graph->SetPoint(46,9.5125,3.541413693);
   graph->SetPoint(47,9.51875,2.793286435);
   graph->SetPoint(48,9.525,2.156759675);
   graph->SetPoint(49,9.53125,1.664699344);
   graph->SetPoint(50,9.5375,1.289977379);
   graph->SetPoint(51,9.54375,1.003435032);
   graph->SetPoint(52,9.55,0.7834444761);
   graph->SetPoint(53,9.55625,0.6138921099);
   graph->SetPoint(54,9.5625,0.4827205985);
   graph->SetPoint(55,9.56875,0.3808698144);
   graph->SetPoint(56,9.575,0.3015039545);
   graph->SetPoint(57,9.58125,0.2394449598);
   graph->SetPoint(58,9.5875,0.1907553456);
   graph->SetPoint(59,9.6,0.1221658106);
   graph->SetPoint(60,9.6125,0.07914760072);
   graph->SetPoint(61,9.625,0.05184269415);
   graph->SetPoint(62,9.65,0.02293774589);
   graph->SetPoint(63,9.7,0.005013529663);
   graph->SetPoint(64,9.8,0.0003434402044);
   graph->SetPoint(65,9.9,3.407555173e-05);
   graph->SetPoint(66,10,4.475138989e-06);
   graph->SetPoint(67,10.1,7.320808193e-07);
   graph->SetPoint(68,10.2,1.429090194e-07);
   graph->SetPoint(69,10.3,3.225883084e-08);
   graph->SetPoint(70,10.4,8.222745682e-09);
   graph->SetPoint(71,10.5,2.323765773e-09);
   graph->SetPoint(72,10.6,7.176011892e-10);
   graph->SetPoint(73,10.7,2.393514701e-10);
   graph->SetPoint(74,10.8,8.541449323e-11);
   graph->SetPoint(75,10.9,3.235689083e-11);
   graph->SetPoint(76,11,1.292702491e-11);
   graph->SetPoint(77,11.1,5.416603817e-12);
   graph->SetPoint(78,11.2,2.369234166e-12);
   graph->SetPoint(79,11.3,1.07742178e-12);
   graph->SetPoint(80,11.4,5.076232854e-13);
   graph->SetPoint(81,11.5,2.470316076e-13);
   graph->SetPoint(82,11.6,1.238396077e-13);
   graph->SetPoint(83,11.7,6.380302199e-14);
   graph->SetPoint(84,11.8,3.371265023e-14);
   graph->SetPoint(85,11.9,1.823515385e-14);
   graph->SetPoint(86,12,1.008024958e-14);
   graph->SetPoint(87,12.1,5.686338153e-15);
   graph->SetPoint(88,12.2,3.268977232e-15);
   graph->SetPoint(89,12.3,1.912859364e-15);
   graph->SetPoint(90,12.4,1.138070468e-15);
   graph->SetPoint(91,12.5,6.877590311e-16);
   graph->SetPoint(92,12.5,6.877590311e-16);
   graph->SetPoint(93,12.6,6.877590311e-16);
   graph->SetPoint(94,12.6,0);
   
   TH1F *Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118 = new TH1F("Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118","Projection of Model2D(_20Lc)",100,7.98,13.02);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->SetMinimum(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->SetMaximum(11.18206);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->SetDirectory(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->SetStats(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->SetMarkerStyle(20);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->SetMarkerSize(1.2);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]109118);
   
   graph->Draw("l");
   
   graph = new TGraph(92);
   graph->SetName("model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.4,0);
   graph->SetPoint(1,8.4,0.0001657122397);
   graph->SetPoint(2,8.5,0.0001657122397);
   graph->SetPoint(3,8.6,0.0001940466332);
   graph->SetPoint(4,8.7,0.0002298716091);
   graph->SetPoint(5,8.8,0.0002759869361);
   graph->SetPoint(6,8.9,0.0003366026295);
   graph->SetPoint(7,9,0.0004182703966);
   graph->SetPoint(8,9.1,0.0005316099302);
   graph->SetPoint(9,9.2,0.0006947014133);
   graph->SetPoint(10,9.3,0.000940245488);
   graph->SetPoint(11,9.4,0.001332080463);
   graph->SetPoint(12,9.5,0.002007904743);
   graph->SetPoint(13,9.6,0.003308123067);
   graph->SetPoint(14,9.7,0.006259774943);
   graph->SetPoint(15,9.75,0.009337694191);
   graph->SetPoint(16,9.8,0.01514949422);
   graph->SetPoint(17,9.825,0.02016855983);
   graph->SetPoint(18,9.85,0.02796044823);
   graph->SetPoint(19,9.8625,0.03355709099);
   graph->SetPoint(20,9.875,0.04090920658);
   graph->SetPoint(21,9.8875,0.05080782578);
   graph->SetPoint(22,9.9,0.06453365473);
   graph->SetPoint(23,9.90625,0.0734587462);
   graph->SetPoint(24,9.9125,0.08426405342);
   graph->SetPoint(25,9.91875,0.0975000736);
   graph->SetPoint(26,9.925,0.1139302143);
   graph->SetPoint(27,9.93125,0.1346362586);
   graph->SetPoint(28,9.9375,0.1611894547);
   graph->SetPoint(29,9.94375,0.1959379202);
   graph->SetPoint(30,9.95,0.2425093594);
   graph->SetPoint(31,9.95625,0.3015531464);
   graph->SetPoint(32,9.9625,0.3671640721);
   graph->SetPoint(33,9.96875,0.4375835517);
   graph->SetPoint(34,9.975,0.5104653849);
   graph->SetPoint(35,9.98125,0.5828759063);
   graph->SetPoint(36,9.9875,0.6514639788);
   graph->SetPoint(37,9.99375,0.7127040202);
   graph->SetPoint(38,10,0.7631897119);
   graph->SetPoint(39,10.00625,0.7999453229);
   graph->SetPoint(40,10.0125,0.8207154277);
   graph->SetPoint(41,10.01875,0.8241938861);
   graph->SetPoint(42,10.025,0.8101597769);
   graph->SetPoint(43,10.03125,0.7795006178);
   graph->SetPoint(44,10.0375,0.7341194788);
   graph->SetPoint(45,10.04375,0.6767395044);
   graph->SetPoint(46,10.05,0.6106337551);
   graph->SetPoint(47,10.05625,0.539317589);
   graph->SetPoint(48,10.0625,0.466243573);
   graph->SetPoint(49,10.06875,0.3945350848);
   graph->SetPoint(50,10.075,0.3267855909);
   graph->SetPoint(51,10.08125,0.2649382512);
   graph->SetPoint(52,10.0875,0.2102475431);
   graph->SetPoint(53,10.09375,0.1643631443);
   graph->SetPoint(54,10.1,0.1288243231);
   graph->SetPoint(55,10.10625,0.1013230203);
   graph->SetPoint(56,10.1125,0.07996359998);
   graph->SetPoint(57,10.11875,0.06331540928);
   graph->SetPoint(58,10.125,0.05029444028);
   graph->SetPoint(59,10.13125,0.04007617212);
   graph->SetPoint(60,10.1375,0.03203110413);
   graph->SetPoint(61,10.15,0.02064255985);
   graph->SetPoint(62,10.1625,0.01345340317);
   graph->SetPoint(63,10.175,0.008862058636);
   graph->SetPoint(64,10.2,0.003962376074);
   graph->SetPoint(65,10.25,0.0008820324023);
   graph->SetPoint(66,10.3,0.0002222011491);
   graph->SetPoint(67,10.4,1.903192047e-05);
   graph->SetPoint(68,10.5,2.233301099e-06);
   graph->SetPoint(69,10.6,3.342355323e-07);
   graph->SetPoint(70,10.7,6.070708415e-08);
   graph->SetPoint(71,10.8,1.291044493e-08);
   graph->SetPoint(72,10.9,3.130045758e-09);
   graph->SetPoint(73,11,8.475807665e-10);
   graph->SetPoint(74,11.1,2.522768637e-10);
   graph->SetPoint(75,11.2,8.148809106e-11);
   graph->SetPoint(76,11.3,2.827081483e-11);
   graph->SetPoint(77,11.4,1.04452545e-11);
   graph->SetPoint(78,11.5,4.081004641e-12);
   graph->SetPoint(79,11.6,1.676111378e-12);
   graph->SetPoint(80,11.7,7.2000812e-13);
   graph->SetPoint(81,11.8,3.221048088e-13);
   graph->SetPoint(82,11.9,1.495087277e-13);
   graph->SetPoint(83,12,7.176986275e-14);
   graph->SetPoint(84,12.1,3.553018039e-14);
   graph->SetPoint(85,12.2,1.809481771e-14);
   graph->SetPoint(86,12.3,9.459312954e-15);
   graph->SetPoint(87,12.4,5.066024031e-15);
   graph->SetPoint(88,12.5,2.774738954e-15);
   graph->SetPoint(89,12.5,2.774738954e-15);
   graph->SetPoint(90,12.6,2.774738954e-15);
   graph->SetPoint(91,12.6,0);
   
   TH1F *Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119 = new TH1F("Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119","Projection of Model2D(_20Lc)",100,7.98,13.02);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->SetMinimum(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->SetMaximum(0.9066133);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->SetDirectory(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->SetStats(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->SetMarkerStyle(20);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->SetMarkerSize(1.2);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]110119);
   
   graph->Draw("l");
   
   graph = new TGraph(95);
   graph->SetName("model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.4,0);
   graph->SetPoint(1,8.4,6.824046874e-05);
   graph->SetPoint(2,8.5,6.824046874e-05);
   graph->SetPoint(3,8.6,7.761093282e-05);
   graph->SetPoint(4,8.7,8.894048796e-05);
   graph->SetPoint(5,8.8,0.0001027980927);
   graph->SetPoint(6,8.9,0.0001199708527);
   graph->SetPoint(7,9,0.000141571074);
   graph->SetPoint(8,9.1,0.0001692092574);
   graph->SetPoint(9,9.2,0.0002052834085);
   graph->SetPoint(10,9.3,0.0002534824681);
   graph->SetPoint(11,9.4,0.0003197040326);
   graph->SetPoint(12,9.5,0.0004138223552);
   graph->SetPoint(13,9.6,0.0005533299179);
   graph->SetPoint(14,9.7,0.000771484471);
   graph->SetPoint(15,9.8,0.001137557534);
   graph->SetPoint(16,9.9,0.001814667151);
   graph->SetPoint(17,10,0.003260353067);
   graph->SetPoint(18,10.05,0.004673669792);
   graph->SetPoint(19,10.1,0.007161462488);
   graph->SetPoint(20,10.125,0.009168977725);
   graph->SetPoint(21,10.15,0.01209218875);
   graph->SetPoint(22,10.175,0.01656012198);
   graph->SetPoint(23,10.1875,0.01972459676);
   graph->SetPoint(24,10.2,0.0238326985);
   graph->SetPoint(25,10.2125,0.02928663351);
   graph->SetPoint(26,10.21875,0.03270391856);
   graph->SetPoint(27,10.225,0.03672268114);
   graph->SetPoint(28,10.23125,0.04148845071);
   graph->SetPoint(29,10.2375,0.04719269764);
   graph->SetPoint(30,10.24375,0.05409114777);
   graph->SetPoint(31,10.25,0.06253112089);
   graph->SetPoint(32,10.25625,0.07299330992);
   graph->SetPoint(33,10.2625,0.08615734098);
   graph->SetPoint(34,10.26875,0.1030077888);
   graph->SetPoint(35,10.275,0.1250116137);
   graph->SetPoint(36,10.28125,0.1543883117);
   graph->SetPoint(37,10.2875,0.1898384889);
   graph->SetPoint(38,10.29375,0.2287943857);
   graph->SetPoint(39,10.3,0.2702699136);
   graph->SetPoint(40,10.3125,0.3551208044);
   graph->SetPoint(41,10.31875,0.3950046328);
   graph->SetPoint(42,10.325,0.4306450973);
   graph->SetPoint(43,10.33125,0.46018035);
   graph->SetPoint(44,10.3375,0.4819787349);
   graph->SetPoint(45,10.34375,0.4947877394);
   graph->SetPoint(46,10.35,0.4978531119);
   graph->SetPoint(47,10.35625,0.4909923973);
   graph->SetPoint(48,10.3625,0.4746129165);
   graph->SetPoint(49,10.36875,0.4496717287);
   graph->SetPoint(50,10.375,0.4175830472);
   graph->SetPoint(51,10.38125,0.3800855674);
   graph->SetPoint(52,10.3875,0.3390870027);
   graph->SetPoint(53,10.4,0.2541232531);
   graph->SetPoint(54,10.40625,0.2134754338);
   graph->SetPoint(55,10.4125,0.175769148);
   graph->SetPoint(56,10.41875,0.1418497698);
   graph->SetPoint(57,10.425,0.1122676574);
   graph->SetPoint(58,10.43125,0.0885248701);
   graph->SetPoint(59,10.4375,0.07003565002);
   graph->SetPoint(60,10.44375,0.0555874105);
   graph->SetPoint(61,10.45,0.04425872993);
   graph->SetPoint(62,10.45625,0.03534679361);
   graph->SetPoint(63,10.4625,0.02831356004);
   graph->SetPoint(64,10.46875,0.02274565765);
   graph->SetPoint(65,10.475,0.01832439205);
   graph->SetPoint(66,10.48125,0.01480322862);
   graph->SetPoint(67,10.4875,0.011990824);
   graph->SetPoint(68,10.5,0.007928965758);
   graph->SetPoint(69,10.5125,0.005295572324);
   graph->SetPoint(70,10.525,0.003570543896);
   graph->SetPoint(71,10.55,0.001667272988);
   graph->SetPoint(72,10.6,0.0004004090367);
   graph->SetPoint(73,10.7,3.1793088e-05);
   graph->SetPoint(74,10.8,3.522827238e-06);
   graph->SetPoint(75,10.9,5.040690134e-07);
   graph->SetPoint(76,11,8.83050007e-08);
   graph->SetPoint(77,11.1,1.823019345e-08);
   graph->SetPoint(78,11.2,4.311362016e-09);
   graph->SetPoint(79,11.3,1.143114427e-09);
   graph->SetPoint(80,11.4,3.341319046e-10);
   graph->SetPoint(81,11.5,1.062429393e-10);
   graph->SetPoint(82,11.6,3.635399018e-11);
   graph->SetPoint(83,11.7,1.326894264e-11);
   graph->SetPoint(84,11.8,5.128248976e-12);
   graph->SetPoint(85,11.9,2.085835784e-12);
   graph->SetPoint(86,12,8.881935416e-13);
   graph->SetPoint(87,12.1,3.9420226e-13);
   graph->SetPoint(88,12.2,1.816562825e-13);
   graph->SetPoint(89,12.3,8.662797845e-14);
   graph->SetPoint(90,12.4,4.262676898e-14);
   graph->SetPoint(91,12.5,2.158821574e-14);
   graph->SetPoint(92,12.5,2.158821574e-14);
   graph->SetPoint(93,12.6,2.158821574e-14);
   graph->SetPoint(94,12.6,0);
   
   TH1F *Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120 = new TH1F("Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120","Projection of Model2D(_20Lc)",100,7.98,13.02);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->SetMinimum(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->SetMaximum(0.5476384);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->SetDirectory(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->SetStats(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->SetMarkerStyle(20);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->SetMarkerSize(1.2);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]111120);
   
   graph->Draw("l");
   
   graph = new TGraph(95);
   graph->SetName("model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.4,0);
   graph->SetPoint(1,8.4,0.0049585461);
   graph->SetPoint(2,8.5,0.0049585461);
   graph->SetPoint(3,8.6,0.006408562401);
   graph->SetPoint(4,8.7,0.008552541072);
   graph->SetPoint(5,8.8,0.01189447);
   graph->SetPoint(6,8.9,0.01747833533);
   graph->SetPoint(7,9,0.02774396081);
   graph->SetPoint(8,9.1,0.04945911954);
   graph->SetPoint(9,9.15,0.07048473485);
   graph->SetPoint(10,9.2,0.1071205279);
   graph->SetPoint(11,9.225,0.1363993364);
   graph->SetPoint(12,9.25,0.1786566298);
   graph->SetPoint(13,9.275,0.2425190223);
   graph->SetPoint(14,9.2875,0.2872962254);
   graph->SetPoint(15,9.3,0.3449362214);
   graph->SetPoint(16,9.3125,0.4207019203);
   graph->SetPoint(17,9.325,0.522783841);
   graph->SetPoint(18,9.33125,0.587549933);
   graph->SetPoint(19,9.3375,0.6644585689);
   graph->SetPoint(20,9.34375,0.7566505182);
   graph->SetPoint(21,9.35,0.8683307948);
   graph->SetPoint(22,9.35625,1.005226148);
   graph->SetPoint(23,9.3625,1.175286892);
   graph->SetPoint(24,9.36875,1.389793004);
   graph->SetPoint(25,9.375,1.665151632);
   graph->SetPoint(26,9.38125,2.025922741);
   graph->SetPoint(27,9.3875,2.510123971);
   graph->SetPoint(28,9.39375,3.169323081);
   graph->SetPoint(29,9.4,3.946209999);
   graph->SetPoint(30,9.40625,4.796874457);
   graph->SetPoint(31,9.4125,5.692473174);
   graph->SetPoint(32,9.41875,6.594898465);
   graph->SetPoint(33,9.425,7.458984678);
   graph->SetPoint(34,9.43125,8.235989743);
   graph->SetPoint(35,9.4375,8.87802492);
   graph->SetPoint(36,9.44375,9.3428936);
   graph->SetPoint(37,9.45,9.598667034);
   graph->SetPoint(38,9.45625,9.627309443);
   graph->SetPoint(39,9.4625,9.426780965);
   graph->SetPoint(40,9.46875,9.011277871);
   graph->SetPoint(41,9.475,8.409570736);
   graph->SetPoint(42,9.48125,7.661710794);
   graph->SetPoint(43,9.4875,6.814628136);
   graph->SetPoint(44,9.5,5.016125786);
   graph->SetPoint(45,9.50625,4.151244064);
   graph->SetPoint(46,9.5125,3.353919212);
   graph->SetPoint(47,9.51875,2.645400355);
   graph->SetPoint(48,9.525,2.042573485);
   graph->SetPoint(49,9.53125,1.576564501);
   graph->SetPoint(50,9.5375,1.221681591);
   graph->SetPoint(51,9.54375,0.9503097696);
   graph->SetPoint(52,9.55,0.741966262);
   graph->SetPoint(53,9.55625,0.5813905745);
   graph->SetPoint(54,9.5625,0.4571637289);
   graph->SetPoint(55,9.56875,0.3607052715);
   graph->SetPoint(56,9.575,0.2855413101);
   graph->SetPoint(57,9.58125,0.2267679295);
   graph->SetPoint(58,9.5875,0.180656109);
   graph->SetPoint(59,9.6,0.1156979373);
   graph->SetPoint(60,9.6125,0.07495725765);
   graph->SetPoint(61,9.625,0.04909796567);
   graph->SetPoint(62,9.65,0.02172334364);
   graph->SetPoint(63,9.7,0.004748096358);
   graph->SetPoint(64,9.8,0.0003252573123);
   graph->SetPoint(65,9.9,3.227147617e-05);
   graph->SetPoint(66,10,4.238209916e-06);
   graph->SetPoint(67,10.1,6.933219718e-07);
   graph->SetPoint(68,10.2,1.3534293e-07);
   graph->SetPoint(69,10.3,3.055093867e-08);
   graph->SetPoint(70,10.4,7.78740557e-09);
   graph->SetPoint(71,10.5,2.200737713e-09);
   graph->SetPoint(72,10.6,6.796089426e-10);
   graph->SetPoint(73,10.7,2.266793895e-10);
   graph->SetPoint(74,10.8,8.089235957e-11);
   graph->SetPoint(75,10.9,3.064380703e-11);
   graph->SetPoint(76,11,1.224262427e-11);
   graph->SetPoint(77,11.1,5.129830396e-12);
   graph->SetPoint(78,11.2,2.243798855e-12);
   graph->SetPoint(79,11.3,1.020379408e-12);
   graph->SetPoint(80,11.4,4.807479829e-13);
   graph->SetPoint(81,11.5,2.339529144e-13);
   graph->SetPoint(82,11.6,1.172831179e-13);
   graph->SetPoint(83,11.7,6.042507309e-14);
   graph->SetPoint(84,11.8,3.192778791e-14);
   graph->SetPoint(85,11.9,1.726972281e-14);
   graph->SetPoint(86,12,9.546566898e-15);
   graph->SetPoint(87,12.1,5.385284079e-15);
   graph->SetPoint(88,12.2,3.095906463e-15);
   graph->SetPoint(89,12.3,1.811586086e-15);
   graph->SetPoint(90,12.4,1.077817149e-15);
   graph->SetPoint(91,12.5,6.513467298e-16);
   graph->SetPoint(92,12.5,6.513467298e-16);
   graph->SetPoint(93,12.6,6.513467298e-16);
   graph->SetPoint(94,12.6,0);
   
   TH1F *Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121 = new TH1F("Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121","Projection of Model2D(_20Lc)",100,7.98,13.02);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->SetMinimum(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->SetMaximum(10.59004);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->SetDirectory(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->SetStats(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->SetMarkerStyle(20);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->SetMarkerSize(1.2);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]112121);
   
   graph->Draw("l");
   
   graph = new TGraph(92);
   graph->SetName("model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.4,0);
   graph->SetPoint(1,8.4,0.0004204804779);
   graph->SetPoint(2,8.5,0.0004204804779);
   graph->SetPoint(3,8.6,0.000492376551);
   graph->SetPoint(4,8.7,0.0005832793291);
   graph->SetPoint(5,8.8,0.0007002929835);
   graph->SetPoint(6,8.9,0.0008541000635);
   graph->SetPoint(7,9,0.00106132496);
   graph->SetPoint(8,9.1,0.001348914225);
   graph->SetPoint(9,9.2,0.00176274476);
   graph->SetPoint(10,9.3,0.002385791615);
   graph->SetPoint(11,9.4,0.00338003898);
   graph->SetPoint(12,9.5,0.005094884646);
   graph->SetPoint(13,9.6,0.008394076201);
   graph->SetPoint(14,9.7,0.01588363758);
   graph->SetPoint(15,9.75,0.0236935915);
   graph->SetPoint(16,9.8,0.03844053148);
   graph->SetPoint(17,9.825,0.05117597643);
   graph->SetPoint(18,9.85,0.07094721942);
   graph->SetPoint(19,9.8625,0.08514821642);
   graph->SetPoint(20,9.875,0.1038035739);
   graph->SetPoint(21,9.8875,0.1289204641);
   graph->SetPoint(22,9.9,0.1637485681);
   graph->SetPoint(23,9.90625,0.1863952159);
   graph->SetPoint(24,9.9125,0.2138127486);
   graph->SetPoint(25,9.91875,0.2473980051);
   graph->SetPoint(26,9.925,0.2890880663);
   graph->SetPoint(27,9.93125,0.3416278631);
   graph->SetPoint(28,9.9375,0.409004302);
   graph->SetPoint(29,9.94375,0.4971755282);
   graph->SetPoint(30,9.95,0.6153465276);
   graph->SetPoint(31,9.95625,0.7651650313);
   graph->SetPoint(32,9.9625,0.9316470813);
   graph->SetPoint(33,9.96875,1.110330421);
   graph->SetPoint(34,9.975,1.29526177);
   graph->SetPoint(35,9.98125,1.478997206);
   graph->SetPoint(36,9.9875,1.653033509);
   graph->SetPoint(37,9.99375,1.808424818);
   graph->SetPoint(38,10,1.936527895);
   graph->SetPoint(39,10.00625,2.029792079);
   graph->SetPoint(40,10.0125,2.082494424);
   graph->SetPoint(41,10.01875,2.091320711);
   graph->SetPoint(42,10.025,2.055710373);
   graph->SetPoint(43,10.03125,1.977915408);
   graph->SetPoint(44,10.0375,1.862764692);
   graph->SetPoint(45,10.04375,1.717167969);
   graph->SetPoint(46,10.05,1.549430347);
   graph->SetPoint(47,10.05625,1.368471743);
   graph->SetPoint(48,10.0625,1.183052747);
   graph->SetPoint(49,10.06875,1.001098659);
   graph->SetPoint(50,10.075,0.8291901772);
   graph->SetPoint(51,10.08125,0.6722579011);
   graph->SetPoint(52,10.0875,0.5334849587);
   graph->SetPoint(53,10.09375,0.4170572649);
   graph->SetPoint(54,10.1,0.3268805794);
   graph->SetPoint(55,10.10625,0.2570984018);
   graph->SetPoint(56,10.1125,0.2029007199);
   graph->SetPoint(57,10.11875,0.1606573756);
   graph->SetPoint(58,10.125,0.1276177929);
   graph->SetPoint(59,10.13125,0.101689821);
   graph->SetPoint(60,10.1375,0.08127615673);
   graph->SetPoint(61,10.15,0.0523787105);
   graph->SetPoint(62,10.1625,0.03413684712);
   graph->SetPoint(63,10.175,0.02248670742);
   graph->SetPoint(64,10.2,0.01005418663);
   graph->SetPoint(65,10.25,0.002238080944);
   graph->SetPoint(66,10.3,0.0005638162003);
   graph->SetPoint(67,10.4,4.829185234e-05);
   graph->SetPoint(68,10.5,5.666808408e-06);
   graph->SetPoint(69,10.6,8.480937592e-07);
   graph->SetPoint(70,10.7,1.540389762e-07);
   graph->SetPoint(71,10.8,3.275913755e-08);
   graph->SetPoint(72,10.9,7.942220431e-09);
   graph->SetPoint(73,11,2.150662898e-09);
   graph->SetPoint(74,11.1,6.401307252e-10);
   graph->SetPoint(75,11.2,2.067689841e-10);
   graph->SetPoint(76,11.3,7.173474783e-11);
   graph->SetPoint(77,11.4,2.650393002e-11);
   graph->SetPoint(78,11.5,1.035519636e-11);
   graph->SetPoint(79,11.6,4.252987674e-12);
   graph->SetPoint(80,11.7,1.82695834e-12);
   graph->SetPoint(81,11.8,8.173130972e-13);
   graph->SetPoint(82,11.9,3.793654673e-13);
   graph->SetPoint(83,12,1.821098202e-13);
   graph->SetPoint(84,12.1,9.015476016e-14);
   graph->SetPoint(85,12.2,4.591403513e-14);
   graph->SetPoint(86,12.3,2.40021886e-14);
   graph->SetPoint(87,12.4,1.285459788e-14);
   graph->SetPoint(88,12.5,7.040660143e-15);
   graph->SetPoint(89,12.5,7.040660143e-15);
   graph->SetPoint(90,12.6,7.040660143e-15);
   graph->SetPoint(91,12.6,0);
   
   TH1F *Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122 = new TH1F("Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122","Projection of Model2D(_20Lc)",100,7.98,13.02);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->SetMinimum(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->SetMaximum(2.300453);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->SetDirectory(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->SetStats(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->SetMarkerStyle(20);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->SetMarkerSize(1.2);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]113122);
   
   graph->Draw("l");
   
   graph = new TGraph(95);
   graph->SetName("model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.4,0);
   graph->SetPoint(1,8.4,0.0001542296208);
   graph->SetPoint(2,8.5,0.0001542296208);
   graph->SetPoint(3,8.6,0.0001754077156);
   graph->SetPoint(4,8.7,0.0002010135332);
   graph->SetPoint(5,8.8,0.0002323329711);
   graph->SetPoint(6,8.9,0.0002711449592);
   graph->SetPoint(7,9,0.0003199634097);
   graph->SetPoint(8,9.1,0.0003824281996);
   graph->SetPoint(9,9.2,0.0004639590381);
   graph->SetPoint(10,9.3,0.0005728932648);
   graph->SetPoint(11,9.4,0.0007225599797);
   graph->SetPoint(12,9.5,0.0009352758866);
   graph->SetPoint(13,9.6,0.001250575574);
   graph->SetPoint(14,9.7,0.001743624562);
   graph->SetPoint(15,9.8,0.002570982737);
   graph->SetPoint(16,9.9,0.004101311606);
   graph->SetPoint(17,10,0.007368692308);
   graph->SetPoint(18,10.05,0.01056291572);
   graph->SetPoint(19,10.1,0.01618555183);
   graph->SetPoint(20,10.125,0.02072271752);
   graph->SetPoint(21,10.15,0.02732943837);
   graph->SetPoint(22,10.175,0.03742737088);
   graph->SetPoint(23,10.1875,0.0445793696);
   graph->SetPoint(24,10.2,0.05386405046);
   graph->SetPoint(25,10.2125,0.06619043602);
   graph->SetPoint(26,10.21875,0.07391380877);
   graph->SetPoint(27,10.225,0.08299657506);
   graph->SetPoint(28,10.23125,0.09376764459);
   graph->SetPoint(29,10.2375,0.1066597577);
   graph->SetPoint(30,10.24375,0.1222508778);
   graph->SetPoint(31,10.25,0.1413259791);
   graph->SetPoint(32,10.25625,0.164971471);
   graph->SetPoint(33,10.2625,0.1947233697);
   graph->SetPoint(34,10.26875,0.2328069032);
   graph->SetPoint(35,10.275,0.2825375341);
   graph->SetPoint(36,10.28125,0.3489315241);
   graph->SetPoint(37,10.2875,0.4290521254);
   graph->SetPoint(38,10.29375,0.5170959694);
   graph->SetPoint(39,10.3,0.6108344073);
   graph->SetPoint(40,10.3125,0.8026050817);
   graph->SetPoint(41,10.31875,0.8927461349);
   graph->SetPoint(42,10.325,0.9732968027);
   graph->SetPoint(43,10.33125,1.040049141);
   graph->SetPoint(44,10.3375,1.089315459);
   graph->SetPoint(45,10.34375,1.118264965);
   graph->SetPoint(46,10.35,1.125192984);
   graph->SetPoint(47,10.35625,1.109687149);
   graph->SetPoint(48,10.3625,1.072668044);
   graph->SetPoint(49,10.36875,1.016298708);
   graph->SetPoint(50,10.375,0.9437753901);
   graph->SetPoint(51,10.38125,0.8590277002);
   graph->SetPoint(52,10.3875,0.7663672421);
   graph->SetPoint(53,10.4,0.5743414968);
   graph->SetPoint(54,10.40625,0.4824737549);
   graph->SetPoint(55,10.4125,0.3972541447);
   graph->SetPoint(56,10.41875,0.3205932873);
   graph->SetPoint(57,10.425,0.2537350423);
   graph->SetPoint(58,10.43125,0.2000741993);
   graph->SetPoint(59,10.4375,0.1582868925);
   graph->SetPoint(60,10.44375,0.1256325667);
   graph->SetPoint(61,10.45,0.1000287258);
   graph->SetPoint(62,10.45625,0.07988694502);
   graph->SetPoint(63,10.4625,0.06399120212);
   graph->SetPoint(64,10.46875,0.05140724);
   graph->SetPoint(65,10.475,0.04141478055);
   graph->SetPoint(66,10.48125,0.03345663325);
   graph->SetPoint(67,10.4875,0.02710034489);
   graph->SetPoint(68,10.5,0.01792017852);
   graph->SetPoint(69,10.5125,0.01196847159);
   graph->SetPoint(70,10.525,0.008069751587);
   graph->SetPoint(71,10.55,0.003768187491);
   graph->SetPoint(72,10.6,0.0009049605758);
   graph->SetPoint(73,10.7,7.185524946e-05);
   graph->SetPoint(74,10.8,7.961907633e-06);
   graph->SetPoint(75,10.9,1.139241482e-06);
   graph->SetPoint(76,11,1.995772746e-07);
   graph->SetPoint(77,11.1,4.120188319e-08);
   graph->SetPoint(78,11.2,9.744067428e-09);
   graph->SetPoint(79,11.3,2.583541816e-09);
   graph->SetPoint(80,11.4,7.551682731e-10);
   graph->SetPoint(81,11.5,2.401186354e-10);
   graph->SetPoint(82,11.6,8.216330019e-11);
   graph->SetPoint(83,11.7,2.998900842e-11);
   graph->SetPoint(84,11.8,1.159030571e-11);
   graph->SetPoint(85,11.9,4.714177202e-12);
   graph->SetPoint(86,12,2.007397599e-12);
   graph->SetPoint(87,12.1,8.909326999e-13);
   graph->SetPoint(88,12.2,4.105596001e-13);
   graph->SetPoint(89,12.3,1.957870529e-13);
   graph->SetPoint(90,12.4,9.634034665e-14);
   graph->SetPoint(91,12.5,4.879131676e-14);
   graph->SetPoint(92,12.5,4.879131676e-14);
   graph->SetPoint(93,12.6,4.879131676e-14);
   graph->SetPoint(94,12.6,0);
   
   TH1F *Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123 = new TH1F("Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123","Projection of Model2D(_20Lc)",100,7.98,13.02);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->SetMinimum(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->SetMaximum(1.237712);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->SetDirectory(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->SetStats(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->SetMarkerStyle(20);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->SetMarkerSize(1.2);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]114123);
   
   graph->Draw("l");
   
   graph = new TGraph(46);
   graph->SetName("model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.4,0);
   graph->SetPoint(1,8.4,5.29705905);
   graph->SetPoint(2,8.5,5.29705905);
   graph->SetPoint(3,8.6,5.080772534);
   graph->SetPoint(4,8.7,4.873317306);
   graph->SetPoint(5,8.8,4.674332773);
   graph->SetPoint(6,8.9,4.483473064);
   graph->SetPoint(7,9,4.30040643);
   graph->SetPoint(8,9.1,4.12481467);
   graph->SetPoint(9,9.2,3.956392572);
   graph->SetPoint(10,9.3,3.794847391);
   graph->SetPoint(11,9.4,3.639898331);
   graph->SetPoint(12,9.5,3.491276063);
   graph->SetPoint(13,9.6,3.348722256);
   graph->SetPoint(14,9.7,3.211989124);
   graph->SetPoint(15,9.8,3.080839003);
   graph->SetPoint(16,9.9,2.955043929);
   graph->SetPoint(17,10,2.834385249);
   graph->SetPoint(18,10.1,2.718653235);
   graph->SetPoint(19,10.2,2.607646725);
   graph->SetPoint(20,10.3,2.501172771);
   graph->SetPoint(21,10.4,2.3990463);
   graph->SetPoint(22,10.5,2.3010898);
   graph->SetPoint(23,10.6,2.207133004);
   graph->SetPoint(24,10.7,2.117012599);
   graph->SetPoint(25,10.8,2.030571939);
   graph->SetPoint(26,10.9,1.947660775);
   graph->SetPoint(27,11,1.868134993);
   graph->SetPoint(28,11.1,1.791856363);
   graph->SetPoint(29,11.2,1.718692299);
   graph->SetPoint(30,11.3,1.648515628);
   graph->SetPoint(31,11.4,1.581204371);
   graph->SetPoint(32,11.5,1.516641529);
   graph->SetPoint(33,11.6,1.454714881);
   graph->SetPoint(34,11.7,1.395316787);
   graph->SetPoint(35,11.8,1.338344002);
   graph->SetPoint(36,11.9,1.283697497);
   graph->SetPoint(37,12,1.231282288);
   graph->SetPoint(38,12.1,1.181007267);
   graph->SetPoint(39,12.2,1.132785046);
   graph->SetPoint(40,12.3,1.086531809);
   graph->SetPoint(41,12.4,1.042167157);
   graph->SetPoint(42,12.5,0.9996139779);
   graph->SetPoint(43,12.5,0.9996139779);
   graph->SetPoint(44,12.6,0.9996139779);
   graph->SetPoint(45,12.6,0);
   
   TH1F *Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124 = new TH1F("Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124","Projection of Model2D(_20Lc)",100,7.98,13.02);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->SetMinimum(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->SetMaximum(5.826765);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->SetDirectory(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->SetStats(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->SetMarkerStyle(20);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->SetMarkerSize(1.2);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]115124);
   
   graph->Draw("l");
   
   graph = new TGraph(46);
   graph->SetName("model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.4,0);
   graph->SetPoint(1,8.4,2.74068257);
   graph->SetPoint(2,8.5,2.74068257);
   graph->SetPoint(3,8.6,2.628776571);
   graph->SetPoint(4,8.7,2.521439854);
   graph->SetPoint(5,8.8,2.41848585);
   graph->SetPoint(6,8.9,2.319735605);
   graph->SetPoint(7,9,2.225017474);
   graph->SetPoint(8,9.1,2.13416682);
   graph->SetPoint(9,9.2,2.047025729);
   graph->SetPoint(10,9.3,1.963442733);
   graph->SetPoint(11,9.4,1.883272551);
   graph->SetPoint(12,9.5,1.806375833);
   graph->SetPoint(13,9.6,1.732618918);
   graph->SetPoint(14,9.7,1.661873603);
   graph->SetPoint(15,9.8,1.594016921);
   graph->SetPoint(16,9.9,1.528930924);
   graph->SetPoint(17,10,1.466502483);
   graph->SetPoint(18,10.1,1.406623084);
   graph->SetPoint(19,10.2,1.349188646);
   graph->SetPoint(20,10.3,1.294099339);
   graph->SetPoint(21,10.4,1.241259408);
   graph->SetPoint(22,10.5,1.190577006);
   graph->SetPoint(23,10.6,1.14196404);
   graph->SetPoint(24,10.7,1.095336011);
   graph->SetPoint(25,10.8,1.050611871);
   graph->SetPoint(26,10.9,1.007713882);
   graph->SetPoint(27,11,0.9665674794);
   graph->SetPoint(28,11.1,0.9271011434);
   graph->SetPoint(29,11.2,0.8892462744);
   graph->SetPoint(30,11.3,0.852937074);
   graph->SetPoint(31,11.4,0.8181104303);
   graph->SetPoint(32,11.5,0.7847058084);
   graph->SetPoint(33,11.6,0.7526651451);
   graph->SetPoint(34,11.7,0.7219327481);
   graph->SetPoint(35,11.8,0.6924551989);
   graph->SetPoint(36,11.9,0.6641812602);
   graph->SetPoint(37,12,0.6370617871);
   graph->SetPoint(38,12.1,0.6110496409);
   graph->SetPoint(39,12.2,0.5860996079);
   graph->SetPoint(40,12.3,0.5621683206);
   graph->SetPoint(41,12.4,0.539214182);
   graph->SetPoint(42,12.5,0.5171972938);
   graph->SetPoint(43,12.5,0.5171972938);
   graph->SetPoint(44,12.6,0.5171972938);
   graph->SetPoint(45,12.6,0);
   
   TH1F *Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125 = new TH1F("Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125","Projection of Model2D(_20Lc)",100,7.98,13.02);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->SetMinimum(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->SetMaximum(3.014751);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->SetDirectory(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->SetStats(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->SetMarkerStyle(20);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->SetMarkerSize(1.2);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]116125);
   
   graph->Draw("l");
   
   graph = new TGraph(135);
   graph->SetName("model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.4,0);
   graph->SetPoint(1,8.4,8.048744572);
   graph->SetPoint(2,8.5,8.048744572);
   graph->SetPoint(3,8.6,7.723663929);
   graph->SetPoint(4,8.7,7.413443461);
   graph->SetPoint(5,8.8,7.118583911);
   graph->SetPoint(6,8.9,6.840724251);
   graph->SetPoint(7,9,6.584403929);
   graph->SetPoint(8,9.1,6.363096809);
   graph->SetPoint(9,9.15,6.277525764);
   graph->SetPoint(10,9.2,6.226774415);
   graph->SetPoint(11,9.25,6.250464309);
   graph->SetPoint(12,9.275,6.321067573);
   graph->SetPoint(13,9.3,6.471597984);
   graph->SetPoint(14,9.3125,6.597597902);
   graph->SetPoint(15,9.325,6.777866333);
   graph->SetPoint(16,9.3375,7.03969857);
   graph->SetPoint(17,9.34375,7.214579454);
   graph->SetPoint(18,9.35,7.429567663);
   graph->SetPoint(19,9.35625,7.696436852);
   graph->SetPoint(20,9.3625,8.031532114);
   graph->SetPoint(21,9.36875,8.458044016);
   graph->SetPoint(22,9.375,9.009704094);
   graph->SetPoint(23,9.38125,9.737005295);
   graph->SetPoint(24,9.3875,10.71810825);
   graph->SetPoint(25,9.39375,12.05903133);
   graph->SetPoint(26,9.4,13.64195063);
   graph->SetPoint(27,9.40625,15.37659099);
   graph->SetPoint(28,9.4125,17.20365348);
   graph->SetPoint(29,9.41875,19.04479248);
   graph->SetPoint(30,9.425,20.8071519);
   graph->SetPoint(31,9.43125,22.39052288);
   graph->SetPoint(32,9.4375,23.69645092);
   graph->SetPoint(33,9.44375,24.63818404);
   graph->SetPoint(34,9.45,25.15007996);
   graph->SetPoint(35,9.45625,25.19505904);
   graph->SetPoint(36,9.4625,24.7689277);
   graph->SetPoint(37,9.46875,23.9008723);
   graph->SetPoint(38,9.475,22.65004257);
   graph->SetPoint(39,9.48125,21.09878021);
   graph->SetPoint(40,9.4875,19.34356918);
   graph->SetPoint(41,9.5,15.61877234);
   graph->SetPoint(42,9.50625,13.82710083);
   graph->SetPoint(43,9.5125,12.17436461);
   graph->SetPoint(44,9.51875,10.70425019);
   graph->SetPoint(45,9.525,9.451473978);
   graph->SetPoint(46,9.53125,8.480028247);
   graph->SetPoint(47,9.5375,7.737093622);
   graph->SetPoint(48,9.54375,7.165896902);
   graph->SetPoint(49,9.55,6.72432807);
   graph->SetPoint(50,9.55625,6.381013659);
   graph->SetPoint(51,9.5625,6.112478038);
   graph->SetPoint(52,9.56875,5.901081367);
   graph->SetPoint(53,9.575,5.733514753);
   graph->SetPoint(54,9.5875,5.491962828);
   graph->SetPoint(55,9.6,5.332711026);
   graph->SetPoint(56,9.6125,5.22347141);
   graph->SetPoint(57,9.625,5.145060936);
   graph->SetPoint(58,9.65,5.039047471);
   graph->SetPoint(59,9.7,4.908282875);
   graph->SetPoint(60,9.8,4.732823187);
   graph->SetPoint(61,9.85,4.682159951);
   graph->SetPoint(62,9.875,4.680995467);
   graph->SetPoint(63,9.9,4.718239402);
   graph->SetPoint(64,9.9125,4.765114143);
   graph->SetPoint(65,9.925,4.847300892);
   graph->SetPoint(66,9.9375,4.991890538);
   graph->SetPoint(67,9.94375,5.103582157);
   graph->SetPoint(68,9.95,5.25714071);
   graph->SetPoint(69,9.9625,5.675864172);
   graph->SetPoint(70,9.975,6.160736301);
   graph->SetPoint(71,9.9875,6.637660234);
   graph->SetPoint(72,9.99375,6.843445989);
   graph->SetPoint(73,10,7.011243097);
   graph->SetPoint(74,10.00625,7.130527035);
   graph->SetPoint(75,10.0125,7.1933215);
   graph->SetPoint(76,10.01875,7.195008428);
   graph->SetPoint(77,10.025,7.134808872);
   graph->SetPoint(78,10.03125,7.015865176);
   graph->SetPoint(79,10.0375,6.844912432);
   graph->SetPoint(80,10.04375,6.631587034);
   graph->SetPoint(81,10.05,6.387471064);
   graph->SetPoint(82,10.075,5.343149345);
   graph->SetPoint(83,10.0875,4.911388945);
   graph->SetPoint(84,10.09375,4.739495362);
   graph->SetPoint(85,10.1,4.604329661);
   graph->SetPoint(86,10.1125,4.413031043);
   graph->SetPoint(87,10.125,4.290310358);
   graph->SetPoint(88,10.15,4.152621636);
   graph->SetPoint(89,10.175,4.083626268);
   graph->SetPoint(90,10.2,4.048548961);
   graph->SetPoint(91,10.225,4.042033086);
   graph->SetPoint(92,10.25,4.082189199);
   graph->SetPoint(93,10.2625,4.138138024);
   graph->SetPoint(94,10.275,4.244126923);
   graph->SetPoint(95,10.2875,4.435089689);
   graph->SetPoint(96,10.3,4.677162511);
   graph->SetPoint(97,10.3125,4.93383854);
   graph->SetPoint(98,10.325,5.160275467);
   graph->SetPoint(99,10.3375,5.307995257);
   graph->SetPoint(100,10.34375,5.339987994);
   graph->SetPoint(101,10.35,5.340247437);
   graph->SetPoint(102,10.35625,5.308177666);
   graph->SetPoint(103,10.3625,5.245105655);
   graph->SetPoint(104,10.375,5.039922646);
   graph->SetPoint(105,10.4,4.468837798);
   graph->SetPoint(106,10.4125,4.194459233);
   graph->SetPoint(107,10.425,3.96860415);
   graph->SetPoint(108,10.4375,3.812190463);
   graph->SetPoint(109,10.45,3.70952147);
   graph->SetPoint(110,10.475,3.587999983);
   graph->SetPoint(111,10.5,3.517523855);
   graph->SetPoint(112,10.6,3.350403598);
   graph->SetPoint(113,10.7,3.212452474);
   graph->SetPoint(114,10.8,3.081195341);
   graph->SetPoint(115,10.9,2.955376312);
   graph->SetPoint(116,11,2.834702764);
   graph->SetPoint(117,11.1,2.718957567);
   graph->SetPoint(118,11.2,2.607938587);
   graph->SetPoint(119,11.3,2.501452705);
   graph->SetPoint(120,11.4,2.399314802);
   graph->SetPoint(121,11.5,2.301347338);
   graph->SetPoint(122,11.6,2.207380026);
   graph->SetPoint(123,11.7,2.117249535);
   graph->SetPoint(124,11.8,2.030799201);
   graph->SetPoint(125,11.9,1.947878757);
   graph->SetPoint(126,12,1.868344075);
   graph->SetPoint(127,12.1,1.792056907);
   graph->SetPoint(128,12.2,1.718884654);
   graph->SetPoint(129,12.3,1.648700129);
   graph->SetPoint(130,12.4,1.581381339);
   graph->SetPoint(131,12.5,1.516811272);
   graph->SetPoint(132,12.5,1.516811272);
   graph->SetPoint(133,12.6,1.516811272);
   graph->SetPoint(134,12.6,0);
   
   TH1F *Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126 = new TH1F("Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126","Projection of Model2D(_20Lc)",135,7.98,13.02);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->SetMinimum(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->SetMaximum(27.71456);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->SetDirectory(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->SetStats(0);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->SetMarkerStyle(20);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->SetMarkerSize(1.2);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model2D_20Lc_Int[m_Lc|aux_rng2]_Norm[m_Lc,m_Y]117126);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40);
   grae->SetName("h_ds_1000_CutRange[aux_rng2]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Y");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,8.55,6);
   grae->SetPointError(0,0.05,0.05,2.379931,3.583642);
   grae->SetPoint(1,8.65,10);
   grae->SetPointError(1,0.05,0.05,3.108694,4.26695);
   grae->SetPoint(2,8.75,4);
   grae->SetPointError(2,0.05,0.05,1.914339,3.162753);
   grae->SetPoint(3,8.85,7);
   grae->SetPointError(3,0.05,0.05,2.58147,3.770281);
   grae->SetPoint(4,8.95,9);
   grae->SetPointError(4,0.05,0.05,2.943461,4.110204);
   grae->SetPoint(5,9.05,6);
   grae->SetPointError(5,0.05,0.05,2.379931,3.583642);
   grae->SetPoint(6,9.15,7);
   grae->SetPointError(6,0.05,0.05,2.58147,3.770281);
   grae->SetPoint(7,9.25,14);
   grae->SetPointError(7,0.05,0.05,3.6965,4.830381);
   grae->SetPoint(8,9.35,7);
   grae->SetPointError(8,0.05,0.05,2.58147,3.770281);
   grae->SetPoint(9,9.45,20);
   grae->SetPointError(9,0.05,0.05,4.434448,5.546519);
   grae->SetPoint(10,9.55,11);
   grae->SetPointError(10,0.05,0.05,3.265579,4.416521);
   grae->SetPoint(11,9.65,6);
   grae->SetPointError(11,0.05,0.05,2.379931,3.583642);
   grae->SetPoint(12,9.75,7);
   grae->SetPointError(12,0.05,0.05,2.58147,3.770281);
   grae->SetPoint(13,9.85,4);
   grae->SetPointError(13,0.05,0.05,1.914339,3.162753);
   grae->SetPoint(14,9.95,6);
   grae->SetPointError(14,0.05,0.05,2.379931,3.583642);
   grae->SetPoint(15,10.05,8);
   grae->SetPointError(15,0.05,0.05,2.768386,3.945142);
   grae->SetPoint(16,10.15,2);
   grae->SetPointError(16,0.05,0.05,1.291815,2.63786);
   grae->SetPoint(17,10.25,2);
   grae->SetPointError(17,0.05,0.05,1.291815,2.63786);
   grae->SetPoint(18,10.35,7);
   grae->SetPointError(18,0.05,0.05,2.58147,3.770281);
   grae->SetPoint(19,10.45,3);
   grae->SetPointError(19,0.05,0.05,1.632705,2.918186);
   grae->SetPoint(20,10.55,4);
   grae->SetPointError(20,0.05,0.05,1.914339,3.162753);
   grae->SetPoint(21,10.65,1);
   grae->SetPointError(21,0.05,0.05,0.8272462,2.299527);
   grae->SetPoint(22,10.75,2);
   grae->SetPointError(22,0.05,0.05,1.291815,2.63786);
   grae->SetPoint(23,10.85,3);
   grae->SetPointError(23,0.05,0.05,1.632705,2.918186);
   grae->SetPoint(24,10.95,3);
   grae->SetPointError(24,0.05,0.05,1.632705,2.918186);
   grae->SetPoint(25,11.05,3);
   grae->SetPointError(25,0.05,0.05,1.632705,2.918186);
   grae->SetPoint(26,11.15,5);
   grae->SetPointError(26,0.05,0.05,2.159691,3.382473);
   grae->SetPoint(27,11.25,1);
   grae->SetPointError(27,0.05,0.05,0.8272462,2.299527);
   grae->SetPoint(28,11.35,2);
   grae->SetPointError(28,0.05,0.05,1.291815,2.63786);
   grae->SetPoint(29,11.45,0);
   grae->SetPointError(29,0.05,0.05,0,1.147874);
   grae->SetPoint(30,11.55,3);
   grae->SetPointError(30,0.05,0.05,1.632705,2.918186);
   grae->SetPoint(31,11.65,0);
   grae->SetPointError(31,0.05,0.05,0,1.147874);
   grae->SetPoint(32,11.75,3);
   grae->SetPointError(32,0.05,0.05,1.632705,2.918186);
   grae->SetPoint(33,11.85,1);
   grae->SetPointError(33,0.05,0.05,0.8272462,2.299527);
   grae->SetPoint(34,11.95,4);
   grae->SetPointError(34,0.05,0.05,1.914339,3.162753);
   grae->SetPoint(35,12.05,1);
   grae->SetPointError(35,0.05,0.05,0.8272462,2.299527);
   grae->SetPoint(36,12.15,2);
   grae->SetPointError(36,0.05,0.05,1.291815,2.63786);
   grae->SetPoint(37,12.25,0);
   grae->SetPointError(37,0.05,0.05,0,1.147874);
   grae->SetPoint(38,12.35,3);
   grae->SetPointError(38,0.05,0.05,1.632705,2.918186);
   grae->SetPoint(39,12.45,2);
   grae->SetPointError(39,0.05,0.05,1.291815,2.63786);
   
   TH1F *Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314 = new TH1F("Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314","Histogram of ds_1000_plot__m_Y",100,8.1,12.9);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->SetMinimum(0);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->SetMaximum(28.10117);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->SetDirectory(0);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->SetStats(0);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->SetMarkerStyle(20);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->SetMarkerSize(1.2);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_1000_CutRange[aux_rng2]1314);
   
   grae->Draw("zp");
   
   TH1D *frame_19d6eda0__28 = new TH1D("frame_19d6eda0__28","A RooPlot of \"m(#mu^{+}#mu^{-})\"",40,8.5,12.5);
   frame_19d6eda0__28->SetBinContent(1,26.82385);
   frame_19d6eda0__28->SetMinimum(1e-05);
   frame_19d6eda0__28->SetMaximum(30);
   frame_19d6eda0__28->SetEntries(1);
   frame_19d6eda0__28->SetDirectory(0);
   frame_19d6eda0__28->SetStats(0);
   frame_19d6eda0__28->SetMarkerStyle(20);
   frame_19d6eda0__28->SetMarkerSize(1.2);
   frame_19d6eda0__28->GetXaxis()->SetRange(6,25);
   frame_19d6eda0__28->GetXaxis()->SetNdivisions(505);
   frame_19d6eda0__28->GetXaxis()->SetLabelFont(132);
   frame_19d6eda0__28->GetXaxis()->SetLabelOffset(0.015);
   frame_19d6eda0__28->GetXaxis()->SetLabelSize(0.05);
   frame_19d6eda0__28->GetXaxis()->SetTitleSize(0.06);
   frame_19d6eda0__28->GetXaxis()->SetTitleFont(132);
   frame_19d6eda0__28->GetYaxis()->SetLabelFont(132);
   frame_19d6eda0__28->GetYaxis()->SetLabelSize(0.05);
   frame_19d6eda0__28->GetYaxis()->SetTitleSize(0.06);
   frame_19d6eda0__28->GetYaxis()->SetTitleFont(42);
   frame_19d6eda0__28->GetZaxis()->SetLabelFont(132);
   frame_19d6eda0__28->GetZaxis()->SetLabelSize(0.05);
   frame_19d6eda0__28->GetZaxis()->SetTitleSize(0.06);
   frame_19d6eda0__28->GetZaxis()->SetTitleFont(42);
   frame_19d6eda0__28->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 13:02:59 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(2.224444,-4.050621,2.335556,21.26582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_598ca60__29 = new TH1D("frame_598ca60__29","A RooPlot of \"mass(pK^{-}#pi^{+})\"",15,2.24,2.33);
   frame_598ca60__29->SetBinContent(1,17.38781);
   frame_598ca60__29->SetMinimum(1e-05);
   frame_598ca60__29->SetMaximum(20);
   frame_598ca60__29->SetEntries(1);
   frame_598ca60__29->SetDirectory(0);
   frame_598ca60__29->SetStats(0);
   frame_598ca60__29->SetMarkerStyle(20);
   frame_598ca60__29->SetMarkerSize(1.2);
   frame_598ca60__29->GetXaxis()->SetNdivisions(505);
   frame_598ca60__29->GetXaxis()->SetLabelFont(132);
   frame_598ca60__29->GetXaxis()->SetLabelOffset(0.015);
   frame_598ca60__29->GetXaxis()->SetLabelSize(0.05);
   frame_598ca60__29->GetXaxis()->SetTitleSize(0.06);
   frame_598ca60__29->GetXaxis()->SetTitleFont(132);
   frame_598ca60__29->GetYaxis()->SetLabelFont(132);
   frame_598ca60__29->GetYaxis()->SetLabelSize(0.05);
   frame_598ca60__29->GetYaxis()->SetTitleSize(0.06);
   frame_598ca60__29->GetYaxis()->SetTitleFont(42);
   frame_598ca60__29->GetZaxis()->SetLabelFont(132);
   frame_598ca60__29->GetZaxis()->SetLabelSize(0.05);
   frame_598ca60__29->GetZaxis()->SetTitleSize(0.06);
   frame_598ca60__29->GetZaxis()->SetTitleFont(42);
   frame_598ca60__29->Draw("FUNC");
   
   TGraph *graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.848935003e-06);
   graph->SetPoint(2,2.24,1.848935003e-06);
   graph->SetPoint(3,2.246,2.317931357e-05);
   graph->SetPoint(4,2.252,0.0002433818027);
   graph->SetPoint(5,2.258,0.00214034727);
   graph->SetPoint(6,2.264,0.01576481901);
   graph->SetPoint(7,2.267,0.04003313394);
   graph->SetPoint(8,2.2685,0.06274324076);
   graph->SetPoint(9,2.27,0.09725285103);
   graph->SetPoint(10,2.2715,0.1490821937);
   graph->SetPoint(11,2.273,0.2260149909);
   graph->SetPoint(12,2.27375,0.2771331609);
   graph->SetPoint(13,2.2745,0.3388728338);
   graph->SetPoint(14,2.27525,0.4132206562);
   graph->SetPoint(15,2.276,0.5024863875);
   graph->SetPoint(16,2.27675,0.6093454726);
   graph->SetPoint(17,2.2775,0.7368852878);
   graph->SetPoint(18,2.27825,0.8886550071);
   graph->SetPoint(19,2.279,1.068718945);
   graph->SetPoint(20,2.27975,1.281713131);
   graph->SetPoint(21,2.280125,1.40217873);
   graph->SetPoint(22,2.2805,1.532904746);
   graph->SetPoint(23,2.280875,1.674658333);
   graph->SetPoint(24,2.28125,1.828253919);
   graph->SetPoint(25,2.281625,1.994555218);
   graph->SetPoint(26,2.282,2.174477244);
   graph->SetPoint(27,2.28275,2.570805808);
   graph->SetPoint(28,2.2835,2.980361404);
   graph->SetPoint(29,2.28425,3.383012644);
   graph->SetPoint(30,2.285,3.7599813);
   graph->SetPoint(31,2.285375,3.932768051);
   graph->SetPoint(32,2.28575,4.091922911);
   graph->SetPoint(33,2.286125,4.23520613);
   graph->SetPoint(34,2.2865,4.360549255);
   graph->SetPoint(35,2.286875,4.466104798);
   graph->SetPoint(36,2.28725,4.55029156);
   graph->SetPoint(37,2.287625,4.611834083);
   graph->SetPoint(38,2.288,4.649794816);
   graph->SetPoint(39,2.288375,4.663597894);
   graph->SetPoint(40,2.28875,4.653043668);
   graph->SetPoint(41,2.289125,4.618313479);
   graph->SetPoint(42,2.2895,4.559964515);
   graph->SetPoint(43,2.289875,4.478914962);
   graph->SetPoint(44,2.29025,4.376419989);
   graph->SetPoint(45,2.290625,4.25403945);
   graph->SetPoint(46,2.291,4.11359847);
   graph->SetPoint(47,2.291375,3.957142287);
   graph->SetPoint(48,2.29175,3.786886924);
   graph->SetPoint(49,2.2925,3.414384699);
   graph->SetPoint(50,2.294,2.60813558);
   graph->SetPoint(51,2.29475,2.211505096);
   graph->SetPoint(52,2.295125,2.029227239);
   graph->SetPoint(53,2.2955,1.860010955);
   graph->SetPoint(54,2.295875,1.703108831);
   graph->SetPoint(55,2.29625,1.557798852);
   graph->SetPoint(56,2.296625,1.423385174);
   graph->SetPoint(57,2.297,1.299198697);
   graph->SetPoint(58,2.29775,1.078966828);
   graph->SetPoint(59,2.2985,0.892295964);
   graph->SetPoint(60,2.29925,0.73481512);
   graph->SetPoint(61,2.3,0.6025811737);
   graph->SetPoint(62,2.30075,0.4920637291);
   graph->SetPoint(63,2.3015,0.4001247978);
   graph->SetPoint(64,2.30225,0.3239946965);
   graph->SetPoint(65,2.303,0.2612454014);
   graph->SetPoint(66,2.30375,0.2097624404);
   graph->SetPoint(67,2.3045,0.1677162407);
   graph->SetPoint(68,2.306,0.1058704752);
   graph->SetPoint(69,2.3075,0.06571248391);
   graph->SetPoint(70,2.309,0.04010459945);
   graph->SetPoint(71,2.312,0.01420059745);
   graph->SetPoint(72,2.318,0.001454155402);
   graph->SetPoint(73,2.324,0.000113680893);
   graph->SetPoint(74,2.33,6.784792689e-06);
   graph->SetPoint(75,2.33,6.784792689e-06);
   graph->SetPoint(76,2.336,6.784792689e-06);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->SetMaximum(5.129958);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]127);
   
   graph->Draw("l");
   
   graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,7.432064925e-10);
   graph->SetPoint(2,2.24,7.432064925e-10);
   graph->SetPoint(3,2.246,9.317264429e-09);
   graph->SetPoint(4,2.252,9.783087865e-08);
   graph->SetPoint(5,2.258,8.603439193e-07);
   graph->SetPoint(6,2.264,6.336899794e-06);
   graph->SetPoint(7,2.267,1.609190427e-05);
   graph->SetPoint(8,2.2685,2.522056417e-05);
   graph->SetPoint(9,2.27,3.909220723e-05);
   graph->SetPoint(10,2.2715,5.992577031e-05);
   graph->SetPoint(11,2.273,9.085003443e-05);
   graph->SetPoint(12,2.27375,0.0001113977312);
   graph->SetPoint(13,2.2745,0.0001362148966);
   graph->SetPoint(14,2.27525,0.0001661000922);
   graph->SetPoint(15,2.276,0.0002019817598);
   graph->SetPoint(16,2.27675,0.0002449353334);
   graph->SetPoint(17,2.2775,0.0002962018293);
   graph->SetPoint(18,2.27825,0.0003572078899);
   graph->SetPoint(19,2.279,0.0004295872259);
   graph->SetPoint(20,2.27975,0.0005152033572);
   graph->SetPoint(21,2.280125,0.0005636262684);
   graph->SetPoint(22,2.2805,0.0006161735039);
   graph->SetPoint(23,2.280875,0.0006731534335);
   graph->SetPoint(24,2.28125,0.0007348934282);
   graph->SetPoint(25,2.281625,0.0008017406697);
   graph->SetPoint(26,2.282,0.0008740629621);
   graph->SetPoint(27,2.28275,0.001033373031);
   graph->SetPoint(28,2.2835,0.001197999898);
   graph->SetPoint(29,2.28425,0.001359851459);
   graph->SetPoint(30,2.285,0.001511379529);
   graph->SetPoint(31,2.285375,0.001580833693);
   graph->SetPoint(32,2.28575,0.001644808319);
   graph->SetPoint(33,2.286125,0.001702403106);
   graph->SetPoint(34,2.2865,0.001752786611);
   graph->SetPoint(35,2.286875,0.001795216206);
   graph->SetPoint(36,2.28725,0.001829056308);
   graph->SetPoint(37,2.287625,0.001853794226);
   graph->SetPoint(38,2.288,0.001869053098);
   graph->SetPoint(39,2.288375,0.001874601448);
   graph->SetPoint(40,2.28875,0.001870359022);
   graph->SetPoint(41,2.289125,0.001856398714);
   graph->SetPoint(42,2.2895,0.001832944494);
   graph->SetPoint(43,2.289875,0.00180036544);
   graph->SetPoint(44,2.29025,0.001759166084);
   graph->SetPoint(45,2.290625,0.001709973435);
   graph->SetPoint(46,2.291,0.001653521127);
   graph->SetPoint(47,2.291375,0.001590631274);
   graph->SetPoint(48,2.29175,0.001522194639);
   graph->SetPoint(49,2.2925,0.001372461916);
   graph->SetPoint(50,2.294,0.001048378279);
   graph->SetPoint(51,2.29475,0.0008889468493);
   graph->SetPoint(52,2.295125,0.0008156775962);
   graph->SetPoint(53,2.2955,0.0007476586337);
   graph->SetPoint(54,2.295875,0.0006845895279);
   graph->SetPoint(55,2.29625,0.0006261800545);
   graph->SetPoint(56,2.296625,0.0005721505089);
   graph->SetPoint(57,2.297,0.0005222319363);
   graph->SetPoint(58,2.29775,0.0004337065122);
   graph->SetPoint(59,2.2985,0.0003586714258);
   graph->SetPoint(60,2.29925,0.000295369695);
   graph->SetPoint(61,2.3,0.0002422163245);
   graph->SetPoint(62,2.30075,0.0001977922196);
   graph->SetPoint(63,2.3015,0.0001608360202);
   graph->SetPoint(64,2.30225,0.0001302344115);
   graph->SetPoint(65,2.303,0.0001050114137);
   graph->SetPoint(66,2.30375,8.431708382e-05);
   graph->SetPoint(67,2.3045,6.741599829e-05);
   graph->SetPoint(68,2.306,4.255618743e-05);
   graph->SetPoint(69,2.3075,2.641409493e-05);
   graph->SetPoint(70,2.309,1.612063087e-05);
   graph->SetPoint(71,2.312,5.708138039e-06);
   graph->SetPoint(72,2.318,5.845190526e-07);
   graph->SetPoint(73,2.324,4.56956992e-08);
   graph->SetPoint(74,2.33,2.727246749e-09);
   graph->SetPoint(75,2.33,2.727246749e-09);
   graph->SetPoint(76,2.336,2.727246749e-09);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->SetMaximum(0.002062062);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]128);
   
   graph->Draw("l");
   
   graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.592480879e-10);
   graph->SetPoint(2,2.24,1.592480879e-10);
   graph->SetPoint(3,2.246,1.996425704e-09);
   graph->SetPoint(4,2.252,2.096238464e-08);
   graph->SetPoint(5,2.258,1.843473186e-07);
   graph->SetPoint(6,2.264,1.35781803e-06);
   graph->SetPoint(7,2.267,3.448039019e-06);
   graph->SetPoint(8,2.2685,5.404052119e-06);
   graph->SetPoint(9,2.27,8.376352086e-06);
   graph->SetPoint(10,2.2715,1.28403942e-05);
   graph->SetPoint(11,2.273,1.946658757e-05);
   graph->SetPoint(12,2.27375,2.386937664e-05);
   graph->SetPoint(13,2.2745,2.918699183e-05);
   graph->SetPoint(14,2.27525,3.559054227e-05);
   graph->SetPoint(15,2.276,4.32789667e-05);
   graph->SetPoint(16,2.27675,5.248270016e-05);
   graph->SetPoint(17,2.2775,6.346765727e-05);
   graph->SetPoint(18,2.27825,7.653952706e-05);
   graph->SetPoint(19,2.279,9.204836746e-05);
   graph->SetPoint(20,2.27975,0.0001103934779);
   graph->SetPoint(21,2.280125,0.0001207691354);
   graph->SetPoint(22,2.2805,0.0001320285187);
   graph->SetPoint(23,2.280875,0.0001442377028);
   graph->SetPoint(24,2.28125,0.0001574668338);
   graph->SetPoint(25,2.281625,0.0001717903031);
   graph->SetPoint(26,2.282,0.0001872869207);
   graph->SetPoint(27,2.28275,0.0002214225534);
   graph->SetPoint(28,2.2835,0.0002566974253);
   graph->SetPoint(29,2.28425,0.0002913776277);
   graph->SetPoint(30,2.285,0.0003238457986);
   graph->SetPoint(31,2.285375,0.0003387278575);
   graph->SetPoint(32,2.28575,0.0003524358067);
   graph->SetPoint(33,2.286125,0.0003647767374);
   graph->SetPoint(34,2.2865,0.0003755724944);
   graph->SetPoint(35,2.286875,0.0003846639543);
   graph->SetPoint(36,2.28725,0.000391914929);
   graph->SetPoint(37,2.287625,0.0003972155637);
   graph->SetPoint(38,2.288,0.0004004851076);
   graph->SetPoint(39,2.288375,0.0004016739616);
   graph->SetPoint(40,2.28875,0.00040076493);
   graph->SetPoint(41,2.289125,0.0003977736317);
   graph->SetPoint(42,2.2895,0.000392748057);
   graph->SetPoint(43,2.289875,0.000385767289);
   graph->SetPoint(44,2.29025,0.0003769394348);
   graph->SetPoint(45,2.290625,0.0003663988443);
   graph->SetPoint(46,2.291,0.0003543027146);
   graph->SetPoint(47,2.291375,0.0003408272015);
   graph->SetPoint(48,2.29175,0.0003261631701);
   graph->SetPoint(49,2.2925,0.0002940796912);
   graph->SetPoint(50,2.294,0.0002246377528);
   graph->SetPoint(51,2.29475,0.0001904761159);
   graph->SetPoint(52,2.295125,0.0001747765915);
   graph->SetPoint(53,2.2955,0.0001602020556);
   graph->SetPoint(54,2.295875,0.0001466881337);
   graph->SetPoint(55,2.29625,0.0001341726389);
   graph->SetPoint(56,2.296625,0.0001225956386);
   graph->SetPoint(57,2.297,0.0001118995032);
   graph->SetPoint(58,2.29775,9.293101376e-05);
   graph->SetPoint(59,2.2985,7.685312133e-05);
   graph->SetPoint(60,2.29925,6.328935449e-05);
   graph->SetPoint(61,2.3,5.190009361e-05);
   graph->SetPoint(62,2.30075,4.238126698e-05);
   graph->SetPoint(63,2.3015,3.446260083e-05);
   graph->SetPoint(64,2.30225,2.790554337e-05);
   graph->SetPoint(65,2.303,2.250096979e-05);
   graph->SetPoint(66,2.30375,1.806676141e-05);
   graph->SetPoint(67,2.3045,1.444533778e-05);
   graph->SetPoint(68,2.306,9.118584869e-06);
   graph->SetPoint(69,2.3075,5.659791933e-06);
   graph->SetPoint(70,2.309,3.454194316e-06);
   graph->SetPoint(71,2.312,1.223092206e-06);
   graph->SetPoint(72,2.318,1.252458669e-07);
   graph->SetPoint(73,2.324,9.791293262e-09);
   graph->SetPoint(74,2.33,5.843716847e-10);
   graph->SetPoint(75,2.33,5.843716847e-10);
   graph->SetPoint(76,2.336,5.843716847e-10);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->SetMaximum(0.0004418414);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]129);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,2.74876695);
   graph->SetPoint(2,2.24,2.74876695);
   graph->SetPoint(3,2.246,2.631584222);
   graph->SetPoint(4,2.252,2.519397114);
   graph->SetPoint(5,2.258,2.411992656);
   graph->SetPoint(6,2.264,2.309166959);
   graph->SetPoint(7,2.27,2.210724825);
   graph->SetPoint(8,2.276,2.11647938);
   graph->SetPoint(9,2.282,2.026251714);
   graph->SetPoint(10,2.288,1.939870546);
   graph->SetPoint(11,2.294,1.857171894);
   graph->SetPoint(12,2.3,1.777998769);
   graph->SetPoint(13,2.306,1.702200876);
   graph->SetPoint(14,2.312,1.629634323);
   graph->SetPoint(15,2.318,1.560161357);
   graph->SetPoint(16,2.324,1.493650093);
   graph->SetPoint(17,2.33,1.429974272);
   graph->SetPoint(18,2.33,1.429974272);
   graph->SetPoint(19,2.336,1.429974272);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->SetMaximum(3.023644);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]130);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,0.00296033654);
   graph->SetPoint(2,2.24,0.00296033654);
   graph->SetPoint(3,2.246,0.002834134386);
   graph->SetPoint(4,2.252,0.002713312358);
   graph->SetPoint(5,2.258,0.002597641096);
   graph->SetPoint(6,2.264,0.002486901017);
   graph->SetPoint(7,2.27,0.002380881901);
   graph->SetPoint(8,2.276,0.002279382487);
   graph->SetPoint(9,2.282,0.002182210096);
   graph->SetPoint(10,2.288,0.002089180263);
   graph->SetPoint(11,2.294,0.002000116386);
   graph->SetPoint(12,2.3,0.001914849393);
   graph->SetPoint(13,2.306,0.001833217418);
   graph->SetPoint(14,2.312,0.001755065497);
   graph->SetPoint(15,2.318,0.001680245272);
   graph->SetPoint(16,2.324,0.001608614709);
   graph->SetPoint(17,2.33,0.00154003783);
   graph->SetPoint(18,2.33,0.00154003783);
   graph->SetPoint(19,2.336,0.00154003783);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->SetMaximum(0.00325637);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]131);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,0.0005649894739);
   graph->SetPoint(2,2.24,0.0005649894739);
   graph->SetPoint(3,2.246,0.0005409033987);
   graph->SetPoint(4,2.252,0.0005178441374);
   graph->SetPoint(5,2.258,0.0004957679158);
   graph->SetPoint(6,2.264,0.0004746328259);
   graph->SetPoint(7,2.27,0.0004543987464);
   graph->SetPoint(8,2.276,0.0004350272663);
   graph->SetPoint(9,2.282,0.000416481612);
   graph->SetPoint(10,2.288,0.0003987265778);
   graph->SetPoint(11,2.294,0.0003817284588);
   graph->SetPoint(12,2.3,0.0003654549868);
   graph->SetPoint(13,2.306,0.0003498752695);
   graph->SetPoint(14,2.312,0.0003349597313);
   graph->SetPoint(15,2.318,0.0003206800577);
   graph->SetPoint(16,2.324,0.0003070091411);
   graph->SetPoint(17,2.33,0.0002939210296);
   graph->SetPoint(18,2.33,0.0002939210296);
   graph->SetPoint(19,2.336,0.0002939210296);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->SetMaximum(0.0006214884);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]132);
   
   graph->Draw("l");
   
   graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.514152616e-06);
   graph->SetPoint(2,2.24,1.514152616e-06);
   graph->SetPoint(3,2.246,1.898228885e-05);
   graph->SetPoint(4,2.252,0.0001993132223);
   graph->SetPoint(5,2.258,0.001752799538);
   graph->SetPoint(6,2.264,0.01291031968);
   graph->SetPoint(7,2.267,0.03278442693);
   graph->SetPoint(8,2.2685,0.05138246721);
   graph->SetPoint(9,2.27,0.07964350212);
   graph->SetPoint(10,2.2715,0.1220882256);
   graph->SetPoint(11,2.273,0.185090979);
   graph->SetPoint(12,2.27375,0.2269533002);
   graph->SetPoint(13,2.2745,0.2775139132);
   graph->SetPoint(14,2.27525,0.3383997473);
   graph->SetPoint(15,2.276,0.411502339);
   graph->SetPoint(16,2.27675,0.4990126966);
   graph->SetPoint(17,2.2775,0.6034591723);
   graph->SetPoint(18,2.27825,0.7277482994);
   graph->SetPoint(19,2.279,0.8752084766);
   graph->SetPoint(20,2.27975,1.049636298);
   graph->SetPoint(21,2.280125,1.148289469);
   graph->SetPoint(22,2.2805,1.255345227);
   graph->SetPoint(23,2.280875,1.37143182);
   graph->SetPoint(24,2.28125,1.497216209);
   graph->SetPoint(25,2.281625,1.633405716);
   graph->SetPoint(26,2.282,1.780749676);
   graph->SetPoint(27,2.28275,2.105315944);
   graph->SetPoint(28,2.2835,2.440714254);
   graph->SetPoint(29,2.28425,2.770458366);
   graph->SetPoint(30,2.285,3.079170178);
   graph->SetPoint(31,2.285375,3.220670832);
   graph->SetPoint(32,2.28575,3.351007889);
   graph->SetPoint(33,2.286125,3.468347147);
   graph->SetPoint(34,2.2865,3.570994682);
   graph->SetPoint(35,2.286875,3.657437527);
   graph->SetPoint(36,2.28725,3.726380787);
   graph->SetPoint(37,2.287625,3.776779948);
   graph->SetPoint(38,2.288,3.807867218);
   graph->SetPoint(39,2.288375,3.819171005);
   graph->SetPoint(40,2.28875,3.810527808);
   graph->SetPoint(41,2.289125,3.782086134);
   graph->SetPoint(42,2.2895,3.734302282);
   graph->SetPoint(43,2.289875,3.667928185);
   graph->SetPoint(44,2.29025,3.583991739);
   graph->SetPoint(45,2.290625,3.483770361);
   graph->SetPoint(46,2.291,3.368758705);
   graph->SetPoint(47,2.291375,3.240631682);
   graph->SetPoint(48,2.29175,3.101204063);
   graph->SetPoint(49,2.2925,2.796149955);
   graph->SetPoint(50,2.294,2.1358865);
   graph->SetPoint(51,2.29475,1.811072981);
   graph->SetPoint(52,2.295125,1.661799754);
   graph->SetPoint(53,2.2955,1.523223072);
   graph->SetPoint(54,2.295875,1.394730852);
   graph->SetPoint(55,2.29625,1.275731815);
   graph->SetPoint(56,2.296625,1.165656111);
   graph->SetPoint(57,2.297,1.063955792);
   graph->SetPoint(58,2.29775,0.8836007985);
   graph->SetPoint(59,2.2985,0.7307299966);
   graph->SetPoint(60,2.29925,0.601763845);
   graph->SetPoint(61,2.3,0.4934731937);
   graph->SetPoint(62,2.30075,0.4029668872);
   graph->SetPoint(63,2.3015,0.3276751256);
   graph->SetPoint(64,2.30225,0.2653297258);
   graph->SetPoint(65,2.303,0.2139423005);
   graph->SetPoint(66,2.30375,0.1717812403);
   graph->SetPoint(67,2.3045,0.1373482487);
   graph->SetPoint(68,2.306,0.08670075301);
   graph->SetPoint(69,2.3075,0.05381407637);
   graph->SetPoint(70,2.309,0.03284295234);
   graph->SetPoint(71,2.312,0.0116293281);
   graph->SetPoint(72,2.318,0.001190854845);
   graph->SetPoint(73,2.324,9.309695649e-05);
   graph->SetPoint(74,2.33,5.556285962e-06);
   graph->SetPoint(75,2.33,5.556285962e-06);
   graph->SetPoint(76,2.336,5.556285962e-06);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->SetMaximum(4.201088);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]133);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,0.8842731081);
   graph->SetPoint(2,2.24,0.8842731081);
   graph->SetPoint(3,2.246,0.8820640336);
   graph->SetPoint(4,2.252,0.8798604779);
   graph->SetPoint(5,2.258,0.8776624271);
   graph->SetPoint(6,2.264,0.8754698673);
   graph->SetPoint(7,2.27,0.873282785);
   graph->SetPoint(8,2.276,0.8711011665);
   graph->SetPoint(9,2.282,0.8689249979);
   graph->SetPoint(10,2.288,0.8667542659);
   graph->SetPoint(11,2.294,0.8645889567);
   graph->SetPoint(12,2.3,0.8624290569);
   graph->SetPoint(13,2.306,0.8602745529);
   graph->SetPoint(14,2.312,0.8581254313);
   graph->SetPoint(15,2.318,0.8559816785);
   graph->SetPoint(16,2.324,0.8538432812);
   graph->SetPoint(17,2.33,0.851710226);
   graph->SetPoint(18,2.33,0.851710226);
   graph->SetPoint(19,2.336,0.851710226);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->SetMaximum(0.9727004);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]134);
   
   graph->Draw("l");
   
   graph = new TGraph(77);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,3.636568748);
   graph->SetPoint(2,2.24,3.636568748);
   graph->SetPoint(3,2.246,3.517065467);
   graph->SetPoint(4,2.252,3.402931562);
   graph->SetPoint(5,2.258,3.296642683);
   graph->SetPoint(6,2.264,3.216281193);
   graph->SetPoint(7,2.267,3.20952028);
   graph->SetPoint(8,2.2685,3.225786464);
   graph->SetPoint(9,2.27,3.263786713);
   graph->SetPoint(10,2.2715,3.333561768);
   graph->SetPoint(11,2.273,3.449270649);
   graph->SetPoint(12,2.27375,3.530240632);
   graph->SetPoint(13,2.2745,3.630599563);
   graph->SetPoint(14,2.27525,3.753961641);
   graph->SetPoint(15,2.276,3.904528944);
   graph->SetPoint(16,2.27675,4.087168887);
   graph->SetPoint(17,2.2775,4.307498365);
   graph->SetPoint(18,2.27825,4.571974478);
   graph->SetPoint(19,2.279,4.887991585);
   graph->SetPoint(20,2.27975,5.263984236);
   graph->SetPoint(21,2.280125,5.477418135);
   graph->SetPoint(22,2.2805,5.709535313);
   graph->SetPoint(23,2.280875,5.96173151);
   graph->SetPoint(24,2.28125,6.235488469);
   graph->SetPoint(25,2.281625,6.532377604);
   graph->SetPoint(26,2.282,6.854063674);
   graph->SetPoint(27,2.28275,7.56386163);
   graph->SetPoint(28,2.2835,8.297785044);
   graph->SetPoint(29,2.28425,9.019206135);
   graph->SetPoint(30,2.285,9.693959086);
   graph->SetPoint(31,2.285375,10.0027972);
   graph->SetPoint(32,2.28575,10.28684787);
   graph->SetPoint(33,2.286125,10.54203602);
   graph->SetPoint(34,2.2865,10.76459821);
   graph->SetPoint(35,2.286875,10.95117305);
   graph->SetPoint(36,2.28725,11.09888363);
   graph->SetPoint(37,2.287625,11.20540933);
   graph->SetPoint(38,2.288,11.26904429);
   graph->SetPoint(39,2.288375,11.28874075);
   graph->SetPoint(40,2.28875,11.26413541);
   graph->SetPoint(41,2.289125,11.19555818);
   graph->SetPoint(42,2.2895,11.08402277);
   graph->SetPoint(43,2.289875,10.93119972);
   graph->SetPoint(44,2.29025,10.73937265);
   graph->SetPoint(45,2.290625,10.51137957);
   graph->SetPoint(46,2.291,10.25054111);
   graph->SetPoint(47,2.291375,9.960578369);
   graph->SetPoint(48,2.29175,9.645523194);
   graph->SetPoint(49,2.2925,8.957248924);
   graph->SetPoint(50,2.294,7.469437792);
   graph->SetPoint(51,2.29475,6.737430679);
   graph->SetPoint(52,2.295125,6.400626487);
   graph->SetPoint(53,2.2955,6.087600484);
   graph->SetPoint(54,2.295875,5.796992773);
   graph->SetPoint(55,2.29625,5.527489669);
   graph->SetPoint(56,2.296625,5.277825102);
   graph->SetPoint(57,2.297,5.046781661);
   graph->SetPoint(58,2.29775,4.635935741);
   graph->SetPoint(59,2.2985,4.28620515);
   graph->SetPoint(60,2.29925,3.989636937);
   graph->SetPoint(61,2.3,3.739056614);
   graph->SetPoint(62,2.30075,3.52804062);
   graph->SetPoint(63,2.3015,3.350879347);
   graph->SetPoint(64,2.30225,3.202533291);
   graph->SetPoint(65,2.303,3.078584573);
   graph->SetPoint(66,2.3045,2.889007922);
   graph->SetPoint(67,2.306,2.757281424);
   graph->SetPoint(68,2.3075,2.66521663);
   graph->SetPoint(69,2.309,2.599824931);
   graph->SetPoint(70,2.312,2.515686636);
   graph->SetPoint(71,2.318,2.42078968);
   graph->SetPoint(72,2.324,2.349615832);
   graph->SetPoint(73,2.33,2.283530802);
   graph->SetPoint(74,2.33,2.283530802);
   graph->SetPoint(75,2.336,2.283530802);
   graph->SetPoint(76,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->SetMaximum(12.41761);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]135);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Lc");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,2.243,4);
   grae->SetPointError(0,0.003,0.003,1.914339,3.162753);
   grae->SetPoint(1,2.249,3);
   grae->SetPointError(1,0.003,0.003,1.632705,2.918186);
   grae->SetPoint(2,2.255,3);
   grae->SetPointError(2,0.003,0.003,1.632705,2.918186);
   grae->SetPoint(3,2.261,4);
   grae->SetPointError(3,0.003,0.003,1.914339,3.162753);
   grae->SetPoint(4,2.267,3);
   grae->SetPointError(4,0.003,0.003,1.632705,2.918186);
   grae->SetPoint(5,2.273,2);
   grae->SetPointError(5,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(6,2.279,5);
   grae->SetPointError(6,0.003,0.003,2.159691,3.382473);
   grae->SetPoint(7,2.285,12);
   grae->SetPointError(7,0.003,0.003,3.415266,4.559819);
   grae->SetPoint(8,2.291,9);
   grae->SetPointError(8,0.003,0.003,2.943461,4.110204);
   grae->SetPoint(9,2.297,4);
   grae->SetPointError(9,0.003,0.003,1.914339,3.162753);
   grae->SetPoint(10,2.303,4);
   grae->SetPointError(10,0.003,0.003,1.914339,3.162753);
   grae->SetPoint(11,2.309,3);
   grae->SetPointError(11,0.003,0.003,1.632705,2.918186);
   grae->SetPoint(12,2.315,1);
   grae->SetPointError(12,0.003,0.003,0.8272462,2.299527);
   grae->SetPoint(13,2.321,2);
   grae->SetPointError(13,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(14,2.327,4);
   grae->SetPointError(14,0.003,0.003,1.914339,3.162753);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]15 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]15","Histogram of ds_1000_plot__m_Lc",100,2.231,2.339);
   Graph_h_ds_1000_CutRange[aux_rng1]15->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]15->SetMaximum(18.19853);
   Graph_h_ds_1000_CutRange[aux_rng1]15->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]15->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]15->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]15->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]15->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]15);
   
   grae->Draw("zp");
   
   TH1D *frame_598ca60__30 = new TH1D("frame_598ca60__30","A RooPlot of \"mass(pK^{-}#pi^{+})\"",15,2.24,2.33);
   frame_598ca60__30->SetBinContent(1,17.38781);
   frame_598ca60__30->SetMinimum(1e-05);
   frame_598ca60__30->SetMaximum(20);
   frame_598ca60__30->SetEntries(1);
   frame_598ca60__30->SetDirectory(0);
   frame_598ca60__30->SetStats(0);
   frame_598ca60__30->SetMarkerStyle(20);
   frame_598ca60__30->SetMarkerSize(1.2);
   frame_598ca60__30->GetXaxis()->SetNdivisions(505);
   frame_598ca60__30->GetXaxis()->SetLabelFont(132);
   frame_598ca60__30->GetXaxis()->SetLabelOffset(0.015);
   frame_598ca60__30->GetXaxis()->SetLabelSize(0.05);
   frame_598ca60__30->GetXaxis()->SetTitleSize(0.06);
   frame_598ca60__30->GetXaxis()->SetTitleFont(132);
   frame_598ca60__30->GetYaxis()->SetLabelFont(132);
   frame_598ca60__30->GetYaxis()->SetLabelSize(0.05);
   frame_598ca60__30->GetYaxis()->SetTitleSize(0.06);
   frame_598ca60__30->GetYaxis()->SetTitleFont(42);
   frame_598ca60__30->GetZaxis()->SetLabelFont(132);
   frame_598ca60__30->GetZaxis()->SetLabelSize(0.05);
   frame_598ca60__30->GetZaxis()->SetTitleSize(0.06);
   frame_598ca60__30->GetZaxis()->SetTitleFont(42);
   frame_598ca60__30->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 13:03:47 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(2.224444,-2.025304,2.335556,10.63291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a4557a0__31 = new TH1D("frame_1a4557a0__31","A RooPlot of \"mass(pK^{-}#pi^{+})\"",15,2.24,2.33);
   frame_1a4557a0__31->SetBinContent(1,7.520891);
   frame_1a4557a0__31->SetMinimum(1e-05);
   frame_1a4557a0__31->SetMaximum(10);
   frame_1a4557a0__31->SetEntries(1);
   frame_1a4557a0__31->SetDirectory(0);
   frame_1a4557a0__31->SetStats(0);
   frame_1a4557a0__31->SetMarkerStyle(20);
   frame_1a4557a0__31->SetMarkerSize(1.2);
   frame_1a4557a0__31->GetXaxis()->SetNdivisions(505);
   frame_1a4557a0__31->GetXaxis()->SetLabelFont(132);
   frame_1a4557a0__31->GetXaxis()->SetLabelOffset(0.015);
   frame_1a4557a0__31->GetXaxis()->SetLabelSize(0.05);
   frame_1a4557a0__31->GetXaxis()->SetTitleSize(0.06);
   frame_1a4557a0__31->GetXaxis()->SetTitleFont(132);
   frame_1a4557a0__31->GetYaxis()->SetLabelFont(132);
   frame_1a4557a0__31->GetYaxis()->SetLabelSize(0.05);
   frame_1a4557a0__31->GetYaxis()->SetTitleSize(0.06);
   frame_1a4557a0__31->GetYaxis()->SetTitleFont(42);
   frame_1a4557a0__31->GetZaxis()->SetLabelFont(132);
   frame_1a4557a0__31->GetZaxis()->SetLabelSize(0.05);
   frame_1a4557a0__31->GetZaxis()->SetTitleSize(0.06);
   frame_1a4557a0__31->GetZaxis()->SetTitleFont(42);
   frame_1a4557a0__31->Draw("FUNC");
   
   TGraph *graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,3.639738755e-12);
   graph->SetPoint(2,2.24,3.639738755e-12);
   graph->SetPoint(3,2.246,4.562986031e-11);
   graph->SetPoint(4,2.252,4.791115848e-10);
   graph->SetPoint(5,2.258,4.213401171e-09);
   graph->SetPoint(6,2.264,3.103398585e-08);
   graph->SetPoint(7,2.267,7.880761025e-08);
   graph->SetPoint(8,2.2685,1.235138091e-07);
   graph->SetPoint(9,2.27,1.914480338e-07);
   graph->SetPoint(10,2.2715,2.934771841e-07);
   graph->SetPoint(11,2.273,4.449239808e-07);
   graph->SetPoint(12,2.27375,5.455531452e-07);
   graph->SetPoint(13,2.2745,6.670913711e-07);
   graph->SetPoint(14,2.27525,8.134494909e-07);
   graph->SetPoint(15,2.276,9.891744035e-07);
   graph->SetPoint(16,2.27675,1.199532882e-06);
   graph->SetPoint(17,2.2775,1.450602609e-06);
   graph->SetPoint(18,2.27825,1.749370348e-06);
   graph->SetPoint(19,2.279,2.103836943e-06);
   graph->SetPoint(20,2.27975,2.523128693e-06);
   graph->SetPoint(21,2.280125,2.760272405e-06);
   graph->SetPoint(22,2.2805,3.017614357e-06);
   graph->SetPoint(23,2.280875,3.296664742e-06);
   graph->SetPoint(24,2.28125,3.59902681e-06);
   graph->SetPoint(25,2.281625,3.926400827e-06);
   graph->SetPoint(26,2.282,4.280588059e-06);
   graph->SetPoint(27,2.28275,5.060784461e-06);
   graph->SetPoint(28,2.2835,5.867019061e-06);
   graph->SetPoint(29,2.28425,6.659662028e-06);
   graph->SetPoint(30,2.285,7.401747294e-06);
   graph->SetPoint(31,2.285375,7.741888312e-06);
   graph->SetPoint(32,2.28575,8.05519414e-06);
   graph->SetPoint(33,2.286125,8.337255697e-06);
   graph->SetPoint(34,2.2865,8.58400111e-06);
   graph->SetPoint(35,2.286875,8.791793487e-06);
   graph->SetPoint(36,2.28725,8.957520147e-06);
   graph->SetPoint(37,2.287625,9.078670271e-06);
   graph->SetPoint(38,2.288,9.153398236e-06);
   graph->SetPoint(39,2.288375,9.180570418e-06);
   graph->SetPoint(40,2.28875,9.159793796e-06);
   graph->SetPoint(41,2.289125,9.091425348e-06);
   graph->SetPoint(42,2.2895,8.976561935e-06);
   graph->SetPoint(43,2.289875,8.817011059e-06);
   graph->SetPoint(44,2.29025,8.615243595e-06);
   graph->SetPoint(45,2.290625,8.37433021e-06);
   graph->SetPoint(46,2.291,8.09786377e-06);
   graph->SetPoint(47,2.291375,7.78987045e-06);
   graph->SetPoint(48,2.29175,7.45471262e-06);
   graph->SetPoint(49,2.2925,6.721419788e-06);
   graph->SetPoint(50,2.294,5.134270342e-06);
   graph->SetPoint(51,2.29475,4.353479593e-06);
   graph->SetPoint(52,2.295125,3.994654768e-06);
   graph->SetPoint(53,2.2955,3.661542428e-06);
   graph->SetPoint(54,2.295875,3.352671244e-06);
   graph->SetPoint(55,2.29625,3.06661989e-06);
   graph->SetPoint(56,2.296625,2.802018553e-06);
   graph->SetPoint(57,2.297,2.557550071e-06);
   graph->SetPoint(58,2.29775,2.12401051e-06);
   graph->SetPoint(59,2.2985,1.756537788e-06);
   graph->SetPoint(60,2.29925,1.446527361e-06);
   graph->SetPoint(61,2.3,1.186216956e-06);
   graph->SetPoint(62,2.30075,9.686567791e-07);
   graph->SetPoint(63,2.3015,7.87669513e-07);
   graph->SetPoint(64,2.30225,6.378028711e-07);
   graph->SetPoint(65,2.303,5.142771435e-07);
   graph->SetPoint(66,2.30375,4.129298665e-07);
   graph->SetPoint(67,2.3045,3.301594162e-07);
   graph->SetPoint(68,2.306,2.084123406e-07);
   graph->SetPoint(69,2.3075,1.293589412e-07);
   graph->SetPoint(70,2.309,7.894829437e-08);
   graph->SetPoint(71,2.312,2.795472248e-08);
   graph->SetPoint(72,2.318,2.862591581e-09);
   graph->SetPoint(73,2.324,2.237876135e-10);
   graph->SetPoint(74,2.33,1.33562688e-11);
   graph->SetPoint(75,2.33,1.33562688e-11);
   graph->SetPoint(76,2.336,1.33562688e-11);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->SetMaximum(1.009863e-05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]136);
   
   graph->Draw("l");
   
   graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.585947679e-07);
   graph->SetPoint(2,2.24,1.585947679e-07);
   graph->SetPoint(3,2.246,1.988235308e-06);
   graph->SetPoint(4,2.252,2.087638583e-05);
   graph->SetPoint(5,2.258,0.0001835910282);
   graph->SetPoint(6,2.264,0.001352247541);
   graph->SetPoint(7,2.267,0.003433893335);
   graph->SetPoint(8,2.2685,0.005381881833);
   graph->SetPoint(9,2.27,0.008341987851);
   graph->SetPoint(10,2.2715,0.0127877161);
   graph->SetPoint(11,2.273,0.01938672531);
   graph->SetPoint(12,2.27375,0.02377145181);
   graph->SetPoint(13,2.2745,0.02906725132);
   graph->SetPoint(14,2.27525,0.03544453101);
   graph->SetPoint(15,2.276,0.04310141344);
   graph->SetPoint(16,2.27675,0.05226738832);
   graph->SetPoint(17,2.2775,0.06320727931);
   graph->SetPoint(18,2.27825,0.07622552136);
   graph->SetPoint(19,2.279,0.09167073628);
   graph->SetPoint(20,2.27975,0.1099405854);
   graph->SetPoint(21,2.280125,0.1202736764);
   graph->SetPoint(22,2.2805,0.1314868678);
   graph->SetPoint(23,2.280875,0.1436459633);
   graph->SetPoint(24,2.28125,0.1568208214);
   graph->SetPoint(25,2.281625,0.1710855283);
   graph->SetPoint(26,2.282,0.1865185705);
   graph->SetPoint(27,2.28275,0.2205141607);
   graph->SetPoint(28,2.2835,0.2556443164);
   graph->SetPoint(29,2.28425,0.2901822423);
   graph->SetPoint(30,2.285,0.3225172115);
   graph->SetPoint(31,2.285375,0.3373382163);
   graph->SetPoint(32,2.28575,0.3509899283);
   graph->SetPoint(33,2.286125,0.3632802299);
   graph->SetPoint(34,2.2865,0.374031697);
   graph->SetPoint(35,2.286875,0.3830858589);
   graph->SetPoint(36,2.28725,0.3903070863);
   graph->SetPoint(37,2.287625,0.395585975);
   graph->SetPoint(38,2.288,0.3988421055);
   graph->SetPoint(39,2.288375,0.4000260822);
   graph->SetPoint(40,2.28875,0.3991207799);
   graph->SetPoint(41,2.289125,0.3961417535);
   graph->SetPoint(42,2.2895,0.3911367964);
   graph->SetPoint(43,2.289875,0.3841846672);
   graph->SetPoint(44,2.29025,0.3753930295);
   graph->SetPoint(45,2.290625,0.3648956821);
   graph->SetPoint(46,2.291,0.3528491772);
   graph->SetPoint(47,2.291375,0.3394289477);
   graph->SetPoint(48,2.29175,0.3248250759);
   graph->SetPoint(49,2.2925,0.2928732205);
   graph->SetPoint(50,2.294,0.2237161697);
   graph->SetPoint(51,2.29475,0.1896946819);
   graph->SetPoint(52,2.295125,0.1740595653);
   graph->SetPoint(53,2.2955,0.1595448219);
   graph->SetPoint(54,2.295875,0.1460863412);
   graph->SetPoint(55,2.29625,0.1336221917);
   graph->SetPoint(56,2.296625,0.1220926863);
   graph->SetPoint(57,2.297,0.1114404321);
   graph->SetPoint(58,2.29775,0.0925497615);
   graph->SetPoint(59,2.2985,0.0765378291);
   graph->SetPoint(60,2.29925,0.06302970802);
   graph->SetPoint(61,2.3,0.05168717192);
   graph->SetPoint(62,2.30075,0.04220739656);
   graph->SetPoint(63,2.3015,0.03432121698);
   graph->SetPoint(64,2.30225,0.02779106004);
   graph->SetPoint(65,2.303,0.02240865889);
   graph->SetPoint(66,2.30375,0.01799264198);
   graph->SetPoint(67,2.3045,0.01438607535);
   graph->SetPoint(68,2.306,0.009081175602);
   graph->SetPoint(69,2.3075,0.005636572467);
   graph->SetPoint(70,2.309,0.003440023381);
   graph->SetPoint(71,2.312,0.001218074433);
   graph->SetPoint(72,2.318,0.000124732042);
   graph->SetPoint(73,2.324,9.751124189e-06);
   graph->SetPoint(74,2.33,5.819742824e-07);
   graph->SetPoint(75,2.33,5.819742824e-07);
   graph->SetPoint(76,2.336,5.819742824e-07);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->SetMaximum(0.4400287);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]137);
   
   graph->Draw("l");
   
   graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,2.021427598e-09);
   graph->SetPoint(2,2.24,2.021427598e-09);
   graph->SetPoint(3,2.246,2.534178004e-08);
   graph->SetPoint(4,2.252,2.660876083e-07);
   graph->SetPoint(5,2.258,2.340026574e-06);
   graph->SetPoint(6,2.264,1.723556543e-05);
   graph->SetPoint(7,2.267,4.376794298e-05);
   graph->SetPoint(8,2.2685,6.859674259e-05);
   graph->SetPoint(9,2.27,0.0001063258561);
   graph->SetPoint(10,2.2715,0.0001629905109);
   graph->SetPoint(11,2.273,0.0002471005955);
   graph->SetPoint(12,2.27375,0.0003029877302);
   graph->SetPoint(13,2.2745,0.0003704872791);
   graph->SetPoint(14,2.27525,0.0004517712289);
   graph->SetPoint(15,2.276,0.0005493648234);
   graph->SetPoint(16,2.27675,0.0006661931074);
   graph->SetPoint(17,2.2775,0.0008056314878);
   graph->SetPoint(18,2.27825,0.0009715602515);
   graph->SetPoint(19,2.279,0.001168422885);
   graph->SetPoint(20,2.27975,0.001401287926);
   graph->SetPoint(21,2.280125,0.001532992116);
   graph->SetPoint(22,2.2805,0.001675913947);
   graph->SetPoint(23,2.280875,0.001830892144);
   graph->SetPoint(24,2.28125,0.001998817115);
   graph->SetPoint(25,2.281625,0.002180633152);
   graph->SetPoint(26,2.282,0.002377340634);
   graph->SetPoint(27,2.28275,0.002810643858);
   graph->SetPoint(28,2.2835,0.003258408102);
   graph->SetPoint(29,2.28425,0.003698623863);
   graph->SetPoint(30,2.285,0.004110761035);
   graph->SetPoint(31,2.285375,0.004299667571);
   graph->SetPoint(32,2.28575,0.004473670457);
   graph->SetPoint(33,2.286125,0.00463032099);
   graph->SetPoint(34,2.2865,0.004767357745);
   graph->SetPoint(35,2.286875,0.004882760875);
   graph->SetPoint(36,2.28725,0.004974801669);
   graph->SetPoint(37,2.287625,0.005042085675);
   graph->SetPoint(38,2.288,0.005083587877);
   graph->SetPoint(39,2.288375,0.005098678685);
   graph->SetPoint(40,2.28875,0.005087139824);
   graph->SetPoint(41,2.289125,0.005049169553);
   graph->SetPoint(42,2.2895,0.004985377042);
   graph->SetPoint(43,2.289875,0.004896766138);
   graph->SetPoint(44,2.29025,0.004784709106);
   graph->SetPoint(45,2.290625,0.004650911326);
   graph->SetPoint(46,2.291,0.004497368194);
   graph->SetPoint(47,2.291375,0.004326315753);
   graph->SetPoint(48,2.29175,0.004140176765);
   graph->SetPoint(49,2.2925,0.00373292271);
   graph->SetPoint(50,2.294,0.002851456235);
   graph->SetPoint(51,2.29475,0.002417822923);
   graph->SetPoint(52,2.295125,0.002218539828);
   graph->SetPoint(53,2.2955,0.002033536859);
   graph->SetPoint(54,2.295875,0.001861996873);
   graph->SetPoint(55,2.29625,0.001703130498);
   graph->SetPoint(56,2.296625,0.001556176972);
   graph->SetPoint(57,2.297,0.001420404772);
   graph->SetPoint(58,2.29775,0.001179626823);
   graph->SetPoint(59,2.2985,0.0009755408839);
   graph->SetPoint(60,2.29925,0.000803368188);
   graph->SetPoint(61,2.3,0.0006587977472);
   graph->SetPoint(62,2.30075,0.0005379698044);
   graph->SetPoint(63,2.3015,0.0004374536193);
   graph->SetPoint(64,2.30225,0.0003542211165);
   graph->SetPoint(65,2.303,0.0002856177547);
   graph->SetPoint(66,2.30375,0.0002293317967);
   graph->SetPoint(67,2.3045,0.0001833629831);
   graph->SetPoint(68,2.306,0.0001157474438);
   graph->SetPoint(69,2.3075,7.184299518e-05);
   graph->SetPoint(70,2.309,4.384607572e-05);
   graph->SetPoint(71,2.312,1.552541303e-05);
   graph->SetPoint(72,2.318,1.589817845e-06);
   graph->SetPoint(73,2.324,1.242865185e-07);
   graph->SetPoint(74,2.33,7.417765993e-09);
   graph->SetPoint(75,2.33,7.417765993e-09);
   graph->SetPoint(76,2.336,7.417765993e-09);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->SetMaximum(0.005608547);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]138);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,5.411111575e-06);
   graph->SetPoint(2,2.24,5.411111575e-06);
   graph->SetPoint(3,2.246,5.180430392e-06);
   graph->SetPoint(4,2.252,4.959583382e-06);
   graph->SetPoint(5,2.258,4.748151304e-06);
   graph->SetPoint(6,2.264,4.545732791e-06);
   graph->SetPoint(7,2.27,4.351943584e-06);
   graph->SetPoint(8,2.276,4.166415809e-06);
   graph->SetPoint(9,2.282,3.98879727e-06);
   graph->SetPoint(10,2.288,3.818750791e-06);
   graph->SetPoint(11,2.294,3.655953565e-06);
   graph->SetPoint(12,2.3,3.500096551e-06);
   graph->SetPoint(13,2.306,3.35088388e-06);
   graph->SetPoint(14,2.312,3.208032296e-06);
   graph->SetPoint(15,2.318,3.071270621e-06);
   graph->SetPoint(16,2.324,2.940339234e-06);
   graph->SetPoint(17,2.33,2.814989586e-06);
   graph->SetPoint(18,2.33,2.814989586e-06);
   graph->SetPoint(19,2.336,2.814989586e-06);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->SetMaximum(5.952223e-06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]139);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,0.6317139194);
   graph->SetPoint(2,2.24,0.6317139194);
   graph->SetPoint(3,2.246,0.6047833133);
   graph->SetPoint(4,2.252,0.5790007863);
   graph->SetPoint(5,2.258,0.5543173946);
   graph->SetPoint(6,2.264,0.530686281);
   graph->SetPoint(7,2.27,0.5080625858);
   graph->SetPoint(8,2.276,0.4864033616);
   graph->SetPoint(9,2.282,0.4656674922);
   graph->SetPoint(10,2.288,0.445815614);
   graph->SetPoint(11,2.294,0.4268100415);
   graph->SetPoint(12,2.3,0.4086146959);
   graph->SetPoint(13,2.306,0.3911950363);
   graph->SetPoint(14,2.312,0.3745179945);
   graph->SetPoint(15,2.318,0.358551912);
   graph->SetPoint(16,2.324,0.3432664798);
   graph->SetPoint(17,2.33,0.328632681);
   graph->SetPoint(18,2.33,0.328632681);
   graph->SetPoint(19,2.336,0.328632681);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->SetMaximum(0.6948853);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]140);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,0.007171736441);
   graph->SetPoint(2,2.24,0.007171736441);
   graph->SetPoint(3,2.246,0.006865998031);
   graph->SetPoint(4,2.252,0.006573293561);
   graph->SetPoint(5,2.258,0.006293067379);
   graph->SetPoint(6,2.264,0.006024787524);
   graph->SetPoint(7,2.27,0.005767944712);
   graph->SetPoint(8,2.276,0.00552205137);
   graph->SetPoint(9,2.282,0.00528664071);
   graph->SetPoint(10,2.288,0.005061265847);
   graph->SetPoint(11,2.294,0.004845498942);
   graph->SetPoint(12,2.3,0.0046389304);
   graph->SetPoint(13,2.306,0.004441168085);
   graph->SetPoint(14,2.312,0.004251836578);
   graph->SetPoint(15,2.318,0.004070576466);
   graph->SetPoint(16,2.324,0.003897043656);
   graph->SetPoint(17,2.33,0.003730908726);
   graph->SetPoint(18,2.33,0.003730908726);
   graph->SetPoint(19,2.336,0.003730908726);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->SetMaximum(0.00788891);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]141);
   
   graph->Draw("l");
   
   graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.261251553e-06);
   graph->SetPoint(2,2.24,1.261251553e-06);
   graph->SetPoint(3,2.246,1.581177552e-05);
   graph->SetPoint(4,2.252,0.0001660229678);
   graph->SetPoint(5,2.258,0.001460038515);
   graph->SetPoint(6,2.264,0.01075397589);
   graph->SetPoint(7,2.267,0.02730861402);
   graph->SetPoint(8,2.2685,0.04280032002);
   graph->SetPoint(9,2.27,0.06634106075);
   graph->SetPoint(10,2.2715,0.101696462);
   graph->SetPoint(11,2.273,0.1541761921);
   graph->SetPoint(12,2.27375,0.1890464667);
   graph->SetPoint(13,2.2745,0.2311622026);
   graph->SetPoint(14,2.27525,0.2818785914);
   graph->SetPoint(15,2.276,0.3427712361);
   graph->SetPoint(16,2.27675,0.4156651922);
   graph->SetPoint(17,2.2775,0.5026665144);
   graph->SetPoint(18,2.27825,0.6061962729);
   graph->SetPoint(19,2.279,0.7290269409);
   graph->SetPoint(20,2.27975,0.8743209872);
   graph->SetPoint(21,2.280125,0.9564966308);
   graph->SetPoint(22,2.2805,1.04567142);
   graph->SetPoint(23,2.280875,1.142368671);
   graph->SetPoint(24,2.28125,1.247143946);
   graph->SetPoint(25,2.281625,1.360586425);
   graph->SetPoint(26,2.282,1.483320287);
   graph->SetPoint(27,2.28275,1.753675934);
   graph->SetPoint(28,2.2835,2.033054403);
   graph->SetPoint(29,2.28425,2.307723064);
   graph->SetPoint(30,2.285,2.564872342);
   graph->SetPoint(31,2.285375,2.682738875);
   graph->SetPoint(32,2.28575,2.791306409);
   graph->SetPoint(33,2.286125,2.889047099);
   graph->SetPoint(34,2.2865,2.974549949);
   graph->SetPoint(35,2.286875,3.046554693);
   graph->SetPoint(36,2.28725,3.103982718);
   graph->SetPoint(37,2.287625,3.145963968);
   graph->SetPoint(38,2.288,3.171858893);
   graph->SetPoint(39,2.288375,3.181274666);
   graph->SetPoint(40,2.28875,3.174075098);
   graph->SetPoint(41,2.289125,3.150383889);
   graph->SetPoint(42,2.2895,3.110581127);
   graph->SetPoint(43,2.289875,3.055293151);
   graph->SetPoint(44,2.29025,2.985376174);
   graph->SetPoint(45,2.290625,2.901894254);
   graph->SetPoint(46,2.291,2.806092399);
   graph->SetPoint(47,2.291375,2.699365768);
   graph->SetPoint(48,2.29175,2.583226022);
   graph->SetPoint(49,2.2925,2.329123521);
   graph->SetPoint(50,2.294,1.779140449);
   graph->SetPoint(51,2.29475,1.508578848);
   graph->SetPoint(52,2.295125,1.384237954);
   graph->SetPoint(53,2.2955,1.268807017);
   graph->SetPoint(54,2.295875,1.161776187);
   graph->SetPoint(55,2.29625,1.062652942);
   graph->SetPoint(56,2.296625,0.9709626126);
   graph->SetPoint(57,2.297,0.8862487708);
   graph->SetPoint(58,2.29775,0.7360175368);
   graph->SetPoint(59,2.2985,0.6086799526);
   graph->SetPoint(60,2.29925,0.5012543489);
   graph->SetPoint(61,2.3,0.4110509238);
   graph->SetPoint(62,2.30075,0.3356614166);
   graph->SetPoint(63,2.3015,0.2729452477);
   graph->SetPoint(64,2.30225,0.2210130769);
   graph->SetPoint(65,2.303,0.1782086269);
   graph->SetPoint(66,2.30375,0.1430895101);
   graph->SetPoint(67,2.3045,0.1144076826);
   graph->SetPoint(68,2.306,0.0722195756);
   graph->SetPoint(69,2.3075,0.04482579011);
   graph->SetPoint(70,2.309,0.02735736424);
   graph->SetPoint(71,2.312,0.0096869417);
   graph->SetPoint(72,2.318,0.0009919525327);
   graph->SetPoint(73,2.324,7.754745437e-05);
   graph->SetPoint(74,2.33,4.628248316e-06);
   graph->SetPoint(75,2.33,4.628248316e-06);
   graph->SetPoint(76,2.336,4.628248316e-06);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->SetMaximum(3.499402);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]142);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,0.736577554);
   graph->SetPoint(2,2.24,0.736577554);
   graph->SetPoint(3,2.246,0.7347374498);
   graph->SetPoint(4,2.252,0.7329019426);
   graph->SetPoint(5,2.258,0.7310710208);
   graph->SetPoint(6,2.264,0.7292446729);
   graph->SetPoint(7,2.27,0.7274228876);
   graph->SetPoint(8,2.276,0.7256056535);
   graph->SetPoint(9,2.282,0.7237929591);
   graph->SetPoint(10,2.288,0.7219847932);
   graph->SetPoint(11,2.294,0.7201811444);
   graph->SetPoint(12,2.3,0.7183820015);
   graph->SetPoint(13,2.306,0.7165873531);
   graph->SetPoint(14,2.312,0.7147971881);
   graph->SetPoint(15,2.318,0.7130114952);
   graph->SetPoint(16,2.324,0.7112302634);
   graph->SetPoint(17,2.33,0.7094534813);
   graph->SetPoint(18,2.33,0.7094534813);
   graph->SetPoint(19,2.336,0.7094534813);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->SetMaximum(0.8102353);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]143);
   
   graph->Draw("l");
   
   graph = new TGraph(77);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.375470043);
   graph->SetPoint(2,2.24,1.375470043);
   graph->SetPoint(3,2.246,1.346409767);
   graph->SetPoint(4,2.252,1.318668148);
   graph->SetPoint(5,2.258,1.293332205);
   graph->SetPoint(6,2.264,1.278083777);
   graph->SetPoint(7,2.267,1.284270214);
   graph->SetPoint(8,2.2685,1.295590783);
   graph->SetPoint(9,2.27,1.316047336);
   graph->SetPoint(10,2.2715,1.349884381);
   graph->SetPoint(11,2.273,1.403087109);
   graph->SetPoint(12,2.27375,1.439440475);
   graph->SetPoint(13,2.2745,1.483976908);
   graph->SetPoint(14,2.27525,1.538224104);
   graph->SetPoint(15,2.276,1.603958236);
   graph->SetPoint(16,2.27675,1.683236703);
   graph->SetPoint(17,2.2775,1.778433682);
   graph->SetPoint(18,2.27825,1.89227849);
   graph->SetPoint(19,2.279,2.027896592);
   graph->SetPoint(20,2.27975,2.18885312);
   graph->SetPoint(21,2.280125,2.280078825);
   graph->SetPoint(22,2.2805,2.379198572);
   graph->SetPoint(23,2.280875,2.48680231);
   graph->SetPoint(24,2.28125,2.603516343);
   graph->SetPoint(25,2.281625,2.730004873);
   graph->SetPoint(26,2.282,2.86697156);
   graph->SetPoint(27,2.28275,3.168972839);
   graph->SetPoint(28,2.2835,3.481159955);
   graph->SetPoint(29,2.28425,3.788051359);
   graph->SetPoint(30,2.285,4.075206104);
   graph->SetPoint(31,2.285375,4.206716854);
   graph->SetPoint(32,2.28575,4.327747807);
   graph->SetPoint(33,2.286125,4.436576537);
   graph->SetPoint(34,2.2865,4.53161235);
   graph->SetPoint(35,2.286875,4.611434476);
   graph->SetPoint(36,2.28725,4.674826933);
   graph->SetPoint(37,2.287625,4.720808853);
   graph->SetPoint(38,2.288,4.748659231);
   graph->SetPoint(39,2.288375,4.757935206);
   graph->SetPoint(40,2.28875,4.748483234);
   graph->SetPoint(41,2.289125,4.720442761);
   graph->SetPoint(42,2.2895,4.674242268);
   graph->SetPoint(43,2.289875,4.61058785);
   graph->SetPoint(44,2.29025,4.530444751);
   graph->SetPoint(45,2.290625,4.435012525);
   graph->SetPoint(46,2.291,4.325694722);
   graph->SetPoint(47,2.291375,4.204064167);
   graph->SetPoint(48,2.29175,4.071825021);
   graph->SetPoint(49,2.2925,3.782754371);
   graph->SetPoint(50,2.294,3.15755355);
   graph->SetPoint(51,2.29475,2.849966567);
   graph->SetPoint(52,2.295125,2.708510981);
   graph->SetPoint(53,2.2955,2.577103222);
   graph->SetPoint(54,2.295875,2.455168503);
   graph->SetPoint(55,2.29625,2.342151572);
   graph->SetPoint(56,2.296625,2.2375173);
   graph->SetPoint(57,2.297,2.140751127);
   graph->SetPoint(58,2.29775,1.968869328);
   graph->SetPoint(59,2.2985,1.822809203);
   graph->SetPoint(60,2.29925,1.699209301);
   graph->SetPoint(61,2.3,1.595037208);
   graph->SetPoint(62,2.30075,1.507577904);
   graph->SetPoint(63,2.3015,1.434418143);
   graph->SetPoint(64,2.30225,1.37342791);
   graph->SetPoint(65,2.303,1.322739937);
   graph->SetPoint(66,2.3045,1.245985301);
   graph->SetPoint(67,2.306,1.193643615);
   graph->SetPoint(68,2.3075,1.158027516);
   graph->SetPoint(69,2.309,1.133647473);
   graph->SetPoint(70,2.312,1.104490797);
   graph->SetPoint(71,2.318,1.076755332);
   graph->SetPoint(72,2.324,1.05848415);
   graph->SetPoint(73,2.33,1.041825104);
   graph->SetPoint(74,2.33,1.041825104);
   graph->SetPoint(75,2.336,1.041825104);
   graph->SetPoint(76,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->SetMaximum(5.233729);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]144);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Lc");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,2.243,2);
   grae->SetPointError(0,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(1,2.249,1);
   grae->SetPointError(1,0.003,0.003,0.8272462,2.299527);
   grae->SetPoint(2,2.255,1);
   grae->SetPointError(2,0.003,0.003,0.8272462,2.299527);
   grae->SetPoint(3,2.261,2);
   grae->SetPointError(3,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(4,2.267,2);
   grae->SetPointError(4,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(5,2.273,3);
   grae->SetPointError(5,0.003,0.003,1.632705,2.918186);
   grae->SetPoint(6,2.279,3);
   grae->SetPointError(6,0.003,0.003,1.632705,2.918186);
   grae->SetPoint(7,2.285,3);
   grae->SetPointError(7,0.003,0.003,1.632705,2.918186);
   grae->SetPoint(8,2.291,2);
   grae->SetPointError(8,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(9,2.297,4);
   grae->SetPointError(9,0.003,0.003,1.914339,3.162753);
   grae->SetPoint(10,2.303,2);
   grae->SetPointError(10,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(11,2.309,1);
   grae->SetPointError(11,0.003,0.003,0.8272462,2.299527);
   grae->SetPoint(12,2.315,1);
   grae->SetPointError(12,0.003,0.003,0.8272462,2.299527);
   grae->SetPoint(13,2.321,0);
   grae->SetPointError(13,0.003,0.003,0,1.147874);
   grae->SetPoint(14,2.327,0);
   grae->SetPointError(14,0.003,0.003,0,1.147874);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]16 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]16","Histogram of ds_1000_plot__m_Lc",100,2.231,2.339);
   Graph_h_ds_1000_CutRange[aux_rng1]16->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]16->SetMaximum(7.879028);
   Graph_h_ds_1000_CutRange[aux_rng1]16->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]16->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]16->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]16->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]16->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]16);
   
   grae->Draw("zp");
   
   TH1D *frame_1a4557a0__32 = new TH1D("frame_1a4557a0__32","A RooPlot of \"mass(pK^{-}#pi^{+})\"",15,2.24,2.33);
   frame_1a4557a0__32->SetBinContent(1,7.520891);
   frame_1a4557a0__32->SetMinimum(1e-05);
   frame_1a4557a0__32->SetMaximum(10);
   frame_1a4557a0__32->SetEntries(1);
   frame_1a4557a0__32->SetDirectory(0);
   frame_1a4557a0__32->SetStats(0);
   frame_1a4557a0__32->SetMarkerStyle(20);
   frame_1a4557a0__32->SetMarkerSize(1.2);
   frame_1a4557a0__32->GetXaxis()->SetNdivisions(505);
   frame_1a4557a0__32->GetXaxis()->SetLabelFont(132);
   frame_1a4557a0__32->GetXaxis()->SetLabelOffset(0.015);
   frame_1a4557a0__32->GetXaxis()->SetLabelSize(0.05);
   frame_1a4557a0__32->GetXaxis()->SetTitleSize(0.06);
   frame_1a4557a0__32->GetXaxis()->SetTitleFont(132);
   frame_1a4557a0__32->GetYaxis()->SetLabelFont(132);
   frame_1a4557a0__32->GetYaxis()->SetLabelSize(0.05);
   frame_1a4557a0__32->GetYaxis()->SetTitleSize(0.06);
   frame_1a4557a0__32->GetYaxis()->SetTitleFont(42);
   frame_1a4557a0__32->GetZaxis()->SetLabelFont(132);
   frame_1a4557a0__32->GetZaxis()->SetLabelSize(0.05);
   frame_1a4557a0__32->GetZaxis()->SetTitleSize(0.06);
   frame_1a4557a0__32->GetZaxis()->SetTitleFont(42);
   frame_1a4557a0__32->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 13:04:07 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(2.224444,-2.025304,2.335556,10.63291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a2c9a30__33 = new TH1D("frame_1a2c9a30__33","A RooPlot of \"mass(pK^{-}#pi^{+})\"",15,2.24,2.33);
   frame_1a2c9a30__33->SetBinContent(1,7.520891);
   frame_1a2c9a30__33->SetMinimum(1e-05);
   frame_1a2c9a30__33->SetMaximum(10);
   frame_1a2c9a30__33->SetEntries(1);
   frame_1a2c9a30__33->SetDirectory(0);
   frame_1a2c9a30__33->SetStats(0);
   frame_1a2c9a30__33->SetMarkerStyle(20);
   frame_1a2c9a30__33->SetMarkerSize(1.2);
   frame_1a2c9a30__33->GetXaxis()->SetNdivisions(505);
   frame_1a2c9a30__33->GetXaxis()->SetLabelFont(132);
   frame_1a2c9a30__33->GetXaxis()->SetLabelOffset(0.015);
   frame_1a2c9a30__33->GetXaxis()->SetLabelSize(0.05);
   frame_1a2c9a30__33->GetXaxis()->SetTitleSize(0.06);
   frame_1a2c9a30__33->GetXaxis()->SetTitleFont(132);
   frame_1a2c9a30__33->GetYaxis()->SetLabelFont(132);
   frame_1a2c9a30__33->GetYaxis()->SetLabelSize(0.05);
   frame_1a2c9a30__33->GetYaxis()->SetTitleSize(0.06);
   frame_1a2c9a30__33->GetYaxis()->SetTitleFont(42);
   frame_1a2c9a30__33->GetZaxis()->SetLabelFont(132);
   frame_1a2c9a30__33->GetZaxis()->SetLabelSize(0.05);
   frame_1a2c9a30__33->GetZaxis()->SetTitleSize(0.06);
   frame_1a2c9a30__33->GetZaxis()->SetTitleFont(42);
   frame_1a2c9a30__33->Draw("FUNC");
   
   TGraph *graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.309878084e-14);
   graph->SetPoint(2,2.24,1.309878084e-14);
   graph->SetPoint(3,2.246,1.642138572e-13);
   graph->SetPoint(4,2.252,1.724238488e-12);
   graph->SetPoint(5,2.258,1.516329117e-11);
   graph->SetPoint(6,2.264,1.116858672e-10);
   graph->SetPoint(7,2.267,2.836147551e-10);
   graph->SetPoint(8,2.2685,4.445045168e-10);
   graph->SetPoint(9,2.27,6.88987866e-10);
   graph->SetPoint(10,2.2715,1.056172867e-09);
   graph->SetPoint(11,2.273,1.601203303e-09);
   graph->SetPoint(12,2.27375,1.963350001e-09);
   graph->SetPoint(13,2.2745,2.40074474e-09);
   graph->SetPoint(14,2.27525,2.927461921e-09);
   graph->SetPoint(15,2.276,3.559865034e-09);
   graph->SetPoint(16,2.27675,4.316908269e-09);
   graph->SetPoint(17,2.2775,5.220464146e-09);
   graph->SetPoint(18,2.27825,6.29567679e-09);
   graph->SetPoint(19,2.279,7.571339839e-09);
   graph->SetPoint(20,2.27975,9.080297244e-09);
   graph->SetPoint(21,2.280125,9.933735834e-09);
   graph->SetPoint(22,2.2805,1.085986435e-08);
   graph->SetPoint(23,2.280875,1.18641177e-08);
   graph->SetPoint(24,2.28125,1.29522657e-08);
   graph->SetPoint(25,2.281625,1.413042732e-08);
   graph->SetPoint(26,2.282,1.540508499e-08);
   graph->SetPoint(27,2.28275,1.821287488e-08);
   graph->SetPoint(28,2.2835,2.111437168e-08);
   graph->SetPoint(29,2.28425,2.396695457e-08);
   graph->SetPoint(30,2.285,2.663758917e-08);
   graph->SetPoint(31,2.285375,2.786169699e-08);
   graph->SetPoint(32,2.28575,2.898922966e-08);
   graph->SetPoint(33,2.286125,3.000431969e-08);
   graph->SetPoint(34,2.2865,3.089231312e-08);
   graph->SetPoint(35,2.286875,3.164012141e-08);
   graph->SetPoint(36,2.28725,3.223654257e-08);
   graph->SetPoint(37,2.287625,3.267254059e-08);
   graph->SetPoint(38,2.288,3.294147342e-08);
   graph->SetPoint(39,2.288375,3.303926134e-08);
   graph->SetPoint(40,2.28875,3.296448992e-08);
   graph->SetPoint(41,2.289125,3.271844388e-08);
   graph->SetPoint(42,2.2895,3.230507062e-08);
   graph->SetPoint(43,2.289875,3.173087502e-08);
   graph->SetPoint(44,2.29025,3.100474934e-08);
   graph->SetPoint(45,2.290625,3.013774436e-08);
   graph->SetPoint(46,2.291,2.914279017e-08);
   graph->SetPoint(47,2.291375,2.803437628e-08);
   graph->SetPoint(48,2.29175,2.682820208e-08);
   graph->SetPoint(49,2.2925,2.418920991e-08);
   graph->SetPoint(50,2.294,1.847733767e-08);
   graph->SetPoint(51,2.29475,1.566740883e-08);
   graph->SetPoint(52,2.295125,1.437606127e-08);
   graph->SetPoint(53,2.2955,1.317724843e-08);
   graph->SetPoint(54,2.295875,1.206567526e-08);
   graph->SetPoint(55,2.29625,1.103622665e-08);
   graph->SetPoint(56,2.296625,1.008397289e-08);
   graph->SetPoint(57,2.297,9.204173741e-09);
   graph->SetPoint(58,2.29775,7.643940966e-09);
   graph->SetPoint(59,2.2985,6.32147115e-09);
   graph->SetPoint(60,2.29925,5.205798041e-09);
   graph->SetPoint(61,2.3,4.268986591e-09);
   graph->SetPoint(62,2.30075,3.486025705e-09);
   graph->SetPoint(63,2.3015,2.834684306e-09);
   graph->SetPoint(64,2.30225,2.29534057e-09);
   graph->SetPoint(65,2.303,1.850793161e-09);
   graph->SetPoint(66,2.30375,1.486062102e-09);
   graph->SetPoint(67,2.3045,1.188185781e-09);
   graph->SetPoint(68,2.306,7.500394282e-10);
   graph->SetPoint(69,2.3075,4.655401212e-10);
   graph->SetPoint(70,2.309,2.841210525e-10);
   graph->SetPoint(71,2.312,1.006041389e-10);
   graph->SetPoint(72,2.318,1.030196459e-11);
   graph->SetPoint(73,2.324,8.053723364e-13);
   graph->SetPoint(74,2.33,4.806686679e-14);
   graph->SetPoint(75,2.33,4.806686679e-14);
   graph->SetPoint(76,2.336,4.806686679e-14);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->SetMaximum(3.634319e-08);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SC_20Lc]145);
   
   graph->Draw("l");
   
   graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.468860759e-10);
   graph->SetPoint(2,2.24,1.468860759e-10);
   graph->SetPoint(3,2.246,1.841448405e-09);
   graph->SetPoint(4,2.252,1.933512963e-08);
   graph->SetPoint(5,2.258,1.700369191e-07);
   graph->SetPoint(6,2.264,1.252414173e-06);
   graph->SetPoint(7,2.267,3.180376781e-06);
   graph->SetPoint(8,2.2685,4.984549707e-06);
   graph->SetPoint(9,2.27,7.726117814e-06);
   graph->SetPoint(10,2.2715,1.184362803e-05);
   graph->SetPoint(11,2.273,1.795544736e-05);
   graph->SetPoint(12,2.27375,2.201645945e-05);
   graph->SetPoint(13,2.2745,2.69212821e-05);
   graph->SetPoint(14,2.27525,3.28277417e-05);
   graph->SetPoint(15,2.276,3.991933387e-05);
   graph->SetPoint(16,2.27675,4.840860562e-05);
   graph->SetPoint(17,2.2775,5.854082927e-05);
   graph->SetPoint(18,2.27825,7.059796405e-05);
   graph->SetPoint(19,2.279,8.490289379e-05);
   graph->SetPoint(20,2.27975,0.0001018239214);
   graph->SetPoint(21,2.280125,0.0001113941437);
   graph->SetPoint(22,2.2805,0.0001217794906);
   graph->SetPoint(23,2.280875,0.0001330409077);
   graph->SetPoint(24,2.28125,0.000145243096);
   graph->SetPoint(25,2.281625,0.0001584546719);
   graph->SetPoint(26,2.282,0.0001727483276);
   graph->SetPoint(27,2.28275,0.0002042341005);
   graph->SetPoint(28,2.2835,0.0002367706765);
   graph->SetPoint(29,2.28425,0.0002687587457);
   graph->SetPoint(30,2.285,0.0002987064974);
   graph->SetPoint(31,2.285375,0.0003124333011);
   graph->SetPoint(32,2.28575,0.0003250771382);
   graph->SetPoint(33,2.286125,0.0003364600747);
   graph->SetPoint(34,2.2865,0.0003464177854);
   graph->SetPoint(35,2.286875,0.000354803499);
   graph->SetPoint(36,2.28725,0.0003614915996);
   graph->SetPoint(37,2.287625,0.0003663807599);
   graph->SetPoint(38,2.288,0.0003693964977);
   graph->SetPoint(39,2.288375,0.000370493064);
   graph->SetPoint(40,2.28875,0.0003696545982);
   graph->SetPoint(41,2.289125,0.0003668955065);
   graph->SetPoint(42,2.2895,0.000362260054);
   graph->SetPoint(43,2.289875,0.0003558211848);
   graph->SetPoint(44,2.29025,0.0003476786138);
   graph->SetPoint(45,2.290625,0.0003379562617);
   graph->SetPoint(46,2.291,0.0003267991229);
   graph->SetPoint(47,2.291375,0.0003143696786);
   graph->SetPoint(48,2.29175,0.0003008439775);
   graph->SetPoint(49,2.2925,0.0002712510551);
   graph->SetPoint(50,2.294,0.0002071997125);
   graph->SetPoint(51,2.29475,0.0001756899539);
   graph->SetPoint(52,2.295125,0.0001612091425);
   graph->SetPoint(53,2.2955,0.0001477659896);
   graph->SetPoint(54,2.295875,0.0001353011181);
   graph->SetPoint(55,2.29625,0.0001237571684);
   graph->SetPoint(56,2.296625,0.0001130788602);
   graph->SetPoint(57,2.297,0.0001032130379);
   graph->SetPoint(58,2.29775,8.571702257e-05);
   graph->SetPoint(59,2.2985,7.088721481e-05);
   graph->SetPoint(60,2.29925,5.837636767e-05);
   graph->SetPoint(61,2.3,4.787122528e-05);
   graph->SetPoint(62,2.30075,3.909132023e-05);
   graph->SetPoint(63,2.3015,3.178735939e-05);
   graph->SetPoint(64,2.30225,2.573930913e-05);
   graph->SetPoint(65,2.303,2.075427844e-05);
   graph->SetPoint(66,2.30375,1.666428604e-05);
   graph->SetPoint(67,2.3045,1.332398404e-05);
   graph->SetPoint(68,2.306,8.410733009e-06);
   graph->SetPoint(69,2.3075,5.22043711e-06);
   graph->SetPoint(70,2.309,3.186054259e-06);
   graph->SetPoint(71,2.312,1.128146761e-06);
   graph->SetPoint(72,2.318,1.155233583e-07);
   graph->SetPoint(73,2.324,9.031220812e-09);
   graph->SetPoint(74,2.33,5.390084414e-10);
   graph->SetPoint(75,2.33,5.390084414e-10);
   graph->SetPoint(76,2.336,5.390084414e-10);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->SetMaximum(0.0004075424);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SC_20Lc]146);
   
   graph->Draw("l");
   
   graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,9.894695805e-08);
   graph->SetPoint(2,2.24,9.894695805e-08);
   graph->SetPoint(3,2.246,1.240456027e-06);
   graph->SetPoint(4,2.252,1.302473531e-05);
   graph->SetPoint(5,2.258,0.0001145420748);
   graph->SetPoint(6,2.264,0.0008436645326);
   graph->SetPoint(7,2.267,0.002142399175);
   graph->SetPoint(8,2.2685,0.003357745297);
   graph->SetPoint(9,2.27,0.005204549514);
   graph->SetPoint(10,2.2715,0.007978230466);
   graph->SetPoint(11,2.273,0.0120953391);
   graph->SetPoint(12,2.27375,0.01483096118);
   graph->SetPoint(13,2.2745,0.01813499989);
   graph->SetPoint(14,2.27525,0.02211377191);
   graph->SetPoint(15,2.276,0.02689088553);
   graph->SetPoint(16,2.27675,0.03260951889);
   graph->SetPoint(17,2.2775,0.03943489497);
   graph->SetPoint(18,2.27825,0.04755695012);
   graph->SetPoint(19,2.279,0.05719318877);
   graph->SetPoint(20,2.27975,0.06859171103);
   graph->SetPoint(21,2.280125,0.07503850584);
   graph->SetPoint(22,2.2805,0.08203439348);
   graph->SetPoint(23,2.280875,0.0896204288);
   graph->SetPoint(24,2.28125,0.09784019643);
   graph->SetPoint(25,2.281625,0.1067399185);
   graph->SetPoint(26,2.282,0.1163685626);
   graph->SetPoint(27,2.28275,0.1375783432);
   graph->SetPoint(28,2.2835,0.159495977);
   graph->SetPoint(29,2.28425,0.1810441198);
   graph->SetPoint(30,2.285,0.2012178423);
   graph->SetPoint(31,2.285375,0.2104646376);
   graph->SetPoint(32,2.28575,0.2189819133);
   graph->SetPoint(33,2.286125,0.2266498079);
   graph->SetPoint(34,2.2865,0.2333576267);
   graph->SetPoint(35,2.286875,0.2390065001);
   graph->SetPoint(36,2.28725,0.2435118095);
   graph->SetPoint(37,2.287625,0.2468052976);
   graph->SetPoint(38,2.288,0.2488367908);
   graph->SetPoint(39,2.288375,0.2495754715);
   graph->SetPoint(40,2.28875,0.2490106553);
   graph->SetPoint(41,2.289125,0.2471520466);
   graph->SetPoint(42,2.2895,0.2440294639);
   graph->SetPoint(43,2.289875,0.2396920444);
   graph->SetPoint(44,2.29025,0.2342069593);
   graph->SetPoint(45,2.290625,0.2276576853);
   graph->SetPoint(46,2.291,0.220141895);
   graph->SetPoint(47,2.291375,0.2117690407);
   graph->SetPoint(48,2.29175,0.2026577143);
   graph->SetPoint(49,2.2925,0.1827230157);
   graph->SetPoint(50,2.294,0.1395760703);
   graph->SetPoint(51,2.29475,0.1183501322);
   graph->SetPoint(52,2.295125,0.1085954142);
   graph->SetPoint(53,2.2955,0.09953969484);
   graph->SetPoint(54,2.295875,0.09114297571);
   graph->SetPoint(55,2.29625,0.08336661776);
   graph->SetPoint(56,2.296625,0.07617338245);
   graph->SetPoint(57,2.297,0.06952746243);
   graph->SetPoint(58,2.29775,0.05774161085);
   graph->SetPoint(59,2.2985,0.04775179829);
   graph->SetPoint(60,2.29925,0.0393241086);
   graph->SetPoint(61,2.3,0.03224752305);
   graph->SetPoint(62,2.30075,0.02633311018);
   graph->SetPoint(63,2.3015,0.02141293854);
   graph->SetPoint(64,2.30225,0.0173387867);
   graph->SetPoint(65,2.303,0.0139807174);
   graph->SetPoint(66,2.30375,0.0112255733);
   graph->SetPoint(67,2.3045,0.008975443598);
   graph->SetPoint(68,2.306,0.005665727271);
   graph->SetPoint(69,2.3075,0.003516646274);
   graph->SetPoint(70,2.309,0.002146223698);
   graph->SetPoint(71,2.312,0.0007599541995);
   graph->SetPoint(72,2.318,7.782007121e-05);
   graph->SetPoint(73,2.324,6.083706853e-06);
   graph->SetPoint(74,2.33,3.630925892e-07);
   graph->SetPoint(75,2.33,3.630925892e-07);
   graph->SetPoint(76,2.336,3.630925892e-07);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->SetMaximum(0.274533);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SC_20Lc]147);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.947364067e-08);
   graph->SetPoint(2,2.24,1.947364067e-08);
   graph->SetPoint(3,2.246,1.864345958e-08);
   graph->SetPoint(4,2.252,1.784866996e-08);
   graph->SetPoint(5,2.258,1.708776303e-08);
   graph->SetPoint(6,2.264,1.635929434e-08);
   graph->SetPoint(7,2.27,1.5661881e-08);
   graph->SetPoint(8,2.276,1.49941991e-08);
   graph->SetPoint(9,2.282,1.435498116e-08);
   graph->SetPoint(10,2.288,1.374301374e-08);
   graph->SetPoint(11,2.294,1.31571351e-08);
   graph->SetPoint(12,2.3,1.259623306e-08);
   graph->SetPoint(13,2.306,1.205924285e-08);
   graph->SetPoint(14,2.312,1.154514508e-08);
   graph->SetPoint(15,2.318,1.105296382e-08);
   graph->SetPoint(16,2.324,1.058176474e-08);
   graph->SetPoint(17,2.33,1.013065336e-08);
   graph->SetPoint(18,2.33,1.013065336e-08);
   graph->SetPoint(19,2.336,1.013065336e-08);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->SetMaximum(2.1421e-08);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y1SB_20Lc]148);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,0.0005850759138);
   graph->SetPoint(2,2.24,0.0005850759138);
   graph->SetPoint(3,2.246,0.0005601335333);
   graph->SetPoint(4,2.252,0.0005362544718);
   graph->SetPoint(5,2.258,0.0005133933989);
   graph->SetPoint(6,2.264,0.0004915069168);
   graph->SetPoint(7,2.27,0.0004705534777);
   graph->SetPoint(8,2.276,0.0004504933049);
   graph->SetPoint(9,2.282,0.0004312883177);
   graph->SetPoint(10,2.288,0.0004129020586);
   graph->SetPoint(11,2.294,0.0003952996244);
   graph->SetPoint(12,2.3,0.0003784475999);
   graph->SetPoint(13,2.306,0.0003623139943);
   graph->SetPoint(14,2.312,0.0003468681807);
   graph->SetPoint(15,2.318,0.0003320808378);
   graph->SetPoint(16,2.324,0.0003179238943);
   graph->SetPoint(17,2.33,0.0003043704758);
   graph->SetPoint(18,2.33,0.0003043704758);
   graph->SetPoint(19,2.336,0.0003043704758);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->SetMaximum(0.0006435835);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y2SB_20Lc]149);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,0.3510496767);
   graph->SetPoint(2,2.24,0.3510496767);
   graph->SetPoint(3,2.246,0.3360840724);
   graph->SetPoint(4,2.252,0.321756467);
   graph->SetPoint(5,2.258,0.3080396619);
   graph->SetPoint(6,2.264,0.2949076182);
   graph->SetPoint(7,2.27,0.2823354069);
   graph->SetPoint(8,2.276,0.2702991617);
   graph->SetPoint(9,2.282,0.2587760339);
   graph->SetPoint(10,2.288,0.2477441487);
   graph->SetPoint(11,2.294,0.237182564);
   graph->SetPoint(12,2.3,0.2270712303);
   graph->SetPoint(13,2.306,0.2173909531);
   graph->SetPoint(14,2.312,0.208123356);
   graph->SetPoint(15,2.318,0.1992508459);
   graph->SetPoint(16,2.324,0.1907565799);
   graph->SetPoint(17,2.33,0.1826244331);
   graph->SetPoint(18,2.33,0.1826244331);
   graph->SetPoint(19,2.336,0.1826244331);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->SetMaximum(0.3861546);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[Y3SB_20Lc]150);
   
   graph->Draw("l");
   
   graph = new TGraph(78);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.137114204e-06);
   graph->SetPoint(2,2.24,1.137114204e-06);
   graph->SetPoint(3,2.246,1.425551825e-05);
   graph->SetPoint(4,2.252,0.0001496823329);
   graph->SetPoint(5,2.258,0.00131633577);
   graph->SetPoint(6,2.264,0.009695527199);
   graph->SetPoint(7,2.267,0.02462079259);
   graph->SetPoint(8,2.2685,0.03858774383);
   graph->SetPoint(9,2.27,0.05981151207);
   graph->SetPoint(10,2.2715,0.0916870954);
   graph->SetPoint(11,2.273,0.1390015636);
   graph->SetPoint(12,2.27375,0.1704397683);
   graph->SetPoint(13,2.2745,0.2084103075);
   graph->SetPoint(14,2.27525,0.2541349894);
   graph->SetPoint(15,2.276,0.30903434);
   graph->SetPoint(16,2.27675,0.3747537856);
   graph->SetPoint(17,2.2775,0.4531920948);
   graph->SetPoint(18,2.27825,0.5465320463);
   graph->SetPoint(19,2.279,0.6572732359);
   graph->SetPoint(20,2.27975,0.7882668694);
   graph->SetPoint(21,2.280125,0.8623544623);
   graph->SetPoint(22,2.2805,0.9427523175);
   graph->SetPoint(23,2.280875,1.029932244);
   graph->SetPoint(24,2.28125,1.124395123);
   graph->SetPoint(25,2.281625,1.226672146);
   graph->SetPoint(26,2.282,1.337326058);
   graph->SetPoint(27,2.28275,1.581072236);
   graph->SetPoint(28,2.2835,1.832953175);
   graph->SetPoint(29,2.28425,2.080587864);
   graph->SetPoint(30,2.285,2.312427497);
   graph->SetPoint(31,2.285375,2.418693141);
   graph->SetPoint(32,2.28575,2.51657503);
   graph->SetPoint(33,2.286125,2.604695696);
   graph->SetPoint(34,2.2865,2.681783019);
   graph->SetPoint(35,2.286875,2.746700772);
   graph->SetPoint(36,2.28725,2.798476504);
   graph->SetPoint(37,2.287625,2.836325794);
   graph->SetPoint(38,2.288,2.859672038);
   graph->SetPoint(39,2.288375,2.868161075);
   graph->SetPoint(40,2.28875,2.861670116);
   graph->SetPoint(41,2.289125,2.84031069);
   graph->SetPoint(42,2.2895,2.804425472);
   graph->SetPoint(43,2.289875,2.754579156);
   graph->SetPoint(44,2.29025,2.691543684);
   graph->SetPoint(45,2.290625,2.616278384);
   graph->SetPoint(46,2.291,2.529905724);
   graph->SetPoint(47,2.291375,2.433683549);
   graph->SetPoint(48,2.29175,2.328974735);
   graph->SetPoint(49,2.2925,2.099882003);
   graph->SetPoint(50,2.294,1.604030433);
   graph->SetPoint(51,2.29475,1.360098571);
   graph->SetPoint(52,2.295125,1.247995799);
   graph->SetPoint(53,2.2955,1.143926029);
   graph->SetPoint(54,2.295875,1.047429595);
   graph->SetPoint(55,2.29625,0.9580624511);
   graph->SetPoint(56,2.296625,0.8753966451);
   graph->SetPoint(57,2.297,0.7990206736);
   graph->SetPoint(58,2.29775,0.6635757898);
   graph->SetPoint(59,2.2985,0.5487712725);
   graph->SetPoint(60,2.29925,0.4519189201);
   graph->SetPoint(61,2.3,0.3705936717);
   graph->SetPoint(62,2.30075,0.3026242969);
   graph->SetPoint(63,2.3015,0.2460809006);
   graph->SetPoint(64,2.30225,0.1992600987);
   graph->SetPoint(65,2.303,0.1606686314);
   graph->SetPoint(66,2.30375,0.1290060765);
   graph->SetPoint(67,2.3045,0.1031472276);
   graph->SetPoint(68,2.306,0.06511144031);
   graph->SetPoint(69,2.3075,0.04041385916);
   graph->SetPoint(70,2.309,0.02466474462);
   graph->SetPoint(71,2.312,0.008733514717);
   graph->SetPoint(72,2.318,0.0008943206546);
   graph->SetPoint(73,2.324,6.991492825e-05);
   graph->SetPoint(74,2.33,4.172717874e-06);
   graph->SetPoint(75,2.33,4.172717874e-06);
   graph->SetPoint(76,2.336,4.172717874e-06);
   graph->SetPoint(77,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->SetMaximum(3.154977);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BC_20Lc]151);
   
   graph->Draw("l");
   
   graph = new TGraph(21);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);
   graph->SetLineStyle(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,0.6640806878);
   graph->SetPoint(2,2.24,0.6640806878);
   graph->SetPoint(3,2.246,0.662421694);
   graph->SetPoint(4,2.252,0.6607668446);
   graph->SetPoint(5,2.258,0.6591161293);
   graph->SetPoint(6,2.264,0.6574695378);
   graph->SetPoint(7,2.27,0.6558270598);
   graph->SetPoint(8,2.276,0.6541886851);
   graph->SetPoint(9,2.282,0.6525544032);
   graph->SetPoint(10,2.288,0.6509242041);
   graph->SetPoint(11,2.294,0.6492980776);
   graph->SetPoint(12,2.3,0.6476760133);
   graph->SetPoint(13,2.306,0.6460580013);
   graph->SetPoint(14,2.312,0.6444440314);
   graph->SetPoint(15,2.318,0.6428340935);
   graph->SetPoint(16,2.324,0.6412281775);
   graph->SetPoint(17,2.33,0.6396262734);
   graph->SetPoint(18,2.33,0.6396262734);
   graph->SetPoint(19,2.336,0.6396262734);
   graph->SetPoint(20,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->SetMaximum(0.7304888);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]_Comp[BB_20Lc]152);
   
   graph->Draw("l");
   
   graph = new TGraph(77);
   graph->SetName("model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]");
   graph->SetTitle("Projection of Model2D(_20Lc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,2.234,0);
   graph->SetPoint(1,2.234,1.015716696);
   graph->SetPoint(2,2.24,1.015716696);
   graph->SetPoint(3,2.246,0.9990814164);
   graph->SetPoint(4,2.252,0.9832223103);
   graph->SetPoint(5,2.258,0.9691002497);
   graph->SetPoint(6,2.264,0.9634091236);
   graph->SetPoint(7,2.267,0.9724481394);
   graph->SetPoint(8,2.2685,0.9840907892);
   graph->SetPoint(9,2.27,1.003656824);
   graph->SetPoint(10,2.2715,1.034836732);
   graph->SetPoint(11,2.273,1.082834389);
   graph->SetPoint(12,2.27375,1.115304689);
   graph->SetPoint(13,2.2745,1.15488481);
   graph->SetPoint(14,2.27525,1.20290299);
   graph->SetPoint(15,2.276,1.260903504);
   graph->SetPoint(16,2.27675,1.330675123);
   graph->SetPoint(17,2.2775,1.414282041);
   graph->SetPoint(18,2.27825,1.514097212);
   graph->SetPoint(19,2.279,1.632838017);
   graph->SetPoint(20,2.27975,1.773604085);
   graph->SetPoint(21,2.280125,1.853329496);
   graph->SetPoint(22,2.2805,1.939917041);
   graph->SetPoint(23,2.280875,2.03387964);
   graph->SetPoint(24,2.28125,2.135761819);
   graph->SetPoint(25,2.281625,2.246141053);
   graph->SetPoint(26,2.282,2.365629124);
   graph->SetPoint(27,2.28275,2.629004819);
   graph->SetPoint(28,2.2835,2.901231888);
   graph->SetPoint(29,2.28425,3.168850335);
   graph->SetPoint(30,2.285,3.419304892);
   graph->SetPoint(31,2.285375,3.534039531);
   graph->SetPoint(32,2.28575,3.639661705);
   graph->SetPoint(33,2.286125,3.7346739);
   graph->SetPoint(34,2.2865,3.81769313);
   graph->SetPoint(35,2.286875,3.88748415);
   graph->SetPoint(36,2.28725,3.942989758);
   graph->SetPoint(37,2.287625,3.983357169);
   graph->SetPoint(38,2.288,4.007959527);
   graph->SetPoint(39,2.288375,4.016411801);
   graph->SetPoint(40,2.28875,4.008580499);
   graph->SetPoint(41,2.289125,3.984586861);
   graph->SetPoint(42,2.2895,3.944803422);
   graph->SetPoint(43,2.289875,3.889844081);
   graph->SetPoint(44,2.29025,3.820548045);
   graph->SetPoint(45,2.290625,3.737958237);
   graph->SetPoint(46,2.291,3.643294941);
   graph->SetPoint(47,2.291375,3.537925608);
   graph->SetPoint(48,2.29175,3.423331879);
   graph->SetPoint(49,2.2925,3.172760145);
   graph->SetPoint(50,2.294,2.630689676);
   graph->SetPoint(51,2.29475,2.364007098);
   graph->SetPoint(52,2.295125,2.241391147);
   graph->SetPoint(53,2.2955,2.127509998);
   graph->SetPoint(54,2.295875,2.021863922);
   graph->SetPoint(55,2.29625,1.923970171);
   graph->SetPoint(56,2.296625,1.833363496);
   graph->SetPoint(57,2.297,1.749596526);
   graph->SetPoint(58,2.29775,1.600883085);
   graph->SetPoint(59,2.2985,1.474615635);
   graph->SetPoint(60,2.29925,1.367871675);
   graph->SetPoint(61,2.3,1.278014774);
   graph->SetPoint(62,2.30075,1.202684454);
   graph->SetPoint(63,2.3015,1.139782602);
   graph->SetPoint(64,2.30225,1.087457355);
   graph->SetPoint(65,2.303,1.044085289);
   graph->SetPoint(66,2.3045,0.9787360447);
   graph->SetPoint(67,2.306,0.9345968596);
   graph->SetPoint(68,2.3075,0.9049843232);
   graph->SetPoint(69,2.309,0.8851258722);
   graph->SetPoint(70,2.312,0.8624088643);
   graph->SetPoint(71,2.318,0.8433892875);
   graph->SetPoint(72,2.324,0.8323786996);
   graph->SetPoint(73,2.33,0.8225596235);
   graph->SetPoint(74,2.33,0.8225596235);
   graph->SetPoint(75,2.336,0.8225596235);
   graph->SetPoint(76,2.336,0);
   
   TH1F *Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153 = new TH1F("Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153","Projection of Model2D(_20Lc)",100,2.2238,2.3462);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->SetMinimum(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->SetMaximum(4.418053);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->SetDirectory(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->SetStats(0);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->SetMarkerStyle(20);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->SetMarkerSize(1.2);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetXaxis()->SetNdivisions(505);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetXaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetXaxis()->SetTitleFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetYaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetYaxis()->SetTitleFont(42);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetZaxis()->SetLabelFont(132);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_20Lc_Int[m_Y|aux_rng1]_Norm[m_Lc,m_Y]153);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__m_Lc");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,2.243,2);
   grae->SetPointError(0,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(1,2.249,2);
   grae->SetPointError(1,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(2,2.255,1);
   grae->SetPointError(2,0.003,0.003,0.8272462,2.299527);
   grae->SetPoint(3,2.261,2);
   grae->SetPointError(3,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(4,2.267,0);
   grae->SetPointError(4,0.003,0.003,0,1.147874);
   grae->SetPoint(5,2.273,2);
   grae->SetPointError(5,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(6,2.279,2);
   grae->SetPointError(6,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(7,2.285,4);
   grae->SetPointError(7,0.003,0.003,1.914339,3.162753);
   grae->SetPoint(8,2.291,2);
   grae->SetPointError(8,0.003,0.003,1.291815,2.63786);
   grae->SetPoint(9,2.297,1);
   grae->SetPointError(9,0.003,0.003,0.8272462,2.299527);
   grae->SetPoint(10,2.303,1);
   grae->SetPointError(10,0.003,0.003,0.8272462,2.299527);
   grae->SetPoint(11,2.309,0);
   grae->SetPointError(11,0.003,0.003,0,1.147874);
   grae->SetPoint(12,2.315,1);
   grae->SetPointError(12,0.003,0.003,0.8272462,2.299527);
   grae->SetPoint(13,2.321,0);
   grae->SetPointError(13,0.003,0.003,0,1.147874);
   grae->SetPoint(14,2.327,1);
   grae->SetPointError(14,0.003,0.003,0.8272462,2.299527);
   
   TH1F *Graph_h_ds_1000_CutRange[aux_rng1]17 = new TH1F("Graph_h_ds_1000_CutRange[aux_rng1]17","Histogram of ds_1000_plot__m_Lc",100,2.231,2.339);
   Graph_h_ds_1000_CutRange[aux_rng1]17->SetMinimum(0);
   Graph_h_ds_1000_CutRange[aux_rng1]17->SetMaximum(7.879028);
   Graph_h_ds_1000_CutRange[aux_rng1]17->SetDirectory(0);
   Graph_h_ds_1000_CutRange[aux_rng1]17->SetStats(0);
   Graph_h_ds_1000_CutRange[aux_rng1]17->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRange[aux_rng1]17->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_1000_CutRange[aux_rng1]17->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]17);
   
   grae->Draw("zp");
   
   TH1D *frame_1a2c9a30__34 = new TH1D("frame_1a2c9a30__34","A RooPlot of \"mass(pK^{-}#pi^{+})\"",15,2.24,2.33);
   frame_1a2c9a30__34->SetBinContent(1,7.520891);
   frame_1a2c9a30__34->SetMinimum(1e-05);
   frame_1a2c9a30__34->SetMaximum(10);
   frame_1a2c9a30__34->SetEntries(1);
   frame_1a2c9a30__34->SetDirectory(0);
   frame_1a2c9a30__34->SetStats(0);
   frame_1a2c9a30__34->SetMarkerStyle(20);
   frame_1a2c9a30__34->SetMarkerSize(1.2);
   frame_1a2c9a30__34->GetXaxis()->SetNdivisions(505);
   frame_1a2c9a30__34->GetXaxis()->SetLabelFont(132);
   frame_1a2c9a30__34->GetXaxis()->SetLabelOffset(0.015);
   frame_1a2c9a30__34->GetXaxis()->SetLabelSize(0.05);
   frame_1a2c9a30__34->GetXaxis()->SetTitleSize(0.06);
   frame_1a2c9a30__34->GetXaxis()->SetTitleFont(132);
   frame_1a2c9a30__34->GetYaxis()->SetLabelFont(132);
   frame_1a2c9a30__34->GetYaxis()->SetLabelSize(0.05);
   frame_1a2c9a30__34->GetYaxis()->SetTitleSize(0.06);
   frame_1a2c9a30__34->GetYaxis()->SetTitleFont(42);
   frame_1a2c9a30__34->GetZaxis()->SetLabelFont(132);
   frame_1a2c9a30__34->GetZaxis()->SetLabelSize(0.05);
   frame_1a2c9a30__34->GetZaxis()->SetTitleSize(0.06);
   frame_1a2c9a30__34->GetZaxis()->SetTitleFont(42);
   frame_1a2c9a30__34->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:12:57 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",21,55,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-3.382716,-93.03797,6.493827,425.9494);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1c8e4a10__1 = new TH1D("frame_1c8e4a10__1","A RooPlot of \"log10(chi2_DTF)\"",40,-2,6);
   frame_1c8e4a10__1->SetBinContent(1,360.4564);
   frame_1c8e4a10__1->SetMinimum(-10);
   frame_1c8e4a10__1->SetMaximum(400);
   frame_1c8e4a10__1->SetEntries(3);
   frame_1c8e4a10__1->SetDirectory(0);
   frame_1c8e4a10__1->SetStats(0);
   frame_1c8e4a10__1->SetMarkerStyle(20);
   frame_1c8e4a10__1->SetMarkerSize(1.2);
   frame_1c8e4a10__1->GetXaxis()->SetNdivisions(505);
   frame_1c8e4a10__1->GetXaxis()->SetLabelFont(132);
   frame_1c8e4a10__1->GetXaxis()->SetLabelOffset(0.015);
   frame_1c8e4a10__1->GetXaxis()->SetLabelSize(0.05);
   frame_1c8e4a10__1->GetXaxis()->SetTitleSize(0.06);
   frame_1c8e4a10__1->GetXaxis()->SetTitleFont(132);
   frame_1c8e4a10__1->GetYaxis()->SetLabelFont(132);
   frame_1c8e4a10__1->GetYaxis()->SetLabelSize(0.05);
   frame_1c8e4a10__1->GetYaxis()->SetTitleSize(0.06);
   frame_1c8e4a10__1->GetYaxis()->SetTitleFont(42);
   frame_1c8e4a10__1->GetZaxis()->SetLabelFont(132);
   frame_1c8e4a10__1->GetZaxis()->SetLabelSize(0.05);
   frame_1c8e4a10__1->GetZaxis()->SetTitleSize(0.06);
   frame_1c8e4a10__1->GetZaxis()->SetTitleFont(42);
   frame_1c8e4a10__1->Draw("FUNC");
   
   TGraph *graph = new TGraph(71);
   graph->SetName("model__Norm[pileup]_Comp[lgd10_PU]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.2,0);
   graph->SetPoint(1,-2.2,0.6934209752);
   graph->SetPoint(2,-2,0.6934209752);
   graph->SetPoint(3,-1.8,0.7952424664);
   graph->SetPoint(4,-1.6,0.912015324);
   graph->SetPoint(5,-1.4,1.045934962);
   graph->SetPoint(6,-1.2,1.199519139);
   graph->SetPoint(7,-1,1.375655266);
   graph->SetPoint(8,-0.8,1.577654642);
   graph->SetPoint(9,-0.6,1.809314621);
   graph->SetPoint(10,-0.4,2.074989833);
   graph->SetPoint(11,-0.2,2.379673762);
   graph->SetPoint(12,0,2.729092067);
   graph->SetPoint(13,0.2,3.129809235);
   graph->SetPoint(14,0.4,3.589350175);
   graph->SetPoint(15,0.6,4.116338385);
   graph->SetPoint(16,0.8,4.72065206);
   graph->SetPoint(17,1,5.413598876);
   graph->SetPoint(18,1.2,6.208108709);
   graph->SetPoint(19,1.4,7.118940607);
   graph->SetPoint(20,1.6,8.162894663);
   graph->SetPoint(21,1.8,9.359008724);
   graph->SetPoint(22,2,10.72870005);
   graph->SetPoint(23,2.2,12.29577579);
   graph->SetPoint(24,2.4,14.08617025);
   graph->SetPoint(25,2.6,16.12714878);
   graph->SetPoint(26,2.8,18.44550817);
   graph->SetPoint(27,3,21.06393827);
   graph->SetPoint(28,3.2,23.9940922);
   graph->SetPoint(29,3.4,27.22392466);
   graph->SetPoint(30,3.6,30.69543278);
   graph->SetPoint(31,3.8,34.26734954);
   graph->SetPoint(32,3.9,36.01022574);
   graph->SetPoint(33,4,37.65706227);
   graph->SetPoint(34,4.1,39.1374156);
   graph->SetPoint(35,4.2,40.36178557);
   graph->SetPoint(36,4.25,40.84438877);
   graph->SetPoint(37,4.3,41.22011418);
   graph->SetPoint(38,4.35,41.47210857);
   graph->SetPoint(39,4.4,41.5825303);
   graph->SetPoint(40,4.45,41.53282867);
   graph->SetPoint(41,4.5,41.30414412);
   graph->SetPoint(42,4.55,40.87785077);
   graph->SetPoint(43,4.6,40.23626065);
   graph->SetPoint(44,4.65,39.36350364);
   graph->SetPoint(45,4.7,38.24658725);
   graph->SetPoint(46,4.75,36.87662501);
   graph->SetPoint(47,4.8,35.25019978);
   graph->SetPoint(48,4.85,33.37079885);
   graph->SetPoint(49,4.9,31.25022098);
   graph->SetPoint(50,4.95,28.90981438);
   graph->SetPoint(51,5,26.38136334);
   graph->SetPoint(52,5.05,23.70740752);
   graph->SetPoint(53,5.1,20.94076423);
   graph->SetPoint(54,5.2,15.38200724);
   graph->SetPoint(55,5.25,12.72777311);
   graph->SetPoint(56,5.3,10.24800725);
   graph->SetPoint(57,5.35,8.002538943);
   graph->SetPoint(58,5.4,6.038024393);
   graph->SetPoint(59,5.45,4.383489295);
   graph->SetPoint(60,5.5,3.047615875);
   graph->SetPoint(61,5.55,2.018476048);
   graph->SetPoint(62,5.6,1.266013388);
   graph->SetPoint(63,5.65,0.746996809);
   graph->SetPoint(64,5.7,0.4115544263);
   graph->SetPoint(65,5.75,0.2099573903);
   graph->SetPoint(66,5.8,0.09825494815);
   graph->SetPoint(67,6,0.001578292125);
   graph->SetPoint(68,6,0.001578292125);
   graph->SetPoint(69,6.2,0.001578292125);
   graph->SetPoint(70,6.2,0);
   
   TH1F *Graph_model__Norm[pileup]_Comp[lgd10_PU]1 = new TH1F("Graph_model__Norm[pileup]_Comp[lgd10_PU]1","Projection of model()",100,-3.04,7.04);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetMinimum(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetMaximum(45.74078);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetDirectory(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetStats(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetMarkerStyle(20);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]_Comp[lgd10_PU]1);
   
   graph->Draw("l");
   
   graph = new TGraph(95);
   graph->SetName("model__Norm[pileup]_Comp[lgd10_PR]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.2,0);
   graph->SetPoint(1,-2.2,0.02941522456);
   graph->SetPoint(2,-2,0.02941522456);
   graph->SetPoint(3,-1.8,0.09353601213);
   graph->SetPoint(4,-1.6,0.2950187173);
   graph->SetPoint(5,-1.4,0.9185782746);
   graph->SetPoint(6,-1.2,2.802211013);
   graph->SetPoint(7,-1.1,4.83994949);
   graph->SetPoint(8,-1,8.275773307);
   graph->SetPoint(9,-0.95,10.77233237);
   graph->SetPoint(10,-0.9,13.97243254);
   graph->SetPoint(11,-0.85,18.05126508);
   graph->SetPoint(12,-0.8,23.21699074);
   graph->SetPoint(13,-0.75,29.71190401);
   graph->SetPoint(14,-0.7,37.81081812);
   graph->SetPoint(15,-0.65,47.81510377);
   graph->SetPoint(16,-0.6,60.04041107);
   graph->SetPoint(17,-0.55,74.79577783);
   graph->SetPoint(18,-0.525,83.20940971);
   graph->SetPoint(19,-0.5,92.35172485);
   graph->SetPoint(20,-0.475,102.2431424);
   graph->SetPoint(21,-0.45,112.8952786);
   graph->SetPoint(22,-0.425,124.3087743);
   graph->SetPoint(23,-0.4,136.4709375);
   graph->SetPoint(24,-0.35,162.9087494);
   graph->SetPoint(25,-0.3,191.7442033);
   graph->SetPoint(26,-0.2,252.8234536);
   graph->SetPoint(27,-0.15,282.0686404);
   graph->SetPoint(28,-0.125,295.4971159);
   graph->SetPoint(29,-0.1,307.7390154);
   graph->SetPoint(30,-0.075,318.4861238);
   graph->SetPoint(31,-0.05,327.4280351);
   graph->SetPoint(32,-0.025,334.2626058);
   graph->SetPoint(33,0,338.7079474);
   graph->SetPoint(34,0.0125,339.9553279);
   graph->SetPoint(35,0.025,340.515584);
   graph->SetPoint(36,0.0375,340.3651402);
   graph->SetPoint(37,0.05,339.4842331);
   graph->SetPoint(38,0.0625,337.8573239);
   graph->SetPoint(39,0.075,335.4734883);
   graph->SetPoint(40,0.0875,332.3267756);
   graph->SetPoint(41,0.1,328.4165294);
   graph->SetPoint(42,0.1125,323.7476603);
   graph->SetPoint(43,0.125,318.3308641);
   graph->SetPoint(44,0.1375,312.1827755);
   graph->SetPoint(45,0.15,305.3260519);
   graph->SetPoint(46,0.175,289.6073907);
   graph->SetPoint(47,0.2,271.4746837);
   graph->SetPoint(48,0.225,251.3154612);
   graph->SetPoint(49,0.25,229.5924058);
   graph->SetPoint(50,0.3,183.567613);
   graph->SetPoint(51,0.35,137.8062689);
   graph->SetPoint(52,0.375,116.3362899);
   graph->SetPoint(53,0.4,96.39114721);
   graph->SetPoint(54,0.425,78.29849219);
   graph->SetPoint(55,0.45,62.2807795);
   graph->SetPoint(56,0.475,48.45057519);
   graph->SetPoint(57,0.5,36.81424967);
   graph->SetPoint(58,0.525,27.28343502);
   graph->SetPoint(59,0.55,19.69274558);
   graph->SetPoint(60,0.575,13.8215781);
   graph->SetPoint(61,0.6,9.417439836);
   graph->SetPoint(62,0.625,6.218261433);
   graph->SetPoint(63,0.65,3.971529867);
   graph->SetPoint(64,0.7,1.454517002);
   graph->SetPoint(65,0.8,0.1190241872);
   graph->SetPoint(66,1,5.883639088e-05);
   graph->SetPoint(67,1.2,1.708504149e-10);
   graph->SetPoint(68,1.4,1.444191205e-19);
   graph->SetPoint(69,1.6,3.037471932e-34);
   graph->SetPoint(70,1.8,8.384294046e-58);
   graph->SetPoint(71,2,1.938675072e-95);
   graph->SetPoint(72,2.2,2.193490123e-155);
   graph->SetPoint(73,2.4,1.084308318e-250);
   graph->SetPoint(74,2.6,9.799310816e-303);
   graph->SetPoint(75,2.8,1.5530861e-302);
   graph->SetPoint(76,3,2.461475588e-302);
   graph->SetPoint(77,3.2,3.901175902e-302);
   graph->SetPoint(78,3.4,6.18294713e-302);
   graph->SetPoint(79,3.6,9.799310816e-302);
   graph->SetPoint(80,3.8,1.5530861e-301);
   graph->SetPoint(81,4,2.461475588e-301);
   graph->SetPoint(82,4.2,3.901175902e-301);
   graph->SetPoint(83,4.4,6.18294713e-301);
   graph->SetPoint(84,4.6,9.799310816e-301);
   graph->SetPoint(85,4.8,1.5530861e-300);
   graph->SetPoint(86,5,2.461475588e-300);
   graph->SetPoint(87,5.2,3.901175902e-300);
   graph->SetPoint(88,5.4,6.18294713e-300);
   graph->SetPoint(89,5.6,9.799310816e-300);
   graph->SetPoint(90,5.8,1.5530861e-299);
   graph->SetPoint(91,6,2.461475588e-299);
   graph->SetPoint(92,6,2.461475588e-299);
   graph->SetPoint(93,6.2,2.461475588e-299);
   graph->SetPoint(94,6.2,0);
   
   TH1F *Graph_model__Norm[pileup]_Comp[lgd10_PR]2 = new TH1F("Graph_model__Norm[pileup]_Comp[lgd10_PR]2","Projection of model()",100,-3.04,7.04);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetMinimum(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetMaximum(374.5671);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetDirectory(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetStats(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetMarkerStyle(20);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]_Comp[lgd10_PR]2);
   
   graph->Draw("l");
   
   graph = new TGraph(100);
   graph->SetName("model__Norm[pileup]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.2,0);
   graph->SetPoint(1,-2.2,0.7228361998);
   graph->SetPoint(2,-2,0.7228361998);
   graph->SetPoint(3,-1.8,0.8887784786);
   graph->SetPoint(4,-1.6,1.207034041);
   graph->SetPoint(5,-1.4,1.964513237);
   graph->SetPoint(6,-1.2,4.001730152);
   graph->SetPoint(7,-1.1,6.124521365);
   graph->SetPoint(8,-1,9.651428573);
   graph->SetPoint(9,-0.95,12.19592329);
   graph->SetPoint(10,-0.9,15.44562944);
   graph->SetPoint(11,-0.85,19.57579648);
   graph->SetPoint(12,-0.8,24.79464538);
   graph->SetPoint(13,-0.75,31.34453298);
   graph->SetPoint(14,-0.7,39.50033698);
   graph->SetPoint(15,-0.65,49.56349483);
   graph->SetPoint(16,-0.6,61.84972569);
   graph->SetPoint(17,-0.55,76.66813885);
   graph->SetPoint(18,-0.525,85.11411302);
   graph->SetPoint(19,-0.5,94.28932909);
   graph->SetPoint(20,-0.475,104.2142159);
   graph->SetPoint(21,-0.45,114.9003994);
   graph->SetPoint(22,-0.425,126.3485305);
   graph->SetPoint(23,-0.4,138.5459273);
   graph->SetPoint(24,-0.35,165.0560428);
   graph->SetPoint(25,-0.3,193.9663195);
   graph->SetPoint(26,-0.2,255.2031273);
   graph->SetPoint(27,-0.15,284.5312337);
   graph->SetPoint(28,-0.125,298.0022461);
   graph->SetPoint(29,-0.1,310.2874172);
   graph->SetPoint(30,-0.075,321.0785447);
   graph->SetPoint(31,-0.05,330.0652352);
   graph->SetPoint(32,-0.025,336.9453585);
   graph->SetPoint(33,0,341.4370395);
   graph->SetPoint(34,0.0125,342.7078889);
   graph->SetPoint(35,0.025,343.2918158);
   graph->SetPoint(36,0.0375,343.1652462);
   graph->SetPoint(37,0.05,342.3084186);
   graph->SetPoint(38,0.0625,340.7057961);
   graph->SetPoint(39,0.075,338.3464559);
   graph->SetPoint(40,0.0875,335.2244492);
   graph->SetPoint(41,0.1,331.3391214);
   graph->SetPoint(42,0.1125,326.695385);
   graph->SetPoint(43,0.125,321.3039376);
   graph->SetPoint(44,0.1375,315.1814158);
   graph->SetPoint(45,0.15,308.3504787);
   graph->SetPoint(46,0.175,292.6840576);
   graph->SetPoint(47,0.2,274.6044929);
   graph->SetPoint(48,0.225,254.4993304);
   graph->SetPoint(49,0.25,232.8312686);
   graph->SetPoint(50,0.3,186.9193282);
   graph->SetPoint(51,0.35,141.2747677);
   graph->SetPoint(52,0.375,119.8646971);
   graph->SetPoint(53,0.4,99.98049738);
   graph->SetPoint(54,0.425,81.94983753);
   graph->SetPoint(55,0.45,65.9951904);
   graph->SetPoint(56,0.475,52.22914051);
   graph->SetPoint(57,0.5,40.65807702);
   graph->SetPoint(58,0.525,31.19365111);
   graph->SetPoint(59,0.55,23.67049653);
   graph->SetPoint(60,0.575,17.8680298);
   graph->SetPoint(61,0.6,13.53377822);
   graph->SetPoint(62,0.625,10.40569289);
   graph->SetPoint(63,0.65,8.231281554);
   graph->SetPoint(64,0.7,5.862675491);
   graph->SetPoint(65,0.8,4.839676247);
   graph->SetPoint(66,1,5.413657713);
   graph->SetPoint(67,1.2,6.208108709);
   graph->SetPoint(68,1.4,7.118940607);
   graph->SetPoint(69,1.6,8.162894663);
   graph->SetPoint(70,1.8,9.359008724);
   graph->SetPoint(71,2,10.72870005);
   graph->SetPoint(72,2.2,12.29577579);
   graph->SetPoint(73,2.4,14.08617025);
   graph->SetPoint(74,2.6,16.12714878);
   graph->SetPoint(75,2.8,18.44550817);
   graph->SetPoint(76,3,21.06393827);
   graph->SetPoint(77,3.2,23.9940922);
   graph->SetPoint(78,3.4,27.22392466);
   graph->SetPoint(79,3.6,30.69543278);
   graph->SetPoint(80,3.8,34.26734954);
   graph->SetPoint(81,4,37.65706227);
   graph->SetPoint(82,4.2,40.36178557);
   graph->SetPoint(83,4.4,41.5825303);
   graph->SetPoint(84,4.5,41.30414412);
   graph->SetPoint(85,4.6,40.23626065);
   graph->SetPoint(86,4.7,38.24658725);
   graph->SetPoint(87,4.8,35.25019978);
   graph->SetPoint(88,4.9,31.25022098);
   graph->SetPoint(89,5,26.38136334);
   graph->SetPoint(90,5.2,15.38200724);
   graph->SetPoint(91,5.3,10.24800725);
   graph->SetPoint(92,5.4,6.038024393);
   graph->SetPoint(93,5.5,3.047615875);
   graph->SetPoint(94,5.6,1.266013388);
   graph->SetPoint(95,5.8,0.09825494815);
   graph->SetPoint(96,6,0.001578292125);
   graph->SetPoint(97,6,0.001578292125);
   graph->SetPoint(98,6.2,0.001578292125);
   graph->SetPoint(99,6.2,0);
   
   TH1F *Graph_model__Norm[pileup]3 = new TH1F("Graph_model__Norm[pileup]3","Projection of model()",100,-3.04,7.04);
   Graph_model__Norm[pileup]3->SetMinimum(0);
   Graph_model__Norm[pileup]3->SetMaximum(377.621);
   Graph_model__Norm[pileup]3->SetDirectory(0);
   Graph_model__Norm[pileup]3->SetStats(0);
   Graph_model__Norm[pileup]3->SetMarkerStyle(20);
   Graph_model__Norm[pileup]3->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]3->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]3->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]3->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]3->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]3->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]3->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]3->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]3->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]3->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]3->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]3->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]3->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]3->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]3);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__pileup");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,-1.9,0);
   grae->SetPointError(0,0.1,0.1,0,0);
   grae->SetPoint(1,-1.7,0);
   grae->SetPointError(1,0.1,0.1,0,0);
   grae->SetPoint(2,-1.5,0);
   grae->SetPointError(2,0.1,0.1,0,0);
   grae->SetPoint(3,-1.3,-0.5911172);
   grae->SetPointError(3,0.1,0.1,1.672133,1.672133);
   grae->SetPoint(4,-1.1,1.099286);
   grae->SetPointError(4,0.1,0.1,1.957978,1.957978);
   grae->SetPoint(5,-0.9,19.96731);
   grae->SetPointError(5,0.1,0.1,5.775282,5.775282);
   grae->SetPoint(6,-0.7,46.19211);
   grae->SetPointError(6,0.1,0.1,8.649759,8.649759);
   grae->SetPoint(7,-0.5,94.8745);
   grae->SetPointError(7,0.1,0.1,13.055,13.055);
   grae->SetPoint(8,-0.3,214.5624);
   grae->SetPointError(8,0.1,0.1,19.81518,19.81518);
   grae->SetPoint(9,-0.1,303.7543);
   grae->SetPointError(9,0.1,0.1,25.06719,25.06719);
   grae->SetPoint(10,0.1,276.6434);
   grae->SetPointError(10,0.1,0.1,28.64224,28.64224);
   grae->SetPoint(11,0.3,211.5995);
   grae->SetPointError(11,0.1,0.1,28.4817,28.4817);
   grae->SetPoint(12,0.5,57.30806);
   grae->SetPointError(12,0.1,0.1,21.05483,21.05483);
   grae->SetPoint(13,0.7,-0.9194061);
   grae->SetPointError(13,0.1,0.1,8.227099,8.227099);
   grae->SetPoint(14,0.9,-2.575966);
   grae->SetPointError(14,0.1,0.1,4.801578,4.801578);
   grae->SetPoint(15,1.1,3.256625);
   grae->SetPointError(15,0.1,0.1,4.181389,4.181389);
   grae->SetPoint(16,1.3,15.96994);
   grae->SetPointError(16,0.1,0.1,5.455799,5.455799);
   grae->SetPoint(17,1.5,4.08923);
   grae->SetPointError(17,0.1,0.1,3.852818,3.852818);
   grae->SetPoint(18,1.7,8.176579);
   grae->SetPointError(18,0.1,0.1,4.605649,4.605649);
   grae->SetPoint(19,1.9,7.370297);
   grae->SetPointError(19,0.1,0.1,5.297799,5.297799);
   grae->SetPoint(20,2.1,12.32922);
   grae->SetPointError(20,0.1,0.1,6.42688,6.42688);
   grae->SetPoint(21,2.3,17.27585);
   grae->SetPointError(21,0.1,0.1,5.99671,5.99671);
   grae->SetPoint(22,2.5,22.62672);
   grae->SetPointError(22,0.1,0.1,7.390229,7.390229);
   grae->SetPoint(23,2.7,27.80563);
   grae->SetPointError(23,0.1,0.1,7.535098,7.535098);
   grae->SetPoint(24,2.9,26.18754);
   grae->SetPointError(24,0.1,0.1,6.848019,6.848019);
   grae->SetPoint(25,3.1,26.75528);
   grae->SetPointError(25,0.1,0.1,7.503895,7.503895);
   grae->SetPoint(26,3.3,22.35097);
   grae->SetPointError(26,0.1,0.1,6.954731,6.954731);
   grae->SetPoint(27,3.5,24.6615);
   grae->SetPointError(27,0.1,0.1,7.095605,7.095605);
   grae->SetPoint(28,3.7,38.16285);
   grae->SetPointError(28,0.1,0.1,8.274159,8.274159);
   grae->SetPoint(29,3.9,38.28904);
   grae->SetPointError(29,0.1,0.1,8.67503,8.67503);
   grae->SetPoint(30,4.1,37.1265);
   grae->SetPointError(30,0.1,0.1,8.063966,8.063966);
   grae->SetPoint(31,4.3,50.3987);
   grae->SetPointError(31,0.1,0.1,9.151339,9.151339);
   grae->SetPoint(32,4.5,29.84452);
   grae->SetPointError(32,0.1,0.1,7.521766,7.521766);
   grae->SetPoint(33,4.7,17.79691);
   grae->SetPointError(33,0.1,0.1,6.444595,6.444595);
   grae->SetPoint(34,4.9,28.16015);
   grae->SetPointError(34,0.1,0.1,6.520442,6.520442);
   grae->SetPoint(35,5.1,22.74869);
   grae->SetPointError(35,0.1,0.1,6.192391,6.192391);
   grae->SetPoint(36,5.3,13.20982);
   grae->SetPointError(36,0.1,0.1,4.912236,4.912236);
   grae->SetPoint(37,5.5,6.099614);
   grae->SetPointError(37,0.1,0.1,2.964394,2.964394);
   grae->SetPoint(38,5.7,-0.286882);
   grae->SetPointError(38,0.1,0.1,0.2504104,0.2504104);
   grae->SetPoint(39,5.9,0);
   grae->SetPointError(39,0.1,0.1,0,0);
   
   TH1F *Graph_h_ds_10101 = new TH1F("Graph_h_ds_10101","Histogram of ds_1010_plot__pileup",100,-2.8,6.8);
   Graph_h_ds_10101->SetMinimum(-42.9433);
   Graph_h_ds_10101->SetMaximum(362.6183);
   Graph_h_ds_10101->SetDirectory(0);
   Graph_h_ds_10101->SetStats(0);
   Graph_h_ds_10101->SetMarkerStyle(20);
   Graph_h_ds_10101->SetMarkerSize(1.2);
   Graph_h_ds_10101->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10101->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10101->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10101->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10101->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10101->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10101->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10101);
   
   grae->Draw("p");
   
   TH1D *frame_1c8e4a10__2 = new TH1D("frame_1c8e4a10__2","A RooPlot of \"log10(chi2_DTF)\"",40,-2,6);
   frame_1c8e4a10__2->SetBinContent(1,360.4564);
   frame_1c8e4a10__2->SetMinimum(-10);
   frame_1c8e4a10__2->SetMaximum(400);
   frame_1c8e4a10__2->SetEntries(3);
   frame_1c8e4a10__2->SetDirectory(0);
   frame_1c8e4a10__2->SetStats(0);
   frame_1c8e4a10__2->SetMarkerStyle(20);
   frame_1c8e4a10__2->SetMarkerSize(1.2);
   frame_1c8e4a10__2->GetXaxis()->SetNdivisions(505);
   frame_1c8e4a10__2->GetXaxis()->SetLabelFont(132);
   frame_1c8e4a10__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1c8e4a10__2->GetXaxis()->SetLabelSize(0.05);
   frame_1c8e4a10__2->GetXaxis()->SetTitleSize(0.06);
   frame_1c8e4a10__2->GetXaxis()->SetTitleFont(132);
   frame_1c8e4a10__2->GetYaxis()->SetLabelFont(132);
   frame_1c8e4a10__2->GetYaxis()->SetLabelSize(0.05);
   frame_1c8e4a10__2->GetYaxis()->SetTitleSize(0.06);
   frame_1c8e4a10__2->GetYaxis()->SetTitleFont(42);
   frame_1c8e4a10__2->GetZaxis()->SetLabelFont(132);
   frame_1c8e4a10__2->GetZaxis()->SetLabelSize(0.05);
   frame_1c8e4a10__2->GetZaxis()->SetTitleSize(0.06);
   frame_1c8e4a10__2->GetZaxis()->SetTitleFont(42);
   frame_1c8e4a10__2->Draw("AXISSAME");
   TLine *line = new TLine(0.69897,-10,0.69897,400);
   line->SetLineColor(8);
   line->SetLineWidth(2);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 12:17:11 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",29,54,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-3.382716,-62.65823,6.493827,266.4557);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1c9c7e40__3 = new TH1D("frame_1c9c7e40__3","A RooPlot of \"log10(chi2_DTF)\"",40,-2,6);
   frame_1c9c7e40__3->SetBinContent(1,237.9237);
   frame_1c9c7e40__3->SetMinimum(-10);
   frame_1c9c7e40__3->SetMaximum(250);
   frame_1c9c7e40__3->SetEntries(3);
   frame_1c9c7e40__3->SetDirectory(0);
   frame_1c9c7e40__3->SetStats(0);
   frame_1c9c7e40__3->SetMarkerStyle(20);
   frame_1c9c7e40__3->SetMarkerSize(1.2);
   frame_1c9c7e40__3->GetXaxis()->SetNdivisions(505);
   frame_1c9c7e40__3->GetXaxis()->SetLabelFont(132);
   frame_1c9c7e40__3->GetXaxis()->SetLabelOffset(0.015);
   frame_1c9c7e40__3->GetXaxis()->SetLabelSize(0.05);
   frame_1c9c7e40__3->GetXaxis()->SetTitleSize(0.06);
   frame_1c9c7e40__3->GetXaxis()->SetTitleFont(132);
   frame_1c9c7e40__3->GetYaxis()->SetLabelFont(132);
   frame_1c9c7e40__3->GetYaxis()->SetLabelSize(0.05);
   frame_1c9c7e40__3->GetYaxis()->SetTitleSize(0.06);
   frame_1c9c7e40__3->GetYaxis()->SetTitleFont(42);
   frame_1c9c7e40__3->GetZaxis()->SetLabelFont(132);
   frame_1c9c7e40__3->GetZaxis()->SetLabelSize(0.05);
   frame_1c9c7e40__3->GetZaxis()->SetTitleSize(0.06);
   frame_1c9c7e40__3->GetZaxis()->SetTitleFont(42);
   frame_1c9c7e40__3->Draw("FUNC");
   
   TGraph *graph = new TGraph(75);
   graph->SetName("model__Norm[pileup]_Comp[lgd10_PU]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.2,0);
   graph->SetPoint(1,-2.2,0.1254872134);
   graph->SetPoint(2,-2,0.1254872134);
   graph->SetPoint(3,-1.8,0.1506889594);
   graph->SetPoint(4,-1.6,0.1809519884);
   graph->SetPoint(5,-1.4,0.2172927492);
   graph->SetPoint(6,-1.2,0.2609318108);
   graph->SetPoint(7,-1,0.3133348442);
   graph->SetPoint(8,-0.8,0.3762618216);
   graph->SetPoint(9,-0.6,0.4518260754);
   graph->SetPoint(10,-0.4,0.542565176);
   graph->SetPoint(11,-0.2,0.6515259643);
   graph->SetPoint(12,0,0.7823665107);
   graph->SetPoint(13,0.2,0.9394782622);
   graph->SetPoint(14,0.4,1.128132173);
   graph->SetPoint(15,0.6,1.354653139);
   graph->SetPoint(16,0.8,1.626627483);
   graph->SetPoint(17,1,1.953148331);
   graph->SetPoint(18,1.2,2.345103095);
   graph->SetPoint(19,1.4,2.81550503);
   graph->SetPoint(20,1.6,3.379865452);
   graph->SetPoint(21,1.8,4.056591432);
   graph->SetPoint(22,2,4.867369967);
   graph->SetPoint(23,2.2,5.83745255);
   graph->SetPoint(24,2.4,6.995663608);
   graph->SetPoint(25,2.5,7.655172633);
   graph->SetPoint(26,2.6,8.373785606);
   graph->SetPoint(27,2.7,9.155630067);
   graph->SetPoint(28,2.8,10.00465888);
   graph->SetPoint(29,2.9,10.9244264);
   graph->SetPoint(30,3,11.91777144);
   graph->SetPoint(31,3.1,12.98637547);
   graph->SetPoint(32,3.2,14.13015684);
   graph->SetPoint(33,3.3,15.34645275);
   graph->SetPoint(34,3.4,16.6289338);
   graph->SetPoint(35,3.6,19.33995576);
   graph->SetPoint(36,3.8,22.07607348);
   graph->SetPoint(37,3.9,23.34620788);
   graph->SetPoint(38,4,24.46309358);
   graph->SetPoint(39,4.05,24.93705743);
   graph->SetPoint(40,4.1,25.33794255);
   graph->SetPoint(41,4.15,25.65181137);
   graph->SetPoint(42,4.2,25.86381322);
   graph->SetPoint(43,4.25,25.95844431);
   graph->SetPoint(44,4.3,25.91992462);
   graph->SetPoint(45,4.35,25.73271118);
   graph->SetPoint(46,4.4,25.38216434);
   graph->SetPoint(47,4.45,24.85537609);
   graph->SetPoint(48,4.5,24.14215731);
   graph->SetPoint(49,4.55,23.2361628);
   graph->SetPoint(50,4.6,22.13610713);
   graph->SetPoint(51,4.65,20.8469931);
   graph->SetPoint(52,4.7,19.38123706);
   graph->SetPoint(53,4.75,17.75953772);
   graph->SetPoint(54,4.8,16.01130283);
   graph->SetPoint(55,5,8.609620412);
   graph->SetPoint(56,5.05,6.910154569);
   graph->SetPoint(57,5.1,5.369262632);
   graph->SetPoint(58,5.125,4.670037877);
   graph->SetPoint(59,5.15,4.022972122);
   graph->SetPoint(60,5.175,3.430416703);
   graph->SetPoint(61,5.2,2.893727733);
   graph->SetPoint(62,5.225,2.413245712);
   graph->SetPoint(63,5.25,1.988310472);
   graph->SetPoint(64,5.3,1.297777961);
   graph->SetPoint(65,5.35,0.7996206069);
   graph->SetPoint(66,5.4,0.4618282643);
   graph->SetPoint(67,5.45,0.2480634895);
   graph->SetPoint(68,5.5,0.1228246923);
   graph->SetPoint(69,5.6,0.02263957906);
   graph->SetPoint(70,5.8,0.0001709166848);
   graph->SetPoint(71,6,6.653032801e-08);
   graph->SetPoint(72,6,6.653032801e-08);
   graph->SetPoint(73,6.2,6.653032801e-08);
   graph->SetPoint(74,6.2,0);
   
   TH1F *Graph_model__Norm[pileup]_Comp[lgd10_PU]4 = new TH1F("Graph_model__Norm[pileup]_Comp[lgd10_PU]4","Projection of model()",100,-3.04,7.04);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetMinimum(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetMaximum(28.55429);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetDirectory(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetStats(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetMarkerStyle(20);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]_Comp[lgd10_PU]4);
   
   graph->Draw("l");
   
   graph = new TGraph(100);
   graph->SetName("model__Norm[pileup]_Comp[lgd10_PR]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.2,0);
   graph->SetPoint(1,-2.2,0.002056063577);
   graph->SetPoint(2,-2,0.002056063577);
   graph->SetPoint(3,-1.8,0.008181002645);
   graph->SetPoint(4,-1.6,0.03228161749);
   graph->SetPoint(5,-1.4,0.1257085347);
   graph->SetPoint(6,-1.2,0.4793779998);
   graph->SetPoint(7,-1,1.768377664);
   graph->SetPoint(8,-0.9,3.335397274);
   graph->SetPoint(9,-0.8,6.189042535);
   graph->SetPoint(10,-0.75,8.368415441);
   graph->SetPoint(11,-0.7,11.2503287);
   graph->SetPoint(12,-0.65,15.02742708);
   graph->SetPoint(13,-0.6,19.9278076);
   graph->SetPoint(14,-0.55,26.21236449);
   graph->SetPoint(15,-0.525,29.96221407);
   graph->SetPoint(16,-0.5,34.16600121);
   graph->SetPoint(17,-0.475,38.86018649);
   graph->SetPoint(18,-0.45,44.07987407);
   graph->SetPoint(19,-0.425,49.85754697);
   graph->SetPoint(20,-0.4,56.22154825);
   graph->SetPoint(21,-0.375,63.19429767);
   graph->SetPoint(22,-0.35,70.79024449);
   graph->SetPoint(23,-0.325,79.0135716);
   graph->SetPoint(24,-0.3,87.85568517);
   graph->SetPoint(25,-0.275,97.29254748);
   graph->SetPoint(26,-0.25,107.2819385);
   graph->SetPoint(27,-0.2,128.6425568);
   graph->SetPoint(28,-0.1,173.5529292);
   graph->SetPoint(29,-0.075,184.227844);
   graph->SetPoint(30,-0.05,194.2345401);
   graph->SetPoint(31,-0.025,203.3155517);
   graph->SetPoint(32,0,211.2041237);
   graph->SetPoint(33,0.025,217.6334141);
   graph->SetPoint(34,0.0375,220.2200925);
   graph->SetPoint(35,0.05,222.3474974);
   graph->SetPoint(36,0.0625,223.9873917);
   graph->SetPoint(37,0.075,225.1138359);
   graph->SetPoint(38,0.0875,225.7036185);
   graph->SetPoint(39,0.1,225.7366821);
   graph->SetPoint(40,0.1125,225.1965388);
   graph->SetPoint(41,0.125,224.070666);
   graph->SetPoint(42,0.1375,222.3508727);
   graph->SetPoint(43,0.15,220.0336295);
   graph->SetPoint(44,0.1625,217.1203506);
   graph->SetPoint(45,0.175,213.6176206);
   graph->SetPoint(46,0.1875,209.5373557);
   graph->SetPoint(47,0.2,204.896893);
   graph->SetPoint(48,0.2125,199.718999);
   graph->SetPoint(49,0.225,194.0317928);
   graph->SetPoint(50,0.2375,187.8685784);
   graph->SetPoint(51,0.25,181.2675844);
   graph->SetPoint(52,0.275,166.9275829);
   graph->SetPoint(53,0.3,151.4004157);
   graph->SetPoint(54,0.35,118.5518607);
   graph->SetPoint(55,0.375,102.1495637);
   graph->SetPoint(56,0.4,86.34643795);
   graph->SetPoint(57,0.425,71.52190943);
   graph->SetPoint(58,0.45,57.98268485);
   graph->SetPoint(59,0.475,45.94824505);
   graph->SetPoint(60,0.5,35.54389237);
   graph->SetPoint(61,0.525,26.80191557);
   graph->SetPoint(62,0.55,19.67043867);
   graph->SetPoint(63,0.575,14.02856436);
   graph->SetPoint(64,0.6,9.705674771);
   graph->SetPoint(65,0.625,6.502347897);
   graph->SetPoint(66,0.65,4.210357502);
   graph->SetPoint(67,0.675,2.629634255);
   graph->SetPoint(68,0.7,1.580777259);
   graph->SetPoint(69,0.75,0.5046906137);
   graph->SetPoint(70,0.8,0.1343361402);
   graph->SetPoint(71,1,6.725408698e-05);
   graph->SetPoint(72,1.2,1.747418738e-10);
   graph->SetPoint(73,1.4,1.086015527e-19);
   graph->SetPoint(74,1.6,1.23026205e-34);
   graph->SetPoint(75,1.8,1.116908136e-58);
   graph->SetPoint(76,2,3.887085739e-97);
   graph->SetPoint(77,2.2,1.917589777e-158);
   graph->SetPoint(78,2.4,5.800890655e-256);
   graph->SetPoint(79,2.6,5.920633107e-303);
   graph->SetPoint(80,2.8,9.383571107e-303);
   graph->SetPoint(81,3,1.487195797e-302);
   graph->SetPoint(82,3.2,2.357046494e-302);
   graph->SetPoint(83,3.4,3.735666943e-302);
   graph->SetPoint(84,3.6,5.920633107e-302);
   graph->SetPoint(85,3.8,9.383571107e-302);
   graph->SetPoint(86,4,1.487195797e-301);
   graph->SetPoint(87,4.2,2.357046494e-301);
   graph->SetPoint(88,4.4,3.735666943e-301);
   graph->SetPoint(89,4.6,5.920633107e-301);
   graph->SetPoint(90,4.8,9.383571107e-301);
   graph->SetPoint(91,5,1.487195797e-300);
   graph->SetPoint(92,5.2,2.357046494e-300);
   graph->SetPoint(93,5.4,3.735666943e-300);
   graph->SetPoint(94,5.6,5.920633107e-300);
   graph->SetPoint(95,5.8,9.383571107e-300);
   graph->SetPoint(96,6,1.487195797e-299);
   graph->SetPoint(97,6,1.487195797e-299);
   graph->SetPoint(98,6.2,1.487195797e-299);
   graph->SetPoint(99,6.2,0);
   
   TH1F *Graph_model__Norm[pileup]_Comp[lgd10_PR]5 = new TH1F("Graph_model__Norm[pileup]_Comp[lgd10_PR]5","Projection of model()",100,-3.04,7.04);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetMinimum(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetMaximum(248.3104);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetDirectory(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetStats(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetMarkerStyle(20);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]_Comp[lgd10_PR]5);
   
   graph->Draw("l");
   
   graph = new TGraph(105);
   graph->SetName("model__Norm[pileup]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.2,0);
   graph->SetPoint(1,-2.2,0.127543277);
   graph->SetPoint(2,-2,0.127543277);
   graph->SetPoint(3,-1.8,0.158869962);
   graph->SetPoint(4,-1.6,0.2132336059);
   graph->SetPoint(5,-1.4,0.3430012838);
   graph->SetPoint(6,-1.2,0.7403098106);
   graph->SetPoint(7,-1,2.081712508);
   graph->SetPoint(8,-0.9,3.678757081);
   graph->SetPoint(9,-0.8,6.565304357);
   graph->SetPoint(10,-0.75,8.762292307);
   graph->SetPoint(11,-0.7,11.66264525);
   graph->SetPoint(12,-0.65,15.45904657);
   graph->SetPoint(13,-0.6,20.37963368);
   graph->SetPoint(14,-0.55,26.6853431);
   graph->SetPoint(15,-0.525,30.44613745);
   graph->SetPoint(16,-0.5,34.66112259);
   graph->SetPoint(17,-0.475,39.36676499);
   graph->SetPoint(18,-0.45,44.5981748);
   graph->SetPoint(19,-0.425,50.38784116);
   graph->SetPoint(20,-0.4,56.76411342);
   graph->SetPoint(21,-0.375,63.74941776);
   graph->SetPoint(22,-0.35,71.35821);
   graph->SetPoint(23,-0.325,79.59467975);
   graph->SetPoint(24,-0.3,88.45024005);
   graph->SetPoint(25,-0.275,97.90086023);
   graph->SetPoint(26,-0.25,107.9043274);
   graph->SetPoint(27,-0.2,129.2940827);
   graph->SetPoint(28,-0.1,174.2668848);
   graph->SetPoint(29,-0.075,184.9583201);
   graph->SetPoint(30,-0.05,194.9819189);
   graph->SetPoint(31,-0.025,204.0802243);
   graph->SetPoint(32,0,211.9864902);
   graph->SetPoint(33,0.025,218.4338838);
   graph->SetPoint(34,0.0375,221.0297704);
   graph->SetPoint(35,0.05,223.1664893);
   graph->SetPoint(36,0.0625,224.8158047);
   graph->SetPoint(37,0.075,225.9517784);
   graph->SetPoint(38,0.0875,226.5512001);
   graph->SetPoint(39,0.1,226.5940136);
   graph->SetPoint(40,0.1125,226.0637325);
   graph->SetPoint(41,0.125,224.9478351);
   graph->SetPoint(42,0.1375,223.2381321);
   graph->SetPoint(43,0.15,220.9310952);
   graph->SetPoint(44,0.1625,218.02814);
   graph->SetPoint(45,0.175,214.5358524);
   graph->SetPoint(46,0.1875,210.46615);
   graph->SetPoint(47,0.2,205.8363713);
   graph->SetPoint(48,0.2125,200.6692842);
   graph->SetPoint(49,0.225,194.9930091);
   graph->SetPoint(50,0.2375,188.8408514);
   graph->SetPoint(51,0.25,182.2510415);
   graph->SetPoint(52,0.275,167.9337953);
   graph->SetPoint(53,0.3,152.4299098);
   graph->SetPoint(54,0.35,119.6295462);
   graph->SetPoint(55,0.375,103.2521842);
   graph->SetPoint(56,0.4,87.47457012);
   graph->SetPoint(57,0.425,72.67614334);
   graph->SetPoint(58,0.45,59.16362419);
   graph->SetPoint(59,0.475,47.15650745);
   graph->SetPoint(60,0.5,36.78010974);
   graph->SetPoint(61,0.525,28.0667344);
   graph->SetPoint(62,0.55,20.96452038);
   graph->SetPoint(63,0.575,15.35258563);
   graph->SetPoint(64,0.6,11.06032791);
   graph->SetPoint(65,0.625,7.888341191);
   graph->SetPoint(66,0.65,5.62841558);
   graph->SetPoint(67,0.675,4.080498465);
   graph->SetPoint(68,0.7,3.065206048);
   graph->SetPoint(69,0.75,2.058594274);
   graph->SetPoint(70,0.8,1.760963623);
   graph->SetPoint(71,1,1.953215586);
   graph->SetPoint(72,1.2,2.345103095);
   graph->SetPoint(73,1.4,2.81550503);
   graph->SetPoint(74,1.6,3.379865452);
   graph->SetPoint(75,1.8,4.056591432);
   graph->SetPoint(76,2,4.867369967);
   graph->SetPoint(77,2.2,5.83745255);
   graph->SetPoint(78,2.4,6.995663608);
   graph->SetPoint(79,2.6,8.373785606);
   graph->SetPoint(80,2.8,10.00465888);
   graph->SetPoint(81,3,11.91777144);
   graph->SetPoint(82,3.2,14.13015684);
   graph->SetPoint(83,3.4,16.6289338);
   graph->SetPoint(84,3.6,19.33995576);
   graph->SetPoint(85,3.8,22.07607348);
   graph->SetPoint(86,4,24.46309358);
   graph->SetPoint(87,4.2,25.86381322);
   graph->SetPoint(88,4.3,25.91992462);
   graph->SetPoint(89,4.4,25.38216434);
   graph->SetPoint(90,4.5,24.14215731);
   graph->SetPoint(91,4.6,22.13610713);
   graph->SetPoint(92,4.7,19.38123706);
   graph->SetPoint(93,4.8,16.01130283);
   graph->SetPoint(94,5,8.609620412);
   graph->SetPoint(95,5.1,5.369262632);
   graph->SetPoint(96,5.2,2.893727733);
   graph->SetPoint(97,5.3,1.297777961);
   graph->SetPoint(98,5.4,0.4618282643);
   graph->SetPoint(99,5.6,0.02263957906);
   graph->SetPoint(100,5.8,0.0001709166848);
   graph->SetPoint(101,6,6.653032801e-08);
   graph->SetPoint(102,6,6.653032801e-08);
   graph->SetPoint(103,6.2,6.653032801e-08);
   graph->SetPoint(104,6.2,0);
   
   TH1F *Graph_model__Norm[pileup]6 = new TH1F("Graph_model__Norm[pileup]6","Projection of model()",105,-3.04,7.04);
   Graph_model__Norm[pileup]6->SetMinimum(0);
   Graph_model__Norm[pileup]6->SetMaximum(249.2534);
   Graph_model__Norm[pileup]6->SetDirectory(0);
   Graph_model__Norm[pileup]6->SetStats(0);
   Graph_model__Norm[pileup]6->SetMarkerStyle(20);
   Graph_model__Norm[pileup]6->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]6->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]6->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]6->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]6->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]6->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]6->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]6->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]6->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]6->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]6->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]6->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]6->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]6->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]6);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40);
   grae->SetName("h_ds_1020");
   grae->SetTitle("Histogram of ds_1020_plot__pileup");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,-1.9,0);
   grae->SetPointError(0,0.1,0.1,0,0);
   grae->SetPoint(1,-1.7,0);
   grae->SetPointError(1,0.1,0.1,0,0);
   grae->SetPoint(2,-1.5,-0.2109419);
   grae->SetPointError(2,0.1,0.1,0.2109419,0.2109419);
   grae->SetPoint(3,-1.3,0);
   grae->SetPointError(3,0.1,0.1,0,0);
   grae->SetPoint(4,-1.1,-0.1989727);
   grae->SetPointError(4,0.1,0.1,0.1463465,0.1463465);
   grae->SetPoint(5,-0.9,2.376253);
   grae->SetPointError(5,0.1,0.1,1.56875,1.56875);
   grae->SetPoint(6,-0.7,2.981591);
   grae->SetPointError(6,0.1,0.1,3.338289,3.338289);
   grae->SetPoint(7,-0.5,40.24054);
   grae->SetPointError(7,0.1,0.1,8.17025,8.17025);
   grae->SetPoint(8,-0.3,99.36651);
   grae->SetPointError(8,0.1,0.1,13.67429,13.67429);
   grae->SetPoint(9,-0.1,201.1583);
   grae->SetPointError(9,0.1,0.1,19.61368,19.61368);
   grae->SetPoint(10,0.1,193.5493);
   grae->SetPointError(10,0.1,0.1,21.95626,21.95626);
   grae->SetPoint(11,0.3,133.8961);
   grae->SetPointError(11,0.1,0.1,22.66334,22.66334);
   grae->SetPoint(12,0.5,60.11415);
   grae->SetPointError(12,0.1,0.1,17.80661,17.80661);
   grae->SetPoint(13,0.7,-0.1526757);
   grae->SetPointError(13,0.1,0.1,5.913947,5.913947);
   grae->SetPoint(14,0.9,3.658622);
   grae->SetPointError(14,0.1,0.1,3.185332,3.185332);
   grae->SetPoint(15,1.1,2.225839);
   grae->SetPointError(15,0.1,0.1,3.11546,3.11546);
   grae->SetPoint(16,1.3,2.075489);
   grae->SetPointError(16,0.1,0.1,2.969792,2.969792);
   grae->SetPoint(17,1.5,3.818742);
   grae->SetPointError(17,0.1,0.1,3.410238,3.410238);
   grae->SetPoint(18,1.7,6.718397);
   grae->SetPointError(18,0.1,0.1,3.928055,3.928055);
   grae->SetPoint(19,1.9,2.698517);
   grae->SetPointError(19,0.1,0.1,2.079527,2.079527);
   grae->SetPoint(20,2.1,8.432901);
   grae->SetPointError(20,0.1,0.1,4.382578,4.382578);
   grae->SetPoint(21,2.3,8.634525);
   grae->SetPointError(21,0.1,0.1,4.208008,4.208008);
   grae->SetPoint(22,2.5,5.415554);
   grae->SetPointError(22,0.1,0.1,4.534183,4.534183);
   grae->SetPoint(23,2.7,12.16588);
   grae->SetPointError(23,0.1,0.1,4.527067,4.527067);
   grae->SetPoint(24,2.9,2.964514);
   grae->SetPointError(24,0.1,0.1,3.887913,3.887913);
   grae->SetPoint(25,3.1,12.4503);
   grae->SetPointError(25,0.1,0.1,5.770836,5.770836);
   grae->SetPoint(26,3.3,13.54326);
   grae->SetPointError(26,0.1,0.1,5.438962,5.438962);
   grae->SetPoint(27,3.5,21.40516);
   grae->SetPointError(27,0.1,0.1,6.088786,6.088786);
   grae->SetPoint(28,3.7,18.6161);
   grae->SetPointError(28,0.1,0.1,5.853569,5.853569);
   grae->SetPoint(29,3.9,24.50306);
   grae->SetPointError(29,0.1,0.1,6.021201,6.021201);
   grae->SetPoint(30,4.1,21.23126);
   grae->SetPointError(30,0.1,0.1,5.848661,5.848661);
   grae->SetPoint(31,4.3,22.88645);
   grae->SetPointError(31,0.1,0.1,6.409489,6.409489);
   grae->SetPoint(32,4.5,25.44542);
   grae->SetPointError(32,0.1,0.1,7.076593,7.076593);
   grae->SetPoint(33,4.7,13.03822);
   grae->SetPointError(33,0.1,0.1,4.868585,4.868585);
   grae->SetPoint(34,4.9,20.57648);
   grae->SetPointError(34,0.1,0.1,5.43958,5.43958);
   grae->SetPoint(35,5.1,8.019901);
   grae->SetPointError(35,0.1,0.1,3.274071,3.274071);
   grae->SetPoint(36,5.3,3.478656);
   grae->SetPointError(36,0.1,0.1,2.290744,2.290744);
   grae->SetPoint(37,5.5,-0.5949323);
   grae->SetPointError(37,0.1,0.1,1.297034,1.297034);
   grae->SetPoint(38,5.7,-1.237285);
   grae->SetPointError(38,0.1,0.1,0.9193192,0.9193192);
   grae->SetPoint(39,5.9,0);
   grae->SetPointError(39,0.1,0.1,0,0);
   
   TH1F *Graph_h_ds_10202 = new TH1F("Graph_h_ds_10202","Histogram of ds_1020_plot__pileup",100,-2.8,6.8);
   Graph_h_ds_10202->SetMinimum(-28.75048);
   Graph_h_ds_10202->SetMaximum(243.4558);
   Graph_h_ds_10202->SetDirectory(0);
   Graph_h_ds_10202->SetStats(0);
   Graph_h_ds_10202->SetMarkerStyle(20);
   Graph_h_ds_10202->SetMarkerSize(1.2);
   Graph_h_ds_10202->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10202->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10202->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10202->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10202->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10202->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10202->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10202->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10202->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10202->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10202->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10202->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10202->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10202->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10202);
   
   grae->Draw("p");
   
   TH1D *frame_1c9c7e40__4 = new TH1D("frame_1c9c7e40__4","A RooPlot of \"log10(chi2_DTF)\"",40,-2,6);
   frame_1c9c7e40__4->SetBinContent(1,237.9237);
   frame_1c9c7e40__4->SetMinimum(-10);
   frame_1c9c7e40__4->SetMaximum(250);
   frame_1c9c7e40__4->SetEntries(3);
   frame_1c9c7e40__4->SetDirectory(0);
   frame_1c9c7e40__4->SetStats(0);
   frame_1c9c7e40__4->SetMarkerStyle(20);
   frame_1c9c7e40__4->SetMarkerSize(1.2);
   frame_1c9c7e40__4->GetXaxis()->SetNdivisions(505);
   frame_1c9c7e40__4->GetXaxis()->SetLabelFont(132);
   frame_1c9c7e40__4->GetXaxis()->SetLabelOffset(0.015);
   frame_1c9c7e40__4->GetXaxis()->SetLabelSize(0.05);
   frame_1c9c7e40__4->GetXaxis()->SetTitleSize(0.06);
   frame_1c9c7e40__4->GetXaxis()->SetTitleFont(132);
   frame_1c9c7e40__4->GetYaxis()->SetLabelFont(132);
   frame_1c9c7e40__4->GetYaxis()->SetLabelSize(0.05);
   frame_1c9c7e40__4->GetYaxis()->SetTitleSize(0.06);
   frame_1c9c7e40__4->GetYaxis()->SetTitleFont(42);
   frame_1c9c7e40__4->GetZaxis()->SetLabelFont(132);
   frame_1c9c7e40__4->GetZaxis()->SetLabelSize(0.05);
   frame_1c9c7e40__4->GetZaxis()->SetTitleSize(0.06);
   frame_1c9c7e40__4->GetZaxis()->SetTitleFont(42);
   frame_1c9c7e40__4->Draw("AXISSAME");
   TLine *line = new TLine(0.69897,-10,0.69897,250);
   line->SetLineColor(8);
   line->SetLineWidth(2);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 13:33:16 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-3.382716,-12.91139,6.493827,42.78481);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a91c290__1 = new TH1D("frame_1a91c290__1","A RooPlot of \"log10(chi2_DTF)\"",16,-2,6);
   frame_1a91c290__1->SetBinContent(1,37.81665);
   frame_1a91c290__1->SetMinimum(-4);
   frame_1a91c290__1->SetMaximum(40);
   frame_1a91c290__1->SetEntries(3);
   frame_1a91c290__1->SetDirectory(0);
   frame_1a91c290__1->SetStats(0);
   frame_1a91c290__1->SetMarkerStyle(20);
   frame_1a91c290__1->SetMarkerSize(1.2);
   frame_1a91c290__1->GetXaxis()->SetNdivisions(505);
   frame_1a91c290__1->GetXaxis()->SetLabelFont(132);
   frame_1a91c290__1->GetXaxis()->SetLabelOffset(0.015);
   frame_1a91c290__1->GetXaxis()->SetLabelSize(0.05);
   frame_1a91c290__1->GetXaxis()->SetTitleSize(0.06);
   frame_1a91c290__1->GetXaxis()->SetTitleFont(132);
   frame_1a91c290__1->GetYaxis()->SetLabelFont(132);
   frame_1a91c290__1->GetYaxis()->SetLabelSize(0.05);
   frame_1a91c290__1->GetYaxis()->SetTitleSize(0.06);
   frame_1a91c290__1->GetYaxis()->SetTitleFont(42);
   frame_1a91c290__1->GetZaxis()->SetLabelFont(132);
   frame_1a91c290__1->GetZaxis()->SetLabelSize(0.05);
   frame_1a91c290__1->GetZaxis()->SetTitleSize(0.06);
   frame_1a91c290__1->GetZaxis()->SetTitleFont(42);
   frame_1a91c290__1->Draw("FUNC");
   
   TGraph *graph = new TGraph(76);
   graph->SetName("model__Norm[pileup]_Comp[lgd10_PU]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.5,0);
   graph->SetPoint(1,-2.5,0.01431031328);
   graph->SetPoint(2,-2,0.01431031328);
   graph->SetPoint(3,-1.5,0.02261278072);
   graph->SetPoint(4,-1,0.03573208505);
   graph->SetPoint(5,-0.5,0.0564626619);
   graph->SetPoint(6,0,0.08921952735);
   graph->SetPoint(7,0.25,0.1121514975);
   graph->SetPoint(8,0.5,0.1409757807);
   graph->SetPoint(9,0.75,0.1772040959);
   graph->SetPoint(10,1,0.2227331674);
   graph->SetPoint(11,1.25,0.2799392694);
   graph->SetPoint(12,1.5,0.3517916176);
   graph->SetPoint(13,1.75,0.4419827372);
   graph->SetPoint(14,1.875,0.4953409549);
   graph->SetPoint(15,2,0.5550652309);
   graph->SetPoint(16,2.125,0.6218776415);
   graph->SetPoint(17,2.25,0.6965634603);
   graph->SetPoint(18,2.375,0.7799669224);
   graph->SetPoint(19,2.5,0.8729807254);
   graph->SetPoint(20,2.625,0.9765257988);
   graph->SetPoint(21,2.75,1.091516243);
   graph->SetPoint(22,2.875,1.218802047);
   graph->SetPoint(23,3,1.359079051);
   graph->SetPoint(24,3.125,1.512751451);
   graph->SetPoint(25,3.25,1.679727035);
   graph->SetPoint(26,3.375,1.859119675);
   graph->SetPoint(27,3.5,2.04882903);
   graph->SetPoint(28,3.75,2.441116704);
   graph->SetPoint(29,3.875,2.627434739);
   graph->SetPoint(30,3.9375,2.712662724);
   graph->SetPoint(31,4,2.789722741);
   graph->SetPoint(32,4.0625,2.856043063);
   graph->SetPoint(33,4.125,2.908729364);
   graph->SetPoint(34,4.1875,2.944598801);
   graph->SetPoint(35,4.25,2.960249577);
   graph->SetPoint(36,4.28125,2.959397427);
   graph->SetPoint(37,4.3125,2.952176834);
   graph->SetPoint(38,4.34375,2.938161959);
   graph->SetPoint(39,4.375,2.916945724);
   graph->SetPoint(40,4.40625,2.888148942);
   graph->SetPoint(41,4.4375,2.851430543);
   graph->SetPoint(42,4.46875,2.806498851);
   graph->SetPoint(43,4.5,2.753123805);
   graph->SetPoint(44,4.53125,2.69114991);
   graph->SetPoint(45,4.5625,2.620509686);
   graph->SetPoint(46,4.59375,2.541237233);
   graph->SetPoint(47,4.625,2.453481461);
   graph->SetPoint(48,4.65625,2.357518424);
   graph->SetPoint(49,4.6875,2.253762092);
   graph->SetPoint(50,4.71875,2.142772793);
   graph->SetPoint(51,4.75,2.025262507);
   graph->SetPoint(52,4.8125,1.774287762);
   graph->SetPoint(53,4.875,1.509485504);
   graph->SetPoint(54,4.9375,1.241436194);
   graph->SetPoint(55,5,0.9818240599);
   graph->SetPoint(56,5.03125,0.8588396267);
   graph->SetPoint(57,5.0625,0.742211353);
   graph->SetPoint(58,5.09375,0.6331222462);
   graph->SetPoint(59,5.125,0.5325618702);
   graph->SetPoint(60,5.15625,0.4412875257);
   graph->SetPoint(61,5.1875,0.3597949491);
   graph->SetPoint(62,5.21875,0.288301361);
   graph->SetPoint(63,5.25,0.2267429883);
   graph->SetPoint(64,5.28125,0.1747881261);
   graph->SetPoint(65,5.3125,0.1318654757);
   graph->SetPoint(66,5.34375,0.09720601931);
   graph->SetPoint(67,5.375,0.06989526317);
   graph->SetPoint(68,5.4375,0.033285039);
   graph->SetPoint(69,5.5,0.01400668464);
   graph->SetPoint(70,5.625,0.001580590673);
   graph->SetPoint(71,5.75,8.293130705e-05);
   graph->SetPoint(72,6,7.586986838e-09);
   graph->SetPoint(73,6,7.586986838e-09);
   graph->SetPoint(74,6.5,7.586986838e-09);
   graph->SetPoint(75,6.5,0);
   
   TH1F *Graph_model__Norm[pileup]_Comp[lgd10_PU]1 = new TH1F("Graph_model__Norm[pileup]_Comp[lgd10_PU]1","Projection of model()",100,-3.4,7.4);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetMinimum(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetMaximum(3.256275);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetDirectory(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetStats(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetMarkerStyle(20);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]_Comp[lgd10_PU]1);
   
   graph->Draw("l");
   
   graph = new TGraph(86);
   graph->SetName("model__Norm[pileup]_Comp[lgd10_PR]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.5,0);
   graph->SetPoint(1,-2.5,0.0003270771412);
   graph->SetPoint(2,-2,0.0003270771412);
   graph->SetPoint(3,-1.5,0.01015465045);
   graph->SetPoint(4,-1.25,0.05470974118);
   graph->SetPoint(5,-1.125,0.1250078773);
   graph->SetPoint(6,-1,0.2813122695);
   graph->SetPoint(7,-0.875,0.6203119583);
   graph->SetPoint(8,-0.8125,0.9122721312);
   graph->SetPoint(9,-0.75,1.331241616);
   graph->SetPoint(10,-0.6875,1.925236776);
   graph->SetPoint(11,-0.65625,2.306470622);
   graph->SetPoint(12,-0.625,2.755508408);
   graph->SetPoint(13,-0.59375,3.282126501);
   graph->SetPoint(14,-0.5625,3.896831658);
   graph->SetPoint(15,-0.53125,4.610695935);
   graph->SetPoint(16,-0.5,5.435103334);
   graph->SetPoint(17,-0.46875,6.381389203);
   graph->SetPoint(18,-0.4375,7.460353445);
   graph->SetPoint(19,-0.40625,8.68163059);
   graph->SetPoint(20,-0.375,10.05290423);
   graph->SetPoint(21,-0.34375,11.57896127);
   graph->SetPoint(22,-0.3125,13.26059355);
   graph->SetPoint(23,-0.28125,15.09337125);
   graph->SetPoint(24,-0.25,17.06633498);
   graph->SetPoint(25,-0.21875,19.16068038);
   graph->SetPoint(26,-0.1875,21.34854075);
   graph->SetPoint(27,-0.125,25.84254554);
   graph->SetPoint(28,-0.09375,28.04103253);
   graph->SetPoint(29,-0.0625,30.11856196);
   graph->SetPoint(30,-0.03125,31.99825758);
   graph->SetPoint(31,-0.015625,32.83841119);
   graph->SetPoint(32,0,33.59820279);
   graph->SetPoint(33,0.015625,34.26728024);
   graph->SetPoint(34,0.03125,34.8355527);
   graph->SetPoint(35,0.046875,35.29337712);
   graph->SetPoint(36,0.0625,35.63175603);
   graph->SetPoint(37,0.078125,35.84254286);
   graph->SetPoint(38,0.09375,35.91865034);
   graph->SetPoint(39,0.109375,35.85425662);
   graph->SetPoint(40,0.125,35.64500324);
   graph->SetPoint(41,0.140625,35.28817853);
   graph->SetPoint(42,0.15625,34.78287944);
   graph->SetPoint(43,0.171875,34.13014501);
   graph->SetPoint(44,0.1875,33.33305451);
   graph->SetPoint(45,0.203125,32.3967838);
   graph->SetPoint(46,0.21875,31.32861432);
   graph->SetPoint(47,0.234375,30.13789004);
   graph->SetPoint(48,0.25,28.83591927);
   graph->SetPoint(49,0.265625,27.43581994);
   graph->SetPoint(50,0.28125,25.95230912);
   graph->SetPoint(51,0.3125,22.80028853);
   graph->SetPoint(52,0.375,16.24988043);
   graph->SetPoint(53,0.40625,13.12964175);
   graph->SetPoint(54,0.421875,11.662132);
   graph->SetPoint(55,0.4375,10.27266492);
   graph->SetPoint(56,0.453125,8.970895089);
   graph->SetPoint(57,0.46875,7.764231095);
   graph->SetPoint(58,0.484375,6.657767847);
   graph->SetPoint(59,0.5,5.654297287);
   graph->SetPoint(60,0.515625,4.754395367);
   graph->SetPoint(61,0.53125,3.956579264);
   graph->SetPoint(62,0.546875,3.257525397);
   graph->SetPoint(63,0.5625,2.652335922);
   graph->SetPoint(64,0.578125,2.134839283);
   graph->SetPoint(65,0.59375,1.697909243);
   graph->SetPoint(66,0.625,1.03438891);
   graph->SetPoint(67,0.65625,0.5974910062);
   graph->SetPoint(68,0.6875,0.3259357143);
   graph->SetPoint(69,0.71875,0.1671982835);
   graph->SetPoint(70,0.75,0.08028582628);
   graph->SetPoint(71,0.875,0.001986355362);
   graph->SetPoint(72,1,1.069873264e-05);
   graph->SetPoint(73,1.5,4.527198452e-27);
   graph->SetPoint(74,2,6.183548532e-98);
   graph->SetPoint(75,2.5,7.481381527e-304);
   graph->SetPoint(76,3,2.365820567e-303);
   graph->SetPoint(77,3.5,7.481381527e-303);
   graph->SetPoint(78,4,2.365820567e-302);
   graph->SetPoint(79,4.5,7.481381527e-302);
   graph->SetPoint(80,5,2.365820567e-301);
   graph->SetPoint(81,5.5,7.481381527e-301);
   graph->SetPoint(82,6,2.365820567e-300);
   graph->SetPoint(83,6,2.365820567e-300);
   graph->SetPoint(84,6.5,2.365820567e-300);
   graph->SetPoint(85,6.5,0);
   
   TH1F *Graph_model__Norm[pileup]_Comp[lgd10_PR]2 = new TH1F("Graph_model__Norm[pileup]_Comp[lgd10_PR]2","Projection of model()",100,-3.4,7.4);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetMinimum(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetMaximum(39.51052);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetDirectory(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetStats(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetMarkerStyle(20);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]_Comp[lgd10_PR]2);
   
   graph->Draw("l");
   
   graph = new TGraph(94);
   graph->SetName("model__Norm[pileup]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.5,0);
   graph->SetPoint(1,-2.5,0.01463739042);
   graph->SetPoint(2,-2,0.01463739042);
   graph->SetPoint(3,-1.5,0.03276743116);
   graph->SetPoint(4,-1.25,0.08313511964);
   graph->SetPoint(5,-1.125,0.1568778974);
   graph->SetPoint(6,-1,0.3170443545);
   graph->SetPoint(7,-0.875,0.6603741128);
   graph->SetPoint(8,-0.8125,0.9546922847);
   graph->SetPoint(9,-0.75,1.376158554);
   graph->SetPoint(10,-0.6875,1.972797451);
   graph->SetPoint(11,-0.65625,2.355410956);
   graph->SetPoint(12,-0.625,2.805868422);
   graph->SetPoint(13,-0.59375,3.333947375);
   graph->SetPoint(14,-0.5625,3.950155769);
   graph->SetPoint(15,-0.53125,4.665566887);
   graph->SetPoint(16,-0.5,5.491565996);
   graph->SetPoint(17,-0.46875,6.439489745);
   graph->SetPoint(18,-0.4375,7.520139379);
   graph->SetPoint(19,-0.40625,8.743150802);
   graph->SetPoint(20,-0.375,10.11620902);
   graph->SetPoint(21,-0.34375,11.64410241);
   graph->SetPoint(22,-0.3125,13.3276243);
   graph->SetPoint(23,-0.28125,15.16234643);
   graph->SetPoint(24,-0.25,17.13731098);
   graph->SetPoint(25,-0.21875,19.23371524);
   graph->SetPoint(26,-0.1875,21.42369418);
   graph->SetPoint(27,-0.125,25.92212226);
   graph->SetPoint(28,-0.09375,28.12291757);
   graph->SetPoint(29,-0.0625,30.20282227);
   graph->SetPoint(30,-0.03125,32.08496206);
   graph->SetPoint(31,-0.015625,32.92636421);
   graph->SetPoint(32,0,33.68742232);
   graph->SetPoint(33,0.015625,34.35778451);
   graph->SetPoint(34,0.03125,34.92736022);
   graph->SetPoint(35,0.046875,35.38650665);
   graph->SetPoint(36,0.0625,35.72622661);
   graph->SetPoint(37,0.078125,35.9383738);
   graph->SetPoint(38,0.09375,36.01586121);
   graph->SetPoint(39,0.109375,35.95286729);
   graph->SetPoint(40,0.125,35.74503388);
   graph->SetPoint(41,0.140625,35.38964957);
   graph->SetPoint(42,0.15625,34.88581161);
   graph->SetPoint(43,0.171875,34.23455936);
   graph->SetPoint(44,0.1875,33.43897237);
   graph->SetPoint(45,0.203125,32.50422682);
   graph->SetPoint(46,0.21875,31.43760446);
   graph->SetPoint(47,0.234375,30.24844956);
   graph->SetPoint(48,0.25,28.94807077);
   graph->SetPoint(49,0.265625,27.54958634);
   graph->SetPoint(50,0.28125,26.06771366);
   graph->SetPoint(51,0.3125,22.91904044);
   graph->SetPoint(52,0.375,16.37562109);
   graph->SetPoint(53,0.40625,13.25902949);
   graph->SetPoint(54,0.421875,11.79338274);
   graph->SetPoint(55,0.4375,10.40580548);
   graph->SetPoint(56,0.453125,9.105952671);
   graph->SetPoint(57,0.46875,7.901233288);
   graph->SetPoint(58,0.484375,6.796742639);
   graph->SetPoint(59,0.5,5.795273068);
   graph->SetPoint(60,0.515625,4.897400934);
   graph->SetPoint(61,0.53125,4.10164383);
   graph->SetPoint(62,0.546875,3.404678593);
   graph->SetPoint(63,0.5625,2.801607804);
   graph->SetPoint(64,0.578125,2.286260342);
   graph->SetPoint(65,0.59375,1.851510404);
   graph->SetPoint(66,0.625,1.19244484);
   graph->SetPoint(67,0.65625,0.7601308262);
   graph->SetPoint(68,0.6875,0.4932922792);
   graph->SetPoint(69,0.71875,0.3394082898);
   graph->SetPoint(70,0.75,0.2574899221);
   graph->SetPoint(71,0.875,0.2006563507);
   graph->SetPoint(72,1,0.2227438661);
   graph->SetPoint(73,1.5,0.3517916176);
   graph->SetPoint(74,2,0.5550652309);
   graph->SetPoint(75,2.5,0.8729807254);
   graph->SetPoint(76,3,1.359079051);
   graph->SetPoint(77,3.5,2.04882903);
   graph->SetPoint(78,4,2.789722741);
   graph->SetPoint(79,4.125,2.908729364);
   graph->SetPoint(80,4.25,2.960249577);
   graph->SetPoint(81,4.375,2.916945724);
   graph->SetPoint(82,4.5,2.753123805);
   graph->SetPoint(83,4.625,2.453481461);
   graph->SetPoint(84,4.75,2.025262507);
   graph->SetPoint(85,5,0.9818240599);
   graph->SetPoint(86,5.125,0.5325618702);
   graph->SetPoint(87,5.25,0.2267429883);
   graph->SetPoint(88,5.375,0.06989526317);
   graph->SetPoint(89,5.5,0.01400668464);
   graph->SetPoint(90,6,7.586986838e-09);
   graph->SetPoint(91,6,7.586986838e-09);
   graph->SetPoint(92,6.5,7.586986838e-09);
   graph->SetPoint(93,6.5,0);
   
   TH1F *Graph_model__Norm[pileup]3 = new TH1F("Graph_model__Norm[pileup]3","Projection of model()",100,-3.4,7.4);
   Graph_model__Norm[pileup]3->SetMinimum(0);
   Graph_model__Norm[pileup]3->SetMaximum(39.61745);
   Graph_model__Norm[pileup]3->SetDirectory(0);
   Graph_model__Norm[pileup]3->SetStats(0);
   Graph_model__Norm[pileup]3->SetMarkerStyle(20);
   Graph_model__Norm[pileup]3->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]3->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]3->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]3->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]3->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]3->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]3->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]3->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]3->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]3->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]3->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]3->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]3->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]3->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]3);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(16);
   grae->SetName("h_ds_1030");
   grae->SetTitle("Histogram of ds_1030_plot__pileup");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,-1.75,0);
   grae->SetPointError(0,0.25,0.25,0,0);
   grae->SetPoint(1,-1.25,0);
   grae->SetPointError(1,0.25,0.25,0,0);
   grae->SetPoint(2,-0.75,3.222153);
   grae->SetPointError(2,0.25,0.25,2.189736,2.189736);
   grae->SetPoint(3,-0.25,25.51585);
   grae->SetPointError(3,0.25,0.25,6.215485,6.215485);
   grae->SetPoint(4,0.25,19.24913);
   grae->SetPointError(4,0.25,0.25,7.318281,7.318281);
   grae->SetPoint(5,0.75,-1.515698);
   grae->SetPointError(5,0.25,0.25,1.609281,1.609281);
   grae->SetPoint(6,1.25,0.07588268);
   grae->SetPointError(6,0.25,0.25,0.07588268,0.07588268);
   grae->SetPoint(7,1.75,-0.1837943);
   grae->SetPointError(7,0.25,0.25,0.133234,0.133234);
   grae->SetPoint(8,2.25,2.925911);
   grae->SetPointError(8,0.25,0.25,1.835045,1.835045);
   grae->SetPoint(9,2.75,-0.6983252);
   grae->SetPointError(9,0.25,0.25,0.4655253,0.4655253);
   grae->SetPoint(10,3.25,2.204688);
   grae->SetPointError(10,0.25,0.25,1.910439,1.910439);
   grae->SetPoint(11,3.75,5.92414);
   grae->SetPointError(11,0.25,0.25,2.819244,2.819244);
   grae->SetPoint(12,4.25,1.117235);
   grae->SetPointError(12,0.25,0.25,1.526414,1.526414);
   grae->SetPoint(13,4.75,0.8892357);
   grae->SetPointError(13,0.25,0.25,1.158127,1.158127);
   grae->SetPoint(14,5.25,-0.2517135);
   grae->SetPointError(14,0.25,0.25,0.2517135,0.2517135);
   grae->SetPoint(15,5.75,0);
   grae->SetPointError(15,0.25,0.25,0,0);
   
   TH1F *Graph_h_ds_10301 = new TH1F("Graph_h_ds_10301","Histogram of ds_1030_plot__pileup",100,-2.8,6.8);
   Graph_h_ds_10301->SetMinimum(-6.61061);
   Graph_h_ds_10301->SetMaximum(35.21696);
   Graph_h_ds_10301->SetDirectory(0);
   Graph_h_ds_10301->SetStats(0);
   Graph_h_ds_10301->SetMarkerStyle(20);
   Graph_h_ds_10301->SetMarkerSize(1.2);
   Graph_h_ds_10301->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10301->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10301->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10301->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10301->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10301->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10301->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10301->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10301->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10301->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10301->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10301->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10301->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10301->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10301);
   
   grae->Draw("p");
   
   TH1D *frame_1a91c290__2 = new TH1D("frame_1a91c290__2","A RooPlot of \"log10(chi2_DTF)\"",16,-2,6);
   frame_1a91c290__2->SetBinContent(1,37.81665);
   frame_1a91c290__2->SetMinimum(-4);
   frame_1a91c290__2->SetMaximum(40);
   frame_1a91c290__2->SetEntries(3);
   frame_1a91c290__2->SetDirectory(0);
   frame_1a91c290__2->SetStats(0);
   frame_1a91c290__2->SetMarkerStyle(20);
   frame_1a91c290__2->SetMarkerSize(1.2);
   frame_1a91c290__2->GetXaxis()->SetNdivisions(505);
   frame_1a91c290__2->GetXaxis()->SetLabelFont(132);
   frame_1a91c290__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1a91c290__2->GetXaxis()->SetLabelSize(0.05);
   frame_1a91c290__2->GetXaxis()->SetTitleSize(0.06);
   frame_1a91c290__2->GetXaxis()->SetTitleFont(132);
   frame_1a91c290__2->GetYaxis()->SetLabelFont(132);
   frame_1a91c290__2->GetYaxis()->SetLabelSize(0.05);
   frame_1a91c290__2->GetYaxis()->SetTitleSize(0.06);
   frame_1a91c290__2->GetYaxis()->SetTitleFont(42);
   frame_1a91c290__2->GetZaxis()->SetLabelFont(132);
   frame_1a91c290__2->GetZaxis()->SetLabelSize(0.05);
   frame_1a91c290__2->GetZaxis()->SetTitleSize(0.06);
   frame_1a91c290__2->GetZaxis()->SetTitleFont(42);
   frame_1a91c290__2->Draw("AXISSAME");
   TLine *line = new TLine(0.69897,-4,0.69897,40);
   line->SetLineColor(8);
   line->SetLineWidth(2);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Oct 18 13:33:39 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-3.382716,-7.658228,6.493827,21.4557);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19e023c0__3 = new TH1D("frame_19e023c0__3","A RooPlot of \"log10(chi2_DTF)\"",16,-2,6);
   frame_19e023c0__3->SetBinContent(1,15.49186);
   frame_19e023c0__3->SetMinimum(-3);
   frame_19e023c0__3->SetMaximum(20);
   frame_19e023c0__3->SetEntries(1);
   frame_19e023c0__3->SetDirectory(0);
   frame_19e023c0__3->SetStats(0);
   frame_19e023c0__3->SetMarkerStyle(20);
   frame_19e023c0__3->SetMarkerSize(1.2);
   frame_19e023c0__3->GetXaxis()->SetNdivisions(505);
   frame_19e023c0__3->GetXaxis()->SetLabelFont(132);
   frame_19e023c0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_19e023c0__3->GetXaxis()->SetLabelSize(0.05);
   frame_19e023c0__3->GetXaxis()->SetTitleSize(0.06);
   frame_19e023c0__3->GetXaxis()->SetTitleFont(132);
   frame_19e023c0__3->GetYaxis()->SetLabelFont(132);
   frame_19e023c0__3->GetYaxis()->SetLabelSize(0.05);
   frame_19e023c0__3->GetYaxis()->SetTitleSize(0.06);
   frame_19e023c0__3->GetYaxis()->SetTitleFont(42);
   frame_19e023c0__3->GetZaxis()->SetLabelFont(132);
   frame_19e023c0__3->GetZaxis()->SetLabelSize(0.05);
   frame_19e023c0__3->GetZaxis()->SetTitleSize(0.06);
   frame_19e023c0__3->GetZaxis()->SetTitleFont(42);
   frame_19e023c0__3->Draw("FUNC");
   
   TGraph *graph = new TGraph(76);
   graph->SetName("model__Norm[pileup]_Comp[lgd10_PU]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.5,0);
   graph->SetPoint(1,-2.5,0.007270340188);
   graph->SetPoint(2,-2,0.007270340188);
   graph->SetPoint(3,-1.5,0.01148840037);
   graph->SetPoint(4,-1,0.01815364967);
   graph->SetPoint(5,-0.5,0.02868579827);
   graph->SetPoint(6,0,0.04532789063);
   graph->SetPoint(7,0.25,0.05697845486);
   graph->SetPoint(8,0.5,0.07162260281);
   graph->SetPoint(9,0.75,0.09002836167);
   graph->SetPoint(10,1,0.1131593604);
   graph->SetPoint(11,1.25,0.1422228627);
   graph->SetPoint(12,1.5,0.1787273755);
   graph->SetPoint(13,1.75,0.2245488826);
   graph->SetPoint(14,1.875,0.2516574711);
   graph->SetPoint(15,2,0.2820003291);
   graph->SetPoint(16,2.125,0.3159443068);
   graph->SetPoint(17,2.25,0.3538883615);
   graph->SetPoint(18,2.375,0.396261406);
   graph->SetPoint(19,2.5,0.4435169746);
   graph->SetPoint(20,2.625,0.4961229444);
   graph->SetPoint(21,2.75,0.5545437231);
   graph->SetPoint(22,2.875,0.6192111473);
   graph->SetPoint(23,3,0.6904787372);
   graph->SetPoint(24,3.125,0.7685518446);
   graph->SetPoint(25,3.25,0.8533836211);
   graph->SetPoint(26,3.375,0.9445238703);
   graph->SetPoint(27,3.5,1.040905516);
   graph->SetPoint(28,3.75,1.240206872);
   graph->SetPoint(29,3.875,1.334865561);
   graph->SetPoint(30,3.9375,1.378165553);
   graph->SetPoint(31,4,1.417315817);
   graph->SetPoint(32,4.0625,1.451009789);
   graph->SetPoint(33,4.125,1.477777012);
   graph->SetPoint(34,4.1875,1.496000443);
   graph->SetPoint(35,4.25,1.503951803);
   graph->SetPoint(36,4.28125,1.50351887);
   graph->SetPoint(37,4.3125,1.499850455);
   graph->SetPoint(38,4.34375,1.492730211);
   graph->SetPoint(39,4.375,1.481951325);
   graph->SetPoint(40,4.40625,1.467321149);
   graph->SetPoint(41,4.4375,1.448666403);
   graph->SetPoint(42,4.46875,1.425838903);
   graph->SetPoint(43,4.5,1.398721764);
   graph->SetPoint(44,4.53125,1.36723599);
   graph->SetPoint(45,4.5625,1.331347296);
   graph->SetPoint(46,4.59375,1.291073006);
   graph->SetPoint(47,4.625,1.246488775);
   graph->SetPoint(48,4.65625,1.197734851);
   graph->SetPoint(49,4.6875,1.145021551);
   graph->SetPoint(50,4.71875,1.08863355);
   graph->SetPoint(51,4.75,1.028932568);
   graph->SetPoint(52,4.8125,0.9014251031);
   graph->SetPoint(53,4.875,0.7668925836);
   graph->SetPoint(54,4.9375,0.6307104026);
   graph->SetPoint(55,5,0.4988147206);
   graph->SetPoint(56,5.03125,0.4363326037);
   graph->SetPoint(57,5.0625,0.3770797272);
   graph->SetPoint(58,5.09375,0.3216571168);
   graph->SetPoint(59,5.125,0.2705675195);
   graph->SetPoint(60,5.15625,0.2241956811);
   graph->SetPoint(61,5.1875,0.18279346);
   graph->SetPoint(62,5.21875,0.1464712149);
   graph->SetPoint(63,5.25,0.1151965459);
   graph->SetPoint(64,5.28125,0.08880093068);
   graph->SetPoint(65,5.3125,0.06699412156);
   graph->SetPoint(66,5.34375,0.04938541979);
   graph->SetPoint(67,5.375,0.03551021776);
   graph->SetPoint(68,5.4375,0.0169104304);
   graph->SetPoint(69,5.5,0.007116081967);
   graph->SetPoint(70,5.625,0.0008030174928);
   graph->SetPoint(71,5.75,4.213316666e-05);
   graph->SetPoint(72,6,3.854560989e-09);
   graph->SetPoint(73,6,3.854560989e-09);
   graph->SetPoint(74,6.5,3.854560989e-09);
   graph->SetPoint(75,6.5,0);
   
   TH1F *Graph_model__Norm[pileup]_Comp[lgd10_PU]4 = new TH1F("Graph_model__Norm[pileup]_Comp[lgd10_PU]4","Projection of model()",100,-3.4,7.4);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetMinimum(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetMaximum(1.654347);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetDirectory(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetStats(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetMarkerStyle(20);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PU]4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]_Comp[lgd10_PU]4);
   
   graph->Draw("l");
   
   graph = new TGraph(86);
   graph->SetName("model__Norm[pileup]_Comp[lgd10_PR]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.5,0);
   graph->SetPoint(1,-2.5,8.78228698e-05);
   graph->SetPoint(2,-2,8.78228698e-05);
   graph->SetPoint(3,-1.5,0.002726606147);
   graph->SetPoint(4,-1.25,0.01469001);
   graph->SetPoint(5,-1.125,0.0335656307);
   graph->SetPoint(6,-1,0.0755346299);
   graph->SetPoint(7,-0.875,0.1665588006);
   graph->SetPoint(8,-0.8125,0.2449524791);
   graph->SetPoint(9,-0.75,0.3574491898);
   graph->SetPoint(10,-0.6875,0.5169417161);
   graph->SetPoint(11,-0.65625,0.6193061013);
   graph->SetPoint(12,-0.625,0.7398763951);
   graph->SetPoint(13,-0.59375,0.8812776314);
   graph->SetPoint(14,-0.5625,1.046330961);
   graph->SetPoint(15,-0.53125,1.238009319);
   graph->SetPoint(16,-0.5,1.459369403);
   graph->SetPoint(17,-0.46875,1.713454847);
   graph->SetPoint(18,-0.4375,2.003165513);
   graph->SetPoint(19,-0.40625,2.331088348);
   graph->SetPoint(20,-0.375,2.699286461);
   graph->SetPoint(21,-0.34375,3.109045176);
   graph->SetPoint(22,-0.3125,3.560577105);
   graph->SetPoint(23,-0.28125,4.052692809);
   graph->SetPoint(24,-0.25,4.582449599);
   graph->SetPoint(25,-0.21875,5.144798355);
   graph->SetPoint(26,-0.1875,5.73225664);
   graph->SetPoint(27,-0.125,6.938933438);
   graph->SetPoint(28,-0.09375,7.529245056);
   graph->SetPoint(29,-0.0625,8.087078588);
   graph->SetPoint(30,-0.03125,8.591792135);
   graph->SetPoint(31,-0.015625,8.817380205);
   graph->SetPoint(32,0,9.021390421);
   graph->SetPoint(33,0.015625,9.201043152);
   graph->SetPoint(34,0.03125,9.353628924);
   graph->SetPoint(35,0.046875,9.476558502);
   graph->SetPoint(36,0.0625,9.567415988);
   graph->SetPoint(37,0.078125,9.624013966);
   graph->SetPoint(38,0.09375,9.644449442);
   graph->SetPoint(39,0.109375,9.627159204);
   graph->SetPoint(40,0.125,9.570972973);
   graph->SetPoint(41,0.140625,9.475162638);
   graph->SetPoint(42,0.15625,9.339485727);
   graph->SetPoint(43,0.171875,9.164221231);
   graph->SetPoint(44,0.1875,8.950195955);
   graph->SetPoint(45,0.203125,8.698799662);
   graph->SetPoint(46,0.21875,8.411987479);
   graph->SetPoint(47,0.234375,8.092268336);
   graph->SetPoint(48,0.25,7.742678605);
   graph->SetPoint(49,0.265625,7.366740561);
   graph->SetPoint(50,0.28125,6.968405852);
   graph->SetPoint(51,0.3125,6.122062715);
   graph->SetPoint(52,0.375,4.363224921);
   graph->SetPoint(53,0.40625,3.525415483);
   graph->SetPoint(54,0.421875,3.131377191);
   graph->SetPoint(55,0.4375,2.758293993);
   graph->SetPoint(56,0.453125,2.408758216);
   graph->SetPoint(57,0.46875,2.08475913);
   graph->SetPoint(58,0.484375,1.787664759);
   graph->SetPoint(59,0.5,1.518224761);
   graph->SetPoint(60,0.515625,1.276593784);
   graph->SetPoint(61,0.53125,1.062373678);
   graph->SetPoint(62,0.546875,0.8746720354);
   graph->SetPoint(63,0.5625,0.7121737442);
   graph->SetPoint(64,0.578125,0.5732216923);
   graph->SetPoint(65,0.59375,0.4559024266);
   graph->SetPoint(66,0.625,0.2777418263);
   graph->SetPoint(67,0.65625,0.1604311895);
   graph->SetPoint(68,0.6875,0.08751638739);
   graph->SetPoint(69,0.71875,0.04489409754);
   graph->SetPoint(70,0.75,0.02155739665);
   graph->SetPoint(71,0.875,0.0005333525532);
   graph->SetPoint(72,1,2.872696638e-06);
   graph->SetPoint(73,1.5,1.215589566e-27);
   graph->SetPoint(74,2,1.66033302e-98);
   graph->SetPoint(75,2.5,2.008811723e-304);
   graph->SetPoint(76,3,6.352420436e-304);
   graph->SetPoint(77,3.5,2.008811723e-303);
   graph->SetPoint(78,4,6.352420436e-303);
   graph->SetPoint(79,4.5,2.008811723e-302);
   graph->SetPoint(80,5,6.352420436e-302);
   graph->SetPoint(81,5.5,2.008811723e-301);
   graph->SetPoint(82,6,6.352420436e-301);
   graph->SetPoint(83,6,6.352420436e-301);
   graph->SetPoint(84,6.5,6.352420436e-301);
   graph->SetPoint(85,6.5,0);
   
   TH1F *Graph_model__Norm[pileup]_Comp[lgd10_PR]5 = new TH1F("Graph_model__Norm[pileup]_Comp[lgd10_PR]5","Projection of model()",100,-3.4,7.4);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetMinimum(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetMaximum(10.60889);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetDirectory(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetStats(0);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetMarkerStyle(20);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]_Comp[lgd10_PR]5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]_Comp[lgd10_PR]5);
   
   graph->Draw("l");
   
   graph = new TGraph(98);
   graph->SetName("model__Norm[pileup]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,-2.5,0);
   graph->SetPoint(1,-2.5,0.007358163058);
   graph->SetPoint(2,-2,0.007358163058);
   graph->SetPoint(3,-1.5,0.01421500652);
   graph->SetPoint(4,-1.25,0.02913149478);
   graph->SetPoint(5,-1.125,0.04975716216);
   graph->SetPoint(6,-1,0.09368827957);
   graph->SetPoint(7,-0.875,0.1869123377);
   graph->SetPoint(8,-0.8125,0.2665039952);
   graph->SetPoint(9,-0.75,0.3802691946);
   graph->SetPoint(10,-0.6875,0.5411048689);
   graph->SetPoint(11,-0.65625,0.6441701885);
   graph->SetPoint(12,-0.625,0.765461749);
   graph->SetPoint(13,-0.59375,0.9076051742);
   graph->SetPoint(14,-0.5625,1.073422221);
   graph->SetPoint(15,-0.53125,1.26588645);
   graph->SetPoint(16,-0.5,1.488055202);
   graph->SetPoint(17,-0.46875,1.742972769);
   graph->SetPoint(18,-0.4375,2.033539696);
   graph->SetPoint(19,-0.40625,2.36234363);
   graph->SetPoint(20,-0.375,2.731448399);
   graph->SetPoint(21,-0.34375,3.142140068);
   graph->SetPoint(22,-0.3125,3.594632013);
   graph->SetPoint(23,-0.28125,4.08773558);
   graph->SetPoint(24,-0.25,4.618508886);
   graph->SetPoint(25,-0.21875,5.181903643);
   graph->SetPoint(26,-0.1875,5.770438267);
   graph->SetPoint(27,-0.125,6.97936231);
   graph->SetPoint(28,-0.09375,7.570846668);
   graph->SetPoint(29,-0.0625,8.129886954);
   graph->SetPoint(30,-0.03125,8.635842255);
   graph->SetPoint(31,-0.015625,8.862064644);
   graph->SetPoint(32,0,9.066718312);
   graph->SetPoint(33,0.015625,9.247023758);
   graph->SetPoint(34,0.03125,9.400271644);
   graph->SetPoint(35,0.046875,9.523872868);
   graph->SetPoint(36,0.0625,9.615411671);
   graph->SetPoint(37,0.078125,9.672700774);
   graph->SetPoint(38,0.09375,9.693837327);
   graph->SetPoint(39,0.109375,9.677258258);
   graph->SetPoint(40,0.125,9.621793435);
   graph->SetPoint(41,0.140625,9.526714896);
   graph->SetPoint(42,0.15625,9.391780314);
   graph->SetPoint(43,0.171875,9.217268835);
   graph->SetPoint(44,0.1875,9.004007417);
   graph->SetPoint(45,0.203125,8.753385979);
   graph->SetPoint(46,0.21875,8.467359805);
   graph->SetPoint(47,0.234375,8.148437987);
   graph->SetPoint(48,0.25,7.79965706);
   graph->SetPoint(49,0.265625,7.424539462);
   graph->SetPoint(50,0.28125,7.027037011);
   graph->SetPoint(51,0.3125,6.182394503);
   graph->SetPoint(52,0.375,4.427107334);
   graph->SetPoint(53,0.40625,3.591150792);
   graph->SetPoint(54,0.421875,3.198058998);
   graph->SetPoint(55,0.4375,2.825935921);
   graph->SetPoint(56,0.453125,2.477374084);
   graph->SetPoint(57,0.46875,2.154362956);
   graph->SetPoint(58,0.484375,1.858270761);
   graph->SetPoint(59,0.5,1.589847363);
   graph->SetPoint(60,0.515625,1.349247618);
   graph->SetPoint(61,0.53125,1.136073584);
   graph->SetPoint(62,0.546875,0.9494330675);
   graph->SetPoint(63,0.5625,0.7880111732);
   graph->SetPoint(64,0.578125,0.6501510078);
   graph->SetPoint(65,0.59375,0.5339393411);
   graph->SetPoint(66,0.625,0.3580419817);
   graph->SetPoint(67,0.65625,0.2430601856);
   graph->SetPoint(68,0.6875,0.1725417209);
   graph->SetPoint(69,0.71875,0.1323852171);
   graph->SetPoint(70,0.75,0.1115857583);
   graph->SetPoint(71,0.875,0.1014674427);
   graph->SetPoint(72,1,0.1131622331);
   graph->SetPoint(73,1.5,0.1787273755);
   graph->SetPoint(74,2,0.2820003291);
   graph->SetPoint(75,2.5,0.4435169746);
   graph->SetPoint(76,2.75,0.5545437231);
   graph->SetPoint(77,3,0.6904787372);
   graph->SetPoint(78,3.25,0.8533836211);
   graph->SetPoint(79,3.5,1.040905516);
   graph->SetPoint(80,3.75,1.240206872);
   graph->SetPoint(81,4,1.417315817);
   graph->SetPoint(82,4.125,1.477777012);
   graph->SetPoint(83,4.25,1.503951803);
   graph->SetPoint(84,4.375,1.481951325);
   graph->SetPoint(85,4.5,1.398721764);
   graph->SetPoint(86,4.625,1.246488775);
   graph->SetPoint(87,4.75,1.028932568);
   graph->SetPoint(88,5,0.4988147206);
   graph->SetPoint(89,5.125,0.2705675195);
   graph->SetPoint(90,5.1875,0.18279346);
   graph->SetPoint(91,5.25,0.1151965459);
   graph->SetPoint(92,5.375,0.03551021776);
   graph->SetPoint(93,5.5,0.007116081967);
   graph->SetPoint(94,6,3.854560989e-09);
   graph->SetPoint(95,6,3.854560989e-09);
   graph->SetPoint(96,6.5,3.854560989e-09);
   graph->SetPoint(97,6.5,0);
   
   TH1F *Graph_model__Norm[pileup]6 = new TH1F("Graph_model__Norm[pileup]6","Projection of model()",100,-3.4,7.4);
   Graph_model__Norm[pileup]6->SetMinimum(0);
   Graph_model__Norm[pileup]6->SetMaximum(10.66322);
   Graph_model__Norm[pileup]6->SetDirectory(0);
   Graph_model__Norm[pileup]6->SetStats(0);
   Graph_model__Norm[pileup]6->SetMarkerStyle(20);
   Graph_model__Norm[pileup]6->SetMarkerSize(1.2);
   Graph_model__Norm[pileup]6->GetXaxis()->SetNdivisions(505);
   Graph_model__Norm[pileup]6->GetXaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]6->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__Norm[pileup]6->GetXaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]6->GetXaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]6->GetXaxis()->SetTitleFont(132);
   Graph_model__Norm[pileup]6->GetYaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]6->GetYaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]6->GetYaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]6->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[pileup]6->GetZaxis()->SetLabelFont(132);
   Graph_model__Norm[pileup]6->GetZaxis()->SetLabelSize(0.05);
   Graph_model__Norm[pileup]6->GetZaxis()->SetTitleSize(0.06);
   Graph_model__Norm[pileup]6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[pileup]6);
   
   graph->Draw("l");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(16);
   grae->SetName("h_ds_1040");
   grae->SetTitle("Histogram of ds_1040_plot__pileup");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,-1.75,0);
   grae->SetPointError(0,0.25,0.25,0,0);
   grae->SetPoint(1,-1.25,0);
   grae->SetPointError(1,0.25,0.25,0,0);
   grae->SetPoint(2,-0.75,0.5912863);
   grae->SetPointError(2,0.25,0.25,0.5390397,0.5390397);
   grae->SetPoint(3,-0.25,3.598928);
   grae->SetPointError(3,0.25,0.25,3.209415,3.209415);
   grae->SetPoint(4,0.25,7.535022);
   grae->SetPointError(4,0.25,0.25,7.109334,7.109334);
   grae->SetPoint(5,0.75,2.236179);
   grae->SetPointError(5,0.25,0.25,2.818727,2.818727);
   grae->SetPoint(6,1.25,1.546923);
   grae->SetPointError(6,0.25,0.25,1.634063,1.634063);
   grae->SetPoint(7,1.75,-0.2145223);
   grae->SetPointError(7,0.25,0.25,0.2546854,0.2546854);
   grae->SetPoint(8,2.25,-0.1922292);
   grae->SetPointError(8,0.25,0.25,0.9898019,0.9898019);
   grae->SetPoint(9,2.75,0.2255007);
   grae->SetPointError(9,0.25,0.25,1.870641,1.870641);
   grae->SetPoint(10,3.25,-1.426363);
   grae->SetPointError(10,0.25,0.25,0.8794208,0.8794208);
   grae->SetPoint(11,3.75,-0.8895738);
   grae->SetPointError(11,0.25,0.25,0.6067637,0.6067637);
   grae->SetPoint(12,4.25,3.892608);
   grae->SetPointError(12,0.25,0.25,2.415943,2.415943);
   grae->SetPoint(13,4.75,1.743097);
   grae->SetPointError(13,0.25,0.25,2.229196,2.229196);
   grae->SetPoint(14,5.25,0);
   grae->SetPointError(14,0.25,0.25,0,0);
   grae->SetPoint(15,5.75,0);
   grae->SetPointError(15,0.25,0.25,0,0);
   
   TH1F *Graph_h_ds_10402 = new TH1F("Graph_h_ds_10402","Histogram of ds_1040_plot__pileup",100,-2.8,6.8);
   Graph_h_ds_10402->SetMinimum(-4.000798);
   Graph_h_ds_10402->SetMaximum(16.33937);
   Graph_h_ds_10402->SetDirectory(0);
   Graph_h_ds_10402->SetStats(0);
   Graph_h_ds_10402->SetMarkerStyle(20);
   Graph_h_ds_10402->SetMarkerSize(1.2);
   Graph_h_ds_10402->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10402->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10402->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10402->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10402->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10402->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10402->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10402->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10402->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10402->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10402->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10402->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10402->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10402->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10402);
   
   grae->Draw("p");
   
   TH1D *frame_19e023c0__4 = new TH1D("frame_19e023c0__4","A RooPlot of \"log10(chi2_DTF)\"",16,-2,6);
   frame_19e023c0__4->SetBinContent(1,15.49186);
   frame_19e023c0__4->SetMinimum(-3);
   frame_19e023c0__4->SetMaximum(20);
   frame_19e023c0__4->SetEntries(1);
   frame_19e023c0__4->SetDirectory(0);
   frame_19e023c0__4->SetStats(0);
   frame_19e023c0__4->SetMarkerStyle(20);
   frame_19e023c0__4->SetMarkerSize(1.2);
   frame_19e023c0__4->GetXaxis()->SetNdivisions(505);
   frame_19e023c0__4->GetXaxis()->SetLabelFont(132);
   frame_19e023c0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_19e023c0__4->GetXaxis()->SetLabelSize(0.05);
   frame_19e023c0__4->GetXaxis()->SetTitleSize(0.06);
   frame_19e023c0__4->GetXaxis()->SetTitleFont(132);
   frame_19e023c0__4->GetYaxis()->SetLabelFont(132);
   frame_19e023c0__4->GetYaxis()->SetLabelSize(0.05);
   frame_19e023c0__4->GetYaxis()->SetTitleSize(0.06);
   frame_19e023c0__4->GetYaxis()->SetTitleFont(42);
   frame_19e023c0__4->GetZaxis()->SetLabelFont(132);
   frame_19e023c0__4->GetZaxis()->SetLabelSize(0.05);
   frame_19e023c0__4->GetZaxis()->SetTitleSize(0.06);
   frame_19e023c0__4->GetZaxis()->SetTitleFont(42);
   frame_19e023c0__4->Draw("AXISSAME");
   TLine *line = new TLine(0.69897,-3,0.69897,20);
   line->SetLineColor(8);
   line->SetLineWidth(2);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:50:32 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-2.592593,-0.06265823,15.92593,0.2664557);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1000 = new TH1D("h_1000","",15,0,15);
   h_1000->SetBinContent(1,100);
   h_1000->SetBinContent(2,100);
   h_1000->SetBinContent(3,100);
   h_1000->SetBinContent(4,100);
   h_1000->SetBinContent(5,100);
   h_1000->SetBinContent(6,100);
   h_1000->SetBinContent(7,100);
   h_1000->SetBinContent(8,100);
   h_1000->SetBinContent(9,100);
   h_1000->SetBinContent(10,100);
   h_1000->SetBinContent(11,100);
   h_1000->SetBinContent(12,100);
   h_1000->SetBinContent(13,100);
   h_1000->SetBinContent(14,100);
   h_1000->SetBinContent(15,100);
   h_1000->SetMinimum(-0.01);
   h_1000->SetMaximum(0.25);
   h_1000->SetEntries(15);
   h_1000->SetStats(0);
   h_1000->SetMarkerStyle(20);
   h_1000->SetMarkerSize(1.2);
   h_1000->GetXaxis()->SetNdivisions(505);
   h_1000->GetXaxis()->SetLabelFont(132);
   h_1000->GetXaxis()->SetLabelOffset(0.015);
   h_1000->GetXaxis()->SetLabelSize(0.05);
   h_1000->GetXaxis()->SetTitleSize(0.06);
   h_1000->GetXaxis()->SetTitleFont(132);
   h_1000->GetYaxis()->SetLabelFont(132);
   h_1000->GetYaxis()->SetLabelSize(0.05);
   h_1000->GetYaxis()->SetTitleSize(0.06);
   h_1000->GetYaxis()->SetTitleFont(42);
   h_1000->GetZaxis()->SetLabelFont(132);
   h_1000->GetZaxis()->SetLabelSize(0.05);
   h_1000->GetZaxis()->SetTitleSize(0.06);
   h_1000->GetZaxis()->SetTitleFont(42);
   h_1000->Draw("");
   TLine *line = new TLine(0,0,15,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.45,0.04686345);
   grae->SetPointError(0,0.45,0.55,0.0001686727,0.0001686727);
   grae->SetPoint(1,1.45,0.1181949);
   grae->SetPointError(1,0.45,0.55,0.0002670906,0.0002670906);
   grae->SetPoint(2,2.45,0.1493792);
   grae->SetPointError(2,0.45,0.55,0.0002968472,0.0002968472);
   grae->SetPoint(3,3.45,0.1484785);
   grae->SetPointError(3,0.45,0.55,0.0002943147,0.0002943147);
   grae->SetPoint(4,4.45,0.1301766);
   grae->SetPointError(4,0.45,0.55,0.0002750827,0.0002750827);
   grae->SetPoint(5,5.45,0.1062271);
   grae->SetPointError(5,0.45,0.55,0.0002462339,0.0002462339);
   grae->SetPoint(6,6.45,0.08234766);
   grae->SetPointError(6,0.45,0.55,0.0002147803,0.0002147803);
   grae->SetPoint(7,7.45,0.06265992);
   grae->SetPointError(7,0.45,0.55,0.000186096,0.000186096);
   grae->SetPoint(8,8.45,0.0464917);
   grae->SetPointError(8,0.45,0.55,0.0001593922,0.0001593922);
   grae->SetPoint(9,9.45,0.03438332);
   grae->SetPointError(9,0.45,0.55,0.0001359044,0.0001359044);
   grae->SetPoint(10,10.45,0.02530604);
   grae->SetPointError(10,0.45,0.55,0.0001168761,0.0001168761);
   grae->SetPoint(11,11.45,0.01856897);
   grae->SetPointError(11,0.45,0.55,9.999875e-05,9.999875e-05);
   grae->SetPoint(12,12.45,0.01356046);
   grae->SetPointError(12,0.45,0.55,8.602773e-05,8.602773e-05);
   grae->SetPoint(13,13.9,0.008681089);
   grae->SetPointError(13,0.9,1.1,4.827821e-05,4.827821e-05);
   
   TH1F *Graph_Graph15 = new TH1F("Graph_Graph15","Graph",100,0,16.5);
   Graph_Graph15->SetMinimum(0);
   Graph_Graph15->SetMaximum(0.1637804);
   Graph_Graph15->SetDirectory(0);
   Graph_Graph15->SetStats(0);
   Graph_Graph15->SetMarkerStyle(20);
   Graph_Graph15->SetMarkerSize(1.2);
   Graph_Graph15->GetXaxis()->SetNdivisions(505);
   Graph_Graph15->GetXaxis()->SetLabelFont(132);
   Graph_Graph15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph15->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph15->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph15->GetXaxis()->SetTitleFont(132);
   Graph_Graph15->GetYaxis()->SetLabelFont(132);
   Graph_Graph15->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph15->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph15->GetYaxis()->SetTitleFont(42);
   Graph_Graph15->GetZaxis()->SetLabelFont(132);
   Graph_Graph15->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph15->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph15->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph15);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(15);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.55,0.04410691);
   grae->SetPointError(0,0.55,0.45,0.01517398,0.01517398);
   grae->SetPoint(1,1.55,0.08723037);
   grae->SetPointError(1,0.55,0.45,0.02271733,0.02271733);
   grae->SetPoint(2,2.55,0.1400728);
   grae->SetPointError(2,0.55,0.45,0.02691723,0.02691723);
   grae->SetPoint(3,3.55,0.09443214);
   grae->SetPointError(3,0.55,0.45,0.03866143,0.03866143);
   grae->SetPoint(4,4.55,0.1461084);
   grae->SetPointError(4,0.55,0.45,0.02683287,0.02683287);
   grae->SetPoint(5,5.55,0.1301022);
   grae->SetPointError(5,0.55,0.45,0.02350167,0.02350167);
   grae->SetPoint(6,6.55,0.1202346);
   grae->SetPointError(6,0.55,0.45,0.02344733,0.02344733);
   grae->SetPoint(7,7.55,0.0795307);
   grae->SetPointError(7,0.55,0.45,0.01998268,0.01998268);
   grae->SetPoint(8,8.55,0.03113289);
   grae->SetPointError(8,0.55,0.45,0.02093578,0.02093578);
   grae->SetPoint(9,9.55,0.04179489);
   grae->SetPointError(9,0.55,0.45,0.01100441,0.01100441);
   grae->SetPoint(10,10.55,0.02324509);
   grae->SetPointError(10,0.55,0.45,0.0144399,0.0144399);
   grae->SetPoint(11,11.55,0.02214798);
   grae->SetPointError(11,0.55,0.45,0.01376027,0.01376027);
   grae->SetPoint(12,12.55,0.02023477);
   grae->SetPointError(12,0.55,0.45,0.01223878,0.01223878);
   grae->SetPoint(13,13.55,0.007313657);
   grae->SetPointError(13,0.55,0.45,0.005898108,0.005898108);
   grae->SetPoint(14,14.55,0.01231263);
   grae->SetPointError(14,0.55,0.45,0.005827375,0.005827375);
   
   TH1F *Graph_Graph16 = new TH1F("Graph_Graph16","Graph",100,0,16.5);
   Graph_Graph16->SetMinimum(0);
   Graph_Graph16->SetMaximum(0.1900938);
   Graph_Graph16->SetDirectory(0);
   Graph_Graph16->SetStats(0);
   Graph_Graph16->SetMarkerStyle(20);
   Graph_Graph16->SetMarkerSize(1.2);
   Graph_Graph16->GetXaxis()->SetNdivisions(505);
   Graph_Graph16->GetXaxis()->SetLabelFont(132);
   Graph_Graph16->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph16->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph16->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph16->GetXaxis()->SetTitleFont(132);
   Graph_Graph16->GetYaxis()->SetLabelFont(132);
   Graph_Graph16->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph16->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph16->GetYaxis()->SetTitleFont(42);
   Graph_Graph16->GetZaxis()->SetLabelFont(132);
   Graph_Graph16->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph16->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph16->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph16);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7a_new.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Mar 20 13:53:36 2016) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",896,60,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-2.592593,-0.06265823,15.92593,0.2664557);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1000 = new TH1D("h_1000","",15,0,15);
   h_1000->SetBinContent(1,100);
   h_1000->SetBinContent(2,100);
   h_1000->SetBinContent(3,100);
   h_1000->SetBinContent(4,100);
   h_1000->SetBinContent(5,100);
   h_1000->SetBinContent(6,100);
   h_1000->SetBinContent(7,100);
   h_1000->SetBinContent(8,100);
   h_1000->SetBinContent(9,100);
   h_1000->SetBinContent(10,100);
   h_1000->SetBinContent(11,100);
   h_1000->SetBinContent(12,100);
   h_1000->SetBinContent(13,100);
   h_1000->SetBinContent(14,100);
   h_1000->SetBinContent(15,100);
   h_1000->SetMinimum(-0.01);
   h_1000->SetMaximum(0.25);
   h_1000->SetEntries(15);
   h_1000->SetStats(0);
   h_1000->SetMarkerStyle(20);
   h_1000->SetMarkerSize(1.2);
   h_1000->GetXaxis()->SetNdivisions(505);
   h_1000->GetXaxis()->SetLabelFont(132);
   h_1000->GetXaxis()->SetLabelOffset(0.015);
   h_1000->GetXaxis()->SetLabelSize(0.05);
   h_1000->GetXaxis()->SetTitleSize(0.06);
   h_1000->GetXaxis()->SetTitleFont(132);
   h_1000->GetYaxis()->SetLabelFont(132);
   h_1000->GetYaxis()->SetLabelSize(0.05);
   h_1000->GetYaxis()->SetTitleSize(0.06);
   h_1000->GetYaxis()->SetTitleFont(42);
   h_1000->GetZaxis()->SetLabelFont(132);
   h_1000->GetZaxis()->SetLabelSize(0.05);
   h_1000->GetZaxis()->SetTitleSize(0.06);
   h_1000->GetZaxis()->SetTitleFont(42);
   h_1000->Draw("");
   TLine *line = new TLine(0,0,15,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TF1 *f_1020 = new TF1("*f_1020",0.25,15,3);
    //The original function : f_1020 had originally been created by:
    //TF1 *f_1020 = new TF1("f_1020",f_1020,0.25,15,3);
   f_1020->SetRange(0.25,15);
   f_1020->SetName("f_1020");
   f_1020->SetTitle("f_1020");
   f_1020->SetNpx(400);
   f_1020->SetSavedPoint(0,0.01704496);
   f_1020->SetSavedPoint(1,0.02012225);
   f_1020->SetSavedPoint(2,0.02319954);
   f_1020->SetSavedPoint(3,0.02627683);
   f_1020->SetSavedPoint(4,0.02935412);
   f_1020->SetSavedPoint(5,0.03243142);
   f_1020->SetSavedPoint(6,0.03550871);
   f_1020->SetSavedPoint(7,0.038586);
   f_1020->SetSavedPoint(8,0.04166329);
   f_1020->SetSavedPoint(9,0.04474059);
   f_1020->SetSavedPoint(10,0.04781788);
   f_1020->SetSavedPoint(11,0.05089517);
   f_1020->SetSavedPoint(12,0.05397246);
   f_1020->SetSavedPoint(13,0.05704975);
   f_1020->SetSavedPoint(14,0.05986615);
   f_1020->SetSavedPoint(15,0.06235141);
   f_1020->SetSavedPoint(16,0.06483667);
   f_1020->SetSavedPoint(17,0.06732193);
   f_1020->SetSavedPoint(18,0.0698072);
   f_1020->SetSavedPoint(19,0.07229246);
   f_1020->SetSavedPoint(20,0.07477772);
   f_1020->SetSavedPoint(21,0.07726298);
   f_1020->SetSavedPoint(22,0.07974824);
   f_1020->SetSavedPoint(23,0.0822335);
   f_1020->SetSavedPoint(24,0.08471876);
   f_1020->SetSavedPoint(25,0.08720403);
   f_1020->SetSavedPoint(26,0.08968929);
   f_1020->SetSavedPoint(27,0.09217455);
   f_1020->SetSavedPoint(28,0.09435048);
   f_1020->SetSavedPoint(29,0.09648478);
   f_1020->SetSavedPoint(30,0.09861907);
   f_1020->SetSavedPoint(31,0.1007534);
   f_1020->SetSavedPoint(32,0.1028877);
   f_1020->SetSavedPoint(33,0.105022);
   f_1020->SetSavedPoint(34,0.1071563);
   f_1020->SetSavedPoint(35,0.1092905);
   f_1020->SetSavedPoint(36,0.1114248);
   f_1020->SetSavedPoint(37,0.1135591);
   f_1020->SetSavedPoint(38,0.1156934);
   f_1020->SetSavedPoint(39,0.1178277);
   f_1020->SetSavedPoint(40,0.119962);
   f_1020->SetSavedPoint(41,0.1218717);
   f_1020->SetSavedPoint(42,0.1233085);
   f_1020->SetSavedPoint(43,0.1247453);
   f_1020->SetSavedPoint(44,0.1261821);
   f_1020->SetSavedPoint(45,0.1276189);
   f_1020->SetSavedPoint(46,0.1290557);
   f_1020->SetSavedPoint(47,0.1304925);
   f_1020->SetSavedPoint(48,0.1319293);
   f_1020->SetSavedPoint(49,0.1333662);
   f_1020->SetSavedPoint(50,0.134803);
   f_1020->SetSavedPoint(51,0.1362398);
   f_1020->SetSavedPoint(52,0.1376766);
   f_1020->SetSavedPoint(53,0.1391134);
   f_1020->SetSavedPoint(54,0.1405502);
   f_1020->SetSavedPoint(55,0.1414414);
   f_1020->SetSavedPoint(56,0.1421628);
   f_1020->SetSavedPoint(57,0.1428843);
   f_1020->SetSavedPoint(58,0.1436057);
   f_1020->SetSavedPoint(59,0.1443271);
   f_1020->SetSavedPoint(60,0.1450486);
   f_1020->SetSavedPoint(61,0.14577);
   f_1020->SetSavedPoint(62,0.1464915);
   f_1020->SetSavedPoint(63,0.1472129);
   f_1020->SetSavedPoint(64,0.1479344);
   f_1020->SetSavedPoint(65,0.1486558);
   f_1020->SetSavedPoint(66,0.1493772);
   f_1020->SetSavedPoint(67,0.1500987);
   f_1020->SetSavedPoint(68,0.1507828);
   f_1020->SetSavedPoint(69,0.1513207);
   f_1020->SetSavedPoint(70,0.1518586);
   f_1020->SetSavedPoint(71,0.1523965);
   f_1020->SetSavedPoint(72,0.1529344);
   f_1020->SetSavedPoint(73,0.1534723);
   f_1020->SetSavedPoint(74,0.1540103);
   f_1020->SetSavedPoint(75,0.1545482);
   f_1020->SetSavedPoint(76,0.1550861);
   f_1020->SetSavedPoint(77,0.155624);
   f_1020->SetSavedPoint(78,0.1561619);
   f_1020->SetSavedPoint(79,0.1566998);
   f_1020->SetSavedPoint(80,0.1572377);
   f_1020->SetSavedPoint(81,0.1577756);
   f_1020->SetSavedPoint(82,0.1578403);
   f_1020->SetSavedPoint(83,0.1576434);
   f_1020->SetSavedPoint(84,0.1574466);
   f_1020->SetSavedPoint(85,0.1572497);
   f_1020->SetSavedPoint(86,0.1570529);
   f_1020->SetSavedPoint(87,0.156856);
   f_1020->SetSavedPoint(88,0.1566592);
   f_1020->SetSavedPoint(89,0.1564623);
   f_1020->SetSavedPoint(90,0.1562655);
   f_1020->SetSavedPoint(91,0.1560686);
   f_1020->SetSavedPoint(92,0.1558718);
   f_1020->SetSavedPoint(93,0.1556749);
   f_1020->SetSavedPoint(94,0.155478);
   f_1020->SetSavedPoint(95,0.1552569);
   f_1020->SetSavedPoint(96,0.1547735);
   f_1020->SetSavedPoint(97,0.1542902);
   f_1020->SetSavedPoint(98,0.1538068);
   f_1020->SetSavedPoint(99,0.1533234);
   f_1020->SetSavedPoint(100,0.15284);
   f_1020->SetSavedPoint(101,0.1523567);
   f_1020->SetSavedPoint(102,0.1518733);
   f_1020->SetSavedPoint(103,0.1513899);
   f_1020->SetSavedPoint(104,0.1509065);
   f_1020->SetSavedPoint(105,0.1504232);
   f_1020->SetSavedPoint(106,0.1499398);
   f_1020->SetSavedPoint(107,0.1494564);
   f_1020->SetSavedPoint(108,0.148973);
   f_1020->SetSavedPoint(109,0.1483251);
   f_1020->SetSavedPoint(110,0.1475284);
   f_1020->SetSavedPoint(111,0.1467317);
   f_1020->SetSavedPoint(112,0.1459351);
   f_1020->SetSavedPoint(113,0.1451384);
   f_1020->SetSavedPoint(114,0.1443418);
   f_1020->SetSavedPoint(115,0.1435451);
   f_1020->SetSavedPoint(116,0.1427484);
   f_1020->SetSavedPoint(117,0.1419518);
   f_1020->SetSavedPoint(118,0.1411551);
   f_1020->SetSavedPoint(119,0.1403585);
   f_1020->SetSavedPoint(120,0.1395618);
   f_1020->SetSavedPoint(121,0.1387651);
   f_1020->SetSavedPoint(122,0.1379685);
   f_1020->SetSavedPoint(123,0.1368099);
   f_1020->SetSavedPoint(124,0.1356387);
   f_1020->SetSavedPoint(125,0.1344675);
   f_1020->SetSavedPoint(126,0.1332963);
   f_1020->SetSavedPoint(127,0.1321251);
   f_1020->SetSavedPoint(128,0.1309539);
   f_1020->SetSavedPoint(129,0.1297826);
   f_1020->SetSavedPoint(130,0.1286114);
   f_1020->SetSavedPoint(131,0.1274402);
   f_1020->SetSavedPoint(132,0.126269);
   f_1020->SetSavedPoint(133,0.1250978);
   f_1020->SetSavedPoint(134,0.1239265);
   f_1020->SetSavedPoint(135,0.1227553);
   f_1020->SetSavedPoint(136,0.1216505);
   f_1020->SetSavedPoint(137,0.1206424);
   f_1020->SetSavedPoint(138,0.1196344);
   f_1020->SetSavedPoint(139,0.1186263);
   f_1020->SetSavedPoint(140,0.1176183);
   f_1020->SetSavedPoint(141,0.1166102);
   f_1020->SetSavedPoint(142,0.1156022);
   f_1020->SetSavedPoint(143,0.1145941);
   f_1020->SetSavedPoint(144,0.1135861);
   f_1020->SetSavedPoint(145,0.112578);
   f_1020->SetSavedPoint(146,0.11157);
   f_1020->SetSavedPoint(147,0.1105619);
   f_1020->SetSavedPoint(148,0.1095539);
   f_1020->SetSavedPoint(149,0.1085458);
   f_1020->SetSavedPoint(150,0.1076982);
   f_1020->SetSavedPoint(151,0.1068795);
   f_1020->SetSavedPoint(152,0.1060607);
   f_1020->SetSavedPoint(153,0.105242);
   f_1020->SetSavedPoint(154,0.1044233);
   f_1020->SetSavedPoint(155,0.1036045);
   f_1020->SetSavedPoint(156,0.1027858);
   f_1020->SetSavedPoint(157,0.101967);
   f_1020->SetSavedPoint(158,0.1011483);
   f_1020->SetSavedPoint(159,0.1003296);
   f_1020->SetSavedPoint(160,0.09951081);
   f_1020->SetSavedPoint(161,0.09869207);
   f_1020->SetSavedPoint(162,0.09787333);
   f_1020->SetSavedPoint(163,0.09698217);
   f_1020->SetSavedPoint(164,0.09591207);
   f_1020->SetSavedPoint(165,0.09484198);
   f_1020->SetSavedPoint(166,0.09377188);
   f_1020->SetSavedPoint(167,0.09270178);
   f_1020->SetSavedPoint(168,0.09163169);
   f_1020->SetSavedPoint(169,0.09056159);
   f_1020->SetSavedPoint(170,0.0894915);
   f_1020->SetSavedPoint(171,0.0884214);
   f_1020->SetSavedPoint(172,0.08735131);
   f_1020->SetSavedPoint(173,0.08628121);
   f_1020->SetSavedPoint(174,0.08521111);
   f_1020->SetSavedPoint(175,0.08414102);
   f_1020->SetSavedPoint(176,0.08307092);
   f_1020->SetSavedPoint(177,0.08207725);
   f_1020->SetSavedPoint(178,0.081112);
   f_1020->SetSavedPoint(179,0.08014676);
   f_1020->SetSavedPoint(180,0.07918152);
   f_1020->SetSavedPoint(181,0.07821628);
   f_1020->SetSavedPoint(182,0.07725104);
   f_1020->SetSavedPoint(183,0.0762858);
   f_1020->SetSavedPoint(184,0.07532056);
   f_1020->SetSavedPoint(185,0.07435531);
   f_1020->SetSavedPoint(186,0.07339007);
   f_1020->SetSavedPoint(187,0.07242483);
   f_1020->SetSavedPoint(188,0.07145959);
   f_1020->SetSavedPoint(189,0.07049435);
   f_1020->SetSavedPoint(190,0.06958063);
   f_1020->SetSavedPoint(191,0.06891935);
   f_1020->SetSavedPoint(192,0.06825807);
   f_1020->SetSavedPoint(193,0.06759679);
   f_1020->SetSavedPoint(194,0.06693551);
   f_1020->SetSavedPoint(195,0.06627424);
   f_1020->SetSavedPoint(196,0.06561296);
   f_1020->SetSavedPoint(197,0.06495168);
   f_1020->SetSavedPoint(198,0.0642904);
   f_1020->SetSavedPoint(199,0.06362912);
   f_1020->SetSavedPoint(200,0.06296785);
   f_1020->SetSavedPoint(201,0.06230657);
   f_1020->SetSavedPoint(202,0.06164529);
   f_1020->SetSavedPoint(203,0.06098401);
   f_1020->SetSavedPoint(204,0.06022252);
   f_1020->SetSavedPoint(205,0.05939699);
   f_1020->SetSavedPoint(206,0.05857147);
   f_1020->SetSavedPoint(207,0.05774595);
   f_1020->SetSavedPoint(208,0.05692042);
   f_1020->SetSavedPoint(209,0.0560949);
   f_1020->SetSavedPoint(210,0.05526938);
   f_1020->SetSavedPoint(211,0.05444386);
   f_1020->SetSavedPoint(212,0.05361833);
   f_1020->SetSavedPoint(213,0.05279281);
   f_1020->SetSavedPoint(214,0.05196729);
   f_1020->SetSavedPoint(215,0.05114176);
   f_1020->SetSavedPoint(216,0.05031624);
   f_1020->SetSavedPoint(217,0.04950134);
   f_1020->SetSavedPoint(218,0.04888474);
   f_1020->SetSavedPoint(219,0.04826815);
   f_1020->SetSavedPoint(220,0.04765155);
   f_1020->SetSavedPoint(221,0.04703496);
   f_1020->SetSavedPoint(222,0.04641836);
   f_1020->SetSavedPoint(223,0.04580177);
   f_1020->SetSavedPoint(224,0.04518517);
   f_1020->SetSavedPoint(225,0.04456857);
   f_1020->SetSavedPoint(226,0.04395198);
   f_1020->SetSavedPoint(227,0.04333538);
   f_1020->SetSavedPoint(228,0.04271879);
   f_1020->SetSavedPoint(229,0.04210219);
   f_1020->SetSavedPoint(230,0.0414856);
   f_1020->SetSavedPoint(231,0.04094557);
   f_1020->SetSavedPoint(232,0.04048475);
   f_1020->SetSavedPoint(233,0.04002393);
   f_1020->SetSavedPoint(234,0.03956312);
   f_1020->SetSavedPoint(235,0.0391023);
   f_1020->SetSavedPoint(236,0.03864148);
   f_1020->SetSavedPoint(237,0.03818066);
   f_1020->SetSavedPoint(238,0.03771985);
   f_1020->SetSavedPoint(239,0.03725903);
   f_1020->SetSavedPoint(240,0.03679821);
   f_1020->SetSavedPoint(241,0.03633739);
   f_1020->SetSavedPoint(242,0.03587658);
   f_1020->SetSavedPoint(243,0.03541576);
   f_1020->SetSavedPoint(244,0.03495494);
   f_1020->SetSavedPoint(245,0.0344273);
   f_1020->SetSavedPoint(246,0.0338948);
   f_1020->SetSavedPoint(247,0.03336229);
   f_1020->SetSavedPoint(248,0.03282979);
   f_1020->SetSavedPoint(249,0.03229729);
   f_1020->SetSavedPoint(250,0.03176478);
   f_1020->SetSavedPoint(251,0.03123228);
   f_1020->SetSavedPoint(252,0.03069978);
   f_1020->SetSavedPoint(253,0.03016728);
   f_1020->SetSavedPoint(254,0.02963477);
   f_1020->SetSavedPoint(255,0.02910227);
   f_1020->SetSavedPoint(256,0.02856977);
   f_1020->SetSavedPoint(257,0.02803727);
   f_1020->SetSavedPoint(258,0.02754665);
   f_1020->SetSavedPoint(259,0.02712649);
   f_1020->SetSavedPoint(260,0.02670632);
   f_1020->SetSavedPoint(261,0.02628615);
   f_1020->SetSavedPoint(262,0.02586598);
   f_1020->SetSavedPoint(263,0.02544582);
   f_1020->SetSavedPoint(264,0.02502565);
   f_1020->SetSavedPoint(265,0.02460548);
   f_1020->SetSavedPoint(266,0.02418532);
   f_1020->SetSavedPoint(267,0.02376515);
   f_1020->SetSavedPoint(268,0.02334498);
   f_1020->SetSavedPoint(269,0.02292482);
   f_1020->SetSavedPoint(270,0.02250465);
   f_1020->SetSavedPoint(271,0.02208448);
   f_1020->SetSavedPoint(272,0.02182622);
   f_1020->SetSavedPoint(273,0.02160507);
   f_1020->SetSavedPoint(274,0.02138391);
   f_1020->SetSavedPoint(275,0.02116276);
   f_1020->SetSavedPoint(276,0.0209416);
   f_1020->SetSavedPoint(277,0.02072045);
   f_1020->SetSavedPoint(278,0.02049929);
   f_1020->SetSavedPoint(279,0.02027813);
   f_1020->SetSavedPoint(280,0.02005698);
   f_1020->SetSavedPoint(281,0.01983582);
   f_1020->SetSavedPoint(282,0.01961467);
   f_1020->SetSavedPoint(283,0.01939351);
   f_1020->SetSavedPoint(284,0.01917236);
   f_1020->SetSavedPoint(285,0.0189516);
   f_1020->SetSavedPoint(286,0.01873199);
   f_1020->SetSavedPoint(287,0.01851239);
   f_1020->SetSavedPoint(288,0.01829279);
   f_1020->SetSavedPoint(289,0.01807318);
   f_1020->SetSavedPoint(290,0.01785358);
   f_1020->SetSavedPoint(291,0.01763398);
   f_1020->SetSavedPoint(292,0.01741438);
   f_1020->SetSavedPoint(293,0.01719477);
   f_1020->SetSavedPoint(294,0.01697517);
   f_1020->SetSavedPoint(295,0.01675557);
   f_1020->SetSavedPoint(296,0.01653596);
   f_1020->SetSavedPoint(297,0.01631636);
   f_1020->SetSavedPoint(298,0.01609676);
   f_1020->SetSavedPoint(299,0.01587332);
   f_1020->SetSavedPoint(300,0.01564821);
   f_1020->SetSavedPoint(301,0.01542309);
   f_1020->SetSavedPoint(302,0.01519797);
   f_1020->SetSavedPoint(303,0.01497286);
   f_1020->SetSavedPoint(304,0.01474774);
   f_1020->SetSavedPoint(305,0.01452262);
   f_1020->SetSavedPoint(306,0.01429751);
   f_1020->SetSavedPoint(307,0.01407239);
   f_1020->SetSavedPoint(308,0.01384727);
   f_1020->SetSavedPoint(309,0.01362215);
   f_1020->SetSavedPoint(310,0.01339704);
   f_1020->SetSavedPoint(311,0.01317192);
   f_1020->SetSavedPoint(312,0.01294903);
   f_1020->SetSavedPoint(313,0.01274031);
   f_1020->SetSavedPoint(314,0.0125316);
   f_1020->SetSavedPoint(315,0.01232289);
   f_1020->SetSavedPoint(316,0.01211417);
   f_1020->SetSavedPoint(317,0.01190546);
   f_1020->SetSavedPoint(318,0.01169675);
   f_1020->SetSavedPoint(319,0.01148803);
   f_1020->SetSavedPoint(320,0.01127932);
   f_1020->SetSavedPoint(321,0.0110706);
   f_1020->SetSavedPoint(322,0.01086189);
   f_1020->SetSavedPoint(323,0.01065318);
   f_1020->SetSavedPoint(324,0.01044446);
   f_1020->SetSavedPoint(325,0.01023575);
   f_1020->SetSavedPoint(326,0.01007468);
   f_1020->SetSavedPoint(327,0.009948645);
   f_1020->SetSavedPoint(328,0.00982261);
   f_1020->SetSavedPoint(329,0.009696574);
   f_1020->SetSavedPoint(330,0.009570538);
   f_1020->SetSavedPoint(331,0.009444503);
   f_1020->SetSavedPoint(332,0.009318467);
   f_1020->SetSavedPoint(333,0.009192431);
   f_1020->SetSavedPoint(334,0.009066396);
   f_1020->SetSavedPoint(335,0.00894036);
   f_1020->SetSavedPoint(336,0.008814324);
   f_1020->SetSavedPoint(337,0.008688289);
   f_1020->SetSavedPoint(338,0.008562253);
   f_1020->SetSavedPoint(339,0.008436021);
   f_1020->SetSavedPoint(340,0.00829842);
   f_1020->SetSavedPoint(341,0.008160818);
   f_1020->SetSavedPoint(342,0.008023217);
   f_1020->SetSavedPoint(343,0.007885616);
   f_1020->SetSavedPoint(344,0.007748014);
   f_1020->SetSavedPoint(345,0.007610413);
   f_1020->SetSavedPoint(346,0.007472812);
   f_1020->SetSavedPoint(347,0.00733521);
   f_1020->SetSavedPoint(348,0.007197609);
   f_1020->SetSavedPoint(349,0.007060007);
   f_1020->SetSavedPoint(350,0.006922406);
   f_1020->SetSavedPoint(351,0.006784805);
   f_1020->SetSavedPoint(352,0.006647203);
   f_1020->SetSavedPoint(353,0.00654333);
   f_1020->SetSavedPoint(354,0.006479431);
   f_1020->SetSavedPoint(355,0.006415532);
   f_1020->SetSavedPoint(356,0.006351632);
   f_1020->SetSavedPoint(357,0.006287733);
   f_1020->SetSavedPoint(358,0.006223834);
   f_1020->SetSavedPoint(359,0.006159935);
   f_1020->SetSavedPoint(360,0.006096035);
   f_1020->SetSavedPoint(361,0.006032136);
   f_1020->SetSavedPoint(362,0.005968237);
   f_1020->SetSavedPoint(363,0.005904338);
   f_1020->SetSavedPoint(364,0.005840438);
   f_1020->SetSavedPoint(365,0.005776539);
   f_1020->SetSavedPoint(366,0.00571264);
   f_1020->SetSavedPoint(367,0.005624691);
   f_1020->SetSavedPoint(368,0.00553402);
   f_1020->SetSavedPoint(369,0.005443348);
   f_1020->SetSavedPoint(370,0.005352677);
   f_1020->SetSavedPoint(371,0.005262006);
   f_1020->SetSavedPoint(372,0.005171334);
   f_1020->SetSavedPoint(373,0.005080663);
   f_1020->SetSavedPoint(374,0.004989991);
   f_1020->SetSavedPoint(375,0.00489932);
   f_1020->SetSavedPoint(376,0.004808649);
   f_1020->SetSavedPoint(377,0.004717977);
   f_1020->SetSavedPoint(378,0.004627306);
   f_1020->SetSavedPoint(379,0.004536634);
   f_1020->SetSavedPoint(380,0.004458441);
   f_1020->SetSavedPoint(381,0.004404581);
   f_1020->SetSavedPoint(382,0.004350721);
   f_1020->SetSavedPoint(383,0.00429686);
   f_1020->SetSavedPoint(384,0.004243);
   f_1020->SetSavedPoint(385,0.00418914);
   f_1020->SetSavedPoint(386,0.004135279);
   f_1020->SetSavedPoint(387,0.004081419);
   f_1020->SetSavedPoint(388,0.004027559);
   f_1020->SetSavedPoint(389,0.003973698);
   f_1020->SetSavedPoint(390,0.003919838);
   f_1020->SetSavedPoint(391,0.003865978);
   f_1020->SetSavedPoint(392,0.003812117);
   f_1020->SetSavedPoint(393,0.003758257);
   f_1020->SetSavedPoint(394,0.003706606);
   f_1020->SetSavedPoint(395,0.00365558);
   f_1020->SetSavedPoint(396,0.003604554);
   f_1020->SetSavedPoint(397,0.003553528);
   f_1020->SetSavedPoint(398,0.003502501);
   f_1020->SetSavedPoint(399,0.003451475);
   f_1020->SetSavedPoint(400,0.003400449);
   f_1020->SetSavedPoint(401,0.25);
   f_1020->SetSavedPoint(402,15);
   f_1020->SetFillColor(19);
   f_1020->SetFillStyle(0);
   f_1020->SetMarkerStyle(20);
   f_1020->SetMarkerSize(1.2);
   f_1020->SetLineColor(92);
   f_1020->SetLineWidth(2);
   f_1020->SetLineStyle(7);
   f_1020->GetXaxis()->SetNdivisions(505);
   f_1020->GetXaxis()->SetLabelFont(132);
   f_1020->GetXaxis()->SetLabelOffset(0.015);
   f_1020->GetXaxis()->SetLabelSize(0.05);
   f_1020->GetXaxis()->SetTitleSize(0.06);
   f_1020->GetXaxis()->SetTitleFont(132);
   f_1020->GetYaxis()->SetLabelFont(132);
   f_1020->GetYaxis()->SetLabelSize(0.05);
   f_1020->GetYaxis()->SetTitleSize(0.06);
   f_1020->GetYaxis()->SetTitleFont(42);
   f_1020->SetParameter(0,1);
   f_1020->SetParError(0,0);
   f_1020->SetParLimits(0,1,1);
   f_1020->SetParameter(1,0);
   f_1020->SetParError(1,0);
   f_1020->SetParLimits(1,1,1);
   f_1020->SetParameter(2,1);
   f_1020->SetParError(2,0);
   f_1020->SetParLimits(2,1,1);
   f_1020->Draw("same");
   
   TF1 *f_1000 = new TF1("*f_1000",0.25,15,3);
    //The original function : f_1000 had originally been created by:
    //TF1 *f_1000 = new TF1("f_1000",f_1000,0.25,15,3);
   f_1000->SetRange(0.25,15);
   f_1000->SetName("f_1000");
   f_1000->SetTitle("f_1000");
   f_1000->SetNpx(400);
   f_1000->SetSavedPoint(0,0.03002395);
   f_1000->SetSavedPoint(1,0.0354071);
   f_1000->SetSavedPoint(2,0.04079025);
   f_1000->SetSavedPoint(3,0.0461734);
   f_1000->SetSavedPoint(4,0.05155655);
   f_1000->SetSavedPoint(5,0.0569397);
   f_1000->SetSavedPoint(6,0.06232285);
   f_1000->SetSavedPoint(7,0.067706);
   f_1000->SetSavedPoint(8,0.07308914);
   f_1000->SetSavedPoint(9,0.07847229);
   f_1000->SetSavedPoint(10,0.08385544);
   f_1000->SetSavedPoint(11,0.08923859);
   f_1000->SetSavedPoint(12,0.09462174);
   f_1000->SetSavedPoint(13,0.1000049);
   f_1000->SetSavedPoint(14,0.1047392);
   f_1000->SetSavedPoint(15,0.10865);
   f_1000->SetSavedPoint(16,0.1125608);
   f_1000->SetSavedPoint(17,0.1164716);
   f_1000->SetSavedPoint(18,0.1203824);
   f_1000->SetSavedPoint(19,0.1242932);
   f_1000->SetSavedPoint(20,0.128204);
   f_1000->SetSavedPoint(21,0.1321148);
   f_1000->SetSavedPoint(22,0.1360256);
   f_1000->SetSavedPoint(23,0.1399364);
   f_1000->SetSavedPoint(24,0.1438472);
   f_1000->SetSavedPoint(25,0.147758);
   f_1000->SetSavedPoint(26,0.1516688);
   f_1000->SetSavedPoint(27,0.1555796);
   f_1000->SetSavedPoint(28,0.1581848);
   f_1000->SetSavedPoint(29,0.1606143);
   f_1000->SetSavedPoint(30,0.1630437);
   f_1000->SetSavedPoint(31,0.1654732);
   f_1000->SetSavedPoint(32,0.1679027);
   f_1000->SetSavedPoint(33,0.1703322);
   f_1000->SetSavedPoint(34,0.1727616);
   f_1000->SetSavedPoint(35,0.1751911);
   f_1000->SetSavedPoint(36,0.1776206);
   f_1000->SetSavedPoint(37,0.18005);
   f_1000->SetSavedPoint(38,0.1824795);
   f_1000->SetSavedPoint(39,0.184909);
   f_1000->SetSavedPoint(40,0.1873385);
   f_1000->SetSavedPoint(41,0.1893433);
   f_1000->SetSavedPoint(42,0.1904543);
   f_1000->SetSavedPoint(43,0.1915652);
   f_1000->SetSavedPoint(44,0.1926762);
   f_1000->SetSavedPoint(45,0.1937872);
   f_1000->SetSavedPoint(46,0.1948981);
   f_1000->SetSavedPoint(47,0.1960091);
   f_1000->SetSavedPoint(48,0.1971201);
   f_1000->SetSavedPoint(49,0.198231);
   f_1000->SetSavedPoint(50,0.199342);
   f_1000->SetSavedPoint(51,0.2004529);
   f_1000->SetSavedPoint(52,0.2015639);
   f_1000->SetSavedPoint(53,0.2026749);
   f_1000->SetSavedPoint(54,0.2037858);
   f_1000->SetSavedPoint(55,0.2038141);
   f_1000->SetSavedPoint(56,0.2035055);
   f_1000->SetSavedPoint(57,0.2031969);
   f_1000->SetSavedPoint(58,0.2028884);
   f_1000->SetSavedPoint(59,0.2025798);
   f_1000->SetSavedPoint(60,0.2022712);
   f_1000->SetSavedPoint(61,0.2019626);
   f_1000->SetSavedPoint(62,0.2016541);
   f_1000->SetSavedPoint(63,0.2013455);
   f_1000->SetSavedPoint(64,0.2010369);
   f_1000->SetSavedPoint(65,0.2007284);
   f_1000->SetSavedPoint(66,0.2004198);
   f_1000->SetSavedPoint(67,0.2001112);
   f_1000->SetSavedPoint(68,0.19967);
   f_1000->SetSavedPoint(69,0.1987092);
   f_1000->SetSavedPoint(70,0.1977484);
   f_1000->SetSavedPoint(71,0.1967876);
   f_1000->SetSavedPoint(72,0.1958268);
   f_1000->SetSavedPoint(73,0.1948659);
   f_1000->SetSavedPoint(74,0.1939051);
   f_1000->SetSavedPoint(75,0.1929443);
   f_1000->SetSavedPoint(76,0.1919835);
   f_1000->SetSavedPoint(77,0.1910227);
   f_1000->SetSavedPoint(78,0.1900619);
   f_1000->SetSavedPoint(79,0.1891011);
   f_1000->SetSavedPoint(80,0.1881403);
   f_1000->SetSavedPoint(81,0.1871795);
   f_1000->SetSavedPoint(82,0.1859281);
   f_1000->SetSavedPoint(83,0.1845161);
   f_1000->SetSavedPoint(84,0.1831041);
   f_1000->SetSavedPoint(85,0.1816921);
   f_1000->SetSavedPoint(86,0.1802802);
   f_1000->SetSavedPoint(87,0.1788682);
   f_1000->SetSavedPoint(88,0.1774562);
   f_1000->SetSavedPoint(89,0.1760442);
   f_1000->SetSavedPoint(90,0.1746322);
   f_1000->SetSavedPoint(91,0.1732202);
   f_1000->SetSavedPoint(92,0.1718083);
   f_1000->SetSavedPoint(93,0.1703963);
   f_1000->SetSavedPoint(94,0.1689843);
   f_1000->SetSavedPoint(95,0.1675646);
   f_1000->SetSavedPoint(96,0.1660617);
   f_1000->SetSavedPoint(97,0.1645588);
   f_1000->SetSavedPoint(98,0.163056);
   f_1000->SetSavedPoint(99,0.1615531);
   f_1000->SetSavedPoint(100,0.1600502);
   f_1000->SetSavedPoint(101,0.1585473);
   f_1000->SetSavedPoint(102,0.1570444);
   f_1000->SetSavedPoint(103,0.1555416);
   f_1000->SetSavedPoint(104,0.1540387);
   f_1000->SetSavedPoint(105,0.1525358);
   f_1000->SetSavedPoint(106,0.1510329);
   f_1000->SetSavedPoint(107,0.14953);
   f_1000->SetSavedPoint(108,0.1480272);
   f_1000->SetSavedPoint(109,0.1463793);
   f_1000->SetSavedPoint(110,0.1446004);
   f_1000->SetSavedPoint(111,0.1428216);
   f_1000->SetSavedPoint(112,0.1410427);
   f_1000->SetSavedPoint(113,0.1392639);
   f_1000->SetSavedPoint(114,0.137485);
   f_1000->SetSavedPoint(115,0.1357062);
   f_1000->SetSavedPoint(116,0.1339273);
   f_1000->SetSavedPoint(117,0.1321485);
   f_1000->SetSavedPoint(118,0.1303696);
   f_1000->SetSavedPoint(119,0.1285908);
   f_1000->SetSavedPoint(120,0.1268119);
   f_1000->SetSavedPoint(121,0.1250331);
   f_1000->SetSavedPoint(122,0.1232542);
   f_1000->SetSavedPoint(123,0.121602);
   f_1000->SetSavedPoint(124,0.1199542);
   f_1000->SetSavedPoint(125,0.1183064);
   f_1000->SetSavedPoint(126,0.1166586);
   f_1000->SetSavedPoint(127,0.1150108);
   f_1000->SetSavedPoint(128,0.113363);
   f_1000->SetSavedPoint(129,0.1117152);
   f_1000->SetSavedPoint(130,0.1100675);
   f_1000->SetSavedPoint(131,0.1084197);
   f_1000->SetSavedPoint(132,0.1067719);
   f_1000->SetSavedPoint(133,0.1051241);
   f_1000->SetSavedPoint(134,0.1034763);
   f_1000->SetSavedPoint(135,0.1018285);
   f_1000->SetSavedPoint(136,0.1003056);
   f_1000->SetSavedPoint(137,0.09896492);
   f_1000->SetSavedPoint(138,0.0976242);
   f_1000->SetSavedPoint(139,0.09628349);
   f_1000->SetSavedPoint(140,0.09494277);
   f_1000->SetSavedPoint(141,0.09360206);
   f_1000->SetSavedPoint(142,0.09226134);
   f_1000->SetSavedPoint(143,0.09092063);
   f_1000->SetSavedPoint(144,0.08957991);
   f_1000->SetSavedPoint(145,0.0882392);
   f_1000->SetSavedPoint(146,0.08689848);
   f_1000->SetSavedPoint(147,0.08555777);
   f_1000->SetSavedPoint(148,0.08421705);
   f_1000->SetSavedPoint(149,0.08287634);
   f_1000->SetSavedPoint(150,0.08159128);
   f_1000->SetSavedPoint(151,0.08031623);
   f_1000->SetSavedPoint(152,0.07904119);
   f_1000->SetSavedPoint(153,0.07776614);
   f_1000->SetSavedPoint(154,0.0764911);
   f_1000->SetSavedPoint(155,0.07521606);
   f_1000->SetSavedPoint(156,0.07394101);
   f_1000->SetSavedPoint(157,0.07266597);
   f_1000->SetSavedPoint(158,0.07139093);
   f_1000->SetSavedPoint(159,0.07011588);
   f_1000->SetSavedPoint(160,0.06884084);
   f_1000->SetSavedPoint(161,0.06756579);
   f_1000->SetSavedPoint(162,0.06629075);
   f_1000->SetSavedPoint(163,0.06509728);
   f_1000->SetSavedPoint(164,0.06410534);
   f_1000->SetSavedPoint(165,0.06311339);
   f_1000->SetSavedPoint(166,0.06212145);
   f_1000->SetSavedPoint(167,0.06112951);
   f_1000->SetSavedPoint(168,0.06013757);
   f_1000->SetSavedPoint(169,0.05914562);
   f_1000->SetSavedPoint(170,0.05815368);
   f_1000->SetSavedPoint(171,0.05716174);
   f_1000->SetSavedPoint(172,0.0561698);
   f_1000->SetSavedPoint(173,0.05517786);
   f_1000->SetSavedPoint(174,0.05418591);
   f_1000->SetSavedPoint(175,0.05319397);
   f_1000->SetSavedPoint(176,0.05220203);
   f_1000->SetSavedPoint(177,0.05141171);
   f_1000->SetSavedPoint(178,0.05069641);
   f_1000->SetSavedPoint(179,0.04998111);
   f_1000->SetSavedPoint(180,0.04926582);
   f_1000->SetSavedPoint(181,0.04855052);
   f_1000->SetSavedPoint(182,0.04783522);
   f_1000->SetSavedPoint(183,0.04711993);
   f_1000->SetSavedPoint(184,0.04640463);
   f_1000->SetSavedPoint(185,0.04568933);
   f_1000->SetSavedPoint(186,0.04497403);
   f_1000->SetSavedPoint(187,0.04425874);
   f_1000->SetSavedPoint(188,0.04354344);
   f_1000->SetSavedPoint(189,0.04282814);
   f_1000->SetSavedPoint(190,0.04212174);
   f_1000->SetSavedPoint(191,0.04145891);
   f_1000->SetSavedPoint(192,0.04079608);
   f_1000->SetSavedPoint(193,0.04013326);
   f_1000->SetSavedPoint(194,0.03947043);
   f_1000->SetSavedPoint(195,0.0388076);
   f_1000->SetSavedPoint(196,0.03814478);
   f_1000->SetSavedPoint(197,0.03748195);
   f_1000->SetSavedPoint(198,0.03681912);
   f_1000->SetSavedPoint(199,0.03615629);
   f_1000->SetSavedPoint(200,0.03549347);
   f_1000->SetSavedPoint(201,0.03483064);
   f_1000->SetSavedPoint(202,0.03416781);
   f_1000->SetSavedPoint(203,0.03350499);
   f_1000->SetSavedPoint(204,0.03287046);
   f_1000->SetSavedPoint(205,0.03225402);
   f_1000->SetSavedPoint(206,0.03163758);
   f_1000->SetSavedPoint(207,0.03102114);
   f_1000->SetSavedPoint(208,0.0304047);
   f_1000->SetSavedPoint(209,0.02978826);
   f_1000->SetSavedPoint(210,0.02917182);
   f_1000->SetSavedPoint(211,0.02855538);
   f_1000->SetSavedPoint(212,0.02793894);
   f_1000->SetSavedPoint(213,0.0273225);
   f_1000->SetSavedPoint(214,0.02670606);
   f_1000->SetSavedPoint(215,0.02608961);
   f_1000->SetSavedPoint(216,0.02547317);
   f_1000->SetSavedPoint(217,0.02486725);
   f_1000->SetSavedPoint(218,0.02445757);
   f_1000->SetSavedPoint(219,0.0240479);
   f_1000->SetSavedPoint(220,0.02363823);
   f_1000->SetSavedPoint(221,0.02322856);
   f_1000->SetSavedPoint(222,0.02281889);
   f_1000->SetSavedPoint(223,0.02240921);
   f_1000->SetSavedPoint(224,0.02199954);
   f_1000->SetSavedPoint(225,0.02158987);
   f_1000->SetSavedPoint(226,0.0211802);
   f_1000->SetSavedPoint(227,0.02077053);
   f_1000->SetSavedPoint(228,0.02036085);
   f_1000->SetSavedPoint(229,0.01995118);
   f_1000->SetSavedPoint(230,0.01954151);
   f_1000->SetSavedPoint(231,0.0192113);
   f_1000->SetSavedPoint(232,0.0189633);
   f_1000->SetSavedPoint(233,0.0187153);
   f_1000->SetSavedPoint(234,0.0184673);
   f_1000->SetSavedPoint(235,0.01821929);
   f_1000->SetSavedPoint(236,0.01797129);
   f_1000->SetSavedPoint(237,0.01772329);
   f_1000->SetSavedPoint(238,0.01747529);
   f_1000->SetSavedPoint(239,0.01722729);
   f_1000->SetSavedPoint(240,0.01697929);
   f_1000->SetSavedPoint(241,0.01673128);
   f_1000->SetSavedPoint(242,0.01648328);
   f_1000->SetSavedPoint(243,0.01623528);
   f_1000->SetSavedPoint(244,0.01598728);
   f_1000->SetSavedPoint(245,0.01570197);
   f_1000->SetSavedPoint(246,0.01541394);
   f_1000->SetSavedPoint(247,0.01512592);
   f_1000->SetSavedPoint(248,0.01483789);
   f_1000->SetSavedPoint(249,0.01454987);
   f_1000->SetSavedPoint(250,0.01426184);
   f_1000->SetSavedPoint(251,0.01397382);
   f_1000->SetSavedPoint(252,0.01368579);
   f_1000->SetSavedPoint(253,0.01339777);
   f_1000->SetSavedPoint(254,0.01310975);
   f_1000->SetSavedPoint(255,0.01282172);
   f_1000->SetSavedPoint(256,0.0125337);
   f_1000->SetSavedPoint(257,0.01224567);
   f_1000->SetSavedPoint(258,0.01199929);
   f_1000->SetSavedPoint(259,0.01182296);
   f_1000->SetSavedPoint(260,0.01164663);
   f_1000->SetSavedPoint(261,0.01147029);
   f_1000->SetSavedPoint(262,0.01129396);
   f_1000->SetSavedPoint(263,0.01111763);
   f_1000->SetSavedPoint(264,0.01094129);
   f_1000->SetSavedPoint(265,0.01076496);
   f_1000->SetSavedPoint(266,0.01058863);
   f_1000->SetSavedPoint(267,0.01041229);
   f_1000->SetSavedPoint(268,0.01023596);
   f_1000->SetSavedPoint(269,0.01005963);
   f_1000->SetSavedPoint(270,0.009883294);
   f_1000->SetSavedPoint(271,0.009706961);
   f_1000->SetSavedPoint(272,0.009534866);
   f_1000->SetSavedPoint(273,0.009363742);
   f_1000->SetSavedPoint(274,0.009192618);
   f_1000->SetSavedPoint(275,0.009021494);
   f_1000->SetSavedPoint(276,0.00885037);
   f_1000->SetSavedPoint(277,0.008679247);
   f_1000->SetSavedPoint(278,0.008508123);
   f_1000->SetSavedPoint(279,0.008336999);
   f_1000->SetSavedPoint(280,0.008165875);
   f_1000->SetSavedPoint(281,0.007994751);
   f_1000->SetSavedPoint(282,0.007823627);
   f_1000->SetSavedPoint(283,0.007652503);
   f_1000->SetSavedPoint(284,0.007481379);
   f_1000->SetSavedPoint(285,0.007328269);
   f_1000->SetSavedPoint(286,0.007227997);
   f_1000->SetSavedPoint(287,0.007127726);
   f_1000->SetSavedPoint(288,0.007027454);
   f_1000->SetSavedPoint(289,0.006927182);
   f_1000->SetSavedPoint(290,0.006826911);
   f_1000->SetSavedPoint(291,0.006726639);
   f_1000->SetSavedPoint(292,0.006626368);
   f_1000->SetSavedPoint(293,0.006526096);
   f_1000->SetSavedPoint(294,0.006425824);
   f_1000->SetSavedPoint(295,0.006325553);
   f_1000->SetSavedPoint(296,0.006225281);
   f_1000->SetSavedPoint(297,0.00612501);
   f_1000->SetSavedPoint(298,0.006024738);
   f_1000->SetSavedPoint(299,0.005917183);
   f_1000->SetSavedPoint(300,0.00580643);
   f_1000->SetSavedPoint(301,0.005695677);
   f_1000->SetSavedPoint(302,0.005584924);
   f_1000->SetSavedPoint(303,0.005474171);
   f_1000->SetSavedPoint(304,0.005363418);
   f_1000->SetSavedPoint(305,0.005252665);
   f_1000->SetSavedPoint(306,0.005141912);
   f_1000->SetSavedPoint(307,0.005031159);
   f_1000->SetSavedPoint(308,0.004920406);
   f_1000->SetSavedPoint(309,0.004809653);
   f_1000->SetSavedPoint(310,0.0046989);
   f_1000->SetSavedPoint(311,0.004588147);
   f_1000->SetSavedPoint(312,0.004482706);
   f_1000->SetSavedPoint(313,0.004411126);
   f_1000->SetSavedPoint(314,0.004339547);
   f_1000->SetSavedPoint(315,0.004267967);
   f_1000->SetSavedPoint(316,0.004196387);
   f_1000->SetSavedPoint(317,0.004124807);
   f_1000->SetSavedPoint(318,0.004053228);
   f_1000->SetSavedPoint(319,0.003981648);
   f_1000->SetSavedPoint(320,0.003910068);
   f_1000->SetSavedPoint(321,0.003838488);
   f_1000->SetSavedPoint(322,0.003766909);
   f_1000->SetSavedPoint(323,0.003695329);
   f_1000->SetSavedPoint(324,0.003623749);
   f_1000->SetSavedPoint(325,0.003552169);
   f_1000->SetSavedPoint(326,0.003488521);
   f_1000->SetSavedPoint(327,0.003430705);
   f_1000->SetSavedPoint(328,0.003372889);
   f_1000->SetSavedPoint(329,0.003315073);
   f_1000->SetSavedPoint(330,0.003257257);
   f_1000->SetSavedPoint(331,0.003199441);
   f_1000->SetSavedPoint(332,0.003141626);
   f_1000->SetSavedPoint(333,0.00308381);
   f_1000->SetSavedPoint(334,0.003025994);
   f_1000->SetSavedPoint(335,0.002968178);
   f_1000->SetSavedPoint(336,0.002910362);
   f_1000->SetSavedPoint(337,0.002852546);
   f_1000->SetSavedPoint(338,0.00279473);
   f_1000->SetSavedPoint(339,0.002737275);
   f_1000->SetSavedPoint(340,0.002700767);
   f_1000->SetSavedPoint(341,0.002664258);
   f_1000->SetSavedPoint(342,0.00262775);
   f_1000->SetSavedPoint(343,0.002591241);
   f_1000->SetSavedPoint(344,0.002554733);
   f_1000->SetSavedPoint(345,0.002518225);
   f_1000->SetSavedPoint(346,0.002481716);
   f_1000->SetSavedPoint(347,0.002445208);
   f_1000->SetSavedPoint(348,0.002408699);
   f_1000->SetSavedPoint(349,0.002372191);
   f_1000->SetSavedPoint(350,0.002335683);
   f_1000->SetSavedPoint(351,0.002299174);
   f_1000->SetSavedPoint(352,0.002262666);
   f_1000->SetSavedPoint(353,0.002228399);
   f_1000->SetSavedPoint(354,0.002196788);
   f_1000->SetSavedPoint(355,0.002165177);
   f_1000->SetSavedPoint(356,0.002133566);
   f_1000->SetSavedPoint(357,0.002101955);
   f_1000->SetSavedPoint(358,0.002070344);
   f_1000->SetSavedPoint(359,0.002038733);
   f_1000->SetSavedPoint(360,0.002007122);
   f_1000->SetSavedPoint(361,0.001975511);
   f_1000->SetSavedPoint(362,0.0019439);
   f_1000->SetSavedPoint(363,0.001912289);
   f_1000->SetSavedPoint(364,0.001880678);
   f_1000->SetSavedPoint(365,0.001849067);
   f_1000->SetSavedPoint(366,0.001817456);
   f_1000->SetSavedPoint(367,0.001793055);
   f_1000->SetSavedPoint(368,0.001769469);
   f_1000->SetSavedPoint(369,0.001745884);
   f_1000->SetSavedPoint(370,0.001722299);
   f_1000->SetSavedPoint(371,0.001698714);
   f_1000->SetSavedPoint(372,0.001675128);
   f_1000->SetSavedPoint(373,0.001651543);
   f_1000->SetSavedPoint(374,0.001627958);
   f_1000->SetSavedPoint(375,0.001604373);
   f_1000->SetSavedPoint(376,0.001580787);
   f_1000->SetSavedPoint(377,0.001557202);
   f_1000->SetSavedPoint(378,0.001533617);
   f_1000->SetSavedPoint(379,0.001510032);
   f_1000->SetSavedPoint(380,0.001483617);
   f_1000->SetSavedPoint(381,0.001451685);
   f_1000->SetSavedPoint(382,0.001419753);
   f_1000->SetSavedPoint(383,0.001387821);
   f_1000->SetSavedPoint(384,0.001355889);
   f_1000->SetSavedPoint(385,0.001323957);
   f_1000->SetSavedPoint(386,0.001292025);
   f_1000->SetSavedPoint(387,0.001260093);
   f_1000->SetSavedPoint(388,0.001228161);
   f_1000->SetSavedPoint(389,0.001196229);
   f_1000->SetSavedPoint(390,0.001164297);
   f_1000->SetSavedPoint(391,0.001132365);
   f_1000->SetSavedPoint(392,0.001100433);
   f_1000->SetSavedPoint(393,0.001068501);
   f_1000->SetSavedPoint(394,0.0010547);
   f_1000->SetSavedPoint(395,0.001046023);
   f_1000->SetSavedPoint(396,0.001037346);
   f_1000->SetSavedPoint(397,0.00102867);
   f_1000->SetSavedPoint(398,0.001019993);
   f_1000->SetSavedPoint(399,0.001011316);
   f_1000->SetSavedPoint(400,0.001002639);
   f_1000->SetSavedPoint(401,0.25);
   f_1000->SetSavedPoint(402,15);
   f_1000->SetFillColor(19);
   f_1000->SetFillStyle(0);
   f_1000->SetMarkerStyle(20);
   f_1000->SetMarkerSize(1.2);
   f_1000->SetLineColor(6);
   f_1000->SetLineWidth(2);
   f_1000->SetLineStyle(9);
   f_1000->GetXaxis()->SetNdivisions(505);
   f_1000->GetXaxis()->SetLabelFont(132);
   f_1000->GetXaxis()->SetLabelOffset(0.015);
   f_1000->GetXaxis()->SetLabelSize(0.05);
   f_1000->GetXaxis()->SetTitleSize(0.06);
   f_1000->GetXaxis()->SetTitleFont(132);
   f_1000->GetYaxis()->SetLabelFont(132);
   f_1000->GetYaxis()->SetLabelSize(0.05);
   f_1000->GetYaxis()->SetTitleSize(0.06);
   f_1000->GetYaxis()->SetTitleFont(42);
   f_1000->SetParameter(0,1);
   f_1000->SetParError(0,0);
   f_1000->SetParLimits(0,1,1);
   f_1000->SetParameter(1,0);
   f_1000->SetParError(1,0);
   f_1000->SetParLimits(1,1,1);
   f_1000->SetParameter(2,1);
   f_1000->SetParError(2,0);
   f_1000->SetParLimits(2,1,1);
   f_1000->Draw("same");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.45,0.04686345);
   grae->SetPointError(0,0.45,0.55,0.0001686727,0.0001686727);
   grae->SetPoint(1,1.45,0.1181949);
   grae->SetPointError(1,0.45,0.55,0.0002670906,0.0002670906);
   grae->SetPoint(2,2.45,0.1493792);
   grae->SetPointError(2,0.45,0.55,0.0002968472,0.0002968472);
   grae->SetPoint(3,3.45,0.1484785);
   grae->SetPointError(3,0.45,0.55,0.0002943147,0.0002943147);
   grae->SetPoint(4,4.45,0.1301766);
   grae->SetPointError(4,0.45,0.55,0.0002750827,0.0002750827);
   grae->SetPoint(5,5.45,0.1062271);
   grae->SetPointError(5,0.45,0.55,0.0002462339,0.0002462339);
   grae->SetPoint(6,6.45,0.08234766);
   grae->SetPointError(6,0.45,0.55,0.0002147803,0.0002147803);
   grae->SetPoint(7,7.45,0.06265992);
   grae->SetPointError(7,0.45,0.55,0.000186096,0.000186096);
   grae->SetPoint(8,8.45,0.0464917);
   grae->SetPointError(8,0.45,0.55,0.0001593922,0.0001593922);
   grae->SetPoint(9,9.45,0.03438332);
   grae->SetPointError(9,0.45,0.55,0.0001359044,0.0001359044);
   grae->SetPoint(10,10.45,0.02530604);
   grae->SetPointError(10,0.45,0.55,0.0001168761,0.0001168761);
   grae->SetPoint(11,11.45,0.01856897);
   grae->SetPointError(11,0.45,0.55,9.999875e-05,9.999875e-05);
   grae->SetPoint(12,12.45,0.01356046);
   grae->SetPointError(12,0.45,0.55,8.602773e-05,8.602773e-05);
   grae->SetPoint(13,13.9,0.008681089);
   grae->SetPointError(13,0.9,1.1,4.827821e-05,4.827821e-05);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,16.5);
   Graph_Graph3->SetMinimum(0);
   Graph_Graph3->SetMaximum(0.1637804);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(15);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.55,0.04410691);
   grae->SetPointError(0,0.55,0.45,0.01517398,0.01517398);
   grae->SetPoint(1,1.55,0.08723037);
   grae->SetPointError(1,0.55,0.45,0.02271733,0.02271733);
   grae->SetPoint(2,2.55,0.1400728);
   grae->SetPointError(2,0.55,0.45,0.02691723,0.02691723);
   grae->SetPoint(3,3.55,0.09443214);
   grae->SetPointError(3,0.55,0.45,0.03866143,0.03866143);
   grae->SetPoint(4,4.55,0.1461084);
   grae->SetPointError(4,0.55,0.45,0.02683287,0.02683287);
   grae->SetPoint(5,5.55,0.1301022);
   grae->SetPointError(5,0.55,0.45,0.02350167,0.02350167);
   grae->SetPoint(6,6.55,0.1202346);
   grae->SetPointError(6,0.55,0.45,0.02344733,0.02344733);
   grae->SetPoint(7,7.55,0.0795307);
   grae->SetPointError(7,0.55,0.45,0.01998268,0.01998268);
   grae->SetPoint(8,8.55,0.03113289);
   grae->SetPointError(8,0.55,0.45,0.02093578,0.02093578);
   grae->SetPoint(9,9.55,0.04179489);
   grae->SetPointError(9,0.55,0.45,0.01100441,0.01100441);
   grae->SetPoint(10,10.55,0.02324509);
   grae->SetPointError(10,0.55,0.45,0.0144399,0.0144399);
   grae->SetPoint(11,11.55,0.02214798);
   grae->SetPointError(11,0.55,0.45,0.01376027,0.01376027);
   grae->SetPoint(12,12.55,0.02023477);
   grae->SetPointError(12,0.55,0.45,0.01223878,0.01223878);
   grae->SetPoint(13,13.55,0.007313657);
   grae->SetPointError(13,0.55,0.45,0.005898108,0.005898108);
   grae->SetPoint(14,14.55,0.01231263);
   grae->SetPointError(14,0.55,0.45,0.005827375,0.005827375);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,16.5);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(0.1900938);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph4);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:49:53 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-2.592593,-0.06265823,15.92593,0.2664557);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1000 = new TH1D("h_1000","",15,0,15);
   h_1000->SetBinContent(1,100);
   h_1000->SetBinContent(2,100);
   h_1000->SetBinContent(3,100);
   h_1000->SetBinContent(4,100);
   h_1000->SetBinContent(5,100);
   h_1000->SetBinContent(6,100);
   h_1000->SetBinContent(7,100);
   h_1000->SetBinContent(8,100);
   h_1000->SetBinContent(9,100);
   h_1000->SetBinContent(10,100);
   h_1000->SetBinContent(11,100);
   h_1000->SetBinContent(12,100);
   h_1000->SetBinContent(13,100);
   h_1000->SetBinContent(14,100);
   h_1000->SetBinContent(15,100);
   h_1000->SetMinimum(-0.01);
   h_1000->SetMaximum(0.25);
   h_1000->SetEntries(15);
   h_1000->SetStats(0);
   h_1000->SetMarkerStyle(20);
   h_1000->SetMarkerSize(1.2);
   h_1000->GetXaxis()->SetNdivisions(505);
   h_1000->GetXaxis()->SetLabelFont(132);
   h_1000->GetXaxis()->SetLabelOffset(0.015);
   h_1000->GetXaxis()->SetLabelSize(0.05);
   h_1000->GetXaxis()->SetTitleSize(0.06);
   h_1000->GetXaxis()->SetTitleFont(132);
   h_1000->GetYaxis()->SetLabelFont(132);
   h_1000->GetYaxis()->SetLabelSize(0.05);
   h_1000->GetYaxis()->SetTitleSize(0.06);
   h_1000->GetYaxis()->SetTitleFont(42);
   h_1000->GetZaxis()->SetLabelFont(132);
   h_1000->GetZaxis()->SetLabelSize(0.05);
   h_1000->GetZaxis()->SetTitleSize(0.06);
   h_1000->GetZaxis()->SetTitleFont(42);
   h_1000->Draw("");
   TLine *line = new TLine(0,0,15,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.45,0.04686345);
   grae->SetPointError(0,0.45,0.55,0.0001686727,0.0001686727);
   grae->SetPoint(1,1.45,0.1181949);
   grae->SetPointError(1,0.45,0.55,0.0002670906,0.0002670906);
   grae->SetPoint(2,2.45,0.1493792);
   grae->SetPointError(2,0.45,0.55,0.0002968472,0.0002968472);
   grae->SetPoint(3,3.45,0.1484785);
   grae->SetPointError(3,0.45,0.55,0.0002943147,0.0002943147);
   grae->SetPoint(4,4.45,0.1301766);
   grae->SetPointError(4,0.45,0.55,0.0002750827,0.0002750827);
   grae->SetPoint(5,5.45,0.1062271);
   grae->SetPointError(5,0.45,0.55,0.0002462339,0.0002462339);
   grae->SetPoint(6,6.45,0.08234766);
   grae->SetPointError(6,0.45,0.55,0.0002147803,0.0002147803);
   grae->SetPoint(7,7.45,0.06265992);
   grae->SetPointError(7,0.45,0.55,0.000186096,0.000186096);
   grae->SetPoint(8,8.45,0.0464917);
   grae->SetPointError(8,0.45,0.55,0.0001593922,0.0001593922);
   grae->SetPoint(9,9.45,0.03438332);
   grae->SetPointError(9,0.45,0.55,0.0001359044,0.0001359044);
   grae->SetPoint(10,10.45,0.02530604);
   grae->SetPointError(10,0.45,0.55,0.0001168761,0.0001168761);
   grae->SetPoint(11,11.45,0.01856897);
   grae->SetPointError(11,0.45,0.55,9.999875e-05,9.999875e-05);
   grae->SetPoint(12,12.45,0.01356046);
   grae->SetPointError(12,0.45,0.55,8.602773e-05,8.602773e-05);
   grae->SetPoint(13,13.9,0.008681089);
   grae->SetPointError(13,0.9,1.1,4.827821e-05,4.827821e-05);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",100,0,16.5);
   Graph_Graph13->SetMinimum(0);
   Graph_Graph13->SetMaximum(0.1637804);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);
   Graph_Graph13->SetMarkerStyle(20);
   Graph_Graph13->SetMarkerSize(1.2);
   Graph_Graph13->GetXaxis()->SetNdivisions(505);
   Graph_Graph13->GetXaxis()->SetLabelFont(132);
   Graph_Graph13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph13->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph13->GetXaxis()->SetTitleFont(132);
   Graph_Graph13->GetYaxis()->SetLabelFont(132);
   Graph_Graph13->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph13->GetYaxis()->SetTitleFont(42);
   Graph_Graph13->GetZaxis()->SetLabelFont(132);
   Graph_Graph13->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph13->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph13->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph13);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(15);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.55,0.03233635);
   grae->SetPointError(0,0.55,0.45,0.01536574,0.01536574);
   grae->SetPoint(1,1.55,0.06231415);
   grae->SetPointError(1,0.55,0.45,0.03079839,0.03079839);
   grae->SetPoint(2,2.55,0.1626558);
   grae->SetPointError(2,0.55,0.45,0.04893846,0.04893846);
   grae->SetPoint(3,3.55,0.1660611);
   grae->SetPointError(3,0.55,0.45,0.04821465,0.04821465);
   grae->SetPoint(4,4.55,0.1109685);
   grae->SetPointError(4,0.55,0.45,0.0585079,0.0585079);
   grae->SetPoint(5,5.55,0.1242224);
   grae->SetPointError(5,0.55,0.45,0.03897616,0.03897616);
   grae->SetPoint(6,6.55,0.07640198);
   grae->SetPointError(6,0.55,0.45,0.03951608,0.03951608);
   grae->SetPoint(7,7.55,0.1661112);
   grae->SetPointError(7,0.55,0.45,0.07222888,0.07222888);
   grae->SetPoint(8,8.55,0.05024831);
   grae->SetPointError(8,0.55,0.45,0.02766881,0.02766881);
   grae->SetPoint(9,9.55,0.02633753);
   grae->SetPointError(9,0.55,0.45,0.01619813,0.01619813);
   grae->SetPoint(10,10.55,0.008235134);
   grae->SetPointError(10,0.55,0.45,0.007329589,0.007329589);
   grae->SetPoint(11,11.55,0.003889022);
   grae->SetPointError(11,0.55,0.45,0.007183648,0.007183648);
   grae->SetPoint(12,12.55,0.01121896);
   grae->SetPointError(12,0.55,0.45,0.01127796,0.01127796);
   grae->SetPoint(13,13.55,0.0006622727);
   grae->SetPointError(13,0.55,0.45,0.005354385,0.005354385);
   grae->SetPoint(14,14.55,-0.001662649);
   grae->SetPointError(14,0.55,0.45,0.005602582,0.005602582);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","Graph",100,0,16.5);
   Graph_Graph14->SetMinimum(-0.03182576);
   Graph_Graph14->SetMaximum(0.2629006);
   Graph_Graph14->SetDirectory(0);
   Graph_Graph14->SetStats(0);
   Graph_Graph14->SetMarkerStyle(20);
   Graph_Graph14->SetMarkerSize(1.2);
   Graph_Graph14->GetXaxis()->SetNdivisions(505);
   Graph_Graph14->GetXaxis()->SetLabelFont(132);
   Graph_Graph14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph14->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetXaxis()->SetTitleFont(132);
   Graph_Graph14->GetYaxis()->SetLabelFont(132);
   Graph_Graph14->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetYaxis()->SetTitleFont(42);
   Graph_Graph14->GetZaxis()->SetLabelFont(132);
   Graph_Graph14->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph14);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7b_new.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Mar 20 13:56:10 2016) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",896,60,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-2.592593,-0.06265823,15.92593,0.2664557);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1000 = new TH1D("h_1000","",15,0,15);
   h_1000->SetBinContent(1,100);
   h_1000->SetBinContent(2,100);
   h_1000->SetBinContent(3,100);
   h_1000->SetBinContent(4,100);
   h_1000->SetBinContent(5,100);
   h_1000->SetBinContent(6,100);
   h_1000->SetBinContent(7,100);
   h_1000->SetBinContent(8,100);
   h_1000->SetBinContent(9,100);
   h_1000->SetBinContent(10,100);
   h_1000->SetBinContent(11,100);
   h_1000->SetBinContent(12,100);
   h_1000->SetBinContent(13,100);
   h_1000->SetBinContent(14,100);
   h_1000->SetBinContent(15,100);
   h_1000->SetMinimum(-0.01);
   h_1000->SetMaximum(0.25);
   h_1000->SetEntries(15);
   h_1000->SetStats(0);
   h_1000->SetMarkerStyle(20);
   h_1000->SetMarkerSize(1.2);
   h_1000->GetXaxis()->SetNdivisions(505);
   h_1000->GetXaxis()->SetLabelFont(132);
   h_1000->GetXaxis()->SetLabelOffset(0.015);
   h_1000->GetXaxis()->SetLabelSize(0.05);
   h_1000->GetXaxis()->SetTitleSize(0.06);
   h_1000->GetXaxis()->SetTitleFont(132);
   h_1000->GetYaxis()->SetLabelFont(132);
   h_1000->GetYaxis()->SetLabelSize(0.05);
   h_1000->GetYaxis()->SetTitleSize(0.06);
   h_1000->GetYaxis()->SetTitleFont(42);
   h_1000->GetZaxis()->SetLabelFont(132);
   h_1000->GetZaxis()->SetLabelSize(0.05);
   h_1000->GetZaxis()->SetTitleSize(0.06);
   h_1000->GetZaxis()->SetTitleFont(42);
   h_1000->Draw("");
   TLine *line = new TLine(0,0,15,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TF1 *f_1010 = new TF1("*f_1010",0.25,15,3);
    //The original function : f_1010 had originally been created by:
    //TF1 *f_1010 = new TF1("f_1010",f_1010,0.25,15,3);
   f_1010->SetRange(0.25,15);
   f_1010->SetName("f_1010");
   f_1010->SetTitle("f_1010");
   f_1010->SetNpx(400);
   f_1010->SetSavedPoint(0,0.01704496);
   f_1010->SetSavedPoint(1,0.02012225);
   f_1010->SetSavedPoint(2,0.02319954);
   f_1010->SetSavedPoint(3,0.02627683);
   f_1010->SetSavedPoint(4,0.02935412);
   f_1010->SetSavedPoint(5,0.03243142);
   f_1010->SetSavedPoint(6,0.03550871);
   f_1010->SetSavedPoint(7,0.038586);
   f_1010->SetSavedPoint(8,0.04166329);
   f_1010->SetSavedPoint(9,0.04474059);
   f_1010->SetSavedPoint(10,0.04781788);
   f_1010->SetSavedPoint(11,0.05089517);
   f_1010->SetSavedPoint(12,0.05397246);
   f_1010->SetSavedPoint(13,0.05704975);
   f_1010->SetSavedPoint(14,0.05986615);
   f_1010->SetSavedPoint(15,0.06235141);
   f_1010->SetSavedPoint(16,0.06483667);
   f_1010->SetSavedPoint(17,0.06732193);
   f_1010->SetSavedPoint(18,0.0698072);
   f_1010->SetSavedPoint(19,0.07229246);
   f_1010->SetSavedPoint(20,0.07477772);
   f_1010->SetSavedPoint(21,0.07726298);
   f_1010->SetSavedPoint(22,0.07974824);
   f_1010->SetSavedPoint(23,0.0822335);
   f_1010->SetSavedPoint(24,0.08471876);
   f_1010->SetSavedPoint(25,0.08720403);
   f_1010->SetSavedPoint(26,0.08968929);
   f_1010->SetSavedPoint(27,0.09217455);
   f_1010->SetSavedPoint(28,0.09435048);
   f_1010->SetSavedPoint(29,0.09648478);
   f_1010->SetSavedPoint(30,0.09861907);
   f_1010->SetSavedPoint(31,0.1007534);
   f_1010->SetSavedPoint(32,0.1028877);
   f_1010->SetSavedPoint(33,0.105022);
   f_1010->SetSavedPoint(34,0.1071563);
   f_1010->SetSavedPoint(35,0.1092905);
   f_1010->SetSavedPoint(36,0.1114248);
   f_1010->SetSavedPoint(37,0.1135591);
   f_1010->SetSavedPoint(38,0.1156934);
   f_1010->SetSavedPoint(39,0.1178277);
   f_1010->SetSavedPoint(40,0.119962);
   f_1010->SetSavedPoint(41,0.1218717);
   f_1010->SetSavedPoint(42,0.1233085);
   f_1010->SetSavedPoint(43,0.1247453);
   f_1010->SetSavedPoint(44,0.1261821);
   f_1010->SetSavedPoint(45,0.1276189);
   f_1010->SetSavedPoint(46,0.1290557);
   f_1010->SetSavedPoint(47,0.1304925);
   f_1010->SetSavedPoint(48,0.1319293);
   f_1010->SetSavedPoint(49,0.1333662);
   f_1010->SetSavedPoint(50,0.134803);
   f_1010->SetSavedPoint(51,0.1362398);
   f_1010->SetSavedPoint(52,0.1376766);
   f_1010->SetSavedPoint(53,0.1391134);
   f_1010->SetSavedPoint(54,0.1405502);
   f_1010->SetSavedPoint(55,0.1414414);
   f_1010->SetSavedPoint(56,0.1421628);
   f_1010->SetSavedPoint(57,0.1428843);
   f_1010->SetSavedPoint(58,0.1436057);
   f_1010->SetSavedPoint(59,0.1443271);
   f_1010->SetSavedPoint(60,0.1450486);
   f_1010->SetSavedPoint(61,0.14577);
   f_1010->SetSavedPoint(62,0.1464915);
   f_1010->SetSavedPoint(63,0.1472129);
   f_1010->SetSavedPoint(64,0.1479344);
   f_1010->SetSavedPoint(65,0.1486558);
   f_1010->SetSavedPoint(66,0.1493772);
   f_1010->SetSavedPoint(67,0.1500987);
   f_1010->SetSavedPoint(68,0.1507828);
   f_1010->SetSavedPoint(69,0.1513207);
   f_1010->SetSavedPoint(70,0.1518586);
   f_1010->SetSavedPoint(71,0.1523965);
   f_1010->SetSavedPoint(72,0.1529344);
   f_1010->SetSavedPoint(73,0.1534723);
   f_1010->SetSavedPoint(74,0.1540103);
   f_1010->SetSavedPoint(75,0.1545482);
   f_1010->SetSavedPoint(76,0.1550861);
   f_1010->SetSavedPoint(77,0.155624);
   f_1010->SetSavedPoint(78,0.1561619);
   f_1010->SetSavedPoint(79,0.1566998);
   f_1010->SetSavedPoint(80,0.1572377);
   f_1010->SetSavedPoint(81,0.1577756);
   f_1010->SetSavedPoint(82,0.1578403);
   f_1010->SetSavedPoint(83,0.1576434);
   f_1010->SetSavedPoint(84,0.1574466);
   f_1010->SetSavedPoint(85,0.1572497);
   f_1010->SetSavedPoint(86,0.1570529);
   f_1010->SetSavedPoint(87,0.156856);
   f_1010->SetSavedPoint(88,0.1566592);
   f_1010->SetSavedPoint(89,0.1564623);
   f_1010->SetSavedPoint(90,0.1562655);
   f_1010->SetSavedPoint(91,0.1560686);
   f_1010->SetSavedPoint(92,0.1558718);
   f_1010->SetSavedPoint(93,0.1556749);
   f_1010->SetSavedPoint(94,0.155478);
   f_1010->SetSavedPoint(95,0.1552569);
   f_1010->SetSavedPoint(96,0.1547735);
   f_1010->SetSavedPoint(97,0.1542902);
   f_1010->SetSavedPoint(98,0.1538068);
   f_1010->SetSavedPoint(99,0.1533234);
   f_1010->SetSavedPoint(100,0.15284);
   f_1010->SetSavedPoint(101,0.1523567);
   f_1010->SetSavedPoint(102,0.1518733);
   f_1010->SetSavedPoint(103,0.1513899);
   f_1010->SetSavedPoint(104,0.1509065);
   f_1010->SetSavedPoint(105,0.1504232);
   f_1010->SetSavedPoint(106,0.1499398);
   f_1010->SetSavedPoint(107,0.1494564);
   f_1010->SetSavedPoint(108,0.148973);
   f_1010->SetSavedPoint(109,0.1483251);
   f_1010->SetSavedPoint(110,0.1475284);
   f_1010->SetSavedPoint(111,0.1467317);
   f_1010->SetSavedPoint(112,0.1459351);
   f_1010->SetSavedPoint(113,0.1451384);
   f_1010->SetSavedPoint(114,0.1443418);
   f_1010->SetSavedPoint(115,0.1435451);
   f_1010->SetSavedPoint(116,0.1427484);
   f_1010->SetSavedPoint(117,0.1419518);
   f_1010->SetSavedPoint(118,0.1411551);
   f_1010->SetSavedPoint(119,0.1403585);
   f_1010->SetSavedPoint(120,0.1395618);
   f_1010->SetSavedPoint(121,0.1387651);
   f_1010->SetSavedPoint(122,0.1379685);
   f_1010->SetSavedPoint(123,0.1368099);
   f_1010->SetSavedPoint(124,0.1356387);
   f_1010->SetSavedPoint(125,0.1344675);
   f_1010->SetSavedPoint(126,0.1332963);
   f_1010->SetSavedPoint(127,0.1321251);
   f_1010->SetSavedPoint(128,0.1309539);
   f_1010->SetSavedPoint(129,0.1297826);
   f_1010->SetSavedPoint(130,0.1286114);
   f_1010->SetSavedPoint(131,0.1274402);
   f_1010->SetSavedPoint(132,0.126269);
   f_1010->SetSavedPoint(133,0.1250978);
   f_1010->SetSavedPoint(134,0.1239265);
   f_1010->SetSavedPoint(135,0.1227553);
   f_1010->SetSavedPoint(136,0.1216505);
   f_1010->SetSavedPoint(137,0.1206424);
   f_1010->SetSavedPoint(138,0.1196344);
   f_1010->SetSavedPoint(139,0.1186263);
   f_1010->SetSavedPoint(140,0.1176183);
   f_1010->SetSavedPoint(141,0.1166102);
   f_1010->SetSavedPoint(142,0.1156022);
   f_1010->SetSavedPoint(143,0.1145941);
   f_1010->SetSavedPoint(144,0.1135861);
   f_1010->SetSavedPoint(145,0.112578);
   f_1010->SetSavedPoint(146,0.11157);
   f_1010->SetSavedPoint(147,0.1105619);
   f_1010->SetSavedPoint(148,0.1095539);
   f_1010->SetSavedPoint(149,0.1085458);
   f_1010->SetSavedPoint(150,0.1076982);
   f_1010->SetSavedPoint(151,0.1068795);
   f_1010->SetSavedPoint(152,0.1060607);
   f_1010->SetSavedPoint(153,0.105242);
   f_1010->SetSavedPoint(154,0.1044233);
   f_1010->SetSavedPoint(155,0.1036045);
   f_1010->SetSavedPoint(156,0.1027858);
   f_1010->SetSavedPoint(157,0.101967);
   f_1010->SetSavedPoint(158,0.1011483);
   f_1010->SetSavedPoint(159,0.1003296);
   f_1010->SetSavedPoint(160,0.09951081);
   f_1010->SetSavedPoint(161,0.09869207);
   f_1010->SetSavedPoint(162,0.09787333);
   f_1010->SetSavedPoint(163,0.09698217);
   f_1010->SetSavedPoint(164,0.09591207);
   f_1010->SetSavedPoint(165,0.09484198);
   f_1010->SetSavedPoint(166,0.09377188);
   f_1010->SetSavedPoint(167,0.09270178);
   f_1010->SetSavedPoint(168,0.09163169);
   f_1010->SetSavedPoint(169,0.09056159);
   f_1010->SetSavedPoint(170,0.0894915);
   f_1010->SetSavedPoint(171,0.0884214);
   f_1010->SetSavedPoint(172,0.08735131);
   f_1010->SetSavedPoint(173,0.08628121);
   f_1010->SetSavedPoint(174,0.08521111);
   f_1010->SetSavedPoint(175,0.08414102);
   f_1010->SetSavedPoint(176,0.08307092);
   f_1010->SetSavedPoint(177,0.08207725);
   f_1010->SetSavedPoint(178,0.081112);
   f_1010->SetSavedPoint(179,0.08014676);
   f_1010->SetSavedPoint(180,0.07918152);
   f_1010->SetSavedPoint(181,0.07821628);
   f_1010->SetSavedPoint(182,0.07725104);
   f_1010->SetSavedPoint(183,0.0762858);
   f_1010->SetSavedPoint(184,0.07532056);
   f_1010->SetSavedPoint(185,0.07435531);
   f_1010->SetSavedPoint(186,0.07339007);
   f_1010->SetSavedPoint(187,0.07242483);
   f_1010->SetSavedPoint(188,0.07145959);
   f_1010->SetSavedPoint(189,0.07049435);
   f_1010->SetSavedPoint(190,0.06958063);
   f_1010->SetSavedPoint(191,0.06891935);
   f_1010->SetSavedPoint(192,0.06825807);
   f_1010->SetSavedPoint(193,0.06759679);
   f_1010->SetSavedPoint(194,0.06693551);
   f_1010->SetSavedPoint(195,0.06627424);
   f_1010->SetSavedPoint(196,0.06561296);
   f_1010->SetSavedPoint(197,0.06495168);
   f_1010->SetSavedPoint(198,0.0642904);
   f_1010->SetSavedPoint(199,0.06362912);
   f_1010->SetSavedPoint(200,0.06296785);
   f_1010->SetSavedPoint(201,0.06230657);
   f_1010->SetSavedPoint(202,0.06164529);
   f_1010->SetSavedPoint(203,0.06098401);
   f_1010->SetSavedPoint(204,0.06022252);
   f_1010->SetSavedPoint(205,0.05939699);
   f_1010->SetSavedPoint(206,0.05857147);
   f_1010->SetSavedPoint(207,0.05774595);
   f_1010->SetSavedPoint(208,0.05692042);
   f_1010->SetSavedPoint(209,0.0560949);
   f_1010->SetSavedPoint(210,0.05526938);
   f_1010->SetSavedPoint(211,0.05444386);
   f_1010->SetSavedPoint(212,0.05361833);
   f_1010->SetSavedPoint(213,0.05279281);
   f_1010->SetSavedPoint(214,0.05196729);
   f_1010->SetSavedPoint(215,0.05114176);
   f_1010->SetSavedPoint(216,0.05031624);
   f_1010->SetSavedPoint(217,0.04950134);
   f_1010->SetSavedPoint(218,0.04888474);
   f_1010->SetSavedPoint(219,0.04826815);
   f_1010->SetSavedPoint(220,0.04765155);
   f_1010->SetSavedPoint(221,0.04703496);
   f_1010->SetSavedPoint(222,0.04641836);
   f_1010->SetSavedPoint(223,0.04580177);
   f_1010->SetSavedPoint(224,0.04518517);
   f_1010->SetSavedPoint(225,0.04456857);
   f_1010->SetSavedPoint(226,0.04395198);
   f_1010->SetSavedPoint(227,0.04333538);
   f_1010->SetSavedPoint(228,0.04271879);
   f_1010->SetSavedPoint(229,0.04210219);
   f_1010->SetSavedPoint(230,0.0414856);
   f_1010->SetSavedPoint(231,0.04094557);
   f_1010->SetSavedPoint(232,0.04048475);
   f_1010->SetSavedPoint(233,0.04002393);
   f_1010->SetSavedPoint(234,0.03956312);
   f_1010->SetSavedPoint(235,0.0391023);
   f_1010->SetSavedPoint(236,0.03864148);
   f_1010->SetSavedPoint(237,0.03818066);
   f_1010->SetSavedPoint(238,0.03771985);
   f_1010->SetSavedPoint(239,0.03725903);
   f_1010->SetSavedPoint(240,0.03679821);
   f_1010->SetSavedPoint(241,0.03633739);
   f_1010->SetSavedPoint(242,0.03587658);
   f_1010->SetSavedPoint(243,0.03541576);
   f_1010->SetSavedPoint(244,0.03495494);
   f_1010->SetSavedPoint(245,0.0344273);
   f_1010->SetSavedPoint(246,0.0338948);
   f_1010->SetSavedPoint(247,0.03336229);
   f_1010->SetSavedPoint(248,0.03282979);
   f_1010->SetSavedPoint(249,0.03229729);
   f_1010->SetSavedPoint(250,0.03176478);
   f_1010->SetSavedPoint(251,0.03123228);
   f_1010->SetSavedPoint(252,0.03069978);
   f_1010->SetSavedPoint(253,0.03016728);
   f_1010->SetSavedPoint(254,0.02963477);
   f_1010->SetSavedPoint(255,0.02910227);
   f_1010->SetSavedPoint(256,0.02856977);
   f_1010->SetSavedPoint(257,0.02803727);
   f_1010->SetSavedPoint(258,0.02754665);
   f_1010->SetSavedPoint(259,0.02712649);
   f_1010->SetSavedPoint(260,0.02670632);
   f_1010->SetSavedPoint(261,0.02628615);
   f_1010->SetSavedPoint(262,0.02586598);
   f_1010->SetSavedPoint(263,0.02544582);
   f_1010->SetSavedPoint(264,0.02502565);
   f_1010->SetSavedPoint(265,0.02460548);
   f_1010->SetSavedPoint(266,0.02418532);
   f_1010->SetSavedPoint(267,0.02376515);
   f_1010->SetSavedPoint(268,0.02334498);
   f_1010->SetSavedPoint(269,0.02292482);
   f_1010->SetSavedPoint(270,0.02250465);
   f_1010->SetSavedPoint(271,0.02208448);
   f_1010->SetSavedPoint(272,0.02182622);
   f_1010->SetSavedPoint(273,0.02160507);
   f_1010->SetSavedPoint(274,0.02138391);
   f_1010->SetSavedPoint(275,0.02116276);
   f_1010->SetSavedPoint(276,0.0209416);
   f_1010->SetSavedPoint(277,0.02072045);
   f_1010->SetSavedPoint(278,0.02049929);
   f_1010->SetSavedPoint(279,0.02027813);
   f_1010->SetSavedPoint(280,0.02005698);
   f_1010->SetSavedPoint(281,0.01983582);
   f_1010->SetSavedPoint(282,0.01961467);
   f_1010->SetSavedPoint(283,0.01939351);
   f_1010->SetSavedPoint(284,0.01917236);
   f_1010->SetSavedPoint(285,0.0189516);
   f_1010->SetSavedPoint(286,0.01873199);
   f_1010->SetSavedPoint(287,0.01851239);
   f_1010->SetSavedPoint(288,0.01829279);
   f_1010->SetSavedPoint(289,0.01807318);
   f_1010->SetSavedPoint(290,0.01785358);
   f_1010->SetSavedPoint(291,0.01763398);
   f_1010->SetSavedPoint(292,0.01741438);
   f_1010->SetSavedPoint(293,0.01719477);
   f_1010->SetSavedPoint(294,0.01697517);
   f_1010->SetSavedPoint(295,0.01675557);
   f_1010->SetSavedPoint(296,0.01653596);
   f_1010->SetSavedPoint(297,0.01631636);
   f_1010->SetSavedPoint(298,0.01609676);
   f_1010->SetSavedPoint(299,0.01587332);
   f_1010->SetSavedPoint(300,0.01564821);
   f_1010->SetSavedPoint(301,0.01542309);
   f_1010->SetSavedPoint(302,0.01519797);
   f_1010->SetSavedPoint(303,0.01497286);
   f_1010->SetSavedPoint(304,0.01474774);
   f_1010->SetSavedPoint(305,0.01452262);
   f_1010->SetSavedPoint(306,0.01429751);
   f_1010->SetSavedPoint(307,0.01407239);
   f_1010->SetSavedPoint(308,0.01384727);
   f_1010->SetSavedPoint(309,0.01362215);
   f_1010->SetSavedPoint(310,0.01339704);
   f_1010->SetSavedPoint(311,0.01317192);
   f_1010->SetSavedPoint(312,0.01294903);
   f_1010->SetSavedPoint(313,0.01274031);
   f_1010->SetSavedPoint(314,0.0125316);
   f_1010->SetSavedPoint(315,0.01232289);
   f_1010->SetSavedPoint(316,0.01211417);
   f_1010->SetSavedPoint(317,0.01190546);
   f_1010->SetSavedPoint(318,0.01169675);
   f_1010->SetSavedPoint(319,0.01148803);
   f_1010->SetSavedPoint(320,0.01127932);
   f_1010->SetSavedPoint(321,0.0110706);
   f_1010->SetSavedPoint(322,0.01086189);
   f_1010->SetSavedPoint(323,0.01065318);
   f_1010->SetSavedPoint(324,0.01044446);
   f_1010->SetSavedPoint(325,0.01023575);
   f_1010->SetSavedPoint(326,0.01007468);
   f_1010->SetSavedPoint(327,0.009948645);
   f_1010->SetSavedPoint(328,0.00982261);
   f_1010->SetSavedPoint(329,0.009696574);
   f_1010->SetSavedPoint(330,0.009570538);
   f_1010->SetSavedPoint(331,0.009444503);
   f_1010->SetSavedPoint(332,0.009318467);
   f_1010->SetSavedPoint(333,0.009192431);
   f_1010->SetSavedPoint(334,0.009066396);
   f_1010->SetSavedPoint(335,0.00894036);
   f_1010->SetSavedPoint(336,0.008814324);
   f_1010->SetSavedPoint(337,0.008688289);
   f_1010->SetSavedPoint(338,0.008562253);
   f_1010->SetSavedPoint(339,0.008436021);
   f_1010->SetSavedPoint(340,0.00829842);
   f_1010->SetSavedPoint(341,0.008160818);
   f_1010->SetSavedPoint(342,0.008023217);
   f_1010->SetSavedPoint(343,0.007885616);
   f_1010->SetSavedPoint(344,0.007748014);
   f_1010->SetSavedPoint(345,0.007610413);
   f_1010->SetSavedPoint(346,0.007472812);
   f_1010->SetSavedPoint(347,0.00733521);
   f_1010->SetSavedPoint(348,0.007197609);
   f_1010->SetSavedPoint(349,0.007060007);
   f_1010->SetSavedPoint(350,0.006922406);
   f_1010->SetSavedPoint(351,0.006784805);
   f_1010->SetSavedPoint(352,0.006647203);
   f_1010->SetSavedPoint(353,0.00654333);
   f_1010->SetSavedPoint(354,0.006479431);
   f_1010->SetSavedPoint(355,0.006415532);
   f_1010->SetSavedPoint(356,0.006351632);
   f_1010->SetSavedPoint(357,0.006287733);
   f_1010->SetSavedPoint(358,0.006223834);
   f_1010->SetSavedPoint(359,0.006159935);
   f_1010->SetSavedPoint(360,0.006096035);
   f_1010->SetSavedPoint(361,0.006032136);
   f_1010->SetSavedPoint(362,0.005968237);
   f_1010->SetSavedPoint(363,0.005904338);
   f_1010->SetSavedPoint(364,0.005840438);
   f_1010->SetSavedPoint(365,0.005776539);
   f_1010->SetSavedPoint(366,0.00571264);
   f_1010->SetSavedPoint(367,0.005624691);
   f_1010->SetSavedPoint(368,0.00553402);
   f_1010->SetSavedPoint(369,0.005443348);
   f_1010->SetSavedPoint(370,0.005352677);
   f_1010->SetSavedPoint(371,0.005262006);
   f_1010->SetSavedPoint(372,0.005171334);
   f_1010->SetSavedPoint(373,0.005080663);
   f_1010->SetSavedPoint(374,0.004989991);
   f_1010->SetSavedPoint(375,0.00489932);
   f_1010->SetSavedPoint(376,0.004808649);
   f_1010->SetSavedPoint(377,0.004717977);
   f_1010->SetSavedPoint(378,0.004627306);
   f_1010->SetSavedPoint(379,0.004536634);
   f_1010->SetSavedPoint(380,0.004458441);
   f_1010->SetSavedPoint(381,0.004404581);
   f_1010->SetSavedPoint(382,0.004350721);
   f_1010->SetSavedPoint(383,0.00429686);
   f_1010->SetSavedPoint(384,0.004243);
   f_1010->SetSavedPoint(385,0.00418914);
   f_1010->SetSavedPoint(386,0.004135279);
   f_1010->SetSavedPoint(387,0.004081419);
   f_1010->SetSavedPoint(388,0.004027559);
   f_1010->SetSavedPoint(389,0.003973698);
   f_1010->SetSavedPoint(390,0.003919838);
   f_1010->SetSavedPoint(391,0.003865978);
   f_1010->SetSavedPoint(392,0.003812117);
   f_1010->SetSavedPoint(393,0.003758257);
   f_1010->SetSavedPoint(394,0.003706606);
   f_1010->SetSavedPoint(395,0.00365558);
   f_1010->SetSavedPoint(396,0.003604554);
   f_1010->SetSavedPoint(397,0.003553528);
   f_1010->SetSavedPoint(398,0.003502501);
   f_1010->SetSavedPoint(399,0.003451475);
   f_1010->SetSavedPoint(400,0.003400449);
   f_1010->SetSavedPoint(401,0.25);
   f_1010->SetSavedPoint(402,15);
   f_1010->SetFillColor(19);
   f_1010->SetFillStyle(0);
   f_1010->SetMarkerStyle(20);
   f_1010->SetMarkerSize(1.2);
   f_1010->SetLineColor(92);
   f_1010->SetLineWidth(2);
   f_1010->SetLineStyle(7);
   f_1010->GetXaxis()->SetNdivisions(505);
   f_1010->GetXaxis()->SetLabelFont(132);
   f_1010->GetXaxis()->SetLabelOffset(0.015);
   f_1010->GetXaxis()->SetLabelSize(0.05);
   f_1010->GetXaxis()->SetTitleSize(0.06);
   f_1010->GetXaxis()->SetTitleFont(132);
   f_1010->GetYaxis()->SetLabelFont(132);
   f_1010->GetYaxis()->SetLabelSize(0.05);
   f_1010->GetYaxis()->SetTitleSize(0.06);
   f_1010->GetYaxis()->SetTitleFont(42);
   f_1010->SetParameter(0,1);
   f_1010->SetParError(0,0);
   f_1010->SetParLimits(0,1,1);
   f_1010->SetParameter(1,0);
   f_1010->SetParError(1,0);
   f_1010->SetParLimits(1,1,1);
   f_1010->SetParameter(2,1);
   f_1010->SetParError(2,0);
   f_1010->SetParLimits(2,1,1);
   f_1010->Draw("same");
   
   TF1 *f_1020 = new TF1("*f_1020",0.25,15,3);
    //The original function : f_1020 had originally been created by:
    //TF1 *f_1020 = new TF1("f_1020",f_1020,0.25,15,3);
   f_1020->SetRange(0.25,15);
   f_1020->SetName("f_1020");
   f_1020->SetTitle("f_1020");
   f_1020->SetNpx(400);
   f_1020->SetSavedPoint(0,0.03002395);
   f_1020->SetSavedPoint(1,0.0354071);
   f_1020->SetSavedPoint(2,0.04079025);
   f_1020->SetSavedPoint(3,0.0461734);
   f_1020->SetSavedPoint(4,0.05155655);
   f_1020->SetSavedPoint(5,0.0569397);
   f_1020->SetSavedPoint(6,0.06232285);
   f_1020->SetSavedPoint(7,0.067706);
   f_1020->SetSavedPoint(8,0.07308914);
   f_1020->SetSavedPoint(9,0.07847229);
   f_1020->SetSavedPoint(10,0.08385544);
   f_1020->SetSavedPoint(11,0.08923859);
   f_1020->SetSavedPoint(12,0.09462174);
   f_1020->SetSavedPoint(13,0.1000049);
   f_1020->SetSavedPoint(14,0.1047392);
   f_1020->SetSavedPoint(15,0.10865);
   f_1020->SetSavedPoint(16,0.1125608);
   f_1020->SetSavedPoint(17,0.1164716);
   f_1020->SetSavedPoint(18,0.1203824);
   f_1020->SetSavedPoint(19,0.1242932);
   f_1020->SetSavedPoint(20,0.128204);
   f_1020->SetSavedPoint(21,0.1321148);
   f_1020->SetSavedPoint(22,0.1360256);
   f_1020->SetSavedPoint(23,0.1399364);
   f_1020->SetSavedPoint(24,0.1438472);
   f_1020->SetSavedPoint(25,0.147758);
   f_1020->SetSavedPoint(26,0.1516688);
   f_1020->SetSavedPoint(27,0.1555796);
   f_1020->SetSavedPoint(28,0.1581848);
   f_1020->SetSavedPoint(29,0.1606143);
   f_1020->SetSavedPoint(30,0.1630437);
   f_1020->SetSavedPoint(31,0.1654732);
   f_1020->SetSavedPoint(32,0.1679027);
   f_1020->SetSavedPoint(33,0.1703322);
   f_1020->SetSavedPoint(34,0.1727616);
   f_1020->SetSavedPoint(35,0.1751911);
   f_1020->SetSavedPoint(36,0.1776206);
   f_1020->SetSavedPoint(37,0.18005);
   f_1020->SetSavedPoint(38,0.1824795);
   f_1020->SetSavedPoint(39,0.184909);
   f_1020->SetSavedPoint(40,0.1873385);
   f_1020->SetSavedPoint(41,0.1893433);
   f_1020->SetSavedPoint(42,0.1904543);
   f_1020->SetSavedPoint(43,0.1915652);
   f_1020->SetSavedPoint(44,0.1926762);
   f_1020->SetSavedPoint(45,0.1937872);
   f_1020->SetSavedPoint(46,0.1948981);
   f_1020->SetSavedPoint(47,0.1960091);
   f_1020->SetSavedPoint(48,0.1971201);
   f_1020->SetSavedPoint(49,0.198231);
   f_1020->SetSavedPoint(50,0.199342);
   f_1020->SetSavedPoint(51,0.2004529);
   f_1020->SetSavedPoint(52,0.2015639);
   f_1020->SetSavedPoint(53,0.2026749);
   f_1020->SetSavedPoint(54,0.2037858);
   f_1020->SetSavedPoint(55,0.2038141);
   f_1020->SetSavedPoint(56,0.2035055);
   f_1020->SetSavedPoint(57,0.2031969);
   f_1020->SetSavedPoint(58,0.2028884);
   f_1020->SetSavedPoint(59,0.2025798);
   f_1020->SetSavedPoint(60,0.2022712);
   f_1020->SetSavedPoint(61,0.2019626);
   f_1020->SetSavedPoint(62,0.2016541);
   f_1020->SetSavedPoint(63,0.2013455);
   f_1020->SetSavedPoint(64,0.2010369);
   f_1020->SetSavedPoint(65,0.2007284);
   f_1020->SetSavedPoint(66,0.2004198);
   f_1020->SetSavedPoint(67,0.2001112);
   f_1020->SetSavedPoint(68,0.19967);
   f_1020->SetSavedPoint(69,0.1987092);
   f_1020->SetSavedPoint(70,0.1977484);
   f_1020->SetSavedPoint(71,0.1967876);
   f_1020->SetSavedPoint(72,0.1958268);
   f_1020->SetSavedPoint(73,0.1948659);
   f_1020->SetSavedPoint(74,0.1939051);
   f_1020->SetSavedPoint(75,0.1929443);
   f_1020->SetSavedPoint(76,0.1919835);
   f_1020->SetSavedPoint(77,0.1910227);
   f_1020->SetSavedPoint(78,0.1900619);
   f_1020->SetSavedPoint(79,0.1891011);
   f_1020->SetSavedPoint(80,0.1881403);
   f_1020->SetSavedPoint(81,0.1871795);
   f_1020->SetSavedPoint(82,0.1859281);
   f_1020->SetSavedPoint(83,0.1845161);
   f_1020->SetSavedPoint(84,0.1831041);
   f_1020->SetSavedPoint(85,0.1816921);
   f_1020->SetSavedPoint(86,0.1802802);
   f_1020->SetSavedPoint(87,0.1788682);
   f_1020->SetSavedPoint(88,0.1774562);
   f_1020->SetSavedPoint(89,0.1760442);
   f_1020->SetSavedPoint(90,0.1746322);
   f_1020->SetSavedPoint(91,0.1732202);
   f_1020->SetSavedPoint(92,0.1718083);
   f_1020->SetSavedPoint(93,0.1703963);
   f_1020->SetSavedPoint(94,0.1689843);
   f_1020->SetSavedPoint(95,0.1675646);
   f_1020->SetSavedPoint(96,0.1660617);
   f_1020->SetSavedPoint(97,0.1645588);
   f_1020->SetSavedPoint(98,0.163056);
   f_1020->SetSavedPoint(99,0.1615531);
   f_1020->SetSavedPoint(100,0.1600502);
   f_1020->SetSavedPoint(101,0.1585473);
   f_1020->SetSavedPoint(102,0.1570444);
   f_1020->SetSavedPoint(103,0.1555416);
   f_1020->SetSavedPoint(104,0.1540387);
   f_1020->SetSavedPoint(105,0.1525358);
   f_1020->SetSavedPoint(106,0.1510329);
   f_1020->SetSavedPoint(107,0.14953);
   f_1020->SetSavedPoint(108,0.1480272);
   f_1020->SetSavedPoint(109,0.1463793);
   f_1020->SetSavedPoint(110,0.1446004);
   f_1020->SetSavedPoint(111,0.1428216);
   f_1020->SetSavedPoint(112,0.1410427);
   f_1020->SetSavedPoint(113,0.1392639);
   f_1020->SetSavedPoint(114,0.137485);
   f_1020->SetSavedPoint(115,0.1357062);
   f_1020->SetSavedPoint(116,0.1339273);
   f_1020->SetSavedPoint(117,0.1321485);
   f_1020->SetSavedPoint(118,0.1303696);
   f_1020->SetSavedPoint(119,0.1285908);
   f_1020->SetSavedPoint(120,0.1268119);
   f_1020->SetSavedPoint(121,0.1250331);
   f_1020->SetSavedPoint(122,0.1232542);
   f_1020->SetSavedPoint(123,0.121602);
   f_1020->SetSavedPoint(124,0.1199542);
   f_1020->SetSavedPoint(125,0.1183064);
   f_1020->SetSavedPoint(126,0.1166586);
   f_1020->SetSavedPoint(127,0.1150108);
   f_1020->SetSavedPoint(128,0.113363);
   f_1020->SetSavedPoint(129,0.1117152);
   f_1020->SetSavedPoint(130,0.1100675);
   f_1020->SetSavedPoint(131,0.1084197);
   f_1020->SetSavedPoint(132,0.1067719);
   f_1020->SetSavedPoint(133,0.1051241);
   f_1020->SetSavedPoint(134,0.1034763);
   f_1020->SetSavedPoint(135,0.1018285);
   f_1020->SetSavedPoint(136,0.1003056);
   f_1020->SetSavedPoint(137,0.09896492);
   f_1020->SetSavedPoint(138,0.0976242);
   f_1020->SetSavedPoint(139,0.09628349);
   f_1020->SetSavedPoint(140,0.09494277);
   f_1020->SetSavedPoint(141,0.09360206);
   f_1020->SetSavedPoint(142,0.09226134);
   f_1020->SetSavedPoint(143,0.09092063);
   f_1020->SetSavedPoint(144,0.08957991);
   f_1020->SetSavedPoint(145,0.0882392);
   f_1020->SetSavedPoint(146,0.08689848);
   f_1020->SetSavedPoint(147,0.08555777);
   f_1020->SetSavedPoint(148,0.08421705);
   f_1020->SetSavedPoint(149,0.08287634);
   f_1020->SetSavedPoint(150,0.08159128);
   f_1020->SetSavedPoint(151,0.08031623);
   f_1020->SetSavedPoint(152,0.07904119);
   f_1020->SetSavedPoint(153,0.07776614);
   f_1020->SetSavedPoint(154,0.0764911);
   f_1020->SetSavedPoint(155,0.07521606);
   f_1020->SetSavedPoint(156,0.07394101);
   f_1020->SetSavedPoint(157,0.07266597);
   f_1020->SetSavedPoint(158,0.07139093);
   f_1020->SetSavedPoint(159,0.07011588);
   f_1020->SetSavedPoint(160,0.06884084);
   f_1020->SetSavedPoint(161,0.06756579);
   f_1020->SetSavedPoint(162,0.06629075);
   f_1020->SetSavedPoint(163,0.06509728);
   f_1020->SetSavedPoint(164,0.06410534);
   f_1020->SetSavedPoint(165,0.06311339);
   f_1020->SetSavedPoint(166,0.06212145);
   f_1020->SetSavedPoint(167,0.06112951);
   f_1020->SetSavedPoint(168,0.06013757);
   f_1020->SetSavedPoint(169,0.05914562);
   f_1020->SetSavedPoint(170,0.05815368);
   f_1020->SetSavedPoint(171,0.05716174);
   f_1020->SetSavedPoint(172,0.0561698);
   f_1020->SetSavedPoint(173,0.05517786);
   f_1020->SetSavedPoint(174,0.05418591);
   f_1020->SetSavedPoint(175,0.05319397);
   f_1020->SetSavedPoint(176,0.05220203);
   f_1020->SetSavedPoint(177,0.05141171);
   f_1020->SetSavedPoint(178,0.05069641);
   f_1020->SetSavedPoint(179,0.04998111);
   f_1020->SetSavedPoint(180,0.04926582);
   f_1020->SetSavedPoint(181,0.04855052);
   f_1020->SetSavedPoint(182,0.04783522);
   f_1020->SetSavedPoint(183,0.04711993);
   f_1020->SetSavedPoint(184,0.04640463);
   f_1020->SetSavedPoint(185,0.04568933);
   f_1020->SetSavedPoint(186,0.04497403);
   f_1020->SetSavedPoint(187,0.04425874);
   f_1020->SetSavedPoint(188,0.04354344);
   f_1020->SetSavedPoint(189,0.04282814);
   f_1020->SetSavedPoint(190,0.04212174);
   f_1020->SetSavedPoint(191,0.04145891);
   f_1020->SetSavedPoint(192,0.04079608);
   f_1020->SetSavedPoint(193,0.04013326);
   f_1020->SetSavedPoint(194,0.03947043);
   f_1020->SetSavedPoint(195,0.0388076);
   f_1020->SetSavedPoint(196,0.03814478);
   f_1020->SetSavedPoint(197,0.03748195);
   f_1020->SetSavedPoint(198,0.03681912);
   f_1020->SetSavedPoint(199,0.03615629);
   f_1020->SetSavedPoint(200,0.03549347);
   f_1020->SetSavedPoint(201,0.03483064);
   f_1020->SetSavedPoint(202,0.03416781);
   f_1020->SetSavedPoint(203,0.03350499);
   f_1020->SetSavedPoint(204,0.03287046);
   f_1020->SetSavedPoint(205,0.03225402);
   f_1020->SetSavedPoint(206,0.03163758);
   f_1020->SetSavedPoint(207,0.03102114);
   f_1020->SetSavedPoint(208,0.0304047);
   f_1020->SetSavedPoint(209,0.02978826);
   f_1020->SetSavedPoint(210,0.02917182);
   f_1020->SetSavedPoint(211,0.02855538);
   f_1020->SetSavedPoint(212,0.02793894);
   f_1020->SetSavedPoint(213,0.0273225);
   f_1020->SetSavedPoint(214,0.02670606);
   f_1020->SetSavedPoint(215,0.02608961);
   f_1020->SetSavedPoint(216,0.02547317);
   f_1020->SetSavedPoint(217,0.02486725);
   f_1020->SetSavedPoint(218,0.02445757);
   f_1020->SetSavedPoint(219,0.0240479);
   f_1020->SetSavedPoint(220,0.02363823);
   f_1020->SetSavedPoint(221,0.02322856);
   f_1020->SetSavedPoint(222,0.02281889);
   f_1020->SetSavedPoint(223,0.02240921);
   f_1020->SetSavedPoint(224,0.02199954);
   f_1020->SetSavedPoint(225,0.02158987);
   f_1020->SetSavedPoint(226,0.0211802);
   f_1020->SetSavedPoint(227,0.02077053);
   f_1020->SetSavedPoint(228,0.02036085);
   f_1020->SetSavedPoint(229,0.01995118);
   f_1020->SetSavedPoint(230,0.01954151);
   f_1020->SetSavedPoint(231,0.0192113);
   f_1020->SetSavedPoint(232,0.0189633);
   f_1020->SetSavedPoint(233,0.0187153);
   f_1020->SetSavedPoint(234,0.0184673);
   f_1020->SetSavedPoint(235,0.01821929);
   f_1020->SetSavedPoint(236,0.01797129);
   f_1020->SetSavedPoint(237,0.01772329);
   f_1020->SetSavedPoint(238,0.01747529);
   f_1020->SetSavedPoint(239,0.01722729);
   f_1020->SetSavedPoint(240,0.01697929);
   f_1020->SetSavedPoint(241,0.01673128);
   f_1020->SetSavedPoint(242,0.01648328);
   f_1020->SetSavedPoint(243,0.01623528);
   f_1020->SetSavedPoint(244,0.01598728);
   f_1020->SetSavedPoint(245,0.01570197);
   f_1020->SetSavedPoint(246,0.01541394);
   f_1020->SetSavedPoint(247,0.01512592);
   f_1020->SetSavedPoint(248,0.01483789);
   f_1020->SetSavedPoint(249,0.01454987);
   f_1020->SetSavedPoint(250,0.01426184);
   f_1020->SetSavedPoint(251,0.01397382);
   f_1020->SetSavedPoint(252,0.01368579);
   f_1020->SetSavedPoint(253,0.01339777);
   f_1020->SetSavedPoint(254,0.01310975);
   f_1020->SetSavedPoint(255,0.01282172);
   f_1020->SetSavedPoint(256,0.0125337);
   f_1020->SetSavedPoint(257,0.01224567);
   f_1020->SetSavedPoint(258,0.01199929);
   f_1020->SetSavedPoint(259,0.01182296);
   f_1020->SetSavedPoint(260,0.01164663);
   f_1020->SetSavedPoint(261,0.01147029);
   f_1020->SetSavedPoint(262,0.01129396);
   f_1020->SetSavedPoint(263,0.01111763);
   f_1020->SetSavedPoint(264,0.01094129);
   f_1020->SetSavedPoint(265,0.01076496);
   f_1020->SetSavedPoint(266,0.01058863);
   f_1020->SetSavedPoint(267,0.01041229);
   f_1020->SetSavedPoint(268,0.01023596);
   f_1020->SetSavedPoint(269,0.01005963);
   f_1020->SetSavedPoint(270,0.009883294);
   f_1020->SetSavedPoint(271,0.009706961);
   f_1020->SetSavedPoint(272,0.009534866);
   f_1020->SetSavedPoint(273,0.009363742);
   f_1020->SetSavedPoint(274,0.009192618);
   f_1020->SetSavedPoint(275,0.009021494);
   f_1020->SetSavedPoint(276,0.00885037);
   f_1020->SetSavedPoint(277,0.008679247);
   f_1020->SetSavedPoint(278,0.008508123);
   f_1020->SetSavedPoint(279,0.008336999);
   f_1020->SetSavedPoint(280,0.008165875);
   f_1020->SetSavedPoint(281,0.007994751);
   f_1020->SetSavedPoint(282,0.007823627);
   f_1020->SetSavedPoint(283,0.007652503);
   f_1020->SetSavedPoint(284,0.007481379);
   f_1020->SetSavedPoint(285,0.007328269);
   f_1020->SetSavedPoint(286,0.007227997);
   f_1020->SetSavedPoint(287,0.007127726);
   f_1020->SetSavedPoint(288,0.007027454);
   f_1020->SetSavedPoint(289,0.006927182);
   f_1020->SetSavedPoint(290,0.006826911);
   f_1020->SetSavedPoint(291,0.006726639);
   f_1020->SetSavedPoint(292,0.006626368);
   f_1020->SetSavedPoint(293,0.006526096);
   f_1020->SetSavedPoint(294,0.006425824);
   f_1020->SetSavedPoint(295,0.006325553);
   f_1020->SetSavedPoint(296,0.006225281);
   f_1020->SetSavedPoint(297,0.00612501);
   f_1020->SetSavedPoint(298,0.006024738);
   f_1020->SetSavedPoint(299,0.005917183);
   f_1020->SetSavedPoint(300,0.00580643);
   f_1020->SetSavedPoint(301,0.005695677);
   f_1020->SetSavedPoint(302,0.005584924);
   f_1020->SetSavedPoint(303,0.005474171);
   f_1020->SetSavedPoint(304,0.005363418);
   f_1020->SetSavedPoint(305,0.005252665);
   f_1020->SetSavedPoint(306,0.005141912);
   f_1020->SetSavedPoint(307,0.005031159);
   f_1020->SetSavedPoint(308,0.004920406);
   f_1020->SetSavedPoint(309,0.004809653);
   f_1020->SetSavedPoint(310,0.0046989);
   f_1020->SetSavedPoint(311,0.004588147);
   f_1020->SetSavedPoint(312,0.004482706);
   f_1020->SetSavedPoint(313,0.004411126);
   f_1020->SetSavedPoint(314,0.004339547);
   f_1020->SetSavedPoint(315,0.004267967);
   f_1020->SetSavedPoint(316,0.004196387);
   f_1020->SetSavedPoint(317,0.004124807);
   f_1020->SetSavedPoint(318,0.004053228);
   f_1020->SetSavedPoint(319,0.003981648);
   f_1020->SetSavedPoint(320,0.003910068);
   f_1020->SetSavedPoint(321,0.003838488);
   f_1020->SetSavedPoint(322,0.003766909);
   f_1020->SetSavedPoint(323,0.003695329);
   f_1020->SetSavedPoint(324,0.003623749);
   f_1020->SetSavedPoint(325,0.003552169);
   f_1020->SetSavedPoint(326,0.003488521);
   f_1020->SetSavedPoint(327,0.003430705);
   f_1020->SetSavedPoint(328,0.003372889);
   f_1020->SetSavedPoint(329,0.003315073);
   f_1020->SetSavedPoint(330,0.003257257);
   f_1020->SetSavedPoint(331,0.003199441);
   f_1020->SetSavedPoint(332,0.003141626);
   f_1020->SetSavedPoint(333,0.00308381);
   f_1020->SetSavedPoint(334,0.003025994);
   f_1020->SetSavedPoint(335,0.002968178);
   f_1020->SetSavedPoint(336,0.002910362);
   f_1020->SetSavedPoint(337,0.002852546);
   f_1020->SetSavedPoint(338,0.00279473);
   f_1020->SetSavedPoint(339,0.002737275);
   f_1020->SetSavedPoint(340,0.002700767);
   f_1020->SetSavedPoint(341,0.002664258);
   f_1020->SetSavedPoint(342,0.00262775);
   f_1020->SetSavedPoint(343,0.002591241);
   f_1020->SetSavedPoint(344,0.002554733);
   f_1020->SetSavedPoint(345,0.002518225);
   f_1020->SetSavedPoint(346,0.002481716);
   f_1020->SetSavedPoint(347,0.002445208);
   f_1020->SetSavedPoint(348,0.002408699);
   f_1020->SetSavedPoint(349,0.002372191);
   f_1020->SetSavedPoint(350,0.002335683);
   f_1020->SetSavedPoint(351,0.002299174);
   f_1020->SetSavedPoint(352,0.002262666);
   f_1020->SetSavedPoint(353,0.002228399);
   f_1020->SetSavedPoint(354,0.002196788);
   f_1020->SetSavedPoint(355,0.002165177);
   f_1020->SetSavedPoint(356,0.002133566);
   f_1020->SetSavedPoint(357,0.002101955);
   f_1020->SetSavedPoint(358,0.002070344);
   f_1020->SetSavedPoint(359,0.002038733);
   f_1020->SetSavedPoint(360,0.002007122);
   f_1020->SetSavedPoint(361,0.001975511);
   f_1020->SetSavedPoint(362,0.0019439);
   f_1020->SetSavedPoint(363,0.001912289);
   f_1020->SetSavedPoint(364,0.001880678);
   f_1020->SetSavedPoint(365,0.001849067);
   f_1020->SetSavedPoint(366,0.001817456);
   f_1020->SetSavedPoint(367,0.001793055);
   f_1020->SetSavedPoint(368,0.001769469);
   f_1020->SetSavedPoint(369,0.001745884);
   f_1020->SetSavedPoint(370,0.001722299);
   f_1020->SetSavedPoint(371,0.001698714);
   f_1020->SetSavedPoint(372,0.001675128);
   f_1020->SetSavedPoint(373,0.001651543);
   f_1020->SetSavedPoint(374,0.001627958);
   f_1020->SetSavedPoint(375,0.001604373);
   f_1020->SetSavedPoint(376,0.001580787);
   f_1020->SetSavedPoint(377,0.001557202);
   f_1020->SetSavedPoint(378,0.001533617);
   f_1020->SetSavedPoint(379,0.001510032);
   f_1020->SetSavedPoint(380,0.001483617);
   f_1020->SetSavedPoint(381,0.001451685);
   f_1020->SetSavedPoint(382,0.001419753);
   f_1020->SetSavedPoint(383,0.001387821);
   f_1020->SetSavedPoint(384,0.001355889);
   f_1020->SetSavedPoint(385,0.001323957);
   f_1020->SetSavedPoint(386,0.001292025);
   f_1020->SetSavedPoint(387,0.001260093);
   f_1020->SetSavedPoint(388,0.001228161);
   f_1020->SetSavedPoint(389,0.001196229);
   f_1020->SetSavedPoint(390,0.001164297);
   f_1020->SetSavedPoint(391,0.001132365);
   f_1020->SetSavedPoint(392,0.001100433);
   f_1020->SetSavedPoint(393,0.001068501);
   f_1020->SetSavedPoint(394,0.0010547);
   f_1020->SetSavedPoint(395,0.001046023);
   f_1020->SetSavedPoint(396,0.001037346);
   f_1020->SetSavedPoint(397,0.00102867);
   f_1020->SetSavedPoint(398,0.001019993);
   f_1020->SetSavedPoint(399,0.001011316);
   f_1020->SetSavedPoint(400,0.001002639);
   f_1020->SetSavedPoint(401,0.25);
   f_1020->SetSavedPoint(402,15);
   f_1020->SetFillColor(19);
   f_1020->SetFillStyle(0);
   f_1020->SetMarkerStyle(20);
   f_1020->SetMarkerSize(1.2);
   f_1020->SetLineColor(6);
   f_1020->SetLineWidth(2);
   f_1020->SetLineStyle(9);
   f_1020->GetXaxis()->SetNdivisions(505);
   f_1020->GetXaxis()->SetLabelFont(132);
   f_1020->GetXaxis()->SetLabelOffset(0.015);
   f_1020->GetXaxis()->SetLabelSize(0.05);
   f_1020->GetXaxis()->SetTitleSize(0.06);
   f_1020->GetXaxis()->SetTitleFont(132);
   f_1020->GetYaxis()->SetLabelFont(132);
   f_1020->GetYaxis()->SetLabelSize(0.05);
   f_1020->GetYaxis()->SetTitleSize(0.06);
   f_1020->GetYaxis()->SetTitleFont(42);
   f_1020->SetParameter(0,1);
   f_1020->SetParError(0,0);
   f_1020->SetParLimits(0,1,1);
   f_1020->SetParameter(1,0);
   f_1020->SetParError(1,0);
   f_1020->SetParLimits(1,1,1);
   f_1020->SetParameter(2,1);
   f_1020->SetParError(2,0);
   f_1020->SetParLimits(2,1,1);
   f_1020->Draw("same");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.45,0.04686345);
   grae->SetPointError(0,0.45,0.55,0.0001686727,0.0001686727);
   grae->SetPoint(1,1.45,0.1181949);
   grae->SetPointError(1,0.45,0.55,0.0002670906,0.0002670906);
   grae->SetPoint(2,2.45,0.1493792);
   grae->SetPointError(2,0.45,0.55,0.0002968472,0.0002968472);
   grae->SetPoint(3,3.45,0.1484785);
   grae->SetPointError(3,0.45,0.55,0.0002943147,0.0002943147);
   grae->SetPoint(4,4.45,0.1301766);
   grae->SetPointError(4,0.45,0.55,0.0002750827,0.0002750827);
   grae->SetPoint(5,5.45,0.1062271);
   grae->SetPointError(5,0.45,0.55,0.0002462339,0.0002462339);
   grae->SetPoint(6,6.45,0.08234766);
   grae->SetPointError(6,0.45,0.55,0.0002147803,0.0002147803);
   grae->SetPoint(7,7.45,0.06265992);
   grae->SetPointError(7,0.45,0.55,0.000186096,0.000186096);
   grae->SetPoint(8,8.45,0.0464917);
   grae->SetPointError(8,0.45,0.55,0.0001593922,0.0001593922);
   grae->SetPoint(9,9.45,0.03438332);
   grae->SetPointError(9,0.45,0.55,0.0001359044,0.0001359044);
   grae->SetPoint(10,10.45,0.02530604);
   grae->SetPointError(10,0.45,0.55,0.0001168761,0.0001168761);
   grae->SetPoint(11,11.45,0.01856897);
   grae->SetPointError(11,0.45,0.55,9.999875e-05,9.999875e-05);
   grae->SetPoint(12,12.45,0.01356046);
   grae->SetPointError(12,0.45,0.55,8.602773e-05,8.602773e-05);
   grae->SetPoint(13,13.9,0.008681089);
   grae->SetPointError(13,0.9,1.1,4.827821e-05,4.827821e-05);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0,16.5);
   Graph_Graph5->SetMinimum(0);
   Graph_Graph5->SetMaximum(0.1637804);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph5);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(15);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.55,0.03233635);
   grae->SetPointError(0,0.55,0.45,0.01536574,0.01536574);
   grae->SetPoint(1,1.55,0.06231415);
   grae->SetPointError(1,0.55,0.45,0.03079839,0.03079839);
   grae->SetPoint(2,2.55,0.1626558);
   grae->SetPointError(2,0.55,0.45,0.04893846,0.04893846);
   grae->SetPoint(3,3.55,0.1660611);
   grae->SetPointError(3,0.55,0.45,0.04821465,0.04821465);
   grae->SetPoint(4,4.55,0.1109685);
   grae->SetPointError(4,0.55,0.45,0.0585079,0.0585079);
   grae->SetPoint(5,5.55,0.1242224);
   grae->SetPointError(5,0.55,0.45,0.03897616,0.03897616);
   grae->SetPoint(6,6.55,0.07640198);
   grae->SetPointError(6,0.55,0.45,0.03951608,0.03951608);
   grae->SetPoint(7,7.55,0.1661112);
   grae->SetPointError(7,0.55,0.45,0.07222888,0.07222888);
   grae->SetPoint(8,8.55,0.05024831);
   grae->SetPointError(8,0.55,0.45,0.02766881,0.02766881);
   grae->SetPoint(9,9.55,0.02633753);
   grae->SetPointError(9,0.55,0.45,0.01619813,0.01619813);
   grae->SetPoint(10,10.55,0.008235134);
   grae->SetPointError(10,0.55,0.45,0.007329589,0.007329589);
   grae->SetPoint(11,11.55,0.003889022);
   grae->SetPointError(11,0.55,0.45,0.007183648,0.007183648);
   grae->SetPoint(12,12.55,0.01121896);
   grae->SetPointError(12,0.55,0.45,0.01127796,0.01127796);
   grae->SetPoint(13,13.55,0.0006622727);
   grae->SetPointError(13,0.55,0.45,0.005354385,0.005354385);
   grae->SetPoint(14,14.55,-0.001662649);
   grae->SetPointError(14,0.55,0.45,0.005602582,0.005602582);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0,16.5);
   Graph_Graph6->SetMinimum(-0.03182576);
   Graph_Graph6->SetMaximum(0.2629006);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph6);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:47:30 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.728395,-3.607595,10.61728,0.1898734);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1010 = new TH1D("h_1010","",10,0,10);
   h_1010->SetMinimum(0.001);
   h_1010->SetMaximum(1);
   h_1010->SetStats(0);
   h_1010->SetMarkerStyle(20);
   h_1010->SetMarkerSize(1.2);
   h_1010->GetXaxis()->SetNdivisions(505);
   h_1010->GetXaxis()->SetLabelFont(132);
   h_1010->GetXaxis()->SetLabelOffset(0.015);
   h_1010->GetXaxis()->SetLabelSize(0.05);
   h_1010->GetXaxis()->SetTitleSize(0.06);
   h_1010->GetXaxis()->SetTitleFont(132);
   h_1010->GetYaxis()->SetLabelFont(132);
   h_1010->GetYaxis()->SetLabelSize(0.05);
   h_1010->GetYaxis()->SetTitleSize(0.06);
   h_1010->GetYaxis()->SetTitleFont(42);
   h_1010->GetZaxis()->SetLabelFont(132);
   h_1010->GetZaxis()->SetLabelSize(0.05);
   h_1010->GetZaxis()->SetTitleSize(0.06);
   h_1010->GetZaxis()->SetTitleFont(42);
   h_1010->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.45,0.3477195);
   grae->SetPointError(0,0.45,0.55,0.01144025,0.01144025);
   grae->SetPoint(1,1.45,0.499965);
   grae->SetPointError(1,0.45,0.55,0.01480693,0.01480693);
   grae->SetPoint(2,2.45,0.2763174);
   grae->SetPointError(2,0.45,0.55,0.008017794,0.008017794);
   grae->SetPoint(3,3.45,0.1223926);
   grae->SetPointError(3,0.45,0.55,0.00403988,0.00403988);
   grae->SetPoint(4,4.45,0.05478895);
   grae->SetPointError(4,0.45,0.55,0.002071269,0.002071269);
   grae->SetPoint(5,5.45,0.02785509);
   grae->SetPointError(5,0.45,0.55,0.001372946,0.001372946);
   grae->SetPoint(6,6.45,0.01250082);
   grae->SetPointError(6,0.45,0.55,0.0007265466,0.0007265466);
   grae->SetPoint(7,7.45,0.0061801);
   grae->SetPointError(7,0.45,0.55,0.0005638487,0.0005638487);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,0,8.8);
   Graph_Graph11->SetMinimum(0.005054626);
   Graph_Graph11->SetMaximum(0.5656875);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph11->SetMarkerSize(1.2);
   Graph_Graph11->GetXaxis()->SetNdivisions(505);
   Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph11->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph11);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(10);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.55,100);
   grae->SetPointError(0,0.55,0.45,10,10);
   grae->SetPoint(1,1.55,0.4510856);
   grae->SetPointError(1,0.55,0.45,0.0674725,0.0674725);
   grae->SetPoint(2,2.55,0.2402009);
   grae->SetPointError(2,0.55,0.45,0.03065297,0.03065297);
   grae->SetPoint(3,3.55,0.1383092);
   grae->SetPointError(3,0.55,0.45,0.01969007,0.01969007);
   grae->SetPoint(4,4.55,0.0926339);
   grae->SetPointError(4,0.55,0.45,0.01368136,0.01368136);
   grae->SetPoint(5,5.55,0.03889803);
   grae->SetPointError(5,0.55,0.45,0.0104391,0.0104391);
   grae->SetPoint(6,6.55,0.0281814);
   grae->SetPointError(6,0.55,0.45,0.008342393,0.008342393);
   grae->SetPoint(7,7.55,0.009005534);
   grae->SetPointError(7,0.55,0.45,0.005836909,0.005836909);
   grae->SetPoint(8,8.55,0.00213738);
   grae->SetPointError(8,0.55,0.45,0.002232152,0.002232152);
   grae->SetPoint(9,9.55,100);
   grae->SetPointError(9,0.55,0.45,10,10);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,0,11);
   Graph_Graph12->SetMinimum(0.000641214);
   Graph_Graph12->SetMaximum(120.9999);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->SetMarkerSize(1.2);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph12);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:46:56 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.728395,-3.607595,10.61728,0.1898734);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1010 = new TH1D("h_1010","",10,0,10);
   h_1010->SetMinimum(0.001);
   h_1010->SetMaximum(1);
   h_1010->SetStats(0);
   h_1010->SetMarkerStyle(20);
   h_1010->SetMarkerSize(1.2);
   h_1010->GetXaxis()->SetNdivisions(505);
   h_1010->GetXaxis()->SetLabelFont(132);
   h_1010->GetXaxis()->SetLabelOffset(0.015);
   h_1010->GetXaxis()->SetLabelSize(0.05);
   h_1010->GetXaxis()->SetTitleSize(0.06);
   h_1010->GetXaxis()->SetTitleFont(132);
   h_1010->GetYaxis()->SetLabelFont(132);
   h_1010->GetYaxis()->SetLabelSize(0.05);
   h_1010->GetYaxis()->SetTitleSize(0.06);
   h_1010->GetYaxis()->SetTitleFont(42);
   h_1010->GetZaxis()->SetLabelFont(132);
   h_1010->GetZaxis()->SetLabelSize(0.05);
   h_1010->GetZaxis()->SetTitleSize(0.06);
   h_1010->GetZaxis()->SetTitleFont(42);
   h_1010->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.45,0.2630986);
   grae->SetPointError(0,0.45,0.55,0.02072729,0.02072729);
   grae->SetPoint(1,1.45,0.4914449);
   grae->SetPointError(1,0.45,0.55,0.03138985,0.03138985);
   grae->SetPoint(2,2.45,0.2736342);
   grae->SetPointError(2,0.45,0.55,0.01528959,0.01528959);
   grae->SetPoint(3,3.45,0.1288982);
   grae->SetPointError(3,0.45,0.55,0.006904007,0.006904007);
   grae->SetPoint(4,4.45,0.05851517);
   grae->SetPointError(4,0.45,0.55,0.003233681,0.003233681);
   grae->SetPoint(5,5.45,0.02671673);
   grae->SetPointError(5,0.45,0.55,0.001704057,0.001704057);
   grae->SetPoint(6,6.45,0.01377131);
   grae->SetPointError(6,0.45,0.55,0.00108455,0.00108455);
   grae->SetPoint(7,7.45,0.007019413);
   grae->SetPointError(7,0.45,0.55,0.0006545845,0.0006545845);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,0,8.8);
   Graph_Graph9->SetMinimum(0.005728345);
   Graph_Graph9->SetMaximum(0.5744818);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);
   Graph_Graph9->SetMarkerStyle(20);
   Graph_Graph9->SetMarkerSize(1.2);
   Graph_Graph9->GetXaxis()->SetNdivisions(505);
   Graph_Graph9->GetXaxis()->SetLabelFont(132);
   Graph_Graph9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetXaxis()->SetTitleFont(132);
   Graph_Graph9->GetYaxis()->SetLabelFont(132);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(132);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph9);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(10);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.55,100);
   grae->SetPointError(0,0.55,0.45,10,10);
   grae->SetPoint(1,1.55,0.426493);
   grae->SetPointError(1,0.55,0.45,0.1240863,0.1240863);
   grae->SetPoint(2,2.55,0.2802571);
   grae->SetPointError(2,0.55,0.45,0.05479861,0.05479861);
   grae->SetPoint(3,3.55,0.1468291);
   grae->SetPointError(3,0.55,0.45,0.02399076,0.02399076);
   grae->SetPoint(4,4.55,0.09041977);
   grae->SetPointError(4,0.55,0.45,0.01821858,0.01821858);
   grae->SetPoint(5,5.55,0.02521668);
   grae->SetPointError(5,0.55,0.45,0.008400338,0.008400338);
   grae->SetPoint(6,6.55,0.01751366);
   grae->SetPointError(6,0.55,0.45,0.006082581,0.006082581);
   grae->SetPoint(7,7.55,0.009091483);
   grae->SetPointError(7,0.55,0.45,0.004286587,0.004286587);
   grae->SetPoint(8,8.55,100);
   grae->SetPointError(8,0.55,0.45,10,10);
   grae->SetPoint(9,9.55,0.004485711);
   grae->SetPointError(9,0.55,0.45,0.003557862,0.003557862);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,0,11);
   Graph_Graph10->SetMinimum(0.0008350647);
   Graph_Graph10->SetMaximum(120.9999);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);
   Graph_Graph10->SetMarkerStyle(20);
   Graph_Graph10->SetMarkerSize(1.2);
   Graph_Graph10->GetXaxis()->SetNdivisions(505);
   Graph_Graph10->GetXaxis()->SetLabelFont(132);
   Graph_Graph10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetXaxis()->SetTitleFont(132);
   Graph_Graph10->GetYaxis()->SetLabelFont(132);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(132);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph10);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:44:08 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.121519,4.654321,0.6379747);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1020 = new TH1D("h_1020","",5,2,4.5);
   h_1020->SetMinimum(0);
   h_1020->SetMaximum(0.6);
   h_1020->SetStats(0);
   h_1020->SetMarkerStyle(20);
   h_1020->SetMarkerSize(1.2);
   h_1020->GetXaxis()->SetNdivisions(505);
   h_1020->GetXaxis()->SetLabelFont(132);
   h_1020->GetXaxis()->SetLabelOffset(0.015);
   h_1020->GetXaxis()->SetLabelSize(0.05);
   h_1020->GetXaxis()->SetTitleSize(0.06);
   h_1020->GetXaxis()->SetTitleFont(132);
   h_1020->GetYaxis()->SetLabelFont(132);
   h_1020->GetYaxis()->SetLabelSize(0.05);
   h_1020->GetYaxis()->SetTitleSize(0.06);
   h_1020->GetYaxis()->SetTitleFont(42);
   h_1020->GetZaxis()->SetLabelFont(132);
   h_1020->GetZaxis()->SetLabelSize(0.05);
   h_1020->GetZaxis()->SetTitleSize(0.06);
   h_1020->GetZaxis()->SetTitleFont(42);
   h_1020->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.225,0.2733891);
   grae->SetPointError(0,0.225,0.275,0.0005323162,0.0005323162);
   grae->SetPoint(1,2.725,0.2581624);
   grae->SetPointError(1,0.225,0.275,0.0002989295,0.0002989295);
   grae->SetPoint(2,3.225,0.2134682);
   grae->SetPointError(2,0.225,0.275,0.0002476082,0.0002476082);
   grae->SetPoint(3,3.725,0.1633933);
   grae->SetPointError(3,0.225,0.275,0.000237698,0.000237698);
   grae->SetPoint(4,4.225,0.09158702);
   grae->SetPointError(4,0.225,0.275,0.0002972129,0.0002972129);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",100,1.75,4.75);
   Graph_Graph7->SetMinimum(0.07302665);
   Graph_Graph7->SetMaximum(0.2921846);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);
   Graph_Graph7->SetMarkerStyle(20);
   Graph_Graph7->SetMarkerSize(1.2);
   Graph_Graph7->GetXaxis()->SetNdivisions(505);
   Graph_Graph7->GetXaxis()->SetLabelFont(132);
   Graph_Graph7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetXaxis()->SetTitleFont(132);
   Graph_Graph7->GetYaxis()->SetLabelFont(132);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(132);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph7);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.275,0.2391385);
   grae->SetPointError(0,0.275,0.225,0.05256744,0.05256744);
   grae->SetPoint(1,2.775,0.2804906);
   grae->SetPointError(1,0.275,0.225,0.03436388,0.03436388);
   grae->SetPoint(2,3.275,0.2146028);
   grae->SetPointError(2,0.275,0.225,0.03067611,0.03067611);
   grae->SetPoint(3,3.775,0.1923979);
   grae->SetPointError(3,0.275,0.225,0.02909994,0.02909994);
   grae->SetPoint(4,4.275,0.07337026);
   grae->SetPointError(4,0.275,0.225,0.02155959,0.02155959);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,1.75,4.75);
   Graph_Graph8->SetMinimum(0.02550629);
   Graph_Graph8->SetMaximum(0.3411588);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);
   Graph_Graph8->SetMarkerStyle(20);
   Graph_Graph8->SetMarkerSize(1.2);
   Graph_Graph8->GetXaxis()->SetNdivisions(505);
   Graph_Graph8->GetXaxis()->SetLabelFont(132);
   Graph_Graph8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetXaxis()->SetTitleFont(132);
   Graph_Graph8->GetYaxis()->SetLabelFont(132);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(132);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph8);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8a_new.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Mar 20 14:02:30 2016) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",896,60,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.121519,4.654321,0.6379747);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1020 = new TH1D("h_1020","",5,2,4.5);
   h_1020->SetMinimum(0);
   h_1020->SetMaximum(0.6);
   h_1020->SetStats(0);
   h_1020->SetMarkerStyle(20);
   h_1020->SetMarkerSize(1.2);
   h_1020->GetXaxis()->SetNdivisions(505);
   h_1020->GetXaxis()->SetLabelFont(132);
   h_1020->GetXaxis()->SetLabelOffset(0.015);
   h_1020->GetXaxis()->SetLabelSize(0.05);
   h_1020->GetXaxis()->SetTitleSize(0.06);
   h_1020->GetXaxis()->SetTitleFont(132);
   h_1020->GetYaxis()->SetLabelFont(132);
   h_1020->GetYaxis()->SetLabelSize(0.05);
   h_1020->GetYaxis()->SetTitleSize(0.06);
   h_1020->GetYaxis()->SetTitleFont(42);
   h_1020->GetZaxis()->SetLabelFont(132);
   h_1020->GetZaxis()->SetLabelSize(0.05);
   h_1020->GetZaxis()->SetTitleSize(0.06);
   h_1020->GetZaxis()->SetTitleFont(42);
   h_1020->Draw("");
   
   TF1 *f_1010 = new TF1("*f_1010",2.1,4.4,3);
    //The original function : f_1010 had originally been created by:
    //TF1 *f_1010 = new TF1("f_1010",f_1010,2.1,4.4,3);
   f_1010->SetRange(2.1,4.4);
   f_1010->SetName("f_1010");
   f_1010->SetTitle("f_1010");
   f_1010->SetNpx(250);
   f_1010->SetSavedPoint(0,0.2401743);
   f_1010->SetSavedPoint(1,0.2403102);
   f_1010->SetSavedPoint(2,0.2404461);
   f_1010->SetSavedPoint(3,0.240582);
   f_1010->SetSavedPoint(4,0.2407179);
   f_1010->SetSavedPoint(5,0.2408538);
   f_1010->SetSavedPoint(6,0.2412201);
   f_1010->SetSavedPoint(7,0.2417637);
   f_1010->SetSavedPoint(8,0.2423073);
   f_1010->SetSavedPoint(9,0.2428509);
   f_1010->SetSavedPoint(10,0.2433945);
   f_1010->SetSavedPoint(11,0.2439381);
   f_1010->SetSavedPoint(12,0.2444817);
   f_1010->SetSavedPoint(13,0.2450252);
   f_1010->SetSavedPoint(14,0.2455688);
   f_1010->SetSavedPoint(15,0.2461124);
   f_1010->SetSavedPoint(16,0.246656);
   f_1010->SetSavedPoint(17,0.2471996);
   f_1010->SetSavedPoint(18,0.2477432);
   f_1010->SetSavedPoint(19,0.2482868);
   f_1010->SetSavedPoint(20,0.2488304);
   f_1010->SetSavedPoint(21,0.249374);
   f_1010->SetSavedPoint(22,0.2499175);
   f_1010->SetSavedPoint(23,0.2504611);
   f_1010->SetSavedPoint(24,0.2510047);
   f_1010->SetSavedPoint(25,0.2515483);
   f_1010->SetSavedPoint(26,0.2520919);
   f_1010->SetSavedPoint(27,0.2526355);
   f_1010->SetSavedPoint(28,0.2530237);
   f_1010->SetSavedPoint(29,0.2533792);
   f_1010->SetSavedPoint(30,0.2537346);
   f_1010->SetSavedPoint(31,0.2540901);
   f_1010->SetSavedPoint(32,0.2544456);
   f_1010->SetSavedPoint(33,0.2548011);
   f_1010->SetSavedPoint(34,0.2551566);
   f_1010->SetSavedPoint(35,0.2555121);
   f_1010->SetSavedPoint(36,0.2558675);
   f_1010->SetSavedPoint(37,0.256223);
   f_1010->SetSavedPoint(38,0.2565785);
   f_1010->SetSavedPoint(39,0.256874);
   f_1010->SetSavedPoint(40,0.2571668);
   f_1010->SetSavedPoint(41,0.2574596);
   f_1010->SetSavedPoint(42,0.2577523);
   f_1010->SetSavedPoint(43,0.2580451);
   f_1010->SetSavedPoint(44,0.2583379);
   f_1010->SetSavedPoint(45,0.2586307);
   f_1010->SetSavedPoint(46,0.2589235);
   f_1010->SetSavedPoint(47,0.2592162);
   f_1010->SetSavedPoint(48,0.259509);
   f_1010->SetSavedPoint(49,0.2597914);
   f_1010->SetSavedPoint(50,0.2599649);
   f_1010->SetSavedPoint(51,0.2601383);
   f_1010->SetSavedPoint(52,0.2603118);
   f_1010->SetSavedPoint(53,0.2604853);
   f_1010->SetSavedPoint(54,0.2606587);
   f_1010->SetSavedPoint(55,0.2608322);
   f_1010->SetSavedPoint(56,0.2610056);
   f_1010->SetSavedPoint(57,0.2611791);
   f_1010->SetSavedPoint(58,0.2613525);
   f_1010->SetSavedPoint(59,0.261526);
   f_1010->SetSavedPoint(60,0.2616216);
   f_1010->SetSavedPoint(61,0.2614371);
   f_1010->SetSavedPoint(62,0.2612526);
   f_1010->SetSavedPoint(63,0.2610681);
   f_1010->SetSavedPoint(64,0.2608836);
   f_1010->SetSavedPoint(65,0.2606991);
   f_1010->SetSavedPoint(66,0.2605146);
   f_1010->SetSavedPoint(67,0.2603301);
   f_1010->SetSavedPoint(68,0.2601456);
   f_1010->SetSavedPoint(69,0.2599611);
   f_1010->SetSavedPoint(70,0.2597766);
   f_1010->SetSavedPoint(71,0.2595921);
   f_1010->SetSavedPoint(72,0.2594076);
   f_1010->SetSavedPoint(73,0.2592231);
   f_1010->SetSavedPoint(74,0.2590386);
   f_1010->SetSavedPoint(75,0.258854);
   f_1010->SetSavedPoint(76,0.2586695);
   f_1010->SetSavedPoint(77,0.258485);
   f_1010->SetSavedPoint(78,0.2583005);
   f_1010->SetSavedPoint(79,0.258116);
   f_1010->SetSavedPoint(80,0.2579315);
   f_1010->SetSavedPoint(81,0.257747);
   f_1010->SetSavedPoint(82,0.2574458);
   f_1010->SetSavedPoint(83,0.2570174);
   f_1010->SetSavedPoint(84,0.2565889);
   f_1010->SetSavedPoint(85,0.2561604);
   f_1010->SetSavedPoint(86,0.2557319);
   f_1010->SetSavedPoint(87,0.2553035);
   f_1010->SetSavedPoint(88,0.254875);
   f_1010->SetSavedPoint(89,0.2544465);
   f_1010->SetSavedPoint(90,0.2540181);
   f_1010->SetSavedPoint(91,0.2535896);
   f_1010->SetSavedPoint(92,0.2531611);
   f_1010->SetSavedPoint(93,0.2526832);
   f_1010->SetSavedPoint(94,0.2521734);
   f_1010->SetSavedPoint(95,0.2516636);
   f_1010->SetSavedPoint(96,0.2511538);
   f_1010->SetSavedPoint(97,0.250644);
   f_1010->SetSavedPoint(98,0.2501342);
   f_1010->SetSavedPoint(99,0.2496244);
   f_1010->SetSavedPoint(100,0.2491146);
   f_1010->SetSavedPoint(101,0.2486048);
   f_1010->SetSavedPoint(102,0.248095);
   f_1010->SetSavedPoint(103,0.2475852);
   f_1010->SetSavedPoint(104,0.2469978);
   f_1010->SetSavedPoint(105,0.2463829);
   f_1010->SetSavedPoint(106,0.2457681);
   f_1010->SetSavedPoint(107,0.2451532);
   f_1010->SetSavedPoint(108,0.2445384);
   f_1010->SetSavedPoint(109,0.2439235);
   f_1010->SetSavedPoint(110,0.2433086);
   f_1010->SetSavedPoint(111,0.2426938);
   f_1010->SetSavedPoint(112,0.2420789);
   f_1010->SetSavedPoint(113,0.2414641);
   f_1010->SetSavedPoint(114,0.2408492);
   f_1010->SetSavedPoint(115,0.2399602);
   f_1010->SetSavedPoint(116,0.2390302);
   f_1010->SetSavedPoint(117,0.2381001);
   f_1010->SetSavedPoint(118,0.2371701);
   f_1010->SetSavedPoint(119,0.23624);
   f_1010->SetSavedPoint(120,0.2353099);
   f_1010->SetSavedPoint(121,0.2343799);
   f_1010->SetSavedPoint(122,0.2334498);
   f_1010->SetSavedPoint(123,0.2325198);
   f_1010->SetSavedPoint(124,0.2315897);
   f_1010->SetSavedPoint(125,0.2306596);
   f_1010->SetSavedPoint(126,0.2297296);
   f_1010->SetSavedPoint(127,0.2287995);
   f_1010->SetSavedPoint(128,0.2278694);
   f_1010->SetSavedPoint(129,0.2269394);
   f_1010->SetSavedPoint(130,0.2260093);
   f_1010->SetSavedPoint(131,0.2250793);
   f_1010->SetSavedPoint(132,0.2241492);
   f_1010->SetSavedPoint(133,0.2232191);
   f_1010->SetSavedPoint(134,0.2222891);
   f_1010->SetSavedPoint(135,0.221359);
   f_1010->SetSavedPoint(136,0.2204032);
   f_1010->SetSavedPoint(137,0.2192758);
   f_1010->SetSavedPoint(138,0.2181484);
   f_1010->SetSavedPoint(139,0.217021);
   f_1010->SetSavedPoint(140,0.2158936);
   f_1010->SetSavedPoint(141,0.2147662);
   f_1010->SetSavedPoint(142,0.2136388);
   f_1010->SetSavedPoint(143,0.2125114);
   f_1010->SetSavedPoint(144,0.211384);
   f_1010->SetSavedPoint(145,0.2102566);
   f_1010->SetSavedPoint(146,0.2091292);
   f_1010->SetSavedPoint(147,0.2079846);
   f_1010->SetSavedPoint(148,0.2067914);
   f_1010->SetSavedPoint(149,0.2055982);
   f_1010->SetSavedPoint(150,0.204405);
   f_1010->SetSavedPoint(151,0.2032119);
   f_1010->SetSavedPoint(152,0.2020187);
   f_1010->SetSavedPoint(153,0.2008255);
   f_1010->SetSavedPoint(154,0.1996323);
   f_1010->SetSavedPoint(155,0.1984391);
   f_1010->SetSavedPoint(156,0.1972459);
   f_1010->SetSavedPoint(157,0.1960527);
   f_1010->SetSavedPoint(158,0.1948435);
   f_1010->SetSavedPoint(159,0.1936093);
   f_1010->SetSavedPoint(160,0.1923751);
   f_1010->SetSavedPoint(161,0.1911409);
   f_1010->SetSavedPoint(162,0.1899067);
   f_1010->SetSavedPoint(163,0.1886725);
   f_1010->SetSavedPoint(164,0.1874383);
   f_1010->SetSavedPoint(165,0.1862041);
   f_1010->SetSavedPoint(166,0.1849699);
   f_1010->SetSavedPoint(167,0.1837357);
   f_1010->SetSavedPoint(168,0.1825015);
   f_1010->SetSavedPoint(169,0.1812031);
   f_1010->SetSavedPoint(170,0.1798458);
   f_1010->SetSavedPoint(171,0.1784885);
   f_1010->SetSavedPoint(172,0.1771313);
   f_1010->SetSavedPoint(173,0.175774);
   f_1010->SetSavedPoint(174,0.1744167);
   f_1010->SetSavedPoint(175,0.1730595);
   f_1010->SetSavedPoint(176,0.1717022);
   f_1010->SetSavedPoint(177,0.170345);
   f_1010->SetSavedPoint(178,0.1689877);
   f_1010->SetSavedPoint(179,0.1676304);
   f_1010->SetSavedPoint(180,0.1662732);
   f_1010->SetSavedPoint(181,0.1649159);
   f_1010->SetSavedPoint(182,0.1635586);
   f_1010->SetSavedPoint(183,0.1622014);
   f_1010->SetSavedPoint(184,0.1608441);
   f_1010->SetSavedPoint(185,0.1594869);
   f_1010->SetSavedPoint(186,0.1581296);
   f_1010->SetSavedPoint(187,0.1567723);
   f_1010->SetSavedPoint(188,0.1554151);
   f_1010->SetSavedPoint(189,0.1540578);
   f_1010->SetSavedPoint(190,0.1527005);
   f_1010->SetSavedPoint(191,0.1513453);
   f_1010->SetSavedPoint(192,0.1499907);
   f_1010->SetSavedPoint(193,0.1486361);
   f_1010->SetSavedPoint(194,0.1472814);
   f_1010->SetSavedPoint(195,0.1459268);
   f_1010->SetSavedPoint(196,0.1445722);
   f_1010->SetSavedPoint(197,0.1432176);
   f_1010->SetSavedPoint(198,0.1418629);
   f_1010->SetSavedPoint(199,0.1405083);
   f_1010->SetSavedPoint(200,0.1391537);
   f_1010->SetSavedPoint(201,0.137799);
   f_1010->SetSavedPoint(202,0.1364452);
   f_1010->SetSavedPoint(203,0.1350914);
   f_1010->SetSavedPoint(204,0.1337377);
   f_1010->SetSavedPoint(205,0.1323839);
   f_1010->SetSavedPoint(206,0.1310302);
   f_1010->SetSavedPoint(207,0.1296764);
   f_1010->SetSavedPoint(208,0.1283227);
   f_1010->SetSavedPoint(209,0.1269689);
   f_1010->SetSavedPoint(210,0.1256152);
   f_1010->SetSavedPoint(211,0.1242614);
   f_1010->SetSavedPoint(212,0.1229094);
   f_1010->SetSavedPoint(213,0.1215955);
   f_1010->SetSavedPoint(214,0.1202817);
   f_1010->SetSavedPoint(215,0.1189678);
   f_1010->SetSavedPoint(216,0.1176539);
   f_1010->SetSavedPoint(217,0.11634);
   f_1010->SetSavedPoint(218,0.1150261);
   f_1010->SetSavedPoint(219,0.1137123);
   f_1010->SetSavedPoint(220,0.1123984);
   f_1010->SetSavedPoint(221,0.1110845);
   f_1010->SetSavedPoint(222,0.1097706);
   f_1010->SetSavedPoint(223,0.1084776);
   f_1010->SetSavedPoint(224,0.1072833);
   f_1010->SetSavedPoint(225,0.1060891);
   f_1010->SetSavedPoint(226,0.1048948);
   f_1010->SetSavedPoint(227,0.1037006);
   f_1010->SetSavedPoint(228,0.1025063);
   f_1010->SetSavedPoint(229,0.1013121);
   f_1010->SetSavedPoint(230,0.1001179);
   f_1010->SetSavedPoint(231,0.09892361);
   f_1010->SetSavedPoint(232,0.09772937);
   f_1010->SetSavedPoint(233,0.09653512);
   f_1010->SetSavedPoint(234,0.09534088);
   f_1010->SetSavedPoint(235,0.09414663);
   f_1010->SetSavedPoint(236,0.09295239);
   f_1010->SetSavedPoint(237,0.09175814);
   f_1010->SetSavedPoint(238,0.0905639);
   f_1010->SetSavedPoint(239,0.08936965);
   f_1010->SetSavedPoint(240,0.08817541);
   f_1010->SetSavedPoint(241,0.08698116);
   f_1010->SetSavedPoint(242,0.08578692);
   f_1010->SetSavedPoint(243,0.08459267);
   f_1010->SetSavedPoint(244,0.08339843);
   f_1010->SetSavedPoint(245,0.08259361);
   f_1010->SetSavedPoint(246,0.08229505);
   f_1010->SetSavedPoint(247,0.08199649);
   f_1010->SetSavedPoint(248,0.08169793);
   f_1010->SetSavedPoint(249,0.08139937);
   f_1010->SetSavedPoint(250,0.0811008);
   f_1010->SetSavedPoint(251,2.1);
   f_1010->SetSavedPoint(252,4.4);
   f_1010->SetFillColor(19);
   f_1010->SetFillStyle(0);
   f_1010->SetMarkerStyle(20);
   f_1010->SetMarkerSize(1.2);
   f_1010->SetLineColor(92);
   f_1010->SetLineWidth(2);
   f_1010->SetLineStyle(7);
   f_1010->GetXaxis()->SetNdivisions(505);
   f_1010->GetXaxis()->SetLabelFont(132);
   f_1010->GetXaxis()->SetLabelOffset(0.015);
   f_1010->GetXaxis()->SetLabelSize(0.05);
   f_1010->GetXaxis()->SetTitleSize(0.06);
   f_1010->GetXaxis()->SetTitleFont(132);
   f_1010->GetYaxis()->SetLabelFont(132);
   f_1010->GetYaxis()->SetLabelSize(0.05);
   f_1010->GetYaxis()->SetTitleSize(0.06);
   f_1010->GetYaxis()->SetTitleFont(42);
   f_1010->SetParameter(0,1);
   f_1010->SetParError(0,0);
   f_1010->SetParLimits(0,1,1);
   f_1010->SetParameter(1,0);
   f_1010->SetParError(1,0);
   f_1010->SetParLimits(1,1,1);
   f_1010->SetParameter(2,1);
   f_1010->SetParError(2,0);
   f_1010->SetParLimits(2,1,1);
   f_1010->Draw("same");
   
   TF1 *f_1020 = new TF1("*f_1020",2.1,4.4,3);
    //The original function : f_1020 had originally been created by:
    //TF1 *f_1020 = new TF1("f_1020",f_1020,2.1,4.4,3);
   f_1020->SetRange(2.1,4.4);
   f_1020->SetName("f_1020");
   f_1020->SetTitle("f_1020");
   f_1020->SetNpx(250);
   f_1020->SetSavedPoint(0,0.2360339);
   f_1020->SetSavedPoint(1,0.236176);
   f_1020->SetSavedPoint(2,0.2363182);
   f_1020->SetSavedPoint(3,0.2364603);
   f_1020->SetSavedPoint(4,0.2366025);
   f_1020->SetSavedPoint(5,0.2367446);
   f_1020->SetSavedPoint(6,0.2371278);
   f_1020->SetSavedPoint(7,0.2376964);
   f_1020->SetSavedPoint(8,0.238265);
   f_1020->SetSavedPoint(9,0.2388336);
   f_1020->SetSavedPoint(10,0.2394022);
   f_1020->SetSavedPoint(11,0.2399708);
   f_1020->SetSavedPoint(12,0.2405394);
   f_1020->SetSavedPoint(13,0.241108);
   f_1020->SetSavedPoint(14,0.2416766);
   f_1020->SetSavedPoint(15,0.2422452);
   f_1020->SetSavedPoint(16,0.2428137);
   f_1020->SetSavedPoint(17,0.2433823);
   f_1020->SetSavedPoint(18,0.2439509);
   f_1020->SetSavedPoint(19,0.2445195);
   f_1020->SetSavedPoint(20,0.2450881);
   f_1020->SetSavedPoint(21,0.2456567);
   f_1020->SetSavedPoint(22,0.2462253);
   f_1020->SetSavedPoint(23,0.2467939);
   f_1020->SetSavedPoint(24,0.2473625);
   f_1020->SetSavedPoint(25,0.2479311);
   f_1020->SetSavedPoint(26,0.2484997);
   f_1020->SetSavedPoint(27,0.2490683);
   f_1020->SetSavedPoint(28,0.2494748);
   f_1020->SetSavedPoint(29,0.2498471);
   f_1020->SetSavedPoint(30,0.2502195);
   f_1020->SetSavedPoint(31,0.2505918);
   f_1020->SetSavedPoint(32,0.2509642);
   f_1020->SetSavedPoint(33,0.2513365);
   f_1020->SetSavedPoint(34,0.2517089);
   f_1020->SetSavedPoint(35,0.2520812);
   f_1020->SetSavedPoint(36,0.2524536);
   f_1020->SetSavedPoint(37,0.2528259);
   f_1020->SetSavedPoint(38,0.2531983);
   f_1020->SetSavedPoint(39,0.2535081);
   f_1020->SetSavedPoint(40,0.253815);
   f_1020->SetSavedPoint(41,0.2541219);
   f_1020->SetSavedPoint(42,0.2544289);
   f_1020->SetSavedPoint(43,0.2547358);
   f_1020->SetSavedPoint(44,0.2550427);
   f_1020->SetSavedPoint(45,0.2553497);
   f_1020->SetSavedPoint(46,0.2556566);
   f_1020->SetSavedPoint(47,0.2559635);
   f_1020->SetSavedPoint(48,0.2562705);
   f_1020->SetSavedPoint(49,0.2565692);
   f_1020->SetSavedPoint(50,0.2567815);
   f_1020->SetSavedPoint(51,0.2569938);
   f_1020->SetSavedPoint(52,0.2572062);
   f_1020->SetSavedPoint(53,0.2574185);
   f_1020->SetSavedPoint(54,0.2576308);
   f_1020->SetSavedPoint(55,0.2578431);
   f_1020->SetSavedPoint(56,0.2580555);
   f_1020->SetSavedPoint(57,0.2582678);
   f_1020->SetSavedPoint(58,0.2584801);
   f_1020->SetSavedPoint(59,0.2586925);
   f_1020->SetSavedPoint(60,0.2588431);
   f_1020->SetSavedPoint(61,0.2587716);
   f_1020->SetSavedPoint(62,0.2587001);
   f_1020->SetSavedPoint(63,0.2586286);
   f_1020->SetSavedPoint(64,0.2585571);
   f_1020->SetSavedPoint(65,0.2584856);
   f_1020->SetSavedPoint(66,0.2584141);
   f_1020->SetSavedPoint(67,0.2583427);
   f_1020->SetSavedPoint(68,0.2582712);
   f_1020->SetSavedPoint(69,0.2581997);
   f_1020->SetSavedPoint(70,0.2581282);
   f_1020->SetSavedPoint(71,0.2580567);
   f_1020->SetSavedPoint(72,0.2579852);
   f_1020->SetSavedPoint(73,0.2579137);
   f_1020->SetSavedPoint(74,0.2578422);
   f_1020->SetSavedPoint(75,0.2577707);
   f_1020->SetSavedPoint(76,0.2576992);
   f_1020->SetSavedPoint(77,0.2576277);
   f_1020->SetSavedPoint(78,0.2575563);
   f_1020->SetSavedPoint(79,0.2574848);
   f_1020->SetSavedPoint(80,0.2574133);
   f_1020->SetSavedPoint(81,0.2573418);
   f_1020->SetSavedPoint(82,0.2571319);
   f_1020->SetSavedPoint(83,0.2567711);
   f_1020->SetSavedPoint(84,0.2564102);
   f_1020->SetSavedPoint(85,0.2560494);
   f_1020->SetSavedPoint(86,0.2556886);
   f_1020->SetSavedPoint(87,0.2553278);
   f_1020->SetSavedPoint(88,0.2549669);
   f_1020->SetSavedPoint(89,0.2546061);
   f_1020->SetSavedPoint(90,0.2542453);
   f_1020->SetSavedPoint(91,0.2538844);
   f_1020->SetSavedPoint(92,0.2535236);
   f_1020->SetSavedPoint(93,0.2531041);
   f_1020->SetSavedPoint(94,0.2526468);
   f_1020->SetSavedPoint(95,0.2521895);
   f_1020->SetSavedPoint(96,0.2517322);
   f_1020->SetSavedPoint(97,0.2512749);
   f_1020->SetSavedPoint(98,0.2508177);
   f_1020->SetSavedPoint(99,0.2503604);
   f_1020->SetSavedPoint(100,0.2499031);
   f_1020->SetSavedPoint(101,0.2494458);
   f_1020->SetSavedPoint(102,0.2489886);
   f_1020->SetSavedPoint(103,0.2485313);
   f_1020->SetSavedPoint(104,0.247973);
   f_1020->SetSavedPoint(105,0.247379);
   f_1020->SetSavedPoint(106,0.246785);
   f_1020->SetSavedPoint(107,0.2461911);
   f_1020->SetSavedPoint(108,0.2455971);
   f_1020->SetSavedPoint(109,0.2450031);
   f_1020->SetSavedPoint(110,0.2444092);
   f_1020->SetSavedPoint(111,0.2438152);
   f_1020->SetSavedPoint(112,0.2432212);
   f_1020->SetSavedPoint(113,0.2426272);
   f_1020->SetSavedPoint(114,0.2420333);
   f_1020->SetSavedPoint(115,0.2410827);
   f_1020->SetSavedPoint(116,0.2400787);
   f_1020->SetSavedPoint(117,0.2390746);
   f_1020->SetSavedPoint(118,0.2380706);
   f_1020->SetSavedPoint(119,0.2370665);
   f_1020->SetSavedPoint(120,0.2360625);
   f_1020->SetSavedPoint(121,0.2350584);
   f_1020->SetSavedPoint(122,0.2340544);
   f_1020->SetSavedPoint(123,0.2330503);
   f_1020->SetSavedPoint(124,0.2320463);
   f_1020->SetSavedPoint(125,0.2310422);
   f_1020->SetSavedPoint(126,0.2300382);
   f_1020->SetSavedPoint(127,0.2290341);
   f_1020->SetSavedPoint(128,0.2280301);
   f_1020->SetSavedPoint(129,0.227026);
   f_1020->SetSavedPoint(130,0.226022);
   f_1020->SetSavedPoint(131,0.2250179);
   f_1020->SetSavedPoint(132,0.2240139);
   f_1020->SetSavedPoint(133,0.2230098);
   f_1020->SetSavedPoint(134,0.2220058);
   f_1020->SetSavedPoint(135,0.2210017);
   f_1020->SetSavedPoint(136,0.2199781);
   f_1020->SetSavedPoint(137,0.2188235);
   f_1020->SetSavedPoint(138,0.217669);
   f_1020->SetSavedPoint(139,0.2165144);
   f_1020->SetSavedPoint(140,0.2153599);
   f_1020->SetSavedPoint(141,0.2142054);
   f_1020->SetSavedPoint(142,0.2130508);
   f_1020->SetSavedPoint(143,0.2118963);
   f_1020->SetSavedPoint(144,0.2107417);
   f_1020->SetSavedPoint(145,0.2095872);
   f_1020->SetSavedPoint(146,0.2084327);
   f_1020->SetSavedPoint(147,0.207265);
   f_1020->SetSavedPoint(148,0.2060603);
   f_1020->SetSavedPoint(149,0.2048556);
   f_1020->SetSavedPoint(150,0.2036509);
   f_1020->SetSavedPoint(151,0.2024462);
   f_1020->SetSavedPoint(152,0.2012415);
   f_1020->SetSavedPoint(153,0.2000368);
   f_1020->SetSavedPoint(154,0.1988321);
   f_1020->SetSavedPoint(155,0.1976274);
   f_1020->SetSavedPoint(156,0.1964227);
   f_1020->SetSavedPoint(157,0.195218);
   f_1020->SetSavedPoint(158,0.1940106);
   f_1020->SetSavedPoint(159,0.1927991);
   f_1020->SetSavedPoint(160,0.1915876);
   f_1020->SetSavedPoint(161,0.190376);
   f_1020->SetSavedPoint(162,0.1891645);
   f_1020->SetSavedPoint(163,0.187953);
   f_1020->SetSavedPoint(164,0.1867414);
   f_1020->SetSavedPoint(165,0.1855299);
   f_1020->SetSavedPoint(166,0.1843184);
   f_1020->SetSavedPoint(167,0.1831068);
   f_1020->SetSavedPoint(168,0.1818953);
   f_1020->SetSavedPoint(169,0.1806731);
   f_1020->SetSavedPoint(170,0.1794411);
   f_1020->SetSavedPoint(171,0.178209);
   f_1020->SetSavedPoint(172,0.176977);
   f_1020->SetSavedPoint(173,0.175745);
   f_1020->SetSavedPoint(174,0.1745129);
   f_1020->SetSavedPoint(175,0.1732809);
   f_1020->SetSavedPoint(176,0.1720489);
   f_1020->SetSavedPoint(177,0.1708169);
   f_1020->SetSavedPoint(178,0.1695848);
   f_1020->SetSavedPoint(179,0.1683528);
   f_1020->SetSavedPoint(180,0.1671208);
   f_1020->SetSavedPoint(181,0.1658888);
   f_1020->SetSavedPoint(182,0.1646567);
   f_1020->SetSavedPoint(183,0.1634247);
   f_1020->SetSavedPoint(184,0.1621927);
   f_1020->SetSavedPoint(185,0.1609606);
   f_1020->SetSavedPoint(186,0.1597286);
   f_1020->SetSavedPoint(187,0.1584966);
   f_1020->SetSavedPoint(188,0.1572646);
   f_1020->SetSavedPoint(189,0.1560325);
   f_1020->SetSavedPoint(190,0.1548005);
   f_1020->SetSavedPoint(191,0.1535558);
   f_1020->SetSavedPoint(192,0.1523075);
   f_1020->SetSavedPoint(193,0.1510593);
   f_1020->SetSavedPoint(194,0.1498111);
   f_1020->SetSavedPoint(195,0.1485628);
   f_1020->SetSavedPoint(196,0.1473146);
   f_1020->SetSavedPoint(197,0.1460664);
   f_1020->SetSavedPoint(198,0.1448181);
   f_1020->SetSavedPoint(199,0.1435699);
   f_1020->SetSavedPoint(200,0.1423216);
   f_1020->SetSavedPoint(201,0.1410734);
   f_1020->SetSavedPoint(202,0.1398202);
   f_1020->SetSavedPoint(203,0.1385666);
   f_1020->SetSavedPoint(204,0.1373129);
   f_1020->SetSavedPoint(205,0.1360593);
   f_1020->SetSavedPoint(206,0.1348056);
   f_1020->SetSavedPoint(207,0.133552);
   f_1020->SetSavedPoint(208,0.1322984);
   f_1020->SetSavedPoint(209,0.1310447);
   f_1020->SetSavedPoint(210,0.1297911);
   f_1020->SetSavedPoint(211,0.1285374);
   f_1020->SetSavedPoint(212,0.1272837);
   f_1020->SetSavedPoint(213,0.1260278);
   f_1020->SetSavedPoint(214,0.124772);
   f_1020->SetSavedPoint(215,0.1235161);
   f_1020->SetSavedPoint(216,0.1222603);
   f_1020->SetSavedPoint(217,0.1210044);
   f_1020->SetSavedPoint(218,0.1197486);
   f_1020->SetSavedPoint(219,0.1184927);
   f_1020->SetSavedPoint(220,0.1172369);
   f_1020->SetSavedPoint(221,0.115981);
   f_1020->SetSavedPoint(222,0.1147252);
   f_1020->SetSavedPoint(223,0.1134682);
   f_1020->SetSavedPoint(224,0.1122057);
   f_1020->SetSavedPoint(225,0.1109432);
   f_1020->SetSavedPoint(226,0.1096807);
   f_1020->SetSavedPoint(227,0.1084183);
   f_1020->SetSavedPoint(228,0.1071558);
   f_1020->SetSavedPoint(229,0.1058933);
   f_1020->SetSavedPoint(230,0.1046308);
   f_1020->SetSavedPoint(231,0.1033683);
   f_1020->SetSavedPoint(232,0.1021059);
   f_1020->SetSavedPoint(233,0.1008434);
   f_1020->SetSavedPoint(234,0.09958091);
   f_1020->SetSavedPoint(235,0.09831843);
   f_1020->SetSavedPoint(236,0.09705595);
   f_1020->SetSavedPoint(237,0.09579347);
   f_1020->SetSavedPoint(238,0.09453099);
   f_1020->SetSavedPoint(239,0.09326852);
   f_1020->SetSavedPoint(240,0.09200604);
   f_1020->SetSavedPoint(241,0.09074356);
   f_1020->SetSavedPoint(242,0.08948108);
   f_1020->SetSavedPoint(243,0.0882186);
   f_1020->SetSavedPoint(244,0.08695612);
   f_1020->SetSavedPoint(245,0.08610532);
   f_1020->SetSavedPoint(246,0.0857897);
   f_1020->SetSavedPoint(247,0.08547408);
   f_1020->SetSavedPoint(248,0.08515846);
   f_1020->SetSavedPoint(249,0.08484284);
   f_1020->SetSavedPoint(250,0.08452722);
   f_1020->SetSavedPoint(251,2.1);
   f_1020->SetSavedPoint(252,4.4);
   f_1020->SetFillColor(19);
   f_1020->SetFillStyle(0);
   f_1020->SetMarkerStyle(20);
   f_1020->SetMarkerSize(1.2);
   f_1020->SetLineColor(6);
   f_1020->SetLineWidth(2);
   f_1020->SetLineStyle(9);
   f_1020->GetXaxis()->SetNdivisions(505);
   f_1020->GetXaxis()->SetLabelFont(132);
   f_1020->GetXaxis()->SetLabelOffset(0.015);
   f_1020->GetXaxis()->SetLabelSize(0.05);
   f_1020->GetXaxis()->SetTitleSize(0.06);
   f_1020->GetXaxis()->SetTitleFont(132);
   f_1020->GetYaxis()->SetLabelFont(132);
   f_1020->GetYaxis()->SetLabelSize(0.05);
   f_1020->GetYaxis()->SetTitleSize(0.06);
   f_1020->GetYaxis()->SetTitleFont(42);
   f_1020->SetParameter(0,1);
   f_1020->SetParError(0,0);
   f_1020->SetParLimits(0,1,1);
   f_1020->SetParameter(1,0);
   f_1020->SetParError(1,0);
   f_1020->SetParLimits(1,1,1);
   f_1020->SetParameter(2,1);
   f_1020->SetParError(2,0);
   f_1020->SetParLimits(2,1,1);
   f_1020->Draw("same");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.225,0.2733891);
   grae->SetPointError(0,0.225,0.275,0.0005323162,0.0005323162);
   grae->SetPoint(1,2.725,0.2581624);
   grae->SetPointError(1,0.225,0.275,0.0002989295,0.0002989295);
   grae->SetPoint(2,3.225,0.2134682);
   grae->SetPointError(2,0.225,0.275,0.0002476082,0.0002476082);
   grae->SetPoint(3,3.725,0.1633933);
   grae->SetPointError(3,0.225,0.275,0.000237698,0.000237698);
   grae->SetPoint(4,4.225,0.09158702);
   grae->SetPointError(4,0.225,0.275,0.0002972129,0.0002972129);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",100,1.75,4.75);
   Graph_Graph7->SetMinimum(0.07302665);
   Graph_Graph7->SetMaximum(0.2921846);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);
   Graph_Graph7->SetMarkerStyle(20);
   Graph_Graph7->SetMarkerSize(1.2);
   Graph_Graph7->GetXaxis()->SetNdivisions(505);
   Graph_Graph7->GetXaxis()->SetLabelFont(132);
   Graph_Graph7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetXaxis()->SetTitleFont(132);
   Graph_Graph7->GetYaxis()->SetLabelFont(132);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(132);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph7);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.275,0.2391385);
   grae->SetPointError(0,0.275,0.225,0.05256744,0.05256744);
   grae->SetPoint(1,2.775,0.2804906);
   grae->SetPointError(1,0.275,0.225,0.03436388,0.03436388);
   grae->SetPoint(2,3.275,0.2146028);
   grae->SetPointError(2,0.275,0.225,0.03067611,0.03067611);
   grae->SetPoint(3,3.775,0.1923979);
   grae->SetPointError(3,0.275,0.225,0.02909994,0.02909994);
   grae->SetPoint(4,4.275,0.07337026);
   grae->SetPointError(4,0.275,0.225,0.02155959,0.02155959);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,1.75,4.75);
   Graph_Graph8->SetMinimum(0.02550629);
   Graph_Graph8->SetMaximum(0.3411588);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);
   Graph_Graph8->SetMarkerStyle(20);
   Graph_Graph8->SetMarkerSize(1.2);
   Graph_Graph8->GetXaxis()->SetNdivisions(505);
   Graph_Graph8->GetXaxis()->SetLabelFont(132);
   Graph_Graph8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetXaxis()->SetTitleFont(132);
   Graph_Graph8->GetYaxis()->SetLabelFont(132);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(132);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph8);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:43:19 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.121519,4.654321,0.6379747);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1020 = new TH1D("h_1020","",5,2,4.5);
   h_1020->SetMinimum(0);
   h_1020->SetMaximum(0.6);
   h_1020->SetStats(0);
   h_1020->SetMarkerStyle(20);
   h_1020->SetMarkerSize(1.2);
   h_1020->GetXaxis()->SetNdivisions(505);
   h_1020->GetXaxis()->SetLabelFont(132);
   h_1020->GetXaxis()->SetLabelOffset(0.015);
   h_1020->GetXaxis()->SetLabelSize(0.05);
   h_1020->GetXaxis()->SetTitleSize(0.06);
   h_1020->GetXaxis()->SetTitleFont(132);
   h_1020->GetYaxis()->SetLabelFont(132);
   h_1020->GetYaxis()->SetLabelSize(0.05);
   h_1020->GetYaxis()->SetTitleSize(0.06);
   h_1020->GetYaxis()->SetTitleFont(42);
   h_1020->GetZaxis()->SetLabelFont(132);
   h_1020->GetZaxis()->SetLabelSize(0.05);
   h_1020->GetZaxis()->SetTitleSize(0.06);
   h_1020->GetZaxis()->SetTitleFont(42);
   h_1020->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.225,0.2733891);
   grae->SetPointError(0,0.225,0.275,0.0005323162,0.0005323162);
   grae->SetPoint(1,2.725,0.2581624);
   grae->SetPointError(1,0.225,0.275,0.0002989295,0.0002989295);
   grae->SetPoint(2,3.225,0.2134682);
   grae->SetPointError(2,0.225,0.275,0.0002476082,0.0002476082);
   grae->SetPoint(3,3.725,0.1633933);
   grae->SetPointError(3,0.225,0.275,0.000237698,0.000237698);
   grae->SetPoint(4,4.225,0.09158702);
   grae->SetPointError(4,0.225,0.275,0.0002972129,0.0002972129);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,1.75,4.75);
   Graph_Graph5->SetMinimum(0.07302665);
   Graph_Graph5->SetMaximum(0.2921846);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph5);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.275,0.4020282);
   grae->SetPointError(0,0.275,0.225,0.1066858,0.1066858);
   grae->SetPoint(1,2.775,0.1679441);
   grae->SetPointError(1,0.275,0.225,0.05465893,0.05465893);
   grae->SetPoint(2,3.275,0.2153336);
   grae->SetPointError(2,0.275,0.225,0.0459753,0.0459753);
   grae->SetPoint(3,3.775,0.1100948);
   grae->SetPointError(3,0.275,0.225,0.03133413,0.03133413);
   grae->SetPoint(4,4.275,0.1045992);
   grae->SetPointError(4,0.275,0.225,0.03676958,0.03676958);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,1.75,4.75);
   Graph_Graph6->SetMinimum(0.02374123);
   Graph_Graph6->SetMaximum(0.5528025);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph6);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8b_new.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Mar 20 14:04:35 2016) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",896,60,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.121519,4.654321,0.6379747);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1020 = new TH1D("h_1020","",5,2,4.5);
   h_1020->SetMinimum(0);
   h_1020->SetMaximum(0.6);
   h_1020->SetStats(0);
   h_1020->SetMarkerStyle(20);
   h_1020->SetMarkerSize(1.2);
   h_1020->GetXaxis()->SetNdivisions(505);
   h_1020->GetXaxis()->SetLabelFont(132);
   h_1020->GetXaxis()->SetLabelOffset(0.015);
   h_1020->GetXaxis()->SetLabelSize(0.05);
   h_1020->GetXaxis()->SetTitleSize(0.06);
   h_1020->GetXaxis()->SetTitleFont(132);
   h_1020->GetYaxis()->SetLabelFont(132);
   h_1020->GetYaxis()->SetLabelSize(0.05);
   h_1020->GetYaxis()->SetTitleSize(0.06);
   h_1020->GetYaxis()->SetTitleFont(42);
   h_1020->GetZaxis()->SetLabelFont(132);
   h_1020->GetZaxis()->SetLabelSize(0.05);
   h_1020->GetZaxis()->SetTitleSize(0.06);
   h_1020->GetZaxis()->SetTitleFont(42);
   h_1020->Draw("");
   
   TF1 *f_1000 = new TF1("*f_1000",2.1,4.4,3);
    //The original function : f_1000 had originally been created by:
    //TF1 *f_1000 = new TF1("f_1000",f_1000,2.1,4.4,3);
   f_1000->SetRange(2.1,4.4);
   f_1000->SetName("f_1000");
   f_1000->SetTitle("f_1000");
   f_1000->SetNpx(250);
   f_1000->SetSavedPoint(0,0.2401743);
   f_1000->SetSavedPoint(1,0.2403102);
   f_1000->SetSavedPoint(2,0.2404461);
   f_1000->SetSavedPoint(3,0.240582);
   f_1000->SetSavedPoint(4,0.2407179);
   f_1000->SetSavedPoint(5,0.2408538);
   f_1000->SetSavedPoint(6,0.2412201);
   f_1000->SetSavedPoint(7,0.2417637);
   f_1000->SetSavedPoint(8,0.2423073);
   f_1000->SetSavedPoint(9,0.2428509);
   f_1000->SetSavedPoint(10,0.2433945);
   f_1000->SetSavedPoint(11,0.2439381);
   f_1000->SetSavedPoint(12,0.2444817);
   f_1000->SetSavedPoint(13,0.2450252);
   f_1000->SetSavedPoint(14,0.2455688);
   f_1000->SetSavedPoint(15,0.2461124);
   f_1000->SetSavedPoint(16,0.246656);
   f_1000->SetSavedPoint(17,0.2471996);
   f_1000->SetSavedPoint(18,0.2477432);
   f_1000->SetSavedPoint(19,0.2482868);
   f_1000->SetSavedPoint(20,0.2488304);
   f_1000->SetSavedPoint(21,0.249374);
   f_1000->SetSavedPoint(22,0.2499175);
   f_1000->SetSavedPoint(23,0.2504611);
   f_1000->SetSavedPoint(24,0.2510047);
   f_1000->SetSavedPoint(25,0.2515483);
   f_1000->SetSavedPoint(26,0.2520919);
   f_1000->SetSavedPoint(27,0.2526355);
   f_1000->SetSavedPoint(28,0.2530237);
   f_1000->SetSavedPoint(29,0.2533792);
   f_1000->SetSavedPoint(30,0.2537346);
   f_1000->SetSavedPoint(31,0.2540901);
   f_1000->SetSavedPoint(32,0.2544456);
   f_1000->SetSavedPoint(33,0.2548011);
   f_1000->SetSavedPoint(34,0.2551566);
   f_1000->SetSavedPoint(35,0.2555121);
   f_1000->SetSavedPoint(36,0.2558675);
   f_1000->SetSavedPoint(37,0.256223);
   f_1000->SetSavedPoint(38,0.2565785);
   f_1000->SetSavedPoint(39,0.256874);
   f_1000->SetSavedPoint(40,0.2571668);
   f_1000->SetSavedPoint(41,0.2574596);
   f_1000->SetSavedPoint(42,0.2577523);
   f_1000->SetSavedPoint(43,0.2580451);
   f_1000->SetSavedPoint(44,0.2583379);
   f_1000->SetSavedPoint(45,0.2586307);
   f_1000->SetSavedPoint(46,0.2589235);
   f_1000->SetSavedPoint(47,0.2592162);
   f_1000->SetSavedPoint(48,0.259509);
   f_1000->SetSavedPoint(49,0.2597914);
   f_1000->SetSavedPoint(50,0.2599649);
   f_1000->SetSavedPoint(51,0.2601383);
   f_1000->SetSavedPoint(52,0.2603118);
   f_1000->SetSavedPoint(53,0.2604853);
   f_1000->SetSavedPoint(54,0.2606587);
   f_1000->SetSavedPoint(55,0.2608322);
   f_1000->SetSavedPoint(56,0.2610056);
   f_1000->SetSavedPoint(57,0.2611791);
   f_1000->SetSavedPoint(58,0.2613525);
   f_1000->SetSavedPoint(59,0.261526);
   f_1000->SetSavedPoint(60,0.2616216);
   f_1000->SetSavedPoint(61,0.2614371);
   f_1000->SetSavedPoint(62,0.2612526);
   f_1000->SetSavedPoint(63,0.2610681);
   f_1000->SetSavedPoint(64,0.2608836);
   f_1000->SetSavedPoint(65,0.2606991);
   f_1000->SetSavedPoint(66,0.2605146);
   f_1000->SetSavedPoint(67,0.2603301);
   f_1000->SetSavedPoint(68,0.2601456);
   f_1000->SetSavedPoint(69,0.2599611);
   f_1000->SetSavedPoint(70,0.2597766);
   f_1000->SetSavedPoint(71,0.2595921);
   f_1000->SetSavedPoint(72,0.2594076);
   f_1000->SetSavedPoint(73,0.2592231);
   f_1000->SetSavedPoint(74,0.2590386);
   f_1000->SetSavedPoint(75,0.258854);
   f_1000->SetSavedPoint(76,0.2586695);
   f_1000->SetSavedPoint(77,0.258485);
   f_1000->SetSavedPoint(78,0.2583005);
   f_1000->SetSavedPoint(79,0.258116);
   f_1000->SetSavedPoint(80,0.2579315);
   f_1000->SetSavedPoint(81,0.257747);
   f_1000->SetSavedPoint(82,0.2574458);
   f_1000->SetSavedPoint(83,0.2570174);
   f_1000->SetSavedPoint(84,0.2565889);
   f_1000->SetSavedPoint(85,0.2561604);
   f_1000->SetSavedPoint(86,0.2557319);
   f_1000->SetSavedPoint(87,0.2553035);
   f_1000->SetSavedPoint(88,0.254875);
   f_1000->SetSavedPoint(89,0.2544465);
   f_1000->SetSavedPoint(90,0.2540181);
   f_1000->SetSavedPoint(91,0.2535896);
   f_1000->SetSavedPoint(92,0.2531611);
   f_1000->SetSavedPoint(93,0.2526832);
   f_1000->SetSavedPoint(94,0.2521734);
   f_1000->SetSavedPoint(95,0.2516636);
   f_1000->SetSavedPoint(96,0.2511538);
   f_1000->SetSavedPoint(97,0.250644);
   f_1000->SetSavedPoint(98,0.2501342);
   f_1000->SetSavedPoint(99,0.2496244);
   f_1000->SetSavedPoint(100,0.2491146);
   f_1000->SetSavedPoint(101,0.2486048);
   f_1000->SetSavedPoint(102,0.248095);
   f_1000->SetSavedPoint(103,0.2475852);
   f_1000->SetSavedPoint(104,0.2469978);
   f_1000->SetSavedPoint(105,0.2463829);
   f_1000->SetSavedPoint(106,0.2457681);
   f_1000->SetSavedPoint(107,0.2451532);
   f_1000->SetSavedPoint(108,0.2445384);
   f_1000->SetSavedPoint(109,0.2439235);
   f_1000->SetSavedPoint(110,0.2433086);
   f_1000->SetSavedPoint(111,0.2426938);
   f_1000->SetSavedPoint(112,0.2420789);
   f_1000->SetSavedPoint(113,0.2414641);
   f_1000->SetSavedPoint(114,0.2408492);
   f_1000->SetSavedPoint(115,0.2399602);
   f_1000->SetSavedPoint(116,0.2390302);
   f_1000->SetSavedPoint(117,0.2381001);
   f_1000->SetSavedPoint(118,0.2371701);
   f_1000->SetSavedPoint(119,0.23624);
   f_1000->SetSavedPoint(120,0.2353099);
   f_1000->SetSavedPoint(121,0.2343799);
   f_1000->SetSavedPoint(122,0.2334498);
   f_1000->SetSavedPoint(123,0.2325198);
   f_1000->SetSavedPoint(124,0.2315897);
   f_1000->SetSavedPoint(125,0.2306596);
   f_1000->SetSavedPoint(126,0.2297296);
   f_1000->SetSavedPoint(127,0.2287995);
   f_1000->SetSavedPoint(128,0.2278694);
   f_1000->SetSavedPoint(129,0.2269394);
   f_1000->SetSavedPoint(130,0.2260093);
   f_1000->SetSavedPoint(131,0.2250793);
   f_1000->SetSavedPoint(132,0.2241492);
   f_1000->SetSavedPoint(133,0.2232191);
   f_1000->SetSavedPoint(134,0.2222891);
   f_1000->SetSavedPoint(135,0.221359);
   f_1000->SetSavedPoint(136,0.2204032);
   f_1000->SetSavedPoint(137,0.2192758);
   f_1000->SetSavedPoint(138,0.2181484);
   f_1000->SetSavedPoint(139,0.217021);
   f_1000->SetSavedPoint(140,0.2158936);
   f_1000->SetSavedPoint(141,0.2147662);
   f_1000->SetSavedPoint(142,0.2136388);
   f_1000->SetSavedPoint(143,0.2125114);
   f_1000->SetSavedPoint(144,0.211384);
   f_1000->SetSavedPoint(145,0.2102566);
   f_1000->SetSavedPoint(146,0.2091292);
   f_1000->SetSavedPoint(147,0.2079846);
   f_1000->SetSavedPoint(148,0.2067914);
   f_1000->SetSavedPoint(149,0.2055982);
   f_1000->SetSavedPoint(150,0.204405);
   f_1000->SetSavedPoint(151,0.2032119);
   f_1000->SetSavedPoint(152,0.2020187);
   f_1000->SetSavedPoint(153,0.2008255);
   f_1000->SetSavedPoint(154,0.1996323);
   f_1000->SetSavedPoint(155,0.1984391);
   f_1000->SetSavedPoint(156,0.1972459);
   f_1000->SetSavedPoint(157,0.1960527);
   f_1000->SetSavedPoint(158,0.1948435);
   f_1000->SetSavedPoint(159,0.1936093);
   f_1000->SetSavedPoint(160,0.1923751);
   f_1000->SetSavedPoint(161,0.1911409);
   f_1000->SetSavedPoint(162,0.1899067);
   f_1000->SetSavedPoint(163,0.1886725);
   f_1000->SetSavedPoint(164,0.1874383);
   f_1000->SetSavedPoint(165,0.1862041);
   f_1000->SetSavedPoint(166,0.1849699);
   f_1000->SetSavedPoint(167,0.1837357);
   f_1000->SetSavedPoint(168,0.1825015);
   f_1000->SetSavedPoint(169,0.1812031);
   f_1000->SetSavedPoint(170,0.1798458);
   f_1000->SetSavedPoint(171,0.1784885);
   f_1000->SetSavedPoint(172,0.1771313);
   f_1000->SetSavedPoint(173,0.175774);
   f_1000->SetSavedPoint(174,0.1744167);
   f_1000->SetSavedPoint(175,0.1730595);
   f_1000->SetSavedPoint(176,0.1717022);
   f_1000->SetSavedPoint(177,0.170345);
   f_1000->SetSavedPoint(178,0.1689877);
   f_1000->SetSavedPoint(179,0.1676304);
   f_1000->SetSavedPoint(180,0.1662732);
   f_1000->SetSavedPoint(181,0.1649159);
   f_1000->SetSavedPoint(182,0.1635586);
   f_1000->SetSavedPoint(183,0.1622014);
   f_1000->SetSavedPoint(184,0.1608441);
   f_1000->SetSavedPoint(185,0.1594869);
   f_1000->SetSavedPoint(186,0.1581296);
   f_1000->SetSavedPoint(187,0.1567723);
   f_1000->SetSavedPoint(188,0.1554151);
   f_1000->SetSavedPoint(189,0.1540578);
   f_1000->SetSavedPoint(190,0.1527005);
   f_1000->SetSavedPoint(191,0.1513453);
   f_1000->SetSavedPoint(192,0.1499907);
   f_1000->SetSavedPoint(193,0.1486361);
   f_1000->SetSavedPoint(194,0.1472814);
   f_1000->SetSavedPoint(195,0.1459268);
   f_1000->SetSavedPoint(196,0.1445722);
   f_1000->SetSavedPoint(197,0.1432176);
   f_1000->SetSavedPoint(198,0.1418629);
   f_1000->SetSavedPoint(199,0.1405083);
   f_1000->SetSavedPoint(200,0.1391537);
   f_1000->SetSavedPoint(201,0.137799);
   f_1000->SetSavedPoint(202,0.1364452);
   f_1000->SetSavedPoint(203,0.1350914);
   f_1000->SetSavedPoint(204,0.1337377);
   f_1000->SetSavedPoint(205,0.1323839);
   f_1000->SetSavedPoint(206,0.1310302);
   f_1000->SetSavedPoint(207,0.1296764);
   f_1000->SetSavedPoint(208,0.1283227);
   f_1000->SetSavedPoint(209,0.1269689);
   f_1000->SetSavedPoint(210,0.1256152);
   f_1000->SetSavedPoint(211,0.1242614);
   f_1000->SetSavedPoint(212,0.1229094);
   f_1000->SetSavedPoint(213,0.1215955);
   f_1000->SetSavedPoint(214,0.1202817);
   f_1000->SetSavedPoint(215,0.1189678);
   f_1000->SetSavedPoint(216,0.1176539);
   f_1000->SetSavedPoint(217,0.11634);
   f_1000->SetSavedPoint(218,0.1150261);
   f_1000->SetSavedPoint(219,0.1137123);
   f_1000->SetSavedPoint(220,0.1123984);
   f_1000->SetSavedPoint(221,0.1110845);
   f_1000->SetSavedPoint(222,0.1097706);
   f_1000->SetSavedPoint(223,0.1084776);
   f_1000->SetSavedPoint(224,0.1072833);
   f_1000->SetSavedPoint(225,0.1060891);
   f_1000->SetSavedPoint(226,0.1048948);
   f_1000->SetSavedPoint(227,0.1037006);
   f_1000->SetSavedPoint(228,0.1025063);
   f_1000->SetSavedPoint(229,0.1013121);
   f_1000->SetSavedPoint(230,0.1001179);
   f_1000->SetSavedPoint(231,0.09892361);
   f_1000->SetSavedPoint(232,0.09772937);
   f_1000->SetSavedPoint(233,0.09653512);
   f_1000->SetSavedPoint(234,0.09534088);
   f_1000->SetSavedPoint(235,0.09414663);
   f_1000->SetSavedPoint(236,0.09295239);
   f_1000->SetSavedPoint(237,0.09175814);
   f_1000->SetSavedPoint(238,0.0905639);
   f_1000->SetSavedPoint(239,0.08936965);
   f_1000->SetSavedPoint(240,0.08817541);
   f_1000->SetSavedPoint(241,0.08698116);
   f_1000->SetSavedPoint(242,0.08578692);
   f_1000->SetSavedPoint(243,0.08459267);
   f_1000->SetSavedPoint(244,0.08339843);
   f_1000->SetSavedPoint(245,0.08259361);
   f_1000->SetSavedPoint(246,0.08229505);
   f_1000->SetSavedPoint(247,0.08199649);
   f_1000->SetSavedPoint(248,0.08169793);
   f_1000->SetSavedPoint(249,0.08139937);
   f_1000->SetSavedPoint(250,0.0811008);
   f_1000->SetSavedPoint(251,2.1);
   f_1000->SetSavedPoint(252,4.4);
   f_1000->SetFillColor(19);
   f_1000->SetFillStyle(0);
   f_1000->SetMarkerStyle(20);
   f_1000->SetMarkerSize(1.2);
   f_1000->SetLineColor(92);
   f_1000->SetLineWidth(2);
   f_1000->SetLineStyle(7);
   f_1000->GetXaxis()->SetNdivisions(505);
   f_1000->GetXaxis()->SetLabelFont(132);
   f_1000->GetXaxis()->SetLabelOffset(0.015);
   f_1000->GetXaxis()->SetLabelSize(0.05);
   f_1000->GetXaxis()->SetTitleSize(0.06);
   f_1000->GetXaxis()->SetTitleFont(132);
   f_1000->GetYaxis()->SetLabelFont(132);
   f_1000->GetYaxis()->SetLabelSize(0.05);
   f_1000->GetYaxis()->SetTitleSize(0.06);
   f_1000->GetYaxis()->SetTitleFont(42);
   f_1000->SetParameter(0,1);
   f_1000->SetParError(0,0);
   f_1000->SetParLimits(0,1,1);
   f_1000->SetParameter(1,0);
   f_1000->SetParError(1,0);
   f_1000->SetParLimits(1,1,1);
   f_1000->SetParameter(2,1);
   f_1000->SetParError(2,0);
   f_1000->SetParLimits(2,1,1);
   f_1000->Draw("same");
   
   TF1 *f_1010 = new TF1("*f_1010",2.1,4.4,3);
    //The original function : f_1010 had originally been created by:
    //TF1 *f_1010 = new TF1("f_1010",f_1010,2.1,4.4,3);
   f_1010->SetRange(2.1,4.4);
   f_1010->SetName("f_1010");
   f_1010->SetTitle("f_1010");
   f_1010->SetNpx(250);
   f_1010->SetSavedPoint(0,0.2360339);
   f_1010->SetSavedPoint(1,0.236176);
   f_1010->SetSavedPoint(2,0.2363182);
   f_1010->SetSavedPoint(3,0.2364603);
   f_1010->SetSavedPoint(4,0.2366025);
   f_1010->SetSavedPoint(5,0.2367446);
   f_1010->SetSavedPoint(6,0.2371278);
   f_1010->SetSavedPoint(7,0.2376964);
   f_1010->SetSavedPoint(8,0.238265);
   f_1010->SetSavedPoint(9,0.2388336);
   f_1010->SetSavedPoint(10,0.2394022);
   f_1010->SetSavedPoint(11,0.2399708);
   f_1010->SetSavedPoint(12,0.2405394);
   f_1010->SetSavedPoint(13,0.241108);
   f_1010->SetSavedPoint(14,0.2416766);
   f_1010->SetSavedPoint(15,0.2422452);
   f_1010->SetSavedPoint(16,0.2428137);
   f_1010->SetSavedPoint(17,0.2433823);
   f_1010->SetSavedPoint(18,0.2439509);
   f_1010->SetSavedPoint(19,0.2445195);
   f_1010->SetSavedPoint(20,0.2450881);
   f_1010->SetSavedPoint(21,0.2456567);
   f_1010->SetSavedPoint(22,0.2462253);
   f_1010->SetSavedPoint(23,0.2467939);
   f_1010->SetSavedPoint(24,0.2473625);
   f_1010->SetSavedPoint(25,0.2479311);
   f_1010->SetSavedPoint(26,0.2484997);
   f_1010->SetSavedPoint(27,0.2490683);
   f_1010->SetSavedPoint(28,0.2494748);
   f_1010->SetSavedPoint(29,0.2498471);
   f_1010->SetSavedPoint(30,0.2502195);
   f_1010->SetSavedPoint(31,0.2505918);
   f_1010->SetSavedPoint(32,0.2509642);
   f_1010->SetSavedPoint(33,0.2513365);
   f_1010->SetSavedPoint(34,0.2517089);
   f_1010->SetSavedPoint(35,0.2520812);
   f_1010->SetSavedPoint(36,0.2524536);
   f_1010->SetSavedPoint(37,0.2528259);
   f_1010->SetSavedPoint(38,0.2531983);
   f_1010->SetSavedPoint(39,0.2535081);
   f_1010->SetSavedPoint(40,0.253815);
   f_1010->SetSavedPoint(41,0.2541219);
   f_1010->SetSavedPoint(42,0.2544289);
   f_1010->SetSavedPoint(43,0.2547358);
   f_1010->SetSavedPoint(44,0.2550427);
   f_1010->SetSavedPoint(45,0.2553497);
   f_1010->SetSavedPoint(46,0.2556566);
   f_1010->SetSavedPoint(47,0.2559635);
   f_1010->SetSavedPoint(48,0.2562705);
   f_1010->SetSavedPoint(49,0.2565692);
   f_1010->SetSavedPoint(50,0.2567815);
   f_1010->SetSavedPoint(51,0.2569938);
   f_1010->SetSavedPoint(52,0.2572062);
   f_1010->SetSavedPoint(53,0.2574185);
   f_1010->SetSavedPoint(54,0.2576308);
   f_1010->SetSavedPoint(55,0.2578431);
   f_1010->SetSavedPoint(56,0.2580555);
   f_1010->SetSavedPoint(57,0.2582678);
   f_1010->SetSavedPoint(58,0.2584801);
   f_1010->SetSavedPoint(59,0.2586925);
   f_1010->SetSavedPoint(60,0.2588431);
   f_1010->SetSavedPoint(61,0.2587716);
   f_1010->SetSavedPoint(62,0.2587001);
   f_1010->SetSavedPoint(63,0.2586286);
   f_1010->SetSavedPoint(64,0.2585571);
   f_1010->SetSavedPoint(65,0.2584856);
   f_1010->SetSavedPoint(66,0.2584141);
   f_1010->SetSavedPoint(67,0.2583427);
   f_1010->SetSavedPoint(68,0.2582712);
   f_1010->SetSavedPoint(69,0.2581997);
   f_1010->SetSavedPoint(70,0.2581282);
   f_1010->SetSavedPoint(71,0.2580567);
   f_1010->SetSavedPoint(72,0.2579852);
   f_1010->SetSavedPoint(73,0.2579137);
   f_1010->SetSavedPoint(74,0.2578422);
   f_1010->SetSavedPoint(75,0.2577707);
   f_1010->SetSavedPoint(76,0.2576992);
   f_1010->SetSavedPoint(77,0.2576277);
   f_1010->SetSavedPoint(78,0.2575563);
   f_1010->SetSavedPoint(79,0.2574848);
   f_1010->SetSavedPoint(80,0.2574133);
   f_1010->SetSavedPoint(81,0.2573418);
   f_1010->SetSavedPoint(82,0.2571319);
   f_1010->SetSavedPoint(83,0.2567711);
   f_1010->SetSavedPoint(84,0.2564102);
   f_1010->SetSavedPoint(85,0.2560494);
   f_1010->SetSavedPoint(86,0.2556886);
   f_1010->SetSavedPoint(87,0.2553278);
   f_1010->SetSavedPoint(88,0.2549669);
   f_1010->SetSavedPoint(89,0.2546061);
   f_1010->SetSavedPoint(90,0.2542453);
   f_1010->SetSavedPoint(91,0.2538844);
   f_1010->SetSavedPoint(92,0.2535236);
   f_1010->SetSavedPoint(93,0.2531041);
   f_1010->SetSavedPoint(94,0.2526468);
   f_1010->SetSavedPoint(95,0.2521895);
   f_1010->SetSavedPoint(96,0.2517322);
   f_1010->SetSavedPoint(97,0.2512749);
   f_1010->SetSavedPoint(98,0.2508177);
   f_1010->SetSavedPoint(99,0.2503604);
   f_1010->SetSavedPoint(100,0.2499031);
   f_1010->SetSavedPoint(101,0.2494458);
   f_1010->SetSavedPoint(102,0.2489886);
   f_1010->SetSavedPoint(103,0.2485313);
   f_1010->SetSavedPoint(104,0.247973);
   f_1010->SetSavedPoint(105,0.247379);
   f_1010->SetSavedPoint(106,0.246785);
   f_1010->SetSavedPoint(107,0.2461911);
   f_1010->SetSavedPoint(108,0.2455971);
   f_1010->SetSavedPoint(109,0.2450031);
   f_1010->SetSavedPoint(110,0.2444092);
   f_1010->SetSavedPoint(111,0.2438152);
   f_1010->SetSavedPoint(112,0.2432212);
   f_1010->SetSavedPoint(113,0.2426272);
   f_1010->SetSavedPoint(114,0.2420333);
   f_1010->SetSavedPoint(115,0.2410827);
   f_1010->SetSavedPoint(116,0.2400787);
   f_1010->SetSavedPoint(117,0.2390746);
   f_1010->SetSavedPoint(118,0.2380706);
   f_1010->SetSavedPoint(119,0.2370665);
   f_1010->SetSavedPoint(120,0.2360625);
   f_1010->SetSavedPoint(121,0.2350584);
   f_1010->SetSavedPoint(122,0.2340544);
   f_1010->SetSavedPoint(123,0.2330503);
   f_1010->SetSavedPoint(124,0.2320463);
   f_1010->SetSavedPoint(125,0.2310422);
   f_1010->SetSavedPoint(126,0.2300382);
   f_1010->SetSavedPoint(127,0.2290341);
   f_1010->SetSavedPoint(128,0.2280301);
   f_1010->SetSavedPoint(129,0.227026);
   f_1010->SetSavedPoint(130,0.226022);
   f_1010->SetSavedPoint(131,0.2250179);
   f_1010->SetSavedPoint(132,0.2240139);
   f_1010->SetSavedPoint(133,0.2230098);
   f_1010->SetSavedPoint(134,0.2220058);
   f_1010->SetSavedPoint(135,0.2210017);
   f_1010->SetSavedPoint(136,0.2199781);
   f_1010->SetSavedPoint(137,0.2188235);
   f_1010->SetSavedPoint(138,0.217669);
   f_1010->SetSavedPoint(139,0.2165144);
   f_1010->SetSavedPoint(140,0.2153599);
   f_1010->SetSavedPoint(141,0.2142054);
   f_1010->SetSavedPoint(142,0.2130508);
   f_1010->SetSavedPoint(143,0.2118963);
   f_1010->SetSavedPoint(144,0.2107417);
   f_1010->SetSavedPoint(145,0.2095872);
   f_1010->SetSavedPoint(146,0.2084327);
   f_1010->SetSavedPoint(147,0.207265);
   f_1010->SetSavedPoint(148,0.2060603);
   f_1010->SetSavedPoint(149,0.2048556);
   f_1010->SetSavedPoint(150,0.2036509);
   f_1010->SetSavedPoint(151,0.2024462);
   f_1010->SetSavedPoint(152,0.2012415);
   f_1010->SetSavedPoint(153,0.2000368);
   f_1010->SetSavedPoint(154,0.1988321);
   f_1010->SetSavedPoint(155,0.1976274);
   f_1010->SetSavedPoint(156,0.1964227);
   f_1010->SetSavedPoint(157,0.195218);
   f_1010->SetSavedPoint(158,0.1940106);
   f_1010->SetSavedPoint(159,0.1927991);
   f_1010->SetSavedPoint(160,0.1915876);
   f_1010->SetSavedPoint(161,0.190376);
   f_1010->SetSavedPoint(162,0.1891645);
   f_1010->SetSavedPoint(163,0.187953);
   f_1010->SetSavedPoint(164,0.1867414);
   f_1010->SetSavedPoint(165,0.1855299);
   f_1010->SetSavedPoint(166,0.1843184);
   f_1010->SetSavedPoint(167,0.1831068);
   f_1010->SetSavedPoint(168,0.1818953);
   f_1010->SetSavedPoint(169,0.1806731);
   f_1010->SetSavedPoint(170,0.1794411);
   f_1010->SetSavedPoint(171,0.178209);
   f_1010->SetSavedPoint(172,0.176977);
   f_1010->SetSavedPoint(173,0.175745);
   f_1010->SetSavedPoint(174,0.1745129);
   f_1010->SetSavedPoint(175,0.1732809);
   f_1010->SetSavedPoint(176,0.1720489);
   f_1010->SetSavedPoint(177,0.1708169);
   f_1010->SetSavedPoint(178,0.1695848);
   f_1010->SetSavedPoint(179,0.1683528);
   f_1010->SetSavedPoint(180,0.1671208);
   f_1010->SetSavedPoint(181,0.1658888);
   f_1010->SetSavedPoint(182,0.1646567);
   f_1010->SetSavedPoint(183,0.1634247);
   f_1010->SetSavedPoint(184,0.1621927);
   f_1010->SetSavedPoint(185,0.1609606);
   f_1010->SetSavedPoint(186,0.1597286);
   f_1010->SetSavedPoint(187,0.1584966);
   f_1010->SetSavedPoint(188,0.1572646);
   f_1010->SetSavedPoint(189,0.1560325);
   f_1010->SetSavedPoint(190,0.1548005);
   f_1010->SetSavedPoint(191,0.1535558);
   f_1010->SetSavedPoint(192,0.1523075);
   f_1010->SetSavedPoint(193,0.1510593);
   f_1010->SetSavedPoint(194,0.1498111);
   f_1010->SetSavedPoint(195,0.1485628);
   f_1010->SetSavedPoint(196,0.1473146);
   f_1010->SetSavedPoint(197,0.1460664);
   f_1010->SetSavedPoint(198,0.1448181);
   f_1010->SetSavedPoint(199,0.1435699);
   f_1010->SetSavedPoint(200,0.1423216);
   f_1010->SetSavedPoint(201,0.1410734);
   f_1010->SetSavedPoint(202,0.1398202);
   f_1010->SetSavedPoint(203,0.1385666);
   f_1010->SetSavedPoint(204,0.1373129);
   f_1010->SetSavedPoint(205,0.1360593);
   f_1010->SetSavedPoint(206,0.1348056);
   f_1010->SetSavedPoint(207,0.133552);
   f_1010->SetSavedPoint(208,0.1322984);
   f_1010->SetSavedPoint(209,0.1310447);
   f_1010->SetSavedPoint(210,0.1297911);
   f_1010->SetSavedPoint(211,0.1285374);
   f_1010->SetSavedPoint(212,0.1272837);
   f_1010->SetSavedPoint(213,0.1260278);
   f_1010->SetSavedPoint(214,0.124772);
   f_1010->SetSavedPoint(215,0.1235161);
   f_1010->SetSavedPoint(216,0.1222603);
   f_1010->SetSavedPoint(217,0.1210044);
   f_1010->SetSavedPoint(218,0.1197486);
   f_1010->SetSavedPoint(219,0.1184927);
   f_1010->SetSavedPoint(220,0.1172369);
   f_1010->SetSavedPoint(221,0.115981);
   f_1010->SetSavedPoint(222,0.1147252);
   f_1010->SetSavedPoint(223,0.1134682);
   f_1010->SetSavedPoint(224,0.1122057);
   f_1010->SetSavedPoint(225,0.1109432);
   f_1010->SetSavedPoint(226,0.1096807);
   f_1010->SetSavedPoint(227,0.1084183);
   f_1010->SetSavedPoint(228,0.1071558);
   f_1010->SetSavedPoint(229,0.1058933);
   f_1010->SetSavedPoint(230,0.1046308);
   f_1010->SetSavedPoint(231,0.1033683);
   f_1010->SetSavedPoint(232,0.1021059);
   f_1010->SetSavedPoint(233,0.1008434);
   f_1010->SetSavedPoint(234,0.09958091);
   f_1010->SetSavedPoint(235,0.09831843);
   f_1010->SetSavedPoint(236,0.09705595);
   f_1010->SetSavedPoint(237,0.09579347);
   f_1010->SetSavedPoint(238,0.09453099);
   f_1010->SetSavedPoint(239,0.09326852);
   f_1010->SetSavedPoint(240,0.09200604);
   f_1010->SetSavedPoint(241,0.09074356);
   f_1010->SetSavedPoint(242,0.08948108);
   f_1010->SetSavedPoint(243,0.0882186);
   f_1010->SetSavedPoint(244,0.08695612);
   f_1010->SetSavedPoint(245,0.08610532);
   f_1010->SetSavedPoint(246,0.0857897);
   f_1010->SetSavedPoint(247,0.08547408);
   f_1010->SetSavedPoint(248,0.08515846);
   f_1010->SetSavedPoint(249,0.08484284);
   f_1010->SetSavedPoint(250,0.08452722);
   f_1010->SetSavedPoint(251,2.1);
   f_1010->SetSavedPoint(252,4.4);
   f_1010->SetFillColor(19);
   f_1010->SetFillStyle(0);
   f_1010->SetMarkerStyle(20);
   f_1010->SetMarkerSize(1.2);
   f_1010->SetLineColor(6);
   f_1010->SetLineWidth(2);
   f_1010->SetLineStyle(9);
   f_1010->GetXaxis()->SetNdivisions(505);
   f_1010->GetXaxis()->SetLabelFont(132);
   f_1010->GetXaxis()->SetLabelOffset(0.015);
   f_1010->GetXaxis()->SetLabelSize(0.05);
   f_1010->GetXaxis()->SetTitleSize(0.06);
   f_1010->GetXaxis()->SetTitleFont(132);
   f_1010->GetYaxis()->SetLabelFont(132);
   f_1010->GetYaxis()->SetLabelSize(0.05);
   f_1010->GetYaxis()->SetTitleSize(0.06);
   f_1010->GetYaxis()->SetTitleFont(42);
   f_1010->SetParameter(0,1);
   f_1010->SetParError(0,0);
   f_1010->SetParLimits(0,1,1);
   f_1010->SetParameter(1,0);
   f_1010->SetParError(1,0);
   f_1010->SetParLimits(1,1,1);
   f_1010->SetParameter(2,1);
   f_1010->SetParError(2,0);
   f_1010->SetParLimits(2,1,1);
   f_1010->Draw("same");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.225,0.2733891);
   grae->SetPointError(0,0.225,0.275,0.0005323162,0.0005323162);
   grae->SetPoint(1,2.725,0.2581624);
   grae->SetPointError(1,0.225,0.275,0.0002989295,0.0002989295);
   grae->SetPoint(2,3.225,0.2134682);
   grae->SetPointError(2,0.225,0.275,0.0002476082,0.0002476082);
   grae->SetPoint(3,3.725,0.1633933);
   grae->SetPointError(3,0.225,0.275,0.000237698,0.000237698);
   grae->SetPoint(4,4.225,0.09158702);
   grae->SetPointError(4,0.225,0.275,0.0002972129,0.0002972129);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,1.75,4.75);
   Graph_Graph9->SetMinimum(0.07302665);
   Graph_Graph9->SetMaximum(0.2921846);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);
   Graph_Graph9->SetMarkerStyle(20);
   Graph_Graph9->SetMarkerSize(1.2);
   Graph_Graph9->GetXaxis()->SetNdivisions(505);
   Graph_Graph9->GetXaxis()->SetLabelFont(132);
   Graph_Graph9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetXaxis()->SetTitleFont(132);
   Graph_Graph9->GetYaxis()->SetLabelFont(132);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(132);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph9);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.275,0.4020282);
   grae->SetPointError(0,0.275,0.225,0.1066858,0.1066858);
   grae->SetPoint(1,2.775,0.1679441);
   grae->SetPointError(1,0.275,0.225,0.05465893,0.05465893);
   grae->SetPoint(2,3.275,0.2153336);
   grae->SetPointError(2,0.275,0.225,0.0459753,0.0459753);
   grae->SetPoint(3,3.775,0.1100948);
   grae->SetPointError(3,0.275,0.225,0.03133413,0.03133413);
   grae->SetPoint(4,4.275,0.1045992);
   grae->SetPointError(4,0.275,0.225,0.03676958,0.03676958);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,1.75,4.75);
   Graph_Graph10->SetMinimum(0.02374123);
   Graph_Graph10->SetMaximum(0.5528025);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);
   Graph_Graph10->SetMarkerStyle(20);
   Graph_Graph10->SetMarkerSize(1.2);
   Graph_Graph10->GetXaxis()->SetNdivisions(505);
   Graph_Graph10->GetXaxis()->SetLabelFont(132);
   Graph_Graph10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetXaxis()->SetTitleFont(132);
   Graph_Graph10->GetYaxis()->SetLabelFont(132);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(132);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph10);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:41:29 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.08101265,4.654321,0.4253165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1020 = new TH1D("h_1020","",5,2,4.5);
   h_1020->SetMinimum(0);
   h_1020->SetMaximum(0.4);
   h_1020->SetStats(0);
   h_1020->SetMarkerStyle(20);
   h_1020->SetMarkerSize(1.2);
   h_1020->GetXaxis()->SetNdivisions(505);
   h_1020->GetXaxis()->SetLabelFont(132);
   h_1020->GetXaxis()->SetLabelOffset(0.015);
   h_1020->GetXaxis()->SetLabelSize(0.05);
   h_1020->GetXaxis()->SetTitleSize(0.06);
   h_1020->GetXaxis()->SetTitleFont(132);
   h_1020->GetYaxis()->SetLabelFont(132);
   h_1020->GetYaxis()->SetLabelSize(0.05);
   h_1020->GetYaxis()->SetTitleSize(0.06);
   h_1020->GetYaxis()->SetTitleFont(42);
   h_1020->GetZaxis()->SetLabelFont(132);
   h_1020->GetZaxis()->SetLabelSize(0.05);
   h_1020->GetZaxis()->SetTitleSize(0.06);
   h_1020->GetZaxis()->SetTitleFont(42);
   h_1020->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.225,0.2534727);
   grae->SetPointError(0,0.225,0.275,0.008691351,0.008691351);
   grae->SetPoint(1,2.725,0.2353897);
   grae->SetPointError(1,0.225,0.275,0.007418828,0.007418828);
   grae->SetPoint(2,3.225,0.2084081);
   grae->SetPointError(2,0.225,0.275,0.006418014,0.006418014);
   grae->SetPoint(3,3.725,0.1777994);
   grae->SetPointError(3,0.225,0.275,0.006017973,0.006017973);
   grae->SetPoint(4,4.225,0.1249302);
   grae->SetPointError(4,0.225,0.275,0.005746371,0.005746371);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,1.75,4.75);
   Graph_Graph3->SetMinimum(0.1048858);
   Graph_Graph3->SetMaximum(0.276462);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.275,0.2869032);
   grae->SetPointError(0,0.275,0.225,0.04641757,0.04641757);
   grae->SetPoint(1,2.775,0.2600393);
   grae->SetPointError(1,0.275,0.225,0.02943621,0.02943621);
   grae->SetPoint(2,3.275,0.1685873);
   grae->SetPointError(2,0.275,0.225,0.02274315,0.02274315);
   grae->SetPoint(3,3.775,0.1900936);
   grae->SetPointError(3,0.275,0.225,0.02891191,0.02891191);
   grae->SetPoint(4,4.275,0.0943767);
   grae->SetPointError(4,0.275,0.225,0.04269224,0.04269224);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,1.75,4.75);
   Graph_Graph4->SetMinimum(0.02352084);
   Graph_Graph4->SetMaximum(0.3614844);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph4);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:40:53 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.08101265,4.654321,0.4253165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1020 = new TH1D("h_1020","",5,2,4.5);
   h_1020->SetMinimum(0);
   h_1020->SetMaximum(0.4);
   h_1020->SetStats(0);
   h_1020->SetMarkerStyle(20);
   h_1020->SetMarkerSize(1.2);
   h_1020->GetXaxis()->SetNdivisions(505);
   h_1020->GetXaxis()->SetLabelFont(132);
   h_1020->GetXaxis()->SetLabelOffset(0.015);
   h_1020->GetXaxis()->SetLabelSize(0.05);
   h_1020->GetXaxis()->SetTitleSize(0.06);
   h_1020->GetXaxis()->SetTitleFont(132);
   h_1020->GetYaxis()->SetLabelFont(132);
   h_1020->GetYaxis()->SetLabelSize(0.05);
   h_1020->GetYaxis()->SetTitleSize(0.06);
   h_1020->GetYaxis()->SetTitleFont(42);
   h_1020->GetZaxis()->SetLabelFont(132);
   h_1020->GetZaxis()->SetLabelSize(0.05);
   h_1020->GetZaxis()->SetTitleSize(0.06);
   h_1020->GetZaxis()->SetTitleFont(42);
   h_1020->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.225,0.1880713);
   grae->SetPointError(0,0.225,0.275,0.01672581,0.01672581);
   grae->SetPoint(1,2.725,0.2557645);
   grae->SetPointError(1,0.225,0.275,0.01582593,0.01582593);
   grae->SetPoint(2,3.225,0.2286388);
   grae->SetPointError(2,0.225,0.275,0.01394201,0.01394201);
   grae->SetPoint(3,3.725,0.1910464);
   grae->SetPointError(3,0.225,0.275,0.01324132,0.01324132);
   grae->SetPoint(4,4.225,0.1364789);
   grae->SetPointError(4,0.225,0.275,0.01314297,0.01314297);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,1.75,4.75);
   Graph_Graph1->SetMinimum(0.1085105);
   Graph_Graph1->SetMaximum(0.2864159);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph1);
   
   grae->Draw("e1p ");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.275,0.2567045);
   grae->SetPointError(0,0.275,0.225,0.08775221,0.08775221);
   grae->SetPoint(1,2.775,0.2427947);
   grae->SetPointError(1,0.275,0.225,0.04424535,0.04424535);
   grae->SetPoint(2,3.275,0.1626155);
   grae->SetPointError(2,0.275,0.225,0.04996389,0.04996389);
   grae->SetPoint(3,3.775,0.2555877);
   grae->SetPointError(3,0.275,0.225,0.06141714,0.06141714);
   grae->SetPoint(4,4.275,0.08229766);
   grae->SetPointError(4,0.275,0.225,0.05376299,0.05376299);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,1.75,4.75);
   Graph_Graph2->SetMinimum(0);
   Graph_Graph2->SetMaximum(0.3760489);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph2);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig9a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:36:44 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.05063291,1.061728,0.2658228);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1030 = new TH1D("h_1030","",10,0,1);
   h_1030->SetMinimum(0);
   h_1030->SetMaximum(0.25);
   h_1030->SetStats(0);
   h_1030->SetMarkerStyle(20);
   h_1030->SetMarkerSize(1.2);
   h_1030->GetXaxis()->SetNdivisions(505);
   h_1030->GetXaxis()->SetLabelFont(132);
   h_1030->GetXaxis()->SetLabelOffset(0.015);
   h_1030->GetXaxis()->SetLabelSize(0.05);
   h_1030->GetXaxis()->SetTitleSize(0.06);
   h_1030->GetXaxis()->SetTitleFont(132);
   h_1030->GetYaxis()->SetLabelFont(132);
   h_1030->GetYaxis()->SetLabelSize(0.05);
   h_1030->GetYaxis()->SetTitleSize(0.06);
   h_1030->GetYaxis()->SetTitleFont(42);
   h_1030->GetZaxis()->SetLabelFont(132);
   h_1030->GetZaxis()->SetLabelSize(0.05);
   h_1030->GetZaxis()->SetTitleSize(0.06);
   h_1030->GetZaxis()->SetTitleFont(42);
   h_1030->Draw("");
   
   TF1 *f_1000 = new TF1("f_1000","pol0",0,1);
   f_1000->SetFillColor(19);
   f_1000->SetFillStyle(0);
   f_1000->SetMarkerStyle(20);
   f_1000->SetMarkerSize(1.2);
   f_1000->SetLineColor(4);
   f_1000->SetLineWidth(2);
   f_1000->SetChisquare(16.08281);
   f_1000->SetNDF(9);
   f_1000->GetXaxis()->SetNdivisions(505);
   f_1000->GetXaxis()->SetLabelFont(132);
   f_1000->GetXaxis()->SetLabelOffset(0.015);
   f_1000->GetXaxis()->SetLabelSize(0.05);
   f_1000->GetXaxis()->SetTitleSize(0.06);
   f_1000->GetXaxis()->SetTitleFont(132);
   f_1000->GetYaxis()->SetLabelFont(132);
   f_1000->GetYaxis()->SetLabelSize(0.05);
   f_1000->GetYaxis()->SetTitleSize(0.06);
   f_1000->GetYaxis()->SetTitleFont(42);
   f_1000->SetParameter(0,0.09038203);
   f_1000->SetParError(0,0.006984102);
   f_1000->SetParLimits(0,0,0);
   f_1000->Draw("same");
   
   TH1D *h_1300__12 = new TH1D("h_1300__12","",10,0,1);
   h_1300__12->SetBinContent(1,0.1703914);
   h_1300__12->SetBinContent(2,0.1089607);
   h_1300__12->SetBinContent(3,0.1301497);
   h_1300__12->SetBinContent(4,0.08425749);
   h_1300__12->SetBinContent(5,0.1050316);
   h_1300__12->SetBinContent(6,0.08505122);
   h_1300__12->SetBinContent(7,0.06646973);
   h_1300__12->SetBinContent(8,0.06720591);
   h_1300__12->SetBinContent(9,0.06453125);
   h_1300__12->SetBinContent(10,0.1179511);
   h_1300__12->SetBinError(1,0.03345452);
   h_1300__12->SetBinError(2,0.02542649);
   h_1300__12->SetBinError(3,0.02568044);
   h_1300__12->SetBinError(4,0.03549756);
   h_1300__12->SetBinError(5,0.01887588);
   h_1300__12->SetBinError(6,0.02268587);
   h_1300__12->SetBinError(7,0.0205256);
   h_1300__12->SetBinError(8,0.01586396);
   h_1300__12->SetBinError(9,0.01794524);
   h_1300__12->SetBinError(10,0.02540943);
   h_1300__12->SetEntries(6803);
   h_1300__12->SetDirectory(0);
   h_1300__12->SetStats(0);
   h_1300__12->SetLineColor(2);
   h_1300__12->SetMarkerColor(2);
   h_1300__12->SetMarkerStyle(20);
   h_1300__12->SetMarkerSize(1.2);
   h_1300__12->GetXaxis()->SetNdivisions(505);
   h_1300__12->GetXaxis()->SetLabelFont(132);
   h_1300__12->GetXaxis()->SetLabelOffset(0.015);
   h_1300__12->GetXaxis()->SetLabelSize(0.05);
   h_1300__12->GetXaxis()->SetTitleSize(0.06);
   h_1300__12->GetXaxis()->SetTitleFont(132);
   h_1300__12->GetYaxis()->SetLabelFont(132);
   h_1300__12->GetYaxis()->SetLabelSize(0.05);
   h_1300__12->GetYaxis()->SetTitleSize(0.06);
   h_1300__12->GetYaxis()->SetTitleFont(42);
   h_1300__12->GetZaxis()->SetLabelFont(132);
   h_1300__12->GetZaxis()->SetLabelSize(0.05);
   h_1300__12->GetZaxis()->SetTitleSize(0.06);
   h_1300__12->GetZaxis()->SetTitleFont(42);
   h_1300__12->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig9a_new.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Mar 20 14:12:51 2016) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",870,58,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.1012658,1.061728,0.5316456);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1030 = new TH1D("h_1030","",10,0,1);
   h_1030->SetMinimum(0);
   h_1030->SetMaximum(0.5);
   h_1030->SetStats(0);
   h_1030->SetMarkerStyle(20);
   h_1030->SetMarkerSize(1.2);
   h_1030->GetXaxis()->SetNdivisions(505);
   h_1030->GetXaxis()->SetLabelFont(132);
   h_1030->GetXaxis()->SetLabelOffset(0.015);
   h_1030->GetXaxis()->SetLabelSize(0.05);
   h_1030->GetXaxis()->SetTitleSize(0.06);
   h_1030->GetXaxis()->SetTitleFont(132);
   h_1030->GetYaxis()->SetLabelFont(132);
   h_1030->GetYaxis()->SetLabelSize(0.05);
   h_1030->GetYaxis()->SetTitleSize(0.06);
   h_1030->GetYaxis()->SetTitleFont(42);
   h_1030->GetZaxis()->SetLabelFont(132);
   h_1030->GetZaxis()->SetLabelSize(0.05);
   h_1030->GetZaxis()->SetTitleSize(0.06);
   h_1030->GetZaxis()->SetTitleFont(42);
   h_1030->Draw("");
   
   TF1 *f_1000 = new TF1("*f_1000",0,1,3);
    //The original function : f_1000 had originally been created by:
    //TF1 *f_1000 = new TF1("f_1000",f_1000,0,1,3);
   f_1000->SetRange(0,1);
   f_1000->SetName("f_1000");
   f_1000->SetTitle("f_1000");
   f_1000->SetNpx(1000);
   f_1000->SetSavedPoint(0,0.0501108);
   f_1000->SetSavedPoint(1,0.0501108);
   f_1000->SetSavedPoint(2,0.0501108);
   f_1000->SetSavedPoint(3,0.0501108);
   f_1000->SetSavedPoint(4,0.0501108);
   f_1000->SetSavedPoint(5,0.0501108);
   f_1000->SetSavedPoint(6,0.0501108);
   f_1000->SetSavedPoint(7,0.0501108);
   f_1000->SetSavedPoint(8,0.0501108);
   f_1000->SetSavedPoint(9,0.0501108);
   f_1000->SetSavedPoint(10,0.0501108);
   f_1000->SetSavedPoint(11,0.0501108);
   f_1000->SetSavedPoint(12,0.0501108);
   f_1000->SetSavedPoint(13,0.0501108);
   f_1000->SetSavedPoint(14,0.0501108);
   f_1000->SetSavedPoint(15,0.0501108);
   f_1000->SetSavedPoint(16,0.05013641);
   f_1000->SetSavedPoint(17,0.05016202);
   f_1000->SetSavedPoint(18,0.05018763);
   f_1000->SetSavedPoint(19,0.05021324);
   f_1000->SetSavedPoint(20,0.05023885);
   f_1000->SetSavedPoint(21,0.05026446);
   f_1000->SetSavedPoint(22,0.05029007);
   f_1000->SetSavedPoint(23,0.05031568);
   f_1000->SetSavedPoint(24,0.05034129);
   f_1000->SetSavedPoint(25,0.0503669);
   f_1000->SetSavedPoint(26,0.05039763);
   f_1000->SetSavedPoint(27,0.05042836);
   f_1000->SetSavedPoint(28,0.05045909);
   f_1000->SetSavedPoint(29,0.05048982);
   f_1000->SetSavedPoint(30,0.05052056);
   f_1000->SetSavedPoint(31,0.05055129);
   f_1000->SetSavedPoint(32,0.05058202);
   f_1000->SetSavedPoint(33,0.05061275);
   f_1000->SetSavedPoint(34,0.05064348);
   f_1000->SetSavedPoint(35,0.05067421);
   f_1000->SetSavedPoint(36,0.05070495);
   f_1000->SetSavedPoint(37,0.05073568);
   f_1000->SetSavedPoint(38,0.05076641);
   f_1000->SetSavedPoint(39,0.05079714);
   f_1000->SetSavedPoint(40,0.05082787);
   f_1000->SetSavedPoint(41,0.0508586);
   f_1000->SetSavedPoint(42,0.05088934);
   f_1000->SetSavedPoint(43,0.05092007);
   f_1000->SetSavedPoint(44,0.0509508);
   f_1000->SetSavedPoint(45,0.05098153);
   f_1000->SetSavedPoint(46,0.05102175);
   f_1000->SetSavedPoint(47,0.05106196);
   f_1000->SetSavedPoint(48,0.05110218);
   f_1000->SetSavedPoint(49,0.0511424);
   f_1000->SetSavedPoint(50,0.05118262);
   f_1000->SetSavedPoint(51,0.05122283);
   f_1000->SetSavedPoint(52,0.05126305);
   f_1000->SetSavedPoint(53,0.05130327);
   f_1000->SetSavedPoint(54,0.05134348);
   f_1000->SetSavedPoint(55,0.0513837);
   f_1000->SetSavedPoint(56,0.0514334);
   f_1000->SetSavedPoint(57,0.05148311);
   f_1000->SetSavedPoint(58,0.05153281);
   f_1000->SetSavedPoint(59,0.05158251);
   f_1000->SetSavedPoint(60,0.05163221);
   f_1000->SetSavedPoint(61,0.05168192);
   f_1000->SetSavedPoint(62,0.05173162);
   f_1000->SetSavedPoint(63,0.05178132);
   f_1000->SetSavedPoint(64,0.05183103);
   f_1000->SetSavedPoint(65,0.05188073);
   f_1000->SetSavedPoint(66,0.05193043);
   f_1000->SetSavedPoint(67,0.05198013);
   f_1000->SetSavedPoint(68,0.05202984);
   f_1000->SetSavedPoint(69,0.05207954);
   f_1000->SetSavedPoint(70,0.05212924);
   f_1000->SetSavedPoint(71,0.05217894);
   f_1000->SetSavedPoint(72,0.05222865);
   f_1000->SetSavedPoint(73,0.05227835);
   f_1000->SetSavedPoint(74,0.05232805);
   f_1000->SetSavedPoint(75,0.05237775);
   f_1000->SetSavedPoint(76,0.05240949);
   f_1000->SetSavedPoint(77,0.05244124);
   f_1000->SetSavedPoint(78,0.05247298);
   f_1000->SetSavedPoint(79,0.05250472);
   f_1000->SetSavedPoint(80,0.05253646);
   f_1000->SetSavedPoint(81,0.0525682);
   f_1000->SetSavedPoint(82,0.05259994);
   f_1000->SetSavedPoint(83,0.05263168);
   f_1000->SetSavedPoint(84,0.05266342);
   f_1000->SetSavedPoint(85,0.05269516);
   f_1000->SetSavedPoint(86,0.05263709);
   f_1000->SetSavedPoint(87,0.05257902);
   f_1000->SetSavedPoint(88,0.05252095);
   f_1000->SetSavedPoint(89,0.05246288);
   f_1000->SetSavedPoint(90,0.05240481);
   f_1000->SetSavedPoint(91,0.05234674);
   f_1000->SetSavedPoint(92,0.05228867);
   f_1000->SetSavedPoint(93,0.0522306);
   f_1000->SetSavedPoint(94,0.05217253);
   f_1000->SetSavedPoint(95,0.05211446);
   f_1000->SetSavedPoint(96,0.05205639);
   f_1000->SetSavedPoint(97,0.05199832);
   f_1000->SetSavedPoint(98,0.05194025);
   f_1000->SetSavedPoint(99,0.05188219);
   f_1000->SetSavedPoint(100,0.05182412);
   f_1000->SetSavedPoint(101,0.05176605);
   f_1000->SetSavedPoint(102,0.05170798);
   f_1000->SetSavedPoint(103,0.05164991);
   f_1000->SetSavedPoint(104,0.05159184);
   f_1000->SetSavedPoint(105,0.05153377);
   f_1000->SetSavedPoint(106,0.0514757);
   f_1000->SetSavedPoint(107,0.05141763);
   f_1000->SetSavedPoint(108,0.05135956);
   f_1000->SetSavedPoint(109,0.05130149);
   f_1000->SetSavedPoint(110,0.05124342);
   f_1000->SetSavedPoint(111,0.05118535);
   f_1000->SetSavedPoint(112,0.05112728);
   f_1000->SetSavedPoint(113,0.05106921);
   f_1000->SetSavedPoint(114,0.05101114);
   f_1000->SetSavedPoint(115,0.05095307);
   f_1000->SetSavedPoint(116,0.05097768);
   f_1000->SetSavedPoint(117,0.0510023);
   f_1000->SetSavedPoint(118,0.05102691);
   f_1000->SetSavedPoint(119,0.05105152);
   f_1000->SetSavedPoint(120,0.05107613);
   f_1000->SetSavedPoint(121,0.05110075);
   f_1000->SetSavedPoint(122,0.05112536);
   f_1000->SetSavedPoint(123,0.05114997);
   f_1000->SetSavedPoint(124,0.05117459);
   f_1000->SetSavedPoint(125,0.0511992);
   f_1000->SetSavedPoint(126,0.05124035);
   f_1000->SetSavedPoint(127,0.0512815);
   f_1000->SetSavedPoint(128,0.05132265);
   f_1000->SetSavedPoint(129,0.0513638);
   f_1000->SetSavedPoint(130,0.05140495);
   f_1000->SetSavedPoint(131,0.0514461);
   f_1000->SetSavedPoint(132,0.05148725);
   f_1000->SetSavedPoint(133,0.05152839);
   f_1000->SetSavedPoint(134,0.05156954);
   f_1000->SetSavedPoint(135,0.05161069);
   f_1000->SetSavedPoint(136,0.05165184);
   f_1000->SetSavedPoint(137,0.05169299);
   f_1000->SetSavedPoint(138,0.05173414);
   f_1000->SetSavedPoint(139,0.05177529);
   f_1000->SetSavedPoint(140,0.05181644);
   f_1000->SetSavedPoint(141,0.05185759);
   f_1000->SetSavedPoint(142,0.05189874);
   f_1000->SetSavedPoint(143,0.05193989);
   f_1000->SetSavedPoint(144,0.05198104);
   f_1000->SetSavedPoint(145,0.05202219);
   f_1000->SetSavedPoint(146,0.05207942);
   f_1000->SetSavedPoint(147,0.05213665);
   f_1000->SetSavedPoint(148,0.05219388);
   f_1000->SetSavedPoint(149,0.05225111);
   f_1000->SetSavedPoint(150,0.05230834);
   f_1000->SetSavedPoint(151,0.05236557);
   f_1000->SetSavedPoint(152,0.0524228);
   f_1000->SetSavedPoint(153,0.05248003);
   f_1000->SetSavedPoint(154,0.05253727);
   f_1000->SetSavedPoint(155,0.0525945);
   f_1000->SetSavedPoint(156,0.05266781);
   f_1000->SetSavedPoint(157,0.05274112);
   f_1000->SetSavedPoint(158,0.05281443);
   f_1000->SetSavedPoint(159,0.05288775);
   f_1000->SetSavedPoint(160,0.05296106);
   f_1000->SetSavedPoint(161,0.05303437);
   f_1000->SetSavedPoint(162,0.05310768);
   f_1000->SetSavedPoint(163,0.053181);
   f_1000->SetSavedPoint(164,0.05325431);
   f_1000->SetSavedPoint(165,0.05332762);
   f_1000->SetSavedPoint(166,0.05340093);
   f_1000->SetSavedPoint(167,0.05347425);
   f_1000->SetSavedPoint(168,0.05354756);
   f_1000->SetSavedPoint(169,0.05362087);
   f_1000->SetSavedPoint(170,0.05369418);
   f_1000->SetSavedPoint(171,0.0537675);
   f_1000->SetSavedPoint(172,0.05384081);
   f_1000->SetSavedPoint(173,0.05391412);
   f_1000->SetSavedPoint(174,0.05398743);
   f_1000->SetSavedPoint(175,0.05406075);
   f_1000->SetSavedPoint(176,0.05413123);
   f_1000->SetSavedPoint(177,0.05420171);
   f_1000->SetSavedPoint(178,0.05427219);
   f_1000->SetSavedPoint(179,0.05434267);
   f_1000->SetSavedPoint(180,0.05441315);
   f_1000->SetSavedPoint(181,0.05448363);
   f_1000->SetSavedPoint(182,0.05455411);
   f_1000->SetSavedPoint(183,0.05462459);
   f_1000->SetSavedPoint(184,0.05469507);
   f_1000->SetSavedPoint(185,0.05476555);
   f_1000->SetSavedPoint(186,0.05482187);
   f_1000->SetSavedPoint(187,0.05487819);
   f_1000->SetSavedPoint(188,0.05493451);
   f_1000->SetSavedPoint(189,0.05499082);
   f_1000->SetSavedPoint(190,0.05504714);
   f_1000->SetSavedPoint(191,0.05510346);
   f_1000->SetSavedPoint(192,0.05515978);
   f_1000->SetSavedPoint(193,0.0552161);
   f_1000->SetSavedPoint(194,0.05527242);
   f_1000->SetSavedPoint(195,0.05532874);
   f_1000->SetSavedPoint(196,0.05538506);
   f_1000->SetSavedPoint(197,0.05544138);
   f_1000->SetSavedPoint(198,0.0554977);
   f_1000->SetSavedPoint(199,0.05555401);
   f_1000->SetSavedPoint(200,0.05561033);
   f_1000->SetSavedPoint(201,0.05566665);
   f_1000->SetSavedPoint(202,0.05572297);
   f_1000->SetSavedPoint(203,0.05577929);
   f_1000->SetSavedPoint(204,0.05583561);
   f_1000->SetSavedPoint(205,0.05589193);
   f_1000->SetSavedPoint(206,0.05594825);
   f_1000->SetSavedPoint(207,0.05600457);
   f_1000->SetSavedPoint(208,0.05606089);
   f_1000->SetSavedPoint(209,0.0561172);
   f_1000->SetSavedPoint(210,0.05617352);
   f_1000->SetSavedPoint(211,0.05622984);
   f_1000->SetSavedPoint(212,0.05628616);
   f_1000->SetSavedPoint(213,0.05634248);
   f_1000->SetSavedPoint(214,0.0563988);
   f_1000->SetSavedPoint(215,0.05645512);
   f_1000->SetSavedPoint(216,0.05653628);
   f_1000->SetSavedPoint(217,0.05661744);
   f_1000->SetSavedPoint(218,0.0566986);
   f_1000->SetSavedPoint(219,0.05677976);
   f_1000->SetSavedPoint(220,0.05686092);
   f_1000->SetSavedPoint(221,0.05694208);
   f_1000->SetSavedPoint(222,0.05702324);
   f_1000->SetSavedPoint(223,0.0571044);
   f_1000->SetSavedPoint(224,0.05718556);
   f_1000->SetSavedPoint(225,0.05726672);
   f_1000->SetSavedPoint(226,0.05735285);
   f_1000->SetSavedPoint(227,0.05743898);
   f_1000->SetSavedPoint(228,0.05752511);
   f_1000->SetSavedPoint(229,0.05761124);
   f_1000->SetSavedPoint(230,0.05769737);
   f_1000->SetSavedPoint(231,0.05778349);
   f_1000->SetSavedPoint(232,0.05786962);
   f_1000->SetSavedPoint(233,0.05795575);
   f_1000->SetSavedPoint(234,0.05804188);
   f_1000->SetSavedPoint(235,0.05812801);
   f_1000->SetSavedPoint(236,0.05821414);
   f_1000->SetSavedPoint(237,0.05830027);
   f_1000->SetSavedPoint(238,0.0583864);
   f_1000->SetSavedPoint(239,0.05847252);
   f_1000->SetSavedPoint(240,0.05855865);
   f_1000->SetSavedPoint(241,0.05864478);
   f_1000->SetSavedPoint(242,0.05873091);
   f_1000->SetSavedPoint(243,0.05881704);
   f_1000->SetSavedPoint(244,0.05890317);
   f_1000->SetSavedPoint(245,0.0589893);
   f_1000->SetSavedPoint(246,0.05905529);
   f_1000->SetSavedPoint(247,0.05912129);
   f_1000->SetSavedPoint(248,0.05918728);
   f_1000->SetSavedPoint(249,0.05925328);
   f_1000->SetSavedPoint(250,0.05931927);
   f_1000->SetSavedPoint(251,0.05938527);
   f_1000->SetSavedPoint(252,0.05945126);
   f_1000->SetSavedPoint(253,0.05951725);
   f_1000->SetSavedPoint(254,0.05958325);
   f_1000->SetSavedPoint(255,0.05964924);
   f_1000->SetSavedPoint(256,0.0596951);
   f_1000->SetSavedPoint(257,0.05974097);
   f_1000->SetSavedPoint(258,0.05978683);
   f_1000->SetSavedPoint(259,0.05983269);
   f_1000->SetSavedPoint(260,0.05987855);
   f_1000->SetSavedPoint(261,0.05992441);
   f_1000->SetSavedPoint(262,0.05997027);
   f_1000->SetSavedPoint(263,0.06001613);
   f_1000->SetSavedPoint(264,0.06006199);
   f_1000->SetSavedPoint(265,0.06010785);
   f_1000->SetSavedPoint(266,0.06015371);
   f_1000->SetSavedPoint(267,0.06019957);
   f_1000->SetSavedPoint(268,0.06024543);
   f_1000->SetSavedPoint(269,0.06029129);
   f_1000->SetSavedPoint(270,0.06033715);
   f_1000->SetSavedPoint(271,0.06038301);
   f_1000->SetSavedPoint(272,0.06042887);
   f_1000->SetSavedPoint(273,0.06047474);
   f_1000->SetSavedPoint(274,0.0605206);
   f_1000->SetSavedPoint(275,0.06056646);
   f_1000->SetSavedPoint(276,0.06061622);
   f_1000->SetSavedPoint(277,0.06066597);
   f_1000->SetSavedPoint(278,0.06071573);
   f_1000->SetSavedPoint(279,0.06076549);
   f_1000->SetSavedPoint(280,0.06081525);
   f_1000->SetSavedPoint(281,0.06086501);
   f_1000->SetSavedPoint(282,0.06091477);
   f_1000->SetSavedPoint(283,0.06096453);
   f_1000->SetSavedPoint(284,0.06101429);
   f_1000->SetSavedPoint(285,0.06106405);
   f_1000->SetSavedPoint(286,0.0611333);
   f_1000->SetSavedPoint(287,0.06120255);
   f_1000->SetSavedPoint(288,0.0612718);
   f_1000->SetSavedPoint(289,0.06134105);
   f_1000->SetSavedPoint(290,0.0614103);
   f_1000->SetSavedPoint(291,0.06147955);
   f_1000->SetSavedPoint(292,0.0615488);
   f_1000->SetSavedPoint(293,0.06161805);
   f_1000->SetSavedPoint(294,0.0616873);
   f_1000->SetSavedPoint(295,0.06175655);
   f_1000->SetSavedPoint(296,0.0618258);
   f_1000->SetSavedPoint(297,0.06189505);
   f_1000->SetSavedPoint(298,0.06196431);
   f_1000->SetSavedPoint(299,0.06203356);
   f_1000->SetSavedPoint(300,0.06210281);
   f_1000->SetSavedPoint(301,0.06217206);
   f_1000->SetSavedPoint(302,0.06224131);
   f_1000->SetSavedPoint(303,0.06231056);
   f_1000->SetSavedPoint(304,0.06237981);
   f_1000->SetSavedPoint(305,0.06244906);
   f_1000->SetSavedPoint(306,0.06251831);
   f_1000->SetSavedPoint(307,0.06258756);
   f_1000->SetSavedPoint(308,0.06265681);
   f_1000->SetSavedPoint(309,0.06272606);
   f_1000->SetSavedPoint(310,0.06279531);
   f_1000->SetSavedPoint(311,0.06286456);
   f_1000->SetSavedPoint(312,0.06293382);
   f_1000->SetSavedPoint(313,0.06300307);
   f_1000->SetSavedPoint(314,0.06307232);
   f_1000->SetSavedPoint(315,0.06314157);
   f_1000->SetSavedPoint(316,0.06322954);
   f_1000->SetSavedPoint(317,0.06331751);
   f_1000->SetSavedPoint(318,0.06340547);
   f_1000->SetSavedPoint(319,0.06349344);
   f_1000->SetSavedPoint(320,0.06358141);
   f_1000->SetSavedPoint(321,0.06366938);
   f_1000->SetSavedPoint(322,0.06375735);
   f_1000->SetSavedPoint(323,0.06384532);
   f_1000->SetSavedPoint(324,0.06393329);
   f_1000->SetSavedPoint(325,0.06402126);
   f_1000->SetSavedPoint(326,0.06411297);
   f_1000->SetSavedPoint(327,0.06420468);
   f_1000->SetSavedPoint(328,0.0642964);
   f_1000->SetSavedPoint(329,0.06438811);
   f_1000->SetSavedPoint(330,0.06447982);
   f_1000->SetSavedPoint(331,0.06457154);
   f_1000->SetSavedPoint(332,0.06466325);
   f_1000->SetSavedPoint(333,0.06475496);
   f_1000->SetSavedPoint(334,0.06484668);
   f_1000->SetSavedPoint(335,0.06493839);
   f_1000->SetSavedPoint(336,0.0650301);
   f_1000->SetSavedPoint(337,0.06512181);
   f_1000->SetSavedPoint(338,0.06521353);
   f_1000->SetSavedPoint(339,0.06530524);
   f_1000->SetSavedPoint(340,0.06539695);
   f_1000->SetSavedPoint(341,0.06548867);
   f_1000->SetSavedPoint(342,0.06558038);
   f_1000->SetSavedPoint(343,0.06567209);
   f_1000->SetSavedPoint(344,0.0657638);
   f_1000->SetSavedPoint(345,0.06585552);
   f_1000->SetSavedPoint(346,0.06595271);
   f_1000->SetSavedPoint(347,0.06604991);
   f_1000->SetSavedPoint(348,0.06614711);
   f_1000->SetSavedPoint(349,0.0662443);
   f_1000->SetSavedPoint(350,0.0663415);
   f_1000->SetSavedPoint(351,0.0664387);
   f_1000->SetSavedPoint(352,0.0665359);
   f_1000->SetSavedPoint(353,0.06663309);
   f_1000->SetSavedPoint(354,0.06673029);
   f_1000->SetSavedPoint(355,0.06682749);
   f_1000->SetSavedPoint(356,0.06693017);
   f_1000->SetSavedPoint(357,0.06703285);
   f_1000->SetSavedPoint(358,0.06713553);
   f_1000->SetSavedPoint(359,0.06723821);
   f_1000->SetSavedPoint(360,0.06734089);
   f_1000->SetSavedPoint(361,0.06744357);
   f_1000->SetSavedPoint(362,0.06754625);
   f_1000->SetSavedPoint(363,0.06764893);
   f_1000->SetSavedPoint(364,0.06775162);
   f_1000->SetSavedPoint(365,0.0678543);
   f_1000->SetSavedPoint(366,0.06795698);
   f_1000->SetSavedPoint(367,0.06805966);
   f_1000->SetSavedPoint(368,0.06816234);
   f_1000->SetSavedPoint(369,0.06826502);
   f_1000->SetSavedPoint(370,0.0683677);
   f_1000->SetSavedPoint(371,0.06847038);
   f_1000->SetSavedPoint(372,0.06857306);
   f_1000->SetSavedPoint(373,0.06867574);
   f_1000->SetSavedPoint(374,0.06877843);
   f_1000->SetSavedPoint(375,0.06888111);
   f_1000->SetSavedPoint(376,0.06898487);
   f_1000->SetSavedPoint(377,0.06908864);
   f_1000->SetSavedPoint(378,0.06919241);
   f_1000->SetSavedPoint(379,0.06929618);
   f_1000->SetSavedPoint(380,0.06939994);
   f_1000->SetSavedPoint(381,0.06950371);
   f_1000->SetSavedPoint(382,0.06960748);
   f_1000->SetSavedPoint(383,0.06971125);
   f_1000->SetSavedPoint(384,0.06981501);
   f_1000->SetSavedPoint(385,0.06991878);
   f_1000->SetSavedPoint(386,0.07002798);
   f_1000->SetSavedPoint(387,0.07013718);
   f_1000->SetSavedPoint(388,0.07024638);
   f_1000->SetSavedPoint(389,0.07035558);
   f_1000->SetSavedPoint(390,0.07046478);
   f_1000->SetSavedPoint(391,0.07057398);
   f_1000->SetSavedPoint(392,0.07068318);
   f_1000->SetSavedPoint(393,0.07079238);
   f_1000->SetSavedPoint(394,0.07090158);
   f_1000->SetSavedPoint(395,0.07101079);
   f_1000->SetSavedPoint(396,0.07111999);
   f_1000->SetSavedPoint(397,0.07122919);
   f_1000->SetSavedPoint(398,0.07133839);
   f_1000->SetSavedPoint(399,0.07144759);
   f_1000->SetSavedPoint(400,0.07155679);
   f_1000->SetSavedPoint(401,0.07166599);
   f_1000->SetSavedPoint(402,0.07177519);
   f_1000->SetSavedPoint(403,0.07188439);
   f_1000->SetSavedPoint(404,0.07199359);
   f_1000->SetSavedPoint(405,0.07210279);
   f_1000->SetSavedPoint(406,0.07221199);
   f_1000->SetSavedPoint(407,0.07232119);
   f_1000->SetSavedPoint(408,0.07243039);
   f_1000->SetSavedPoint(409,0.07253959);
   f_1000->SetSavedPoint(410,0.07264879);
   f_1000->SetSavedPoint(411,0.07275799);
   f_1000->SetSavedPoint(412,0.07286719);
   f_1000->SetSavedPoint(413,0.07297639);
   f_1000->SetSavedPoint(414,0.07308559);
   f_1000->SetSavedPoint(415,0.07319479);
   f_1000->SetSavedPoint(416,0.07334718);
   f_1000->SetSavedPoint(417,0.07349957);
   f_1000->SetSavedPoint(418,0.07365196);
   f_1000->SetSavedPoint(419,0.07380435);
   f_1000->SetSavedPoint(420,0.07395675);
   f_1000->SetSavedPoint(421,0.07410914);
   f_1000->SetSavedPoint(422,0.07426153);
   f_1000->SetSavedPoint(423,0.07441392);
   f_1000->SetSavedPoint(424,0.07456631);
   f_1000->SetSavedPoint(425,0.0747187);
   f_1000->SetSavedPoint(426,0.07487973);
   f_1000->SetSavedPoint(427,0.07504076);
   f_1000->SetSavedPoint(428,0.07520179);
   f_1000->SetSavedPoint(429,0.07536282);
   f_1000->SetSavedPoint(430,0.07552385);
   f_1000->SetSavedPoint(431,0.07568488);
   f_1000->SetSavedPoint(432,0.0758459);
   f_1000->SetSavedPoint(433,0.07600693);
   f_1000->SetSavedPoint(434,0.07616796);
   f_1000->SetSavedPoint(435,0.07632899);
   f_1000->SetSavedPoint(436,0.07649002);
   f_1000->SetSavedPoint(437,0.07665105);
   f_1000->SetSavedPoint(438,0.07681208);
   f_1000->SetSavedPoint(439,0.07697311);
   f_1000->SetSavedPoint(440,0.07713414);
   f_1000->SetSavedPoint(441,0.07729517);
   f_1000->SetSavedPoint(442,0.0774562);
   f_1000->SetSavedPoint(443,0.07761722);
   f_1000->SetSavedPoint(444,0.07777825);
   f_1000->SetSavedPoint(445,0.07793928);
   f_1000->SetSavedPoint(446,0.07803976);
   f_1000->SetSavedPoint(447,0.07814023);
   f_1000->SetSavedPoint(448,0.07824071);
   f_1000->SetSavedPoint(449,0.07834118);
   f_1000->SetSavedPoint(450,0.07844165);
   f_1000->SetSavedPoint(451,0.07854213);
   f_1000->SetSavedPoint(452,0.0786426);
   f_1000->SetSavedPoint(453,0.07874308);
   f_1000->SetSavedPoint(454,0.07884355);
   f_1000->SetSavedPoint(455,0.07894403);
   f_1000->SetSavedPoint(456,0.07898395);
   f_1000->SetSavedPoint(457,0.07902386);
   f_1000->SetSavedPoint(458,0.07906378);
   f_1000->SetSavedPoint(459,0.0791037);
   f_1000->SetSavedPoint(460,0.07914362);
   f_1000->SetSavedPoint(461,0.07918354);
   f_1000->SetSavedPoint(462,0.07922346);
   f_1000->SetSavedPoint(463,0.07926338);
   f_1000->SetSavedPoint(464,0.0793033);
   f_1000->SetSavedPoint(465,0.07934322);
   f_1000->SetSavedPoint(466,0.07938314);
   f_1000->SetSavedPoint(467,0.07942306);
   f_1000->SetSavedPoint(468,0.07946298);
   f_1000->SetSavedPoint(469,0.0795029);
   f_1000->SetSavedPoint(470,0.07954282);
   f_1000->SetSavedPoint(471,0.07958274);
   f_1000->SetSavedPoint(472,0.07962266);
   f_1000->SetSavedPoint(473,0.07966258);
   f_1000->SetSavedPoint(474,0.07970249);
   f_1000->SetSavedPoint(475,0.07974241);
   f_1000->SetSavedPoint(476,0.07980781);
   f_1000->SetSavedPoint(477,0.07987321);
   f_1000->SetSavedPoint(478,0.0799386);
   f_1000->SetSavedPoint(479,0.080004);
   f_1000->SetSavedPoint(480,0.0800694);
   f_1000->SetSavedPoint(481,0.08013479);
   f_1000->SetSavedPoint(482,0.08020019);
   f_1000->SetSavedPoint(483,0.08026558);
   f_1000->SetSavedPoint(484,0.08033098);
   f_1000->SetSavedPoint(485,0.08039638);
   f_1000->SetSavedPoint(486,0.08058916);
   f_1000->SetSavedPoint(487,0.08078194);
   f_1000->SetSavedPoint(488,0.08097472);
   f_1000->SetSavedPoint(489,0.0811675);
   f_1000->SetSavedPoint(490,0.08136028);
   f_1000->SetSavedPoint(491,0.08155306);
   f_1000->SetSavedPoint(492,0.08174584);
   f_1000->SetSavedPoint(493,0.08193862);
   f_1000->SetSavedPoint(494,0.0821314);
   f_1000->SetSavedPoint(495,0.08232418);
   f_1000->SetSavedPoint(496,0.08251696);
   f_1000->SetSavedPoint(497,0.08270974);
   f_1000->SetSavedPoint(498,0.08290252);
   f_1000->SetSavedPoint(499,0.0830953);
   f_1000->SetSavedPoint(500,0.08328808);
   f_1000->SetSavedPoint(501,0.08348086);
   f_1000->SetSavedPoint(502,0.08367364);
   f_1000->SetSavedPoint(503,0.08386642);
   f_1000->SetSavedPoint(504,0.0840592);
   f_1000->SetSavedPoint(505,0.08425198);
   f_1000->SetSavedPoint(506,0.08444476);
   f_1000->SetSavedPoint(507,0.08463754);
   f_1000->SetSavedPoint(508,0.08483032);
   f_1000->SetSavedPoint(509,0.0850231);
   f_1000->SetSavedPoint(510,0.08521588);
   f_1000->SetSavedPoint(511,0.08540867);
   f_1000->SetSavedPoint(512,0.08560145);
   f_1000->SetSavedPoint(513,0.08579423);
   f_1000->SetSavedPoint(514,0.08598701);
   f_1000->SetSavedPoint(515,0.08617979);
   f_1000->SetSavedPoint(516,0.08640982);
   f_1000->SetSavedPoint(517,0.08663986);
   f_1000->SetSavedPoint(518,0.08686989);
   f_1000->SetSavedPoint(519,0.08709993);
   f_1000->SetSavedPoint(520,0.08732996);
   f_1000->SetSavedPoint(521,0.08756);
   f_1000->SetSavedPoint(522,0.08779003);
   f_1000->SetSavedPoint(523,0.08802007);
   f_1000->SetSavedPoint(524,0.0882501);
   f_1000->SetSavedPoint(525,0.08848014);
   f_1000->SetSavedPoint(526,0.08871762);
   f_1000->SetSavedPoint(527,0.08895511);
   f_1000->SetSavedPoint(528,0.08919259);
   f_1000->SetSavedPoint(529,0.08943008);
   f_1000->SetSavedPoint(530,0.08966756);
   f_1000->SetSavedPoint(531,0.08990505);
   f_1000->SetSavedPoint(532,0.09014254);
   f_1000->SetSavedPoint(533,0.09038002);
   f_1000->SetSavedPoint(534,0.09061751);
   f_1000->SetSavedPoint(535,0.09085499);
   f_1000->SetSavedPoint(536,0.09109248);
   f_1000->SetSavedPoint(537,0.09132996);
   f_1000->SetSavedPoint(538,0.09156745);
   f_1000->SetSavedPoint(539,0.09180494);
   f_1000->SetSavedPoint(540,0.09204242);
   f_1000->SetSavedPoint(541,0.09227991);
   f_1000->SetSavedPoint(542,0.09251739);
   f_1000->SetSavedPoint(543,0.09275488);
   f_1000->SetSavedPoint(544,0.09299236);
   f_1000->SetSavedPoint(545,0.09322985);
   f_1000->SetSavedPoint(546,0.09344712);
   f_1000->SetSavedPoint(547,0.09366439);
   f_1000->SetSavedPoint(548,0.09388165);
   f_1000->SetSavedPoint(549,0.09409892);
   f_1000->SetSavedPoint(550,0.09431619);
   f_1000->SetSavedPoint(551,0.09453346);
   f_1000->SetSavedPoint(552,0.09475073);
   f_1000->SetSavedPoint(553,0.094968);
   f_1000->SetSavedPoint(554,0.09518526);
   f_1000->SetSavedPoint(555,0.09540253);
   f_1000->SetSavedPoint(556,0.09559958);
   f_1000->SetSavedPoint(557,0.09579663);
   f_1000->SetSavedPoint(558,0.09599368);
   f_1000->SetSavedPoint(559,0.09619074);
   f_1000->SetSavedPoint(560,0.09638779);
   f_1000->SetSavedPoint(561,0.09658484);
   f_1000->SetSavedPoint(562,0.09678189);
   f_1000->SetSavedPoint(563,0.09697894);
   f_1000->SetSavedPoint(564,0.09717599);
   f_1000->SetSavedPoint(565,0.09737304);
   f_1000->SetSavedPoint(566,0.09757009);
   f_1000->SetSavedPoint(567,0.09776714);
   f_1000->SetSavedPoint(568,0.09796419);
   f_1000->SetSavedPoint(569,0.09816124);
   f_1000->SetSavedPoint(570,0.09835829);
   f_1000->SetSavedPoint(571,0.09855534);
   f_1000->SetSavedPoint(572,0.09875239);
   f_1000->SetSavedPoint(573,0.09894944);
   f_1000->SetSavedPoint(574,0.0991465);
   f_1000->SetSavedPoint(575,0.09934355);
   f_1000->SetSavedPoint(576,0.09953967);
   f_1000->SetSavedPoint(577,0.09973579);
   f_1000->SetSavedPoint(578,0.09993192);
   f_1000->SetSavedPoint(579,0.100128);
   f_1000->SetSavedPoint(580,0.1003242);
   f_1000->SetSavedPoint(581,0.1005203);
   f_1000->SetSavedPoint(582,0.1007164);
   f_1000->SetSavedPoint(583,0.1009125);
   f_1000->SetSavedPoint(584,0.1011087);
   f_1000->SetSavedPoint(585,0.1013048);
   f_1000->SetSavedPoint(586,0.1014963);
   f_1000->SetSavedPoint(587,0.1016878);
   f_1000->SetSavedPoint(588,0.1018793);
   f_1000->SetSavedPoint(589,0.1020707);
   f_1000->SetSavedPoint(590,0.1022622);
   f_1000->SetSavedPoint(591,0.1024537);
   f_1000->SetSavedPoint(592,0.1026452);
   f_1000->SetSavedPoint(593,0.1028367);
   f_1000->SetSavedPoint(594,0.1030282);
   f_1000->SetSavedPoint(595,0.1032197);
   f_1000->SetSavedPoint(596,0.1034112);
   f_1000->SetSavedPoint(597,0.1036027);
   f_1000->SetSavedPoint(598,0.1037942);
   f_1000->SetSavedPoint(599,0.1039857);
   f_1000->SetSavedPoint(600,0.1041771);
   f_1000->SetSavedPoint(601,0.1043686);
   f_1000->SetSavedPoint(602,0.1045601);
   f_1000->SetSavedPoint(603,0.1047516);
   f_1000->SetSavedPoint(604,0.1049431);
   f_1000->SetSavedPoint(605,0.1051346);
   f_1000->SetSavedPoint(606,0.1053261);
   f_1000->SetSavedPoint(607,0.1055176);
   f_1000->SetSavedPoint(608,0.1057091);
   f_1000->SetSavedPoint(609,0.1059006);
   f_1000->SetSavedPoint(610,0.106092);
   f_1000->SetSavedPoint(611,0.1062835);
   f_1000->SetSavedPoint(612,0.106475);
   f_1000->SetSavedPoint(613,0.1066665);
   f_1000->SetSavedPoint(614,0.106858);
   f_1000->SetSavedPoint(615,0.1070495);
   f_1000->SetSavedPoint(616,0.1072241);
   f_1000->SetSavedPoint(617,0.1073986);
   f_1000->SetSavedPoint(618,0.1075732);
   f_1000->SetSavedPoint(619,0.1077478);
   f_1000->SetSavedPoint(620,0.1079224);
   f_1000->SetSavedPoint(621,0.1080969);
   f_1000->SetSavedPoint(622,0.1082715);
   f_1000->SetSavedPoint(623,0.1084461);
   f_1000->SetSavedPoint(624,0.1086207);
   f_1000->SetSavedPoint(625,0.1087952);
   f_1000->SetSavedPoint(626,0.1089664);
   f_1000->SetSavedPoint(627,0.1091376);
   f_1000->SetSavedPoint(628,0.1093088);
   f_1000->SetSavedPoint(629,0.10948);
   f_1000->SetSavedPoint(630,0.1096512);
   f_1000->SetSavedPoint(631,0.1098224);
   f_1000->SetSavedPoint(632,0.1099936);
   f_1000->SetSavedPoint(633,0.1101647);
   f_1000->SetSavedPoint(634,0.1103359);
   f_1000->SetSavedPoint(635,0.1105071);
   f_1000->SetSavedPoint(636,0.1106783);
   f_1000->SetSavedPoint(637,0.1108495);
   f_1000->SetSavedPoint(638,0.1110207);
   f_1000->SetSavedPoint(639,0.1111919);
   f_1000->SetSavedPoint(640,0.1113631);
   f_1000->SetSavedPoint(641,0.1115343);
   f_1000->SetSavedPoint(642,0.1117054);
   f_1000->SetSavedPoint(643,0.1118766);
   f_1000->SetSavedPoint(644,0.1120478);
   f_1000->SetSavedPoint(645,0.112219);
   f_1000->SetSavedPoint(646,0.1124533);
   f_1000->SetSavedPoint(647,0.1126876);
   f_1000->SetSavedPoint(648,0.1129219);
   f_1000->SetSavedPoint(649,0.1131562);
   f_1000->SetSavedPoint(650,0.1133905);
   f_1000->SetSavedPoint(651,0.1136248);
   f_1000->SetSavedPoint(652,0.1138591);
   f_1000->SetSavedPoint(653,0.1140934);
   f_1000->SetSavedPoint(654,0.1143277);
   f_1000->SetSavedPoint(655,0.1145619);
   f_1000->SetSavedPoint(656,0.1148593);
   f_1000->SetSavedPoint(657,0.1151567);
   f_1000->SetSavedPoint(658,0.1154541);
   f_1000->SetSavedPoint(659,0.1157515);
   f_1000->SetSavedPoint(660,0.1160489);
   f_1000->SetSavedPoint(661,0.1163463);
   f_1000->SetSavedPoint(662,0.1166437);
   f_1000->SetSavedPoint(663,0.1169411);
   f_1000->SetSavedPoint(664,0.1172385);
   f_1000->SetSavedPoint(665,0.1175359);
   f_1000->SetSavedPoint(666,0.1178333);
   f_1000->SetSavedPoint(667,0.1181307);
   f_1000->SetSavedPoint(668,0.1184281);
   f_1000->SetSavedPoint(669,0.1187255);
   f_1000->SetSavedPoint(670,0.1190229);
   f_1000->SetSavedPoint(671,0.1193203);
   f_1000->SetSavedPoint(672,0.1196177);
   f_1000->SetSavedPoint(673,0.1199151);
   f_1000->SetSavedPoint(674,0.1202125);
   f_1000->SetSavedPoint(675,0.1205099);
   f_1000->SetSavedPoint(676,0.1207824);
   f_1000->SetSavedPoint(677,0.1210549);
   f_1000->SetSavedPoint(678,0.1213274);
   f_1000->SetSavedPoint(679,0.1215999);
   f_1000->SetSavedPoint(680,0.1218725);
   f_1000->SetSavedPoint(681,0.122145);
   f_1000->SetSavedPoint(682,0.1224175);
   f_1000->SetSavedPoint(683,0.12269);
   f_1000->SetSavedPoint(684,0.1229625);
   f_1000->SetSavedPoint(685,0.1232351);
   f_1000->SetSavedPoint(686,0.1233832);
   f_1000->SetSavedPoint(687,0.1235313);
   f_1000->SetSavedPoint(688,0.1236794);
   f_1000->SetSavedPoint(689,0.1238275);
   f_1000->SetSavedPoint(690,0.1239757);
   f_1000->SetSavedPoint(691,0.1241238);
   f_1000->SetSavedPoint(692,0.1242719);
   f_1000->SetSavedPoint(693,0.12442);
   f_1000->SetSavedPoint(694,0.1245681);
   f_1000->SetSavedPoint(695,0.1247163);
   f_1000->SetSavedPoint(696,0.1248644);
   f_1000->SetSavedPoint(697,0.1250125);
   f_1000->SetSavedPoint(698,0.1251606);
   f_1000->SetSavedPoint(699,0.1253088);
   f_1000->SetSavedPoint(700,0.1254569);
   f_1000->SetSavedPoint(701,0.125605);
   f_1000->SetSavedPoint(702,0.1257531);
   f_1000->SetSavedPoint(703,0.1259012);
   f_1000->SetSavedPoint(704,0.1260494);
   f_1000->SetSavedPoint(705,0.1261975);
   f_1000->SetSavedPoint(706,0.1263456);
   f_1000->SetSavedPoint(707,0.1264937);
   f_1000->SetSavedPoint(708,0.1266418);
   f_1000->SetSavedPoint(709,0.12679);
   f_1000->SetSavedPoint(710,0.1269381);
   f_1000->SetSavedPoint(711,0.1270862);
   f_1000->SetSavedPoint(712,0.1272343);
   f_1000->SetSavedPoint(713,0.1273825);
   f_1000->SetSavedPoint(714,0.1275306);
   f_1000->SetSavedPoint(715,0.1276787);
   f_1000->SetSavedPoint(716,0.1280657);
   f_1000->SetSavedPoint(717,0.1284527);
   f_1000->SetSavedPoint(718,0.1288397);
   f_1000->SetSavedPoint(719,0.1292267);
   f_1000->SetSavedPoint(720,0.1296137);
   f_1000->SetSavedPoint(721,0.1300008);
   f_1000->SetSavedPoint(722,0.1303878);
   f_1000->SetSavedPoint(723,0.1307748);
   f_1000->SetSavedPoint(724,0.1311618);
   f_1000->SetSavedPoint(725,0.1315488);
   f_1000->SetSavedPoint(726,0.1319836);
   f_1000->SetSavedPoint(727,0.1324184);
   f_1000->SetSavedPoint(728,0.1328532);
   f_1000->SetSavedPoint(729,0.1332879);
   f_1000->SetSavedPoint(730,0.1337227);
   f_1000->SetSavedPoint(731,0.1341575);
   f_1000->SetSavedPoint(732,0.1345923);
   f_1000->SetSavedPoint(733,0.1350271);
   f_1000->SetSavedPoint(734,0.1354619);
   f_1000->SetSavedPoint(735,0.1358967);
   f_1000->SetSavedPoint(736,0.1363315);
   f_1000->SetSavedPoint(737,0.1367662);
   f_1000->SetSavedPoint(738,0.137201);
   f_1000->SetSavedPoint(739,0.1376358);
   f_1000->SetSavedPoint(740,0.1380706);
   f_1000->SetSavedPoint(741,0.1385054);
   f_1000->SetSavedPoint(742,0.1389402);
   f_1000->SetSavedPoint(743,0.139375);
   f_1000->SetSavedPoint(744,0.1398098);
   f_1000->SetSavedPoint(745,0.1402445);
   f_1000->SetSavedPoint(746,0.1405529);
   f_1000->SetSavedPoint(747,0.1408614);
   f_1000->SetSavedPoint(748,0.1411698);
   f_1000->SetSavedPoint(749,0.1414782);
   f_1000->SetSavedPoint(750,0.1417866);
   f_1000->SetSavedPoint(751,0.142095);
   f_1000->SetSavedPoint(752,0.1424034);
   f_1000->SetSavedPoint(753,0.1427118);
   f_1000->SetSavedPoint(754,0.1430202);
   f_1000->SetSavedPoint(755,0.1433286);
   f_1000->SetSavedPoint(756,0.1435107);
   f_1000->SetSavedPoint(757,0.1436927);
   f_1000->SetSavedPoint(758,0.1438747);
   f_1000->SetSavedPoint(759,0.1440568);
   f_1000->SetSavedPoint(760,0.1442388);
   f_1000->SetSavedPoint(761,0.1444208);
   f_1000->SetSavedPoint(762,0.1446029);
   f_1000->SetSavedPoint(763,0.1447849);
   f_1000->SetSavedPoint(764,0.1449669);
   f_1000->SetSavedPoint(765,0.145149);
   f_1000->SetSavedPoint(766,0.145331);
   f_1000->SetSavedPoint(767,0.145513);
   f_1000->SetSavedPoint(768,0.1456951);
   f_1000->SetSavedPoint(769,0.1458771);
   f_1000->SetSavedPoint(770,0.1460591);
   f_1000->SetSavedPoint(771,0.1462412);
   f_1000->SetSavedPoint(772,0.1464232);
   f_1000->SetSavedPoint(773,0.1466052);
   f_1000->SetSavedPoint(774,0.1467873);
   f_1000->SetSavedPoint(775,0.1469693);
   f_1000->SetSavedPoint(776,0.1471594);
   f_1000->SetSavedPoint(777,0.1473496);
   f_1000->SetSavedPoint(778,0.1475397);
   f_1000->SetSavedPoint(779,0.1477298);
   f_1000->SetSavedPoint(780,0.1479199);
   f_1000->SetSavedPoint(781,0.1481101);
   f_1000->SetSavedPoint(782,0.1483002);
   f_1000->SetSavedPoint(783,0.1484903);
   f_1000->SetSavedPoint(784,0.1486805);
   f_1000->SetSavedPoint(785,0.1488706);
   f_1000->SetSavedPoint(786,0.1491012);
   f_1000->SetSavedPoint(787,0.1493318);
   f_1000->SetSavedPoint(788,0.1495624);
   f_1000->SetSavedPoint(789,0.149793);
   f_1000->SetSavedPoint(790,0.1500236);
   f_1000->SetSavedPoint(791,0.1502542);
   f_1000->SetSavedPoint(792,0.1504848);
   f_1000->SetSavedPoint(793,0.1507154);
   f_1000->SetSavedPoint(794,0.150946);
   f_1000->SetSavedPoint(795,0.1511766);
   f_1000->SetSavedPoint(796,0.1514072);
   f_1000->SetSavedPoint(797,0.1516378);
   f_1000->SetSavedPoint(798,0.1518685);
   f_1000->SetSavedPoint(799,0.1520991);
   f_1000->SetSavedPoint(800,0.1523297);
   f_1000->SetSavedPoint(801,0.1525603);
   f_1000->SetSavedPoint(802,0.1527909);
   f_1000->SetSavedPoint(803,0.1530215);
   f_1000->SetSavedPoint(804,0.1532521);
   f_1000->SetSavedPoint(805,0.1534827);
   f_1000->SetSavedPoint(806,0.1537133);
   f_1000->SetSavedPoint(807,0.1539439);
   f_1000->SetSavedPoint(808,0.1541745);
   f_1000->SetSavedPoint(809,0.1544051);
   f_1000->SetSavedPoint(810,0.1546357);
   f_1000->SetSavedPoint(811,0.1548663);
   f_1000->SetSavedPoint(812,0.1550969);
   f_1000->SetSavedPoint(813,0.1553275);
   f_1000->SetSavedPoint(814,0.1555581);
   f_1000->SetSavedPoint(815,0.1557887);
   f_1000->SetSavedPoint(816,0.1560196);
   f_1000->SetSavedPoint(817,0.1562504);
   f_1000->SetSavedPoint(818,0.1564813);
   f_1000->SetSavedPoint(819,0.1567121);
   f_1000->SetSavedPoint(820,0.1569429);
   f_1000->SetSavedPoint(821,0.1571738);
   f_1000->SetSavedPoint(822,0.1574046);
   f_1000->SetSavedPoint(823,0.1576355);
   f_1000->SetSavedPoint(824,0.1578663);
   f_1000->SetSavedPoint(825,0.1580972);
   f_1000->SetSavedPoint(826,0.158328);
   f_1000->SetSavedPoint(827,0.1585589);
   f_1000->SetSavedPoint(828,0.1587898);
   f_1000->SetSavedPoint(829,0.1590207);
   f_1000->SetSavedPoint(830,0.1592516);
   f_1000->SetSavedPoint(831,0.1594825);
   f_1000->SetSavedPoint(832,0.1597134);
   f_1000->SetSavedPoint(833,0.1599443);
   f_1000->SetSavedPoint(834,0.1601752);
   f_1000->SetSavedPoint(835,0.1604061);
   f_1000->SetSavedPoint(836,0.1606369);
   f_1000->SetSavedPoint(837,0.1608678);
   f_1000->SetSavedPoint(838,0.1610987);
   f_1000->SetSavedPoint(839,0.1613296);
   f_1000->SetSavedPoint(840,0.1615605);
   f_1000->SetSavedPoint(841,0.1617914);
   f_1000->SetSavedPoint(842,0.1620223);
   f_1000->SetSavedPoint(843,0.1622532);
   f_1000->SetSavedPoint(844,0.1624841);
   f_1000->SetSavedPoint(845,0.1627149);
   f_1000->SetSavedPoint(846,0.1629506);
   f_1000->SetSavedPoint(847,0.1631863);
   f_1000->SetSavedPoint(848,0.163422);
   f_1000->SetSavedPoint(849,0.1636576);
   f_1000->SetSavedPoint(850,0.1638933);
   f_1000->SetSavedPoint(851,0.164129);
   f_1000->SetSavedPoint(852,0.1643646);
   f_1000->SetSavedPoint(853,0.1646003);
   f_1000->SetSavedPoint(854,0.164836);
   f_1000->SetSavedPoint(855,0.1650716);
   f_1000->SetSavedPoint(856,0.1653121);
   f_1000->SetSavedPoint(857,0.1655525);
   f_1000->SetSavedPoint(858,0.165793);
   f_1000->SetSavedPoint(859,0.1660334);
   f_1000->SetSavedPoint(860,0.1662739);
   f_1000->SetSavedPoint(861,0.1665143);
   f_1000->SetSavedPoint(862,0.1667547);
   f_1000->SetSavedPoint(863,0.1669952);
   f_1000->SetSavedPoint(864,0.1672356);
   f_1000->SetSavedPoint(865,0.1674761);
   f_1000->SetSavedPoint(866,0.1677165);
   f_1000->SetSavedPoint(867,0.167957);
   f_1000->SetSavedPoint(868,0.1681974);
   f_1000->SetSavedPoint(869,0.1684379);
   f_1000->SetSavedPoint(870,0.1686783);
   f_1000->SetSavedPoint(871,0.1689187);
   f_1000->SetSavedPoint(872,0.1691592);
   f_1000->SetSavedPoint(873,0.1693996);
   f_1000->SetSavedPoint(874,0.1696401);
   f_1000->SetSavedPoint(875,0.1698805);
   f_1000->SetSavedPoint(876,0.1701148);
   f_1000->SetSavedPoint(877,0.1703491);
   f_1000->SetSavedPoint(878,0.1705834);
   f_1000->SetSavedPoint(879,0.1708178);
   f_1000->SetSavedPoint(880,0.1710521);
   f_1000->SetSavedPoint(881,0.1712864);
   f_1000->SetSavedPoint(882,0.1715207);
   f_1000->SetSavedPoint(883,0.171755);
   f_1000->SetSavedPoint(884,0.1719893);
   f_1000->SetSavedPoint(885,0.1722236);
   f_1000->SetSavedPoint(886,0.1724272);
   f_1000->SetSavedPoint(887,0.1726308);
   f_1000->SetSavedPoint(888,0.1728344);
   f_1000->SetSavedPoint(889,0.1730381);
   f_1000->SetSavedPoint(890,0.1732417);
   f_1000->SetSavedPoint(891,0.1734453);
   f_1000->SetSavedPoint(892,0.1736489);
   f_1000->SetSavedPoint(893,0.1738525);
   f_1000->SetSavedPoint(894,0.1740561);
   f_1000->SetSavedPoint(895,0.1742598);
   f_1000->SetSavedPoint(896,0.1744634);
   f_1000->SetSavedPoint(897,0.174667);
   f_1000->SetSavedPoint(898,0.1748706);
   f_1000->SetSavedPoint(899,0.1750742);
   f_1000->SetSavedPoint(900,0.1752778);
   f_1000->SetSavedPoint(901,0.1754814);
   f_1000->SetSavedPoint(902,0.1756851);
   f_1000->SetSavedPoint(903,0.1758887);
   f_1000->SetSavedPoint(904,0.1760923);
   f_1000->SetSavedPoint(905,0.1762959);
   f_1000->SetSavedPoint(906,0.1764995);
   f_1000->SetSavedPoint(907,0.1767031);
   f_1000->SetSavedPoint(908,0.1769068);
   f_1000->SetSavedPoint(909,0.1771104);
   f_1000->SetSavedPoint(910,0.177314);
   f_1000->SetSavedPoint(911,0.1775176);
   f_1000->SetSavedPoint(912,0.1777212);
   f_1000->SetSavedPoint(913,0.1779248);
   f_1000->SetSavedPoint(914,0.1781284);
   f_1000->SetSavedPoint(915,0.1783321);
   f_1000->SetSavedPoint(916,0.1784747);
   f_1000->SetSavedPoint(917,0.1786174);
   f_1000->SetSavedPoint(918,0.1787601);
   f_1000->SetSavedPoint(919,0.1789027);
   f_1000->SetSavedPoint(920,0.1790454);
   f_1000->SetSavedPoint(921,0.1791881);
   f_1000->SetSavedPoint(922,0.1793307);
   f_1000->SetSavedPoint(923,0.1794734);
   f_1000->SetSavedPoint(924,0.179616);
   f_1000->SetSavedPoint(925,0.1797587);
   f_1000->SetSavedPoint(926,0.1798892);
   f_1000->SetSavedPoint(927,0.1800197);
   f_1000->SetSavedPoint(928,0.1801501);
   f_1000->SetSavedPoint(929,0.1802806);
   f_1000->SetSavedPoint(930,0.1804111);
   f_1000->SetSavedPoint(931,0.1805416);
   f_1000->SetSavedPoint(932,0.180672);
   f_1000->SetSavedPoint(933,0.1808025);
   f_1000->SetSavedPoint(934,0.180933);
   f_1000->SetSavedPoint(935,0.1810635);
   f_1000->SetSavedPoint(936,0.1811939);
   f_1000->SetSavedPoint(937,0.1813244);
   f_1000->SetSavedPoint(938,0.1814549);
   f_1000->SetSavedPoint(939,0.1815853);
   f_1000->SetSavedPoint(940,0.1817158);
   f_1000->SetSavedPoint(941,0.1818463);
   f_1000->SetSavedPoint(942,0.1819768);
   f_1000->SetSavedPoint(943,0.1821072);
   f_1000->SetSavedPoint(944,0.1822377);
   f_1000->SetSavedPoint(945,0.1823682);
   f_1000->SetSavedPoint(946,0.1824192);
   f_1000->SetSavedPoint(947,0.1824701);
   f_1000->SetSavedPoint(948,0.1825211);
   f_1000->SetSavedPoint(949,0.182572);
   f_1000->SetSavedPoint(950,0.182623);
   f_1000->SetSavedPoint(951,0.182674);
   f_1000->SetSavedPoint(952,0.1827249);
   f_1000->SetSavedPoint(953,0.1827759);
   f_1000->SetSavedPoint(954,0.1828269);
   f_1000->SetSavedPoint(955,0.1828778);
   f_1000->SetSavedPoint(956,0.1828493);
   f_1000->SetSavedPoint(957,0.1828207);
   f_1000->SetSavedPoint(958,0.1827922);
   f_1000->SetSavedPoint(959,0.1827636);
   f_1000->SetSavedPoint(960,0.1827351);
   f_1000->SetSavedPoint(961,0.1827065);
   f_1000->SetSavedPoint(962,0.182678);
   f_1000->SetSavedPoint(963,0.1826494);
   f_1000->SetSavedPoint(964,0.1826209);
   f_1000->SetSavedPoint(965,0.1825923);
   f_1000->SetSavedPoint(966,0.1825638);
   f_1000->SetSavedPoint(967,0.1825353);
   f_1000->SetSavedPoint(968,0.1825067);
   f_1000->SetSavedPoint(969,0.1824782);
   f_1000->SetSavedPoint(970,0.1824496);
   f_1000->SetSavedPoint(971,0.1824211);
   f_1000->SetSavedPoint(972,0.1823925);
   f_1000->SetSavedPoint(973,0.182364);
   f_1000->SetSavedPoint(974,0.1823354);
   f_1000->SetSavedPoint(975,0.1823069);
   f_1000->SetSavedPoint(976,0.1822831);
   f_1000->SetSavedPoint(977,0.1822593);
   f_1000->SetSavedPoint(978,0.1822355);
   f_1000->SetSavedPoint(979,0.1822117);
   f_1000->SetSavedPoint(980,0.1821879);
   f_1000->SetSavedPoint(981,0.1821641);
   f_1000->SetSavedPoint(982,0.1821403);
   f_1000->SetSavedPoint(983,0.1821165);
   f_1000->SetSavedPoint(984,0.1820928);
   f_1000->SetSavedPoint(985,0.182069);
   f_1000->SetSavedPoint(986,0.182069);
   f_1000->SetSavedPoint(987,0.182069);
   f_1000->SetSavedPoint(988,0.182069);
   f_1000->SetSavedPoint(989,0.182069);
   f_1000->SetSavedPoint(990,0.182069);
   f_1000->SetSavedPoint(991,0.182069);
   f_1000->SetSavedPoint(992,0.182069);
   f_1000->SetSavedPoint(993,0.182069);
   f_1000->SetSavedPoint(994,0.182069);
   f_1000->SetSavedPoint(995,0.182069);
   f_1000->SetSavedPoint(996,0.182069);
   f_1000->SetSavedPoint(997,0.182069);
   f_1000->SetSavedPoint(998,0.182069);
   f_1000->SetSavedPoint(999,0.182069);
   f_1000->SetSavedPoint(1000,0);
   f_1000->SetSavedPoint(1001,0);
   f_1000->SetSavedPoint(1002,1);
   f_1000->SetFillColor(19);
   f_1000->SetFillStyle(0);
   f_1000->SetMarkerStyle(20);
   f_1000->SetMarkerSize(1.2);
   f_1000->SetLineColor(92);
   f_1000->SetLineWidth(2);
   f_1000->SetLineStyle(7);
   f_1000->GetXaxis()->SetNdivisions(505);
   f_1000->GetXaxis()->SetLabelFont(132);
   f_1000->GetXaxis()->SetLabelOffset(0.015);
   f_1000->GetXaxis()->SetLabelSize(0.05);
   f_1000->GetXaxis()->SetTitleSize(0.06);
   f_1000->GetXaxis()->SetTitleFont(132);
   f_1000->GetYaxis()->SetLabelFont(132);
   f_1000->GetYaxis()->SetLabelSize(0.05);
   f_1000->GetYaxis()->SetTitleSize(0.06);
   f_1000->GetYaxis()->SetTitleFont(42);
   f_1000->SetParameter(0,1);
   f_1000->SetParError(0,0);
   f_1000->SetParLimits(0,1,1);
   f_1000->SetParameter(1,0);
   f_1000->SetParError(1,0);
   f_1000->SetParLimits(1,1,1);
   f_1000->SetParameter(2,1);
   f_1000->SetParError(2,0);
   f_1000->SetParLimits(2,1,1);
   f_1000->Draw("same");
   
   TF1 *f_1010 = new TF1("*f_1010",0,1,3);
    //The original function : f_1010 had originally been created by:
    //TF1 *f_1010 = new TF1("f_1010",f_1010,0,1,3);
   f_1010->SetRange(0,1);
   f_1010->SetName("f_1010");
   f_1010->SetTitle("f_1010");
   f_1010->SetNpx(1000);
   f_1010->SetSavedPoint(0,0.0241954);
   f_1010->SetSavedPoint(1,0.0241954);
   f_1010->SetSavedPoint(2,0.0241954);
   f_1010->SetSavedPoint(3,0.0241954);
   f_1010->SetSavedPoint(4,0.0241954);
   f_1010->SetSavedPoint(5,0.0241954);
   f_1010->SetSavedPoint(6,0.0241954);
   f_1010->SetSavedPoint(7,0.0241954);
   f_1010->SetSavedPoint(8,0.0241954);
   f_1010->SetSavedPoint(9,0.0241954);
   f_1010->SetSavedPoint(10,0.0241954);
   f_1010->SetSavedPoint(11,0.0241954);
   f_1010->SetSavedPoint(12,0.0241954);
   f_1010->SetSavedPoint(13,0.0241954);
   f_1010->SetSavedPoint(14,0.0241954);
   f_1010->SetSavedPoint(15,0.0241954);
   f_1010->SetSavedPoint(16,0.02417768);
   f_1010->SetSavedPoint(17,0.02415996);
   f_1010->SetSavedPoint(18,0.02414223);
   f_1010->SetSavedPoint(19,0.02412451);
   f_1010->SetSavedPoint(20,0.02410679);
   f_1010->SetSavedPoint(21,0.02408907);
   f_1010->SetSavedPoint(22,0.02407135);
   f_1010->SetSavedPoint(23,0.02405362);
   f_1010->SetSavedPoint(24,0.0240359);
   f_1010->SetSavedPoint(25,0.02401818);
   f_1010->SetSavedPoint(26,0.02399691);
   f_1010->SetSavedPoint(27,0.02397565);
   f_1010->SetSavedPoint(28,0.02395438);
   f_1010->SetSavedPoint(29,0.02393311);
   f_1010->SetSavedPoint(30,0.02391185);
   f_1010->SetSavedPoint(31,0.02389058);
   f_1010->SetSavedPoint(32,0.02386932);
   f_1010->SetSavedPoint(33,0.02384805);
   f_1010->SetSavedPoint(34,0.02382678);
   f_1010->SetSavedPoint(35,0.02380552);
   f_1010->SetSavedPoint(36,0.02378425);
   f_1010->SetSavedPoint(37,0.02376298);
   f_1010->SetSavedPoint(38,0.02374172);
   f_1010->SetSavedPoint(39,0.02372045);
   f_1010->SetSavedPoint(40,0.02369918);
   f_1010->SetSavedPoint(41,0.02367792);
   f_1010->SetSavedPoint(42,0.02365665);
   f_1010->SetSavedPoint(43,0.02363538);
   f_1010->SetSavedPoint(44,0.02361412);
   f_1010->SetSavedPoint(45,0.02359285);
   f_1010->SetSavedPoint(46,0.02358776);
   f_1010->SetSavedPoint(47,0.02358266);
   f_1010->SetSavedPoint(48,0.02357757);
   f_1010->SetSavedPoint(49,0.02357248);
   f_1010->SetSavedPoint(50,0.02356739);
   f_1010->SetSavedPoint(51,0.02356229);
   f_1010->SetSavedPoint(52,0.0235572);
   f_1010->SetSavedPoint(53,0.02355211);
   f_1010->SetSavedPoint(54,0.02354701);
   f_1010->SetSavedPoint(55,0.02354192);
   f_1010->SetSavedPoint(56,0.023553);
   f_1010->SetSavedPoint(57,0.02356408);
   f_1010->SetSavedPoint(58,0.02357516);
   f_1010->SetSavedPoint(59,0.02358624);
   f_1010->SetSavedPoint(60,0.02359732);
   f_1010->SetSavedPoint(61,0.0236084);
   f_1010->SetSavedPoint(62,0.02361949);
   f_1010->SetSavedPoint(63,0.02363057);
   f_1010->SetSavedPoint(64,0.02364165);
   f_1010->SetSavedPoint(65,0.02365273);
   f_1010->SetSavedPoint(66,0.02366381);
   f_1010->SetSavedPoint(67,0.02367489);
   f_1010->SetSavedPoint(68,0.02368597);
   f_1010->SetSavedPoint(69,0.02369705);
   f_1010->SetSavedPoint(70,0.02370813);
   f_1010->SetSavedPoint(71,0.02371921);
   f_1010->SetSavedPoint(72,0.02373029);
   f_1010->SetSavedPoint(73,0.02374137);
   f_1010->SetSavedPoint(74,0.02375245);
   f_1010->SetSavedPoint(75,0.02376353);
   f_1010->SetSavedPoint(76,0.0237776);
   f_1010->SetSavedPoint(77,0.02379166);
   f_1010->SetSavedPoint(78,0.02380573);
   f_1010->SetSavedPoint(79,0.02381979);
   f_1010->SetSavedPoint(80,0.02383386);
   f_1010->SetSavedPoint(81,0.02384792);
   f_1010->SetSavedPoint(82,0.02386199);
   f_1010->SetSavedPoint(83,0.02387605);
   f_1010->SetSavedPoint(84,0.02389012);
   f_1010->SetSavedPoint(85,0.02390419);
   f_1010->SetSavedPoint(86,0.02393317);
   f_1010->SetSavedPoint(87,0.02396216);
   f_1010->SetSavedPoint(88,0.02399115);
   f_1010->SetSavedPoint(89,0.02402014);
   f_1010->SetSavedPoint(90,0.02404913);
   f_1010->SetSavedPoint(91,0.02407812);
   f_1010->SetSavedPoint(92,0.0241071);
   f_1010->SetSavedPoint(93,0.02413609);
   f_1010->SetSavedPoint(94,0.02416508);
   f_1010->SetSavedPoint(95,0.02419407);
   f_1010->SetSavedPoint(96,0.02422306);
   f_1010->SetSavedPoint(97,0.02425205);
   f_1010->SetSavedPoint(98,0.02428104);
   f_1010->SetSavedPoint(99,0.02431002);
   f_1010->SetSavedPoint(100,0.02433901);
   f_1010->SetSavedPoint(101,0.024368);
   f_1010->SetSavedPoint(102,0.02439699);
   f_1010->SetSavedPoint(103,0.02442598);
   f_1010->SetSavedPoint(104,0.02445497);
   f_1010->SetSavedPoint(105,0.02448395);
   f_1010->SetSavedPoint(106,0.02451294);
   f_1010->SetSavedPoint(107,0.02454193);
   f_1010->SetSavedPoint(108,0.02457092);
   f_1010->SetSavedPoint(109,0.02459991);
   f_1010->SetSavedPoint(110,0.0246289);
   f_1010->SetSavedPoint(111,0.02465789);
   f_1010->SetSavedPoint(112,0.02468687);
   f_1010->SetSavedPoint(113,0.02471586);
   f_1010->SetSavedPoint(114,0.02474485);
   f_1010->SetSavedPoint(115,0.02477384);
   f_1010->SetSavedPoint(116,0.02478344);
   f_1010->SetSavedPoint(117,0.02479305);
   f_1010->SetSavedPoint(118,0.02480265);
   f_1010->SetSavedPoint(119,0.02481225);
   f_1010->SetSavedPoint(120,0.02482185);
   f_1010->SetSavedPoint(121,0.02483146);
   f_1010->SetSavedPoint(122,0.02484106);
   f_1010->SetSavedPoint(123,0.02485066);
   f_1010->SetSavedPoint(124,0.02486027);
   f_1010->SetSavedPoint(125,0.02486987);
   f_1010->SetSavedPoint(126,0.0248756);
   f_1010->SetSavedPoint(127,0.02488132);
   f_1010->SetSavedPoint(128,0.02488705);
   f_1010->SetSavedPoint(129,0.02489277);
   f_1010->SetSavedPoint(130,0.0248985);
   f_1010->SetSavedPoint(131,0.02490423);
   f_1010->SetSavedPoint(132,0.02490995);
   f_1010->SetSavedPoint(133,0.02491568);
   f_1010->SetSavedPoint(134,0.0249214);
   f_1010->SetSavedPoint(135,0.02492713);
   f_1010->SetSavedPoint(136,0.02493286);
   f_1010->SetSavedPoint(137,0.02493858);
   f_1010->SetSavedPoint(138,0.02494431);
   f_1010->SetSavedPoint(139,0.02495003);
   f_1010->SetSavedPoint(140,0.02495576);
   f_1010->SetSavedPoint(141,0.02496148);
   f_1010->SetSavedPoint(142,0.02496721);
   f_1010->SetSavedPoint(143,0.02497294);
   f_1010->SetSavedPoint(144,0.02497866);
   f_1010->SetSavedPoint(145,0.02498439);
   f_1010->SetSavedPoint(146,0.02500977);
   f_1010->SetSavedPoint(147,0.02503515);
   f_1010->SetSavedPoint(148,0.02506053);
   f_1010->SetSavedPoint(149,0.02508591);
   f_1010->SetSavedPoint(150,0.02511129);
   f_1010->SetSavedPoint(151,0.02513667);
   f_1010->SetSavedPoint(152,0.02516206);
   f_1010->SetSavedPoint(153,0.02518744);
   f_1010->SetSavedPoint(154,0.02521282);
   f_1010->SetSavedPoint(155,0.0252382);
   f_1010->SetSavedPoint(156,0.02528323);
   f_1010->SetSavedPoint(157,0.02532827);
   f_1010->SetSavedPoint(158,0.02537331);
   f_1010->SetSavedPoint(159,0.02541834);
   f_1010->SetSavedPoint(160,0.02546338);
   f_1010->SetSavedPoint(161,0.02550841);
   f_1010->SetSavedPoint(162,0.02555345);
   f_1010->SetSavedPoint(163,0.02559849);
   f_1010->SetSavedPoint(164,0.02564352);
   f_1010->SetSavedPoint(165,0.02568856);
   f_1010->SetSavedPoint(166,0.02573359);
   f_1010->SetSavedPoint(167,0.02577863);
   f_1010->SetSavedPoint(168,0.02582367);
   f_1010->SetSavedPoint(169,0.0258687);
   f_1010->SetSavedPoint(170,0.02591374);
   f_1010->SetSavedPoint(171,0.02595877);
   f_1010->SetSavedPoint(172,0.02600381);
   f_1010->SetSavedPoint(173,0.02604885);
   f_1010->SetSavedPoint(174,0.02609388);
   f_1010->SetSavedPoint(175,0.02613892);
   f_1010->SetSavedPoint(176,0.02617933);
   f_1010->SetSavedPoint(177,0.02621973);
   f_1010->SetSavedPoint(178,0.02626014);
   f_1010->SetSavedPoint(179,0.02630055);
   f_1010->SetSavedPoint(180,0.02634096);
   f_1010->SetSavedPoint(181,0.02638137);
   f_1010->SetSavedPoint(182,0.02642178);
   f_1010->SetSavedPoint(183,0.02646219);
   f_1010->SetSavedPoint(184,0.0265026);
   f_1010->SetSavedPoint(185,0.02654301);
   f_1010->SetSavedPoint(186,0.02656028);
   f_1010->SetSavedPoint(187,0.02657755);
   f_1010->SetSavedPoint(188,0.02659483);
   f_1010->SetSavedPoint(189,0.0266121);
   f_1010->SetSavedPoint(190,0.02662937);
   f_1010->SetSavedPoint(191,0.02664665);
   f_1010->SetSavedPoint(192,0.02666392);
   f_1010->SetSavedPoint(193,0.02668119);
   f_1010->SetSavedPoint(194,0.02669847);
   f_1010->SetSavedPoint(195,0.02671574);
   f_1010->SetSavedPoint(196,0.02673302);
   f_1010->SetSavedPoint(197,0.02675029);
   f_1010->SetSavedPoint(198,0.02676756);
   f_1010->SetSavedPoint(199,0.02678484);
   f_1010->SetSavedPoint(200,0.02680211);
   f_1010->SetSavedPoint(201,0.02681938);
   f_1010->SetSavedPoint(202,0.02683666);
   f_1010->SetSavedPoint(203,0.02685393);
   f_1010->SetSavedPoint(204,0.0268712);
   f_1010->SetSavedPoint(205,0.02688848);
   f_1010->SetSavedPoint(206,0.02690575);
   f_1010->SetSavedPoint(207,0.02692302);
   f_1010->SetSavedPoint(208,0.0269403);
   f_1010->SetSavedPoint(209,0.02695757);
   f_1010->SetSavedPoint(210,0.02697484);
   f_1010->SetSavedPoint(211,0.02699212);
   f_1010->SetSavedPoint(212,0.02700939);
   f_1010->SetSavedPoint(213,0.02702667);
   f_1010->SetSavedPoint(214,0.02704394);
   f_1010->SetSavedPoint(215,0.02706121);
   f_1010->SetSavedPoint(216,0.02710198);
   f_1010->SetSavedPoint(217,0.02714275);
   f_1010->SetSavedPoint(218,0.02718352);
   f_1010->SetSavedPoint(219,0.02722428);
   f_1010->SetSavedPoint(220,0.02726505);
   f_1010->SetSavedPoint(221,0.02730582);
   f_1010->SetSavedPoint(222,0.02734659);
   f_1010->SetSavedPoint(223,0.02738735);
   f_1010->SetSavedPoint(224,0.02742812);
   f_1010->SetSavedPoint(225,0.02746889);
   f_1010->SetSavedPoint(226,0.02751436);
   f_1010->SetSavedPoint(227,0.02755982);
   f_1010->SetSavedPoint(228,0.02760529);
   f_1010->SetSavedPoint(229,0.02765076);
   f_1010->SetSavedPoint(230,0.02769622);
   f_1010->SetSavedPoint(231,0.02774169);
   f_1010->SetSavedPoint(232,0.02778716);
   f_1010->SetSavedPoint(233,0.02783262);
   f_1010->SetSavedPoint(234,0.02787809);
   f_1010->SetSavedPoint(235,0.02792355);
   f_1010->SetSavedPoint(236,0.02796902);
   f_1010->SetSavedPoint(237,0.02801449);
   f_1010->SetSavedPoint(238,0.02805995);
   f_1010->SetSavedPoint(239,0.02810542);
   f_1010->SetSavedPoint(240,0.02815089);
   f_1010->SetSavedPoint(241,0.02819635);
   f_1010->SetSavedPoint(242,0.02824182);
   f_1010->SetSavedPoint(243,0.02828729);
   f_1010->SetSavedPoint(244,0.02833275);
   f_1010->SetSavedPoint(245,0.02837822);
   f_1010->SetSavedPoint(246,0.0284314);
   f_1010->SetSavedPoint(247,0.02848458);
   f_1010->SetSavedPoint(248,0.02853777);
   f_1010->SetSavedPoint(249,0.02859095);
   f_1010->SetSavedPoint(250,0.02864413);
   f_1010->SetSavedPoint(251,0.02869731);
   f_1010->SetSavedPoint(252,0.0287505);
   f_1010->SetSavedPoint(253,0.02880368);
   f_1010->SetSavedPoint(254,0.02885686);
   f_1010->SetSavedPoint(255,0.02891004);
   f_1010->SetSavedPoint(256,0.02897094);
   f_1010->SetSavedPoint(257,0.02903184);
   f_1010->SetSavedPoint(258,0.02909274);
   f_1010->SetSavedPoint(259,0.02915363);
   f_1010->SetSavedPoint(260,0.02921453);
   f_1010->SetSavedPoint(261,0.02927543);
   f_1010->SetSavedPoint(262,0.02933633);
   f_1010->SetSavedPoint(263,0.02939722);
   f_1010->SetSavedPoint(264,0.02945812);
   f_1010->SetSavedPoint(265,0.02951902);
   f_1010->SetSavedPoint(266,0.02957992);
   f_1010->SetSavedPoint(267,0.02964082);
   f_1010->SetSavedPoint(268,0.02970171);
   f_1010->SetSavedPoint(269,0.02976261);
   f_1010->SetSavedPoint(270,0.02982351);
   f_1010->SetSavedPoint(271,0.02988441);
   f_1010->SetSavedPoint(272,0.02994531);
   f_1010->SetSavedPoint(273,0.0300062);
   f_1010->SetSavedPoint(274,0.0300671);
   f_1010->SetSavedPoint(275,0.030128);
   f_1010->SetSavedPoint(276,0.03018235);
   f_1010->SetSavedPoint(277,0.0302367);
   f_1010->SetSavedPoint(278,0.03029105);
   f_1010->SetSavedPoint(279,0.0303454);
   f_1010->SetSavedPoint(280,0.03039975);
   f_1010->SetSavedPoint(281,0.0304541);
   f_1010->SetSavedPoint(282,0.03050845);
   f_1010->SetSavedPoint(283,0.0305628);
   f_1010->SetSavedPoint(284,0.03061716);
   f_1010->SetSavedPoint(285,0.03067151);
   f_1010->SetSavedPoint(286,0.03069312);
   f_1010->SetSavedPoint(287,0.03071474);
   f_1010->SetSavedPoint(288,0.03073635);
   f_1010->SetSavedPoint(289,0.03075797);
   f_1010->SetSavedPoint(290,0.03077958);
   f_1010->SetSavedPoint(291,0.0308012);
   f_1010->SetSavedPoint(292,0.03082281);
   f_1010->SetSavedPoint(293,0.03084443);
   f_1010->SetSavedPoint(294,0.03086605);
   f_1010->SetSavedPoint(295,0.03088766);
   f_1010->SetSavedPoint(296,0.03090928);
   f_1010->SetSavedPoint(297,0.03093089);
   f_1010->SetSavedPoint(298,0.03095251);
   f_1010->SetSavedPoint(299,0.03097412);
   f_1010->SetSavedPoint(300,0.03099574);
   f_1010->SetSavedPoint(301,0.03101735);
   f_1010->SetSavedPoint(302,0.03103897);
   f_1010->SetSavedPoint(303,0.03106058);
   f_1010->SetSavedPoint(304,0.0310822);
   f_1010->SetSavedPoint(305,0.03110381);
   f_1010->SetSavedPoint(306,0.03112543);
   f_1010->SetSavedPoint(307,0.03114705);
   f_1010->SetSavedPoint(308,0.03116866);
   f_1010->SetSavedPoint(309,0.03119028);
   f_1010->SetSavedPoint(310,0.03121189);
   f_1010->SetSavedPoint(311,0.03123351);
   f_1010->SetSavedPoint(312,0.03125512);
   f_1010->SetSavedPoint(313,0.03127674);
   f_1010->SetSavedPoint(314,0.03129835);
   f_1010->SetSavedPoint(315,0.03131997);
   f_1010->SetSavedPoint(316,0.03138722);
   f_1010->SetSavedPoint(317,0.03145447);
   f_1010->SetSavedPoint(318,0.03152172);
   f_1010->SetSavedPoint(319,0.03158896);
   f_1010->SetSavedPoint(320,0.03165621);
   f_1010->SetSavedPoint(321,0.03172346);
   f_1010->SetSavedPoint(322,0.03179071);
   f_1010->SetSavedPoint(323,0.03185796);
   f_1010->SetSavedPoint(324,0.03192521);
   f_1010->SetSavedPoint(325,0.03199246);
   f_1010->SetSavedPoint(326,0.03206883);
   f_1010->SetSavedPoint(327,0.03214521);
   f_1010->SetSavedPoint(328,0.03222158);
   f_1010->SetSavedPoint(329,0.03229796);
   f_1010->SetSavedPoint(330,0.03237434);
   f_1010->SetSavedPoint(331,0.03245071);
   f_1010->SetSavedPoint(332,0.03252709);
   f_1010->SetSavedPoint(333,0.03260346);
   f_1010->SetSavedPoint(334,0.03267984);
   f_1010->SetSavedPoint(335,0.03275621);
   f_1010->SetSavedPoint(336,0.03283259);
   f_1010->SetSavedPoint(337,0.03290897);
   f_1010->SetSavedPoint(338,0.03298534);
   f_1010->SetSavedPoint(339,0.03306172);
   f_1010->SetSavedPoint(340,0.03313809);
   f_1010->SetSavedPoint(341,0.03321447);
   f_1010->SetSavedPoint(342,0.03329084);
   f_1010->SetSavedPoint(343,0.03336722);
   f_1010->SetSavedPoint(344,0.03344359);
   f_1010->SetSavedPoint(345,0.03351997);
   f_1010->SetSavedPoint(346,0.03358166);
   f_1010->SetSavedPoint(347,0.03364336);
   f_1010->SetSavedPoint(348,0.03370505);
   f_1010->SetSavedPoint(349,0.03376675);
   f_1010->SetSavedPoint(350,0.03382844);
   f_1010->SetSavedPoint(351,0.03389014);
   f_1010->SetSavedPoint(352,0.03395183);
   f_1010->SetSavedPoint(353,0.03401353);
   f_1010->SetSavedPoint(354,0.03407522);
   f_1010->SetSavedPoint(355,0.03413692);
   f_1010->SetSavedPoint(356,0.03418393);
   f_1010->SetSavedPoint(357,0.03423094);
   f_1010->SetSavedPoint(358,0.03427796);
   f_1010->SetSavedPoint(359,0.03432497);
   f_1010->SetSavedPoint(360,0.03437199);
   f_1010->SetSavedPoint(361,0.034419);
   f_1010->SetSavedPoint(362,0.03446601);
   f_1010->SetSavedPoint(363,0.03451303);
   f_1010->SetSavedPoint(364,0.03456004);
   f_1010->SetSavedPoint(365,0.03460705);
   f_1010->SetSavedPoint(366,0.03465407);
   f_1010->SetSavedPoint(367,0.03470108);
   f_1010->SetSavedPoint(368,0.03474809);
   f_1010->SetSavedPoint(369,0.03479511);
   f_1010->SetSavedPoint(370,0.03484212);
   f_1010->SetSavedPoint(371,0.03488914);
   f_1010->SetSavedPoint(372,0.03493615);
   f_1010->SetSavedPoint(373,0.03498316);
   f_1010->SetSavedPoint(374,0.03503018);
   f_1010->SetSavedPoint(375,0.03507719);
   f_1010->SetSavedPoint(376,0.03513209);
   f_1010->SetSavedPoint(377,0.03518699);
   f_1010->SetSavedPoint(378,0.03524188);
   f_1010->SetSavedPoint(379,0.03529678);
   f_1010->SetSavedPoint(380,0.03535168);
   f_1010->SetSavedPoint(381,0.03540658);
   f_1010->SetSavedPoint(382,0.03546148);
   f_1010->SetSavedPoint(383,0.03551637);
   f_1010->SetSavedPoint(384,0.03557127);
   f_1010->SetSavedPoint(385,0.03562617);
   f_1010->SetSavedPoint(386,0.03572049);
   f_1010->SetSavedPoint(387,0.0358148);
   f_1010->SetSavedPoint(388,0.03590912);
   f_1010->SetSavedPoint(389,0.03600344);
   f_1010->SetSavedPoint(390,0.03609776);
   f_1010->SetSavedPoint(391,0.03619208);
   f_1010->SetSavedPoint(392,0.03628639);
   f_1010->SetSavedPoint(393,0.03638071);
   f_1010->SetSavedPoint(394,0.03647503);
   f_1010->SetSavedPoint(395,0.03656935);
   f_1010->SetSavedPoint(396,0.03666367);
   f_1010->SetSavedPoint(397,0.03675798);
   f_1010->SetSavedPoint(398,0.0368523);
   f_1010->SetSavedPoint(399,0.03694662);
   f_1010->SetSavedPoint(400,0.03704094);
   f_1010->SetSavedPoint(401,0.03713526);
   f_1010->SetSavedPoint(402,0.03722957);
   f_1010->SetSavedPoint(403,0.03732389);
   f_1010->SetSavedPoint(404,0.03741821);
   f_1010->SetSavedPoint(405,0.03751253);
   f_1010->SetSavedPoint(406,0.03760685);
   f_1010->SetSavedPoint(407,0.03770116);
   f_1010->SetSavedPoint(408,0.03779548);
   f_1010->SetSavedPoint(409,0.0378898);
   f_1010->SetSavedPoint(410,0.03798412);
   f_1010->SetSavedPoint(411,0.03807844);
   f_1010->SetSavedPoint(412,0.03817275);
   f_1010->SetSavedPoint(413,0.03826707);
   f_1010->SetSavedPoint(414,0.03836139);
   f_1010->SetSavedPoint(415,0.03845571);
   f_1010->SetSavedPoint(416,0.03856082);
   f_1010->SetSavedPoint(417,0.03866594);
   f_1010->SetSavedPoint(418,0.03877105);
   f_1010->SetSavedPoint(419,0.03887617);
   f_1010->SetSavedPoint(420,0.03898129);
   f_1010->SetSavedPoint(421,0.0390864);
   f_1010->SetSavedPoint(422,0.03919152);
   f_1010->SetSavedPoint(423,0.03929663);
   f_1010->SetSavedPoint(424,0.03940175);
   f_1010->SetSavedPoint(425,0.03950687);
   f_1010->SetSavedPoint(426,0.03961414);
   f_1010->SetSavedPoint(427,0.03972142);
   f_1010->SetSavedPoint(428,0.03982869);
   f_1010->SetSavedPoint(429,0.03993597);
   f_1010->SetSavedPoint(430,0.04004324);
   f_1010->SetSavedPoint(431,0.04015052);
   f_1010->SetSavedPoint(432,0.0402578);
   f_1010->SetSavedPoint(433,0.04036507);
   f_1010->SetSavedPoint(434,0.04047235);
   f_1010->SetSavedPoint(435,0.04057962);
   f_1010->SetSavedPoint(436,0.0406869);
   f_1010->SetSavedPoint(437,0.04079417);
   f_1010->SetSavedPoint(438,0.04090145);
   f_1010->SetSavedPoint(439,0.04100872);
   f_1010->SetSavedPoint(440,0.041116);
   f_1010->SetSavedPoint(441,0.04122328);
   f_1010->SetSavedPoint(442,0.04133055);
   f_1010->SetSavedPoint(443,0.04143783);
   f_1010->SetSavedPoint(444,0.0415451);
   f_1010->SetSavedPoint(445,0.04165238);
   f_1010->SetSavedPoint(446,0.04175914);
   f_1010->SetSavedPoint(447,0.04186591);
   f_1010->SetSavedPoint(448,0.04197267);
   f_1010->SetSavedPoint(449,0.04207944);
   f_1010->SetSavedPoint(450,0.0421862);
   f_1010->SetSavedPoint(451,0.04229296);
   f_1010->SetSavedPoint(452,0.04239973);
   f_1010->SetSavedPoint(453,0.04250649);
   f_1010->SetSavedPoint(454,0.04261326);
   f_1010->SetSavedPoint(455,0.04272002);
   f_1010->SetSavedPoint(456,0.04282628);
   f_1010->SetSavedPoint(457,0.04293253);
   f_1010->SetSavedPoint(458,0.04303878);
   f_1010->SetSavedPoint(459,0.04314504);
   f_1010->SetSavedPoint(460,0.04325129);
   f_1010->SetSavedPoint(461,0.04335754);
   f_1010->SetSavedPoint(462,0.0434638);
   f_1010->SetSavedPoint(463,0.04357005);
   f_1010->SetSavedPoint(464,0.0436763);
   f_1010->SetSavedPoint(465,0.04378256);
   f_1010->SetSavedPoint(466,0.04388881);
   f_1010->SetSavedPoint(467,0.04399506);
   f_1010->SetSavedPoint(468,0.04410132);
   f_1010->SetSavedPoint(469,0.04420757);
   f_1010->SetSavedPoint(470,0.04431382);
   f_1010->SetSavedPoint(471,0.04442008);
   f_1010->SetSavedPoint(472,0.04452633);
   f_1010->SetSavedPoint(473,0.04463258);
   f_1010->SetSavedPoint(474,0.04473884);
   f_1010->SetSavedPoint(475,0.04484509);
   f_1010->SetSavedPoint(476,0.04495579);
   f_1010->SetSavedPoint(477,0.04506649);
   f_1010->SetSavedPoint(478,0.04517719);
   f_1010->SetSavedPoint(479,0.04528789);
   f_1010->SetSavedPoint(480,0.0453986);
   f_1010->SetSavedPoint(481,0.0455093);
   f_1010->SetSavedPoint(482,0.04562);
   f_1010->SetSavedPoint(483,0.0457307);
   f_1010->SetSavedPoint(484,0.0458414);
   f_1010->SetSavedPoint(485,0.0459521);
   f_1010->SetSavedPoint(486,0.04608504);
   f_1010->SetSavedPoint(487,0.04621798);
   f_1010->SetSavedPoint(488,0.04635092);
   f_1010->SetSavedPoint(489,0.04648386);
   f_1010->SetSavedPoint(490,0.0466168);
   f_1010->SetSavedPoint(491,0.04674974);
   f_1010->SetSavedPoint(492,0.04688268);
   f_1010->SetSavedPoint(493,0.04701562);
   f_1010->SetSavedPoint(494,0.04714856);
   f_1010->SetSavedPoint(495,0.0472815);
   f_1010->SetSavedPoint(496,0.04741445);
   f_1010->SetSavedPoint(497,0.04754739);
   f_1010->SetSavedPoint(498,0.04768033);
   f_1010->SetSavedPoint(499,0.04781327);
   f_1010->SetSavedPoint(500,0.04794621);
   f_1010->SetSavedPoint(501,0.04807915);
   f_1010->SetSavedPoint(502,0.04821209);
   f_1010->SetSavedPoint(503,0.04834503);
   f_1010->SetSavedPoint(504,0.04847797);
   f_1010->SetSavedPoint(505,0.04861091);
   f_1010->SetSavedPoint(506,0.04874385);
   f_1010->SetSavedPoint(507,0.04887679);
   f_1010->SetSavedPoint(508,0.04900973);
   f_1010->SetSavedPoint(509,0.04914267);
   f_1010->SetSavedPoint(510,0.04927561);
   f_1010->SetSavedPoint(511,0.04940855);
   f_1010->SetSavedPoint(512,0.04954149);
   f_1010->SetSavedPoint(513,0.04967443);
   f_1010->SetSavedPoint(514,0.04980737);
   f_1010->SetSavedPoint(515,0.04994031);
   f_1010->SetSavedPoint(516,0.05014073);
   f_1010->SetSavedPoint(517,0.05034114);
   f_1010->SetSavedPoint(518,0.05054156);
   f_1010->SetSavedPoint(519,0.05074198);
   f_1010->SetSavedPoint(520,0.05094239);
   f_1010->SetSavedPoint(521,0.05114281);
   f_1010->SetSavedPoint(522,0.05134322);
   f_1010->SetSavedPoint(523,0.05154364);
   f_1010->SetSavedPoint(524,0.05174406);
   f_1010->SetSavedPoint(525,0.05194447);
   f_1010->SetSavedPoint(526,0.05215838);
   f_1010->SetSavedPoint(527,0.0523723);
   f_1010->SetSavedPoint(528,0.05258621);
   f_1010->SetSavedPoint(529,0.05280012);
   f_1010->SetSavedPoint(530,0.05301403);
   f_1010->SetSavedPoint(531,0.05322794);
   f_1010->SetSavedPoint(532,0.05344185);
   f_1010->SetSavedPoint(533,0.05365576);
   f_1010->SetSavedPoint(534,0.05386968);
   f_1010->SetSavedPoint(535,0.05408359);
   f_1010->SetSavedPoint(536,0.0542975);
   f_1010->SetSavedPoint(537,0.05451141);
   f_1010->SetSavedPoint(538,0.05472532);
   f_1010->SetSavedPoint(539,0.05493923);
   f_1010->SetSavedPoint(540,0.05515314);
   f_1010->SetSavedPoint(541,0.05536706);
   f_1010->SetSavedPoint(542,0.05558097);
   f_1010->SetSavedPoint(543,0.05579488);
   f_1010->SetSavedPoint(544,0.05600879);
   f_1010->SetSavedPoint(545,0.0562227);
   f_1010->SetSavedPoint(546,0.05641522);
   f_1010->SetSavedPoint(547,0.05660774);
   f_1010->SetSavedPoint(548,0.05680026);
   f_1010->SetSavedPoint(549,0.05699278);
   f_1010->SetSavedPoint(550,0.0571853);
   f_1010->SetSavedPoint(551,0.05737782);
   f_1010->SetSavedPoint(552,0.05757034);
   f_1010->SetSavedPoint(553,0.05776285);
   f_1010->SetSavedPoint(554,0.05795537);
   f_1010->SetSavedPoint(555,0.05814789);
   f_1010->SetSavedPoint(556,0.05831902);
   f_1010->SetSavedPoint(557,0.05849015);
   f_1010->SetSavedPoint(558,0.05866127);
   f_1010->SetSavedPoint(559,0.0588324);
   f_1010->SetSavedPoint(560,0.05900353);
   f_1010->SetSavedPoint(561,0.05917466);
   f_1010->SetSavedPoint(562,0.05934578);
   f_1010->SetSavedPoint(563,0.05951691);
   f_1010->SetSavedPoint(564,0.05968804);
   f_1010->SetSavedPoint(565,0.05985916);
   f_1010->SetSavedPoint(566,0.06003029);
   f_1010->SetSavedPoint(567,0.06020142);
   f_1010->SetSavedPoint(568,0.06037255);
   f_1010->SetSavedPoint(569,0.06054367);
   f_1010->SetSavedPoint(570,0.0607148);
   f_1010->SetSavedPoint(571,0.06088593);
   f_1010->SetSavedPoint(572,0.06105705);
   f_1010->SetSavedPoint(573,0.06122818);
   f_1010->SetSavedPoint(574,0.06139931);
   f_1010->SetSavedPoint(575,0.06157044);
   f_1010->SetSavedPoint(576,0.06174683);
   f_1010->SetSavedPoint(577,0.06192323);
   f_1010->SetSavedPoint(578,0.06209962);
   f_1010->SetSavedPoint(579,0.06227602);
   f_1010->SetSavedPoint(580,0.06245242);
   f_1010->SetSavedPoint(581,0.06262881);
   f_1010->SetSavedPoint(582,0.06280521);
   f_1010->SetSavedPoint(583,0.0629816);
   f_1010->SetSavedPoint(584,0.063158);
   f_1010->SetSavedPoint(585,0.0633344);
   f_1010->SetSavedPoint(586,0.06353714);
   f_1010->SetSavedPoint(587,0.06373988);
   f_1010->SetSavedPoint(588,0.06394262);
   f_1010->SetSavedPoint(589,0.06414536);
   f_1010->SetSavedPoint(590,0.0643481);
   f_1010->SetSavedPoint(591,0.06455084);
   f_1010->SetSavedPoint(592,0.06475358);
   f_1010->SetSavedPoint(593,0.06495632);
   f_1010->SetSavedPoint(594,0.06515906);
   f_1010->SetSavedPoint(595,0.0653618);
   f_1010->SetSavedPoint(596,0.06556454);
   f_1010->SetSavedPoint(597,0.06576728);
   f_1010->SetSavedPoint(598,0.06597002);
   f_1010->SetSavedPoint(599,0.06617277);
   f_1010->SetSavedPoint(600,0.06637551);
   f_1010->SetSavedPoint(601,0.06657825);
   f_1010->SetSavedPoint(602,0.06678099);
   f_1010->SetSavedPoint(603,0.06698373);
   f_1010->SetSavedPoint(604,0.06718647);
   f_1010->SetSavedPoint(605,0.06738921);
   f_1010->SetSavedPoint(606,0.06759195);
   f_1010->SetSavedPoint(607,0.06779469);
   f_1010->SetSavedPoint(608,0.06799743);
   f_1010->SetSavedPoint(609,0.06820017);
   f_1010->SetSavedPoint(610,0.06840291);
   f_1010->SetSavedPoint(611,0.06860565);
   f_1010->SetSavedPoint(612,0.06880839);
   f_1010->SetSavedPoint(613,0.06901113);
   f_1010->SetSavedPoint(614,0.06921388);
   f_1010->SetSavedPoint(615,0.06941662);
   f_1010->SetSavedPoint(616,0.06965412);
   f_1010->SetSavedPoint(617,0.06989162);
   f_1010->SetSavedPoint(618,0.07012912);
   f_1010->SetSavedPoint(619,0.07036662);
   f_1010->SetSavedPoint(620,0.07060412);
   f_1010->SetSavedPoint(621,0.07084162);
   f_1010->SetSavedPoint(622,0.07107912);
   f_1010->SetSavedPoint(623,0.07131662);
   f_1010->SetSavedPoint(624,0.07155412);
   f_1010->SetSavedPoint(625,0.07179162);
   f_1010->SetSavedPoint(626,0.07203607);
   f_1010->SetSavedPoint(627,0.07228052);
   f_1010->SetSavedPoint(628,0.07252497);
   f_1010->SetSavedPoint(629,0.07276942);
   f_1010->SetSavedPoint(630,0.07301388);
   f_1010->SetSavedPoint(631,0.07325833);
   f_1010->SetSavedPoint(632,0.07350278);
   f_1010->SetSavedPoint(633,0.07374723);
   f_1010->SetSavedPoint(634,0.07399168);
   f_1010->SetSavedPoint(635,0.07423614);
   f_1010->SetSavedPoint(636,0.07448059);
   f_1010->SetSavedPoint(637,0.07472504);
   f_1010->SetSavedPoint(638,0.07496949);
   f_1010->SetSavedPoint(639,0.07521395);
   f_1010->SetSavedPoint(640,0.0754584);
   f_1010->SetSavedPoint(641,0.07570285);
   f_1010->SetSavedPoint(642,0.0759473);
   f_1010->SetSavedPoint(643,0.07619175);
   f_1010->SetSavedPoint(644,0.07643621);
   f_1010->SetSavedPoint(645,0.07668066);
   f_1010->SetSavedPoint(646,0.07701072);
   f_1010->SetSavedPoint(647,0.07734079);
   f_1010->SetSavedPoint(648,0.07767086);
   f_1010->SetSavedPoint(649,0.07800092);
   f_1010->SetSavedPoint(650,0.07833099);
   f_1010->SetSavedPoint(651,0.07866106);
   f_1010->SetSavedPoint(652,0.07899113);
   f_1010->SetSavedPoint(653,0.07932119);
   f_1010->SetSavedPoint(654,0.07965126);
   f_1010->SetSavedPoint(655,0.07998133);
   f_1010->SetSavedPoint(656,0.08039701);
   f_1010->SetSavedPoint(657,0.08081269);
   f_1010->SetSavedPoint(658,0.08122837);
   f_1010->SetSavedPoint(659,0.08164405);
   f_1010->SetSavedPoint(660,0.08205973);
   f_1010->SetSavedPoint(661,0.08247542);
   f_1010->SetSavedPoint(662,0.0828911);
   f_1010->SetSavedPoint(663,0.08330678);
   f_1010->SetSavedPoint(664,0.08372246);
   f_1010->SetSavedPoint(665,0.08413814);
   f_1010->SetSavedPoint(666,0.08455383);
   f_1010->SetSavedPoint(667,0.08496951);
   f_1010->SetSavedPoint(668,0.08538519);
   f_1010->SetSavedPoint(669,0.08580087);
   f_1010->SetSavedPoint(670,0.08621655);
   f_1010->SetSavedPoint(671,0.08663223);
   f_1010->SetSavedPoint(672,0.08704792);
   f_1010->SetSavedPoint(673,0.0874636);
   f_1010->SetSavedPoint(674,0.08787928);
   f_1010->SetSavedPoint(675,0.08829496);
   f_1010->SetSavedPoint(676,0.08871773);
   f_1010->SetSavedPoint(677,0.08914049);
   f_1010->SetSavedPoint(678,0.08956326);
   f_1010->SetSavedPoint(679,0.08998602);
   f_1010->SetSavedPoint(680,0.09040879);
   f_1010->SetSavedPoint(681,0.09083155);
   f_1010->SetSavedPoint(682,0.09125432);
   f_1010->SetSavedPoint(683,0.09167708);
   f_1010->SetSavedPoint(684,0.09209985);
   f_1010->SetSavedPoint(685,0.09252261);
   f_1010->SetSavedPoint(686,0.09298079);
   f_1010->SetSavedPoint(687,0.09343897);
   f_1010->SetSavedPoint(688,0.09389715);
   f_1010->SetSavedPoint(689,0.09435534);
   f_1010->SetSavedPoint(690,0.09481352);
   f_1010->SetSavedPoint(691,0.0952717);
   f_1010->SetSavedPoint(692,0.09572988);
   f_1010->SetSavedPoint(693,0.09618806);
   f_1010->SetSavedPoint(694,0.09664624);
   f_1010->SetSavedPoint(695,0.09710442);
   f_1010->SetSavedPoint(696,0.0975626);
   f_1010->SetSavedPoint(697,0.09802078);
   f_1010->SetSavedPoint(698,0.09847897);
   f_1010->SetSavedPoint(699,0.09893715);
   f_1010->SetSavedPoint(700,0.09939533);
   f_1010->SetSavedPoint(701,0.09985351);
   f_1010->SetSavedPoint(702,0.1003117);
   f_1010->SetSavedPoint(703,0.1007699);
   f_1010->SetSavedPoint(704,0.1012281);
   f_1010->SetSavedPoint(705,0.1016862);
   f_1010->SetSavedPoint(706,0.1021444);
   f_1010->SetSavedPoint(707,0.1026026);
   f_1010->SetSavedPoint(708,0.1030608);
   f_1010->SetSavedPoint(709,0.103519);
   f_1010->SetSavedPoint(710,0.1039771);
   f_1010->SetSavedPoint(711,0.1044353);
   f_1010->SetSavedPoint(712,0.1048935);
   f_1010->SetSavedPoint(713,0.1053517);
   f_1010->SetSavedPoint(714,0.1058099);
   f_1010->SetSavedPoint(715,0.106268);
   f_1010->SetSavedPoint(716,0.1067811);
   f_1010->SetSavedPoint(717,0.1072942);
   f_1010->SetSavedPoint(718,0.1078072);
   f_1010->SetSavedPoint(719,0.1083203);
   f_1010->SetSavedPoint(720,0.1088333);
   f_1010->SetSavedPoint(721,0.1093464);
   f_1010->SetSavedPoint(722,0.1098595);
   f_1010->SetSavedPoint(723,0.1103725);
   f_1010->SetSavedPoint(724,0.1108856);
   f_1010->SetSavedPoint(725,0.1113986);
   f_1010->SetSavedPoint(726,0.1119227);
   f_1010->SetSavedPoint(727,0.1124467);
   f_1010->SetSavedPoint(728,0.1129707);
   f_1010->SetSavedPoint(729,0.1134948);
   f_1010->SetSavedPoint(730,0.1140188);
   f_1010->SetSavedPoint(731,0.1145428);
   f_1010->SetSavedPoint(732,0.1150669);
   f_1010->SetSavedPoint(733,0.1155909);
   f_1010->SetSavedPoint(734,0.1161149);
   f_1010->SetSavedPoint(735,0.116639);
   f_1010->SetSavedPoint(736,0.117163);
   f_1010->SetSavedPoint(737,0.117687);
   f_1010->SetSavedPoint(738,0.1182111);
   f_1010->SetSavedPoint(739,0.1187351);
   f_1010->SetSavedPoint(740,0.1192591);
   f_1010->SetSavedPoint(741,0.1197832);
   f_1010->SetSavedPoint(742,0.1203072);
   f_1010->SetSavedPoint(743,0.1208312);
   f_1010->SetSavedPoint(744,0.1213553);
   f_1010->SetSavedPoint(745,0.1218793);
   f_1010->SetSavedPoint(746,0.1224688);
   f_1010->SetSavedPoint(747,0.1230583);
   f_1010->SetSavedPoint(748,0.1236478);
   f_1010->SetSavedPoint(749,0.1242373);
   f_1010->SetSavedPoint(750,0.1248268);
   f_1010->SetSavedPoint(751,0.1254163);
   f_1010->SetSavedPoint(752,0.1260058);
   f_1010->SetSavedPoint(753,0.1265953);
   f_1010->SetSavedPoint(754,0.1271848);
   f_1010->SetSavedPoint(755,0.1277743);
   f_1010->SetSavedPoint(756,0.1284293);
   f_1010->SetSavedPoint(757,0.1290843);
   f_1010->SetSavedPoint(758,0.1297392);
   f_1010->SetSavedPoint(759,0.1303942);
   f_1010->SetSavedPoint(760,0.1310492);
   f_1010->SetSavedPoint(761,0.1317042);
   f_1010->SetSavedPoint(762,0.1323591);
   f_1010->SetSavedPoint(763,0.1330141);
   f_1010->SetSavedPoint(764,0.1336691);
   f_1010->SetSavedPoint(765,0.134324);
   f_1010->SetSavedPoint(766,0.134979);
   f_1010->SetSavedPoint(767,0.135634);
   f_1010->SetSavedPoint(768,0.1362889);
   f_1010->SetSavedPoint(769,0.1369439);
   f_1010->SetSavedPoint(770,0.1375989);
   f_1010->SetSavedPoint(771,0.1382539);
   f_1010->SetSavedPoint(772,0.1389088);
   f_1010->SetSavedPoint(773,0.1395638);
   f_1010->SetSavedPoint(774,0.1402188);
   f_1010->SetSavedPoint(775,0.1408737);
   f_1010->SetSavedPoint(776,0.1415685);
   f_1010->SetSavedPoint(777,0.1422633);
   f_1010->SetSavedPoint(778,0.1429582);
   f_1010->SetSavedPoint(779,0.143653);
   f_1010->SetSavedPoint(780,0.1443478);
   f_1010->SetSavedPoint(781,0.1450426);
   f_1010->SetSavedPoint(782,0.1457374);
   f_1010->SetSavedPoint(783,0.1464322);
   f_1010->SetSavedPoint(784,0.147127);
   f_1010->SetSavedPoint(785,0.1478218);
   f_1010->SetSavedPoint(786,0.1487158);
   f_1010->SetSavedPoint(787,0.1496098);
   f_1010->SetSavedPoint(788,0.1505038);
   f_1010->SetSavedPoint(789,0.1513977);
   f_1010->SetSavedPoint(790,0.1522917);
   f_1010->SetSavedPoint(791,0.1531857);
   f_1010->SetSavedPoint(792,0.1540797);
   f_1010->SetSavedPoint(793,0.1549737);
   f_1010->SetSavedPoint(794,0.1558677);
   f_1010->SetSavedPoint(795,0.1567617);
   f_1010->SetSavedPoint(796,0.1576557);
   f_1010->SetSavedPoint(797,0.1585496);
   f_1010->SetSavedPoint(798,0.1594436);
   f_1010->SetSavedPoint(799,0.1603376);
   f_1010->SetSavedPoint(800,0.1612316);
   f_1010->SetSavedPoint(801,0.1621256);
   f_1010->SetSavedPoint(802,0.1630196);
   f_1010->SetSavedPoint(803,0.1639136);
   f_1010->SetSavedPoint(804,0.1648076);
   f_1010->SetSavedPoint(805,0.1657015);
   f_1010->SetSavedPoint(806,0.1665955);
   f_1010->SetSavedPoint(807,0.1674895);
   f_1010->SetSavedPoint(808,0.1683835);
   f_1010->SetSavedPoint(809,0.1692775);
   f_1010->SetSavedPoint(810,0.1701715);
   f_1010->SetSavedPoint(811,0.1710655);
   f_1010->SetSavedPoint(812,0.1719595);
   f_1010->SetSavedPoint(813,0.1728534);
   f_1010->SetSavedPoint(814,0.1737474);
   f_1010->SetSavedPoint(815,0.1746414);
   f_1010->SetSavedPoint(816,0.1756755);
   f_1010->SetSavedPoint(817,0.1767096);
   f_1010->SetSavedPoint(818,0.1777437);
   f_1010->SetSavedPoint(819,0.1787778);
   f_1010->SetSavedPoint(820,0.1798119);
   f_1010->SetSavedPoint(821,0.180846);
   f_1010->SetSavedPoint(822,0.1818801);
   f_1010->SetSavedPoint(823,0.1829142);
   f_1010->SetSavedPoint(824,0.1839483);
   f_1010->SetSavedPoint(825,0.1849824);
   f_1010->SetSavedPoint(826,0.1860445);
   f_1010->SetSavedPoint(827,0.1871067);
   f_1010->SetSavedPoint(828,0.1881688);
   f_1010->SetSavedPoint(829,0.1892309);
   f_1010->SetSavedPoint(830,0.190293);
   f_1010->SetSavedPoint(831,0.1913551);
   f_1010->SetSavedPoint(832,0.1924173);
   f_1010->SetSavedPoint(833,0.1934794);
   f_1010->SetSavedPoint(834,0.1945415);
   f_1010->SetSavedPoint(835,0.1956036);
   f_1010->SetSavedPoint(836,0.1966658);
   f_1010->SetSavedPoint(837,0.1977279);
   f_1010->SetSavedPoint(838,0.19879);
   f_1010->SetSavedPoint(839,0.1998521);
   f_1010->SetSavedPoint(840,0.2009143);
   f_1010->SetSavedPoint(841,0.2019764);
   f_1010->SetSavedPoint(842,0.2030385);
   f_1010->SetSavedPoint(843,0.2041006);
   f_1010->SetSavedPoint(844,0.2051627);
   f_1010->SetSavedPoint(845,0.2062249);
   f_1010->SetSavedPoint(846,0.2074271);
   f_1010->SetSavedPoint(847,0.2086293);
   f_1010->SetSavedPoint(848,0.2098315);
   f_1010->SetSavedPoint(849,0.2110338);
   f_1010->SetSavedPoint(850,0.212236);
   f_1010->SetSavedPoint(851,0.2134382);
   f_1010->SetSavedPoint(852,0.2146404);
   f_1010->SetSavedPoint(853,0.2158427);
   f_1010->SetSavedPoint(854,0.2170449);
   f_1010->SetSavedPoint(855,0.2182471);
   f_1010->SetSavedPoint(856,0.2195894);
   f_1010->SetSavedPoint(857,0.2209318);
   f_1010->SetSavedPoint(858,0.2222741);
   f_1010->SetSavedPoint(859,0.2236164);
   f_1010->SetSavedPoint(860,0.2249587);
   f_1010->SetSavedPoint(861,0.2263011);
   f_1010->SetSavedPoint(862,0.2276434);
   f_1010->SetSavedPoint(863,0.2289857);
   f_1010->SetSavedPoint(864,0.2303281);
   f_1010->SetSavedPoint(865,0.2316704);
   f_1010->SetSavedPoint(866,0.2330127);
   f_1010->SetSavedPoint(867,0.234355);
   f_1010->SetSavedPoint(868,0.2356974);
   f_1010->SetSavedPoint(869,0.2370397);
   f_1010->SetSavedPoint(870,0.238382);
   f_1010->SetSavedPoint(871,0.2397243);
   f_1010->SetSavedPoint(872,0.2410667);
   f_1010->SetSavedPoint(873,0.242409);
   f_1010->SetSavedPoint(874,0.2437513);
   f_1010->SetSavedPoint(875,0.2450936);
   f_1010->SetSavedPoint(876,0.2464848);
   f_1010->SetSavedPoint(877,0.2478759);
   f_1010->SetSavedPoint(878,0.2492671);
   f_1010->SetSavedPoint(879,0.2506582);
   f_1010->SetSavedPoint(880,0.2520493);
   f_1010->SetSavedPoint(881,0.2534405);
   f_1010->SetSavedPoint(882,0.2548316);
   f_1010->SetSavedPoint(883,0.2562227);
   f_1010->SetSavedPoint(884,0.2576139);
   f_1010->SetSavedPoint(885,0.259005);
   f_1010->SetSavedPoint(886,0.2606402);
   f_1010->SetSavedPoint(887,0.2622754);
   f_1010->SetSavedPoint(888,0.2639105);
   f_1010->SetSavedPoint(889,0.2655457);
   f_1010->SetSavedPoint(890,0.2671809);
   f_1010->SetSavedPoint(891,0.2688161);
   f_1010->SetSavedPoint(892,0.2704513);
   f_1010->SetSavedPoint(893,0.2720864);
   f_1010->SetSavedPoint(894,0.2737216);
   f_1010->SetSavedPoint(895,0.2753568);
   f_1010->SetSavedPoint(896,0.276992);
   f_1010->SetSavedPoint(897,0.2786272);
   f_1010->SetSavedPoint(898,0.2802623);
   f_1010->SetSavedPoint(899,0.2818975);
   f_1010->SetSavedPoint(900,0.2835327);
   f_1010->SetSavedPoint(901,0.2851679);
   f_1010->SetSavedPoint(902,0.2868031);
   f_1010->SetSavedPoint(903,0.2884382);
   f_1010->SetSavedPoint(904,0.2900734);
   f_1010->SetSavedPoint(905,0.2917086);
   f_1010->SetSavedPoint(906,0.2933438);
   f_1010->SetSavedPoint(907,0.294979);
   f_1010->SetSavedPoint(908,0.2966142);
   f_1010->SetSavedPoint(909,0.2982493);
   f_1010->SetSavedPoint(910,0.2998845);
   f_1010->SetSavedPoint(911,0.3015197);
   f_1010->SetSavedPoint(912,0.3031549);
   f_1010->SetSavedPoint(913,0.3047901);
   f_1010->SetSavedPoint(914,0.3064252);
   f_1010->SetSavedPoint(915,0.3080604);
   f_1010->SetSavedPoint(916,0.3098943);
   f_1010->SetSavedPoint(917,0.3117282);
   f_1010->SetSavedPoint(918,0.3135621);
   f_1010->SetSavedPoint(919,0.315396);
   f_1010->SetSavedPoint(920,0.3172299);
   f_1010->SetSavedPoint(921,0.3190638);
   f_1010->SetSavedPoint(922,0.3208977);
   f_1010->SetSavedPoint(923,0.3227316);
   f_1010->SetSavedPoint(924,0.3245655);
   f_1010->SetSavedPoint(925,0.3263994);
   f_1010->SetSavedPoint(926,0.3282731);
   f_1010->SetSavedPoint(927,0.3301467);
   f_1010->SetSavedPoint(928,0.3320204);
   f_1010->SetSavedPoint(929,0.333894);
   f_1010->SetSavedPoint(930,0.3357677);
   f_1010->SetSavedPoint(931,0.3376413);
   f_1010->SetSavedPoint(932,0.3395149);
   f_1010->SetSavedPoint(933,0.3413886);
   f_1010->SetSavedPoint(934,0.3432622);
   f_1010->SetSavedPoint(935,0.3451359);
   f_1010->SetSavedPoint(936,0.3470095);
   f_1010->SetSavedPoint(937,0.3488832);
   f_1010->SetSavedPoint(938,0.3507568);
   f_1010->SetSavedPoint(939,0.3526305);
   f_1010->SetSavedPoint(940,0.3545041);
   f_1010->SetSavedPoint(941,0.3563778);
   f_1010->SetSavedPoint(942,0.3582514);
   f_1010->SetSavedPoint(943,0.360125);
   f_1010->SetSavedPoint(944,0.3619987);
   f_1010->SetSavedPoint(945,0.3638723);
   f_1010->SetSavedPoint(946,0.3655523);
   f_1010->SetSavedPoint(947,0.3672323);
   f_1010->SetSavedPoint(948,0.3689123);
   f_1010->SetSavedPoint(949,0.3705923);
   f_1010->SetSavedPoint(950,0.3722723);
   f_1010->SetSavedPoint(951,0.3739523);
   f_1010->SetSavedPoint(952,0.3756323);
   f_1010->SetSavedPoint(953,0.3773123);
   f_1010->SetSavedPoint(954,0.3789922);
   f_1010->SetSavedPoint(955,0.3806722);
   f_1010->SetSavedPoint(956,0.3821586);
   f_1010->SetSavedPoint(957,0.3836449);
   f_1010->SetSavedPoint(958,0.3851312);
   f_1010->SetSavedPoint(959,0.3866176);
   f_1010->SetSavedPoint(960,0.3881039);
   f_1010->SetSavedPoint(961,0.3895903);
   f_1010->SetSavedPoint(962,0.3910766);
   f_1010->SetSavedPoint(963,0.3925629);
   f_1010->SetSavedPoint(964,0.3940493);
   f_1010->SetSavedPoint(965,0.3955356);
   f_1010->SetSavedPoint(966,0.3970219);
   f_1010->SetSavedPoint(967,0.3985083);
   f_1010->SetSavedPoint(968,0.3999946);
   f_1010->SetSavedPoint(969,0.4014809);
   f_1010->SetSavedPoint(970,0.4029673);
   f_1010->SetSavedPoint(971,0.4044536);
   f_1010->SetSavedPoint(972,0.4059399);
   f_1010->SetSavedPoint(973,0.4074263);
   f_1010->SetSavedPoint(974,0.4089126);
   f_1010->SetSavedPoint(975,0.410399);
   f_1010->SetSavedPoint(976,0.4116376);
   f_1010->SetSavedPoint(977,0.4128762);
   f_1010->SetSavedPoint(978,0.4141148);
   f_1010->SetSavedPoint(979,0.4153534);
   f_1010->SetSavedPoint(980,0.416592);
   f_1010->SetSavedPoint(981,0.4178306);
   f_1010->SetSavedPoint(982,0.4190692);
   f_1010->SetSavedPoint(983,0.4203079);
   f_1010->SetSavedPoint(984,0.4215465);
   f_1010->SetSavedPoint(985,0.4227851);
   f_1010->SetSavedPoint(986,0.4227851);
   f_1010->SetSavedPoint(987,0.4227851);
   f_1010->SetSavedPoint(988,0.4227851);
   f_1010->SetSavedPoint(989,0.4227851);
   f_1010->SetSavedPoint(990,0.4227851);
   f_1010->SetSavedPoint(991,0.4227851);
   f_1010->SetSavedPoint(992,0.4227851);
   f_1010->SetSavedPoint(993,0.4227851);
   f_1010->SetSavedPoint(994,0.4227851);
   f_1010->SetSavedPoint(995,0.4227851);
   f_1010->SetSavedPoint(996,0.4227851);
   f_1010->SetSavedPoint(997,0.4227851);
   f_1010->SetSavedPoint(998,0.4227851);
   f_1010->SetSavedPoint(999,0.4227851);
   f_1010->SetSavedPoint(1000,0);
   f_1010->SetSavedPoint(1001,0);
   f_1010->SetSavedPoint(1002,1);
   f_1010->SetFillColor(19);
   f_1010->SetFillStyle(0);
   f_1010->SetMarkerStyle(20);
   f_1010->SetMarkerSize(1.2);
   f_1010->SetLineColor(6);
   f_1010->SetLineWidth(2);
   f_1010->SetLineStyle(9);
   f_1010->GetXaxis()->SetNdivisions(505);
   f_1010->GetXaxis()->SetLabelFont(132);
   f_1010->GetXaxis()->SetLabelOffset(0.015);
   f_1010->GetXaxis()->SetLabelSize(0.05);
   f_1010->GetXaxis()->SetTitleSize(0.06);
   f_1010->GetXaxis()->SetTitleFont(132);
   f_1010->GetYaxis()->SetLabelFont(132);
   f_1010->GetYaxis()->SetLabelSize(0.05);
   f_1010->GetYaxis()->SetTitleSize(0.06);
   f_1010->GetYaxis()->SetTitleFont(42);
   f_1010->SetParameter(0,1);
   f_1010->SetParError(0,0);
   f_1010->SetParLimits(0,1,1);
   f_1010->SetParameter(1,0);
   f_1010->SetParError(1,0);
   f_1010->SetParLimits(1,1,1);
   f_1010->SetParameter(2,1);
   f_1010->SetParError(2,0);
   f_1010->SetParLimits(2,1,1);
   f_1010->Draw("same");
   
   TF1 *f_1030 = new TF1("f_1030","pol0",0,1);
   f_1030->SetFillColor(19);
   f_1030->SetFillStyle(0);
   f_1030->SetMarkerStyle(20);
   f_1030->SetMarkerSize(1.2);
   f_1030->SetLineColor(4);
   f_1030->SetLineWidth(2);
   f_1030->SetChisquare(16.08281);
   f_1030->SetNDF(9);
   f_1030->GetXaxis()->SetNdivisions(505);
   f_1030->GetXaxis()->SetLabelFont(132);
   f_1030->GetXaxis()->SetLabelOffset(0.015);
   f_1030->GetXaxis()->SetLabelSize(0.05);
   f_1030->GetXaxis()->SetTitleSize(0.06);
   f_1030->GetXaxis()->SetTitleFont(132);
   f_1030->GetYaxis()->SetLabelFont(132);
   f_1030->GetYaxis()->SetLabelSize(0.05);
   f_1030->GetYaxis()->SetTitleSize(0.06);
   f_1030->GetYaxis()->SetTitleFont(42);
   f_1030->SetParameter(0,0.09038203);
   f_1030->SetParError(0,0.006984102);
   f_1030->SetParLimits(0,0,0);
   f_1030->Draw("same");
   
   TH1D *h_1300__1 = new TH1D("h_1300__1","",10,0,1);
   h_1300__1->SetBinContent(1,0.1703914);
   h_1300__1->SetBinContent(2,0.1089607);
   h_1300__1->SetBinContent(3,0.1301497);
   h_1300__1->SetBinContent(4,0.08425749);
   h_1300__1->SetBinContent(5,0.1050316);
   h_1300__1->SetBinContent(6,0.08505122);
   h_1300__1->SetBinContent(7,0.06646973);
   h_1300__1->SetBinContent(8,0.06720591);
   h_1300__1->SetBinContent(9,0.06453125);
   h_1300__1->SetBinContent(10,0.1179511);
   h_1300__1->SetBinError(1,0.03345452);
   h_1300__1->SetBinError(2,0.02542649);
   h_1300__1->SetBinError(3,0.02568044);
   h_1300__1->SetBinError(4,0.03549756);
   h_1300__1->SetBinError(5,0.01887588);
   h_1300__1->SetBinError(6,0.02268587);
   h_1300__1->SetBinError(7,0.0205256);
   h_1300__1->SetBinError(8,0.01586396);
   h_1300__1->SetBinError(9,0.01794524);
   h_1300__1->SetBinError(10,0.02540943);
   h_1300__1->SetEntries(6803);
   h_1300__1->SetDirectory(0);
   h_1300__1->SetStats(0);
   h_1300__1->SetLineColor(2);
   h_1300__1->SetMarkerColor(2);
   h_1300__1->SetMarkerStyle(20);
   h_1300__1->SetMarkerSize(1.2);
   h_1300__1->GetXaxis()->SetNdivisions(505);
   h_1300__1->GetXaxis()->SetLabelFont(132);
   h_1300__1->GetXaxis()->SetLabelOffset(0.015);
   h_1300__1->GetXaxis()->SetLabelSize(0.05);
   h_1300__1->GetXaxis()->SetTitleSize(0.06);
   h_1300__1->GetXaxis()->SetTitleFont(132);
   h_1300__1->GetYaxis()->SetLabelFont(132);
   h_1300__1->GetYaxis()->SetLabelSize(0.05);
   h_1300__1->GetYaxis()->SetTitleSize(0.06);
   h_1300__1->GetYaxis()->SetTitleFont(42);
   h_1300__1->GetZaxis()->SetLabelFont(132);
   h_1300__1->GetZaxis()->SetLabelSize(0.05);
   h_1300__1->GetZaxis()->SetTitleSize(0.06);
   h_1300__1->GetZaxis()->SetTitleFont(42);
   h_1300__1->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig9b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:37:38 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.1012658,1.061728,0.5316456);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1030 = new TH1D("h_1030","",10,0,1);
   h_1030->SetMinimum(0);
   h_1030->SetMaximum(0.5);
   h_1030->SetStats(0);
   h_1030->SetMarkerStyle(20);
   h_1030->SetMarkerSize(1.2);
   h_1030->GetXaxis()->SetNdivisions(505);
   h_1030->GetXaxis()->SetLabelFont(132);
   h_1030->GetXaxis()->SetLabelOffset(0.015);
   h_1030->GetXaxis()->SetLabelSize(0.05);
   h_1030->GetXaxis()->SetTitleSize(0.06);
   h_1030->GetXaxis()->SetTitleFont(132);
   h_1030->GetYaxis()->SetLabelFont(132);
   h_1030->GetYaxis()->SetLabelSize(0.05);
   h_1030->GetYaxis()->SetTitleSize(0.06);
   h_1030->GetYaxis()->SetTitleFont(42);
   h_1030->GetZaxis()->SetLabelFont(132);
   h_1030->GetZaxis()->SetLabelSize(0.05);
   h_1030->GetZaxis()->SetTitleSize(0.06);
   h_1030->GetZaxis()->SetTitleFont(42);
   h_1030->Draw("");
   
   TF1 *f_1000 = new TF1("f_1000","pol0",0,1);
   f_1000->SetFillColor(19);
   f_1000->SetFillStyle(0);
   f_1000->SetMarkerStyle(20);
   f_1000->SetMarkerSize(1.2);
   f_1000->SetLineColor(4);
   f_1000->SetLineWidth(2);
   f_1000->SetChisquare(7.221353);
   f_1000->SetNDF(4);
   f_1000->GetXaxis()->SetNdivisions(505);
   f_1000->GetXaxis()->SetLabelFont(132);
   f_1000->GetXaxis()->SetLabelOffset(0.015);
   f_1000->GetXaxis()->SetLabelSize(0.05);
   f_1000->GetXaxis()->SetTitleSize(0.06);
   f_1000->GetXaxis()->SetTitleFont(132);
   f_1000->GetYaxis()->SetLabelFont(132);
   f_1000->GetYaxis()->SetLabelSize(0.05);
   f_1000->GetYaxis()->SetTitleSize(0.06);
   f_1000->GetYaxis()->SetTitleFont(42);
   f_1000->SetParameter(0,0.1691785);
   f_1000->SetParError(0,0.02286619);
   f_1000->SetParLimits(0,0,0);
   f_1000->Draw("same");
   
   TH1D *h_1100__13 = new TH1D("h_1100__13","",5,0,1);
   h_1100__13->SetBinContent(1,0.3048123);
   h_1100__13->SetBinContent(2,0.2014837);
   h_1100__13->SetBinContent(3,0.215055);
   h_1100__13->SetBinContent(4,0.1873196);
   h_1100__13->SetBinContent(5,0.09132945);
   h_1100__13->SetBinError(1,0.09617287);
   h_1100__13->SetBinError(2,0.05734113);
   h_1100__13->SetBinError(3,0.05072002);
   h_1100__13->SetBinError(4,0.04659536);
   h_1100__13->SetBinError(5,0.03919364);
   h_1100__13->SetEntries(4102);
   h_1100__13->SetDirectory(0);
   h_1100__13->SetStats(0);
   h_1100__13->SetLineColor(2);
   h_1100__13->SetMarkerColor(2);
   h_1100__13->SetMarkerStyle(20);
   h_1100__13->SetMarkerSize(1.2);
   h_1100__13->GetXaxis()->SetNdivisions(505);
   h_1100__13->GetXaxis()->SetLabelFont(132);
   h_1100__13->GetXaxis()->SetLabelOffset(0.015);
   h_1100__13->GetXaxis()->SetLabelSize(0.05);
   h_1100__13->GetXaxis()->SetTitleSize(0.06);
   h_1100__13->GetXaxis()->SetTitleFont(132);
   h_1100__13->GetYaxis()->SetLabelFont(132);
   h_1100__13->GetYaxis()->SetLabelSize(0.05);
   h_1100__13->GetYaxis()->SetTitleSize(0.06);
   h_1100__13->GetYaxis()->SetTitleFont(42);
   h_1100__13->GetZaxis()->SetLabelFont(132);
   h_1100__13->GetZaxis()->SetLabelSize(0.05);
   h_1100__13->GetZaxis()->SetTitleSize(0.06);
   h_1100__13->GetZaxis()->SetTitleFont(42);
   h_1100__13->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig9b_new.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Mar 20 14:19:31 2016) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",870,58,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.2025316,1.061728,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1030 = new TH1D("h_1030","",10,0,1);
   h_1030->SetMinimum(0);
   h_1030->SetMaximum(1);
   h_1030->SetStats(0);
   h_1030->SetMarkerStyle(20);
   h_1030->SetMarkerSize(1.2);
   h_1030->GetXaxis()->SetNdivisions(505);
   h_1030->GetXaxis()->SetLabelFont(132);
   h_1030->GetXaxis()->SetLabelOffset(0.015);
   h_1030->GetXaxis()->SetLabelSize(0.05);
   h_1030->GetXaxis()->SetTitleSize(0.06);
   h_1030->GetXaxis()->SetTitleFont(132);
   h_1030->GetYaxis()->SetLabelFont(132);
   h_1030->GetYaxis()->SetLabelSize(0.05);
   h_1030->GetYaxis()->SetTitleSize(0.06);
   h_1030->GetYaxis()->SetTitleFont(42);
   h_1030->GetZaxis()->SetLabelFont(132);
   h_1030->GetZaxis()->SetLabelSize(0.05);
   h_1030->GetZaxis()->SetTitleSize(0.06);
   h_1030->GetZaxis()->SetTitleFont(42);
   h_1030->Draw("");
   
   TF1 *f_1000 = new TF1("*f_1000",0,1,3);
    //The original function : f_1000 had originally been created by:
    //TF1 *f_1000 = new TF1("f_1000",f_1000,0,1,3);
   f_1000->SetRange(0,1);
   f_1000->SetName("f_1000");
   f_1000->SetTitle("f_1000");
   f_1000->SetNpx(1000);
   f_1000->SetSavedPoint(0,0.1002216);
   f_1000->SetSavedPoint(1,0.1002216);
   f_1000->SetSavedPoint(2,0.1002216);
   f_1000->SetSavedPoint(3,0.1002216);
   f_1000->SetSavedPoint(4,0.1002216);
   f_1000->SetSavedPoint(5,0.1002216);
   f_1000->SetSavedPoint(6,0.1002216);
   f_1000->SetSavedPoint(7,0.1002216);
   f_1000->SetSavedPoint(8,0.1002216);
   f_1000->SetSavedPoint(9,0.1002216);
   f_1000->SetSavedPoint(10,0.1002216);
   f_1000->SetSavedPoint(11,0.1002216);
   f_1000->SetSavedPoint(12,0.1002216);
   f_1000->SetSavedPoint(13,0.1002216);
   f_1000->SetSavedPoint(14,0.1002216);
   f_1000->SetSavedPoint(15,0.1002216);
   f_1000->SetSavedPoint(16,0.1002728);
   f_1000->SetSavedPoint(17,0.100324);
   f_1000->SetSavedPoint(18,0.1003753);
   f_1000->SetSavedPoint(19,0.1004265);
   f_1000->SetSavedPoint(20,0.1004777);
   f_1000->SetSavedPoint(21,0.1005289);
   f_1000->SetSavedPoint(22,0.1005801);
   f_1000->SetSavedPoint(23,0.1006314);
   f_1000->SetSavedPoint(24,0.1006826);
   f_1000->SetSavedPoint(25,0.1007338);
   f_1000->SetSavedPoint(26,0.1007953);
   f_1000->SetSavedPoint(27,0.1008567);
   f_1000->SetSavedPoint(28,0.1009182);
   f_1000->SetSavedPoint(29,0.1009796);
   f_1000->SetSavedPoint(30,0.1010411);
   f_1000->SetSavedPoint(31,0.1011026);
   f_1000->SetSavedPoint(32,0.101164);
   f_1000->SetSavedPoint(33,0.1012255);
   f_1000->SetSavedPoint(34,0.101287);
   f_1000->SetSavedPoint(35,0.1013484);
   f_1000->SetSavedPoint(36,0.1014099);
   f_1000->SetSavedPoint(37,0.1014714);
   f_1000->SetSavedPoint(38,0.1015328);
   f_1000->SetSavedPoint(39,0.1015943);
   f_1000->SetSavedPoint(40,0.1016557);
   f_1000->SetSavedPoint(41,0.1017172);
   f_1000->SetSavedPoint(42,0.1017787);
   f_1000->SetSavedPoint(43,0.1018401);
   f_1000->SetSavedPoint(44,0.1019016);
   f_1000->SetSavedPoint(45,0.1019631);
   f_1000->SetSavedPoint(46,0.1020435);
   f_1000->SetSavedPoint(47,0.1021239);
   f_1000->SetSavedPoint(48,0.1022044);
   f_1000->SetSavedPoint(49,0.1022848);
   f_1000->SetSavedPoint(50,0.1023652);
   f_1000->SetSavedPoint(51,0.1024457);
   f_1000->SetSavedPoint(52,0.1025261);
   f_1000->SetSavedPoint(53,0.1026065);
   f_1000->SetSavedPoint(54,0.102687);
   f_1000->SetSavedPoint(55,0.1027674);
   f_1000->SetSavedPoint(56,0.1028668);
   f_1000->SetSavedPoint(57,0.1029662);
   f_1000->SetSavedPoint(58,0.1030656);
   f_1000->SetSavedPoint(59,0.103165);
   f_1000->SetSavedPoint(60,0.1032644);
   f_1000->SetSavedPoint(61,0.1033638);
   f_1000->SetSavedPoint(62,0.1034632);
   f_1000->SetSavedPoint(63,0.1035626);
   f_1000->SetSavedPoint(64,0.1036621);
   f_1000->SetSavedPoint(65,0.1037615);
   f_1000->SetSavedPoint(66,0.1038609);
   f_1000->SetSavedPoint(67,0.1039603);
   f_1000->SetSavedPoint(68,0.1040597);
   f_1000->SetSavedPoint(69,0.1041591);
   f_1000->SetSavedPoint(70,0.1042585);
   f_1000->SetSavedPoint(71,0.1043579);
   f_1000->SetSavedPoint(72,0.1044573);
   f_1000->SetSavedPoint(73,0.1045567);
   f_1000->SetSavedPoint(74,0.1046561);
   f_1000->SetSavedPoint(75,0.1047555);
   f_1000->SetSavedPoint(76,0.104819);
   f_1000->SetSavedPoint(77,0.1048825);
   f_1000->SetSavedPoint(78,0.104946);
   f_1000->SetSavedPoint(79,0.1050094);
   f_1000->SetSavedPoint(80,0.1050729);
   f_1000->SetSavedPoint(81,0.1051364);
   f_1000->SetSavedPoint(82,0.1051999);
   f_1000->SetSavedPoint(83,0.1052634);
   f_1000->SetSavedPoint(84,0.1053268);
   f_1000->SetSavedPoint(85,0.1053903);
   f_1000->SetSavedPoint(86,0.1052742);
   f_1000->SetSavedPoint(87,0.105158);
   f_1000->SetSavedPoint(88,0.1050419);
   f_1000->SetSavedPoint(89,0.1049258);
   f_1000->SetSavedPoint(90,0.1048096);
   f_1000->SetSavedPoint(91,0.1046935);
   f_1000->SetSavedPoint(92,0.1045773);
   f_1000->SetSavedPoint(93,0.1044612);
   f_1000->SetSavedPoint(94,0.1043451);
   f_1000->SetSavedPoint(95,0.1042289);
   f_1000->SetSavedPoint(96,0.1041128);
   f_1000->SetSavedPoint(97,0.1039966);
   f_1000->SetSavedPoint(98,0.1038805);
   f_1000->SetSavedPoint(99,0.1037644);
   f_1000->SetSavedPoint(100,0.1036482);
   f_1000->SetSavedPoint(101,0.1035321);
   f_1000->SetSavedPoint(102,0.103416);
   f_1000->SetSavedPoint(103,0.1032998);
   f_1000->SetSavedPoint(104,0.1031837);
   f_1000->SetSavedPoint(105,0.1030675);
   f_1000->SetSavedPoint(106,0.1029514);
   f_1000->SetSavedPoint(107,0.1028353);
   f_1000->SetSavedPoint(108,0.1027191);
   f_1000->SetSavedPoint(109,0.102603);
   f_1000->SetSavedPoint(110,0.1024868);
   f_1000->SetSavedPoint(111,0.1023707);
   f_1000->SetSavedPoint(112,0.1022546);
   f_1000->SetSavedPoint(113,0.1021384);
   f_1000->SetSavedPoint(114,0.1020223);
   f_1000->SetSavedPoint(115,0.1019061);
   f_1000->SetSavedPoint(116,0.1019554);
   f_1000->SetSavedPoint(117,0.1020046);
   f_1000->SetSavedPoint(118,0.1020538);
   f_1000->SetSavedPoint(119,0.102103);
   f_1000->SetSavedPoint(120,0.1021523);
   f_1000->SetSavedPoint(121,0.1022015);
   f_1000->SetSavedPoint(122,0.1022507);
   f_1000->SetSavedPoint(123,0.1022999);
   f_1000->SetSavedPoint(124,0.1023492);
   f_1000->SetSavedPoint(125,0.1023984);
   f_1000->SetSavedPoint(126,0.1024807);
   f_1000->SetSavedPoint(127,0.102563);
   f_1000->SetSavedPoint(128,0.1026453);
   f_1000->SetSavedPoint(129,0.1027276);
   f_1000->SetSavedPoint(130,0.1028099);
   f_1000->SetSavedPoint(131,0.1028922);
   f_1000->SetSavedPoint(132,0.1029745);
   f_1000->SetSavedPoint(133,0.1030568);
   f_1000->SetSavedPoint(134,0.1031391);
   f_1000->SetSavedPoint(135,0.1032214);
   f_1000->SetSavedPoint(136,0.1033037);
   f_1000->SetSavedPoint(137,0.103386);
   f_1000->SetSavedPoint(138,0.1034683);
   f_1000->SetSavedPoint(139,0.1035506);
   f_1000->SetSavedPoint(140,0.1036329);
   f_1000->SetSavedPoint(141,0.1037152);
   f_1000->SetSavedPoint(142,0.1037975);
   f_1000->SetSavedPoint(143,0.1038798);
   f_1000->SetSavedPoint(144,0.1039621);
   f_1000->SetSavedPoint(145,0.1040444);
   f_1000->SetSavedPoint(146,0.1041588);
   f_1000->SetSavedPoint(147,0.1042733);
   f_1000->SetSavedPoint(148,0.1043878);
   f_1000->SetSavedPoint(149,0.1045022);
   f_1000->SetSavedPoint(150,0.1046167);
   f_1000->SetSavedPoint(151,0.1047311);
   f_1000->SetSavedPoint(152,0.1048456);
   f_1000->SetSavedPoint(153,0.1049601);
   f_1000->SetSavedPoint(154,0.1050745);
   f_1000->SetSavedPoint(155,0.105189);
   f_1000->SetSavedPoint(156,0.1053356);
   f_1000->SetSavedPoint(157,0.1054822);
   f_1000->SetSavedPoint(158,0.1056289);
   f_1000->SetSavedPoint(159,0.1057755);
   f_1000->SetSavedPoint(160,0.1059221);
   f_1000->SetSavedPoint(161,0.1060687);
   f_1000->SetSavedPoint(162,0.1062154);
   f_1000->SetSavedPoint(163,0.106362);
   f_1000->SetSavedPoint(164,0.1065086);
   f_1000->SetSavedPoint(165,0.1066552);
   f_1000->SetSavedPoint(166,0.1068019);
   f_1000->SetSavedPoint(167,0.1069485);
   f_1000->SetSavedPoint(168,0.1070951);
   f_1000->SetSavedPoint(169,0.1072417);
   f_1000->SetSavedPoint(170,0.1073884);
   f_1000->SetSavedPoint(171,0.107535);
   f_1000->SetSavedPoint(172,0.1076816);
   f_1000->SetSavedPoint(173,0.1078282);
   f_1000->SetSavedPoint(174,0.1079749);
   f_1000->SetSavedPoint(175,0.1081215);
   f_1000->SetSavedPoint(176,0.1082625);
   f_1000->SetSavedPoint(177,0.1084034);
   f_1000->SetSavedPoint(178,0.1085444);
   f_1000->SetSavedPoint(179,0.1086853);
   f_1000->SetSavedPoint(180,0.1088263);
   f_1000->SetSavedPoint(181,0.1089673);
   f_1000->SetSavedPoint(182,0.1091082);
   f_1000->SetSavedPoint(183,0.1092492);
   f_1000->SetSavedPoint(184,0.1093901);
   f_1000->SetSavedPoint(185,0.1095311);
   f_1000->SetSavedPoint(186,0.1096437);
   f_1000->SetSavedPoint(187,0.1097564);
   f_1000->SetSavedPoint(188,0.109869);
   f_1000->SetSavedPoint(189,0.1099816);
   f_1000->SetSavedPoint(190,0.1100943);
   f_1000->SetSavedPoint(191,0.1102069);
   f_1000->SetSavedPoint(192,0.1103196);
   f_1000->SetSavedPoint(193,0.1104322);
   f_1000->SetSavedPoint(194,0.1105448);
   f_1000->SetSavedPoint(195,0.1106575);
   f_1000->SetSavedPoint(196,0.1107701);
   f_1000->SetSavedPoint(197,0.1108828);
   f_1000->SetSavedPoint(198,0.1109954);
   f_1000->SetSavedPoint(199,0.111108);
   f_1000->SetSavedPoint(200,0.1112207);
   f_1000->SetSavedPoint(201,0.1113333);
   f_1000->SetSavedPoint(202,0.1114459);
   f_1000->SetSavedPoint(203,0.1115586);
   f_1000->SetSavedPoint(204,0.1116712);
   f_1000->SetSavedPoint(205,0.1117839);
   f_1000->SetSavedPoint(206,0.1118965);
   f_1000->SetSavedPoint(207,0.1120091);
   f_1000->SetSavedPoint(208,0.1121218);
   f_1000->SetSavedPoint(209,0.1122344);
   f_1000->SetSavedPoint(210,0.112347);
   f_1000->SetSavedPoint(211,0.1124597);
   f_1000->SetSavedPoint(212,0.1125723);
   f_1000->SetSavedPoint(213,0.112685);
   f_1000->SetSavedPoint(214,0.1127976);
   f_1000->SetSavedPoint(215,0.1129102);
   f_1000->SetSavedPoint(216,0.1130726);
   f_1000->SetSavedPoint(217,0.1132349);
   f_1000->SetSavedPoint(218,0.1133972);
   f_1000->SetSavedPoint(219,0.1135595);
   f_1000->SetSavedPoint(220,0.1137218);
   f_1000->SetSavedPoint(221,0.1138842);
   f_1000->SetSavedPoint(222,0.1140465);
   f_1000->SetSavedPoint(223,0.1142088);
   f_1000->SetSavedPoint(224,0.1143711);
   f_1000->SetSavedPoint(225,0.1145334);
   f_1000->SetSavedPoint(226,0.1147057);
   f_1000->SetSavedPoint(227,0.114878);
   f_1000->SetSavedPoint(228,0.1150502);
   f_1000->SetSavedPoint(229,0.1152225);
   f_1000->SetSavedPoint(230,0.1153947);
   f_1000->SetSavedPoint(231,0.115567);
   f_1000->SetSavedPoint(232,0.1157392);
   f_1000->SetSavedPoint(233,0.1159115);
   f_1000->SetSavedPoint(234,0.1160838);
   f_1000->SetSavedPoint(235,0.116256);
   f_1000->SetSavedPoint(236,0.1164283);
   f_1000->SetSavedPoint(237,0.1166005);
   f_1000->SetSavedPoint(238,0.1167728);
   f_1000->SetSavedPoint(239,0.116945);
   f_1000->SetSavedPoint(240,0.1171173);
   f_1000->SetSavedPoint(241,0.1172896);
   f_1000->SetSavedPoint(242,0.1174618);
   f_1000->SetSavedPoint(243,0.1176341);
   f_1000->SetSavedPoint(244,0.1178063);
   f_1000->SetSavedPoint(245,0.1179786);
   f_1000->SetSavedPoint(246,0.1181106);
   f_1000->SetSavedPoint(247,0.1182426);
   f_1000->SetSavedPoint(248,0.1183746);
   f_1000->SetSavedPoint(249,0.1185066);
   f_1000->SetSavedPoint(250,0.1186385);
   f_1000->SetSavedPoint(251,0.1187705);
   f_1000->SetSavedPoint(252,0.1189025);
   f_1000->SetSavedPoint(253,0.1190345);
   f_1000->SetSavedPoint(254,0.1191665);
   f_1000->SetSavedPoint(255,0.1192985);
   f_1000->SetSavedPoint(256,0.1193902);
   f_1000->SetSavedPoint(257,0.1194819);
   f_1000->SetSavedPoint(258,0.1195737);
   f_1000->SetSavedPoint(259,0.1196654);
   f_1000->SetSavedPoint(260,0.1197571);
   f_1000->SetSavedPoint(261,0.1198488);
   f_1000->SetSavedPoint(262,0.1199405);
   f_1000->SetSavedPoint(263,0.1200323);
   f_1000->SetSavedPoint(264,0.120124);
   f_1000->SetSavedPoint(265,0.1202157);
   f_1000->SetSavedPoint(266,0.1203074);
   f_1000->SetSavedPoint(267,0.1203991);
   f_1000->SetSavedPoint(268,0.1204909);
   f_1000->SetSavedPoint(269,0.1205826);
   f_1000->SetSavedPoint(270,0.1206743);
   f_1000->SetSavedPoint(271,0.120766);
   f_1000->SetSavedPoint(272,0.1208577);
   f_1000->SetSavedPoint(273,0.1209495);
   f_1000->SetSavedPoint(274,0.1210412);
   f_1000->SetSavedPoint(275,0.1211329);
   f_1000->SetSavedPoint(276,0.1212324);
   f_1000->SetSavedPoint(277,0.1213319);
   f_1000->SetSavedPoint(278,0.1214315);
   f_1000->SetSavedPoint(279,0.121531);
   f_1000->SetSavedPoint(280,0.1216305);
   f_1000->SetSavedPoint(281,0.12173);
   f_1000->SetSavedPoint(282,0.1218295);
   f_1000->SetSavedPoint(283,0.1219291);
   f_1000->SetSavedPoint(284,0.1220286);
   f_1000->SetSavedPoint(285,0.1221281);
   f_1000->SetSavedPoint(286,0.1222666);
   f_1000->SetSavedPoint(287,0.1224051);
   f_1000->SetSavedPoint(288,0.1225436);
   f_1000->SetSavedPoint(289,0.1226821);
   f_1000->SetSavedPoint(290,0.1228206);
   f_1000->SetSavedPoint(291,0.1229591);
   f_1000->SetSavedPoint(292,0.1230976);
   f_1000->SetSavedPoint(293,0.1232361);
   f_1000->SetSavedPoint(294,0.1233746);
   f_1000->SetSavedPoint(295,0.1235131);
   f_1000->SetSavedPoint(296,0.1236516);
   f_1000->SetSavedPoint(297,0.1237901);
   f_1000->SetSavedPoint(298,0.1239286);
   f_1000->SetSavedPoint(299,0.1240671);
   f_1000->SetSavedPoint(300,0.1242056);
   f_1000->SetSavedPoint(301,0.1243441);
   f_1000->SetSavedPoint(302,0.1244826);
   f_1000->SetSavedPoint(303,0.1246211);
   f_1000->SetSavedPoint(304,0.1247596);
   f_1000->SetSavedPoint(305,0.1248981);
   f_1000->SetSavedPoint(306,0.1250366);
   f_1000->SetSavedPoint(307,0.1251751);
   f_1000->SetSavedPoint(308,0.1253136);
   f_1000->SetSavedPoint(309,0.1254521);
   f_1000->SetSavedPoint(310,0.1255906);
   f_1000->SetSavedPoint(311,0.1257291);
   f_1000->SetSavedPoint(312,0.1258676);
   f_1000->SetSavedPoint(313,0.1260061);
   f_1000->SetSavedPoint(314,0.1261446);
   f_1000->SetSavedPoint(315,0.1262831);
   f_1000->SetSavedPoint(316,0.1264591);
   f_1000->SetSavedPoint(317,0.126635);
   f_1000->SetSavedPoint(318,0.1268109);
   f_1000->SetSavedPoint(319,0.1269869);
   f_1000->SetSavedPoint(320,0.1271628);
   f_1000->SetSavedPoint(321,0.1273388);
   f_1000->SetSavedPoint(322,0.1275147);
   f_1000->SetSavedPoint(323,0.1276906);
   f_1000->SetSavedPoint(324,0.1278666);
   f_1000->SetSavedPoint(325,0.1280425);
   f_1000->SetSavedPoint(326,0.1282259);
   f_1000->SetSavedPoint(327,0.1284094);
   f_1000->SetSavedPoint(328,0.1285928);
   f_1000->SetSavedPoint(329,0.1287762);
   f_1000->SetSavedPoint(330,0.1289596);
   f_1000->SetSavedPoint(331,0.1291431);
   f_1000->SetSavedPoint(332,0.1293265);
   f_1000->SetSavedPoint(333,0.1295099);
   f_1000->SetSavedPoint(334,0.1296934);
   f_1000->SetSavedPoint(335,0.1298768);
   f_1000->SetSavedPoint(336,0.1300602);
   f_1000->SetSavedPoint(337,0.1302436);
   f_1000->SetSavedPoint(338,0.1304271);
   f_1000->SetSavedPoint(339,0.1306105);
   f_1000->SetSavedPoint(340,0.1307939);
   f_1000->SetSavedPoint(341,0.1309773);
   f_1000->SetSavedPoint(342,0.1311608);
   f_1000->SetSavedPoint(343,0.1313442);
   f_1000->SetSavedPoint(344,0.1315276);
   f_1000->SetSavedPoint(345,0.131711);
   f_1000->SetSavedPoint(346,0.1319054);
   f_1000->SetSavedPoint(347,0.1320998);
   f_1000->SetSavedPoint(348,0.1322942);
   f_1000->SetSavedPoint(349,0.1324886);
   f_1000->SetSavedPoint(350,0.132683);
   f_1000->SetSavedPoint(351,0.1328774);
   f_1000->SetSavedPoint(352,0.1330718);
   f_1000->SetSavedPoint(353,0.1332662);
   f_1000->SetSavedPoint(354,0.1334606);
   f_1000->SetSavedPoint(355,0.133655);
   f_1000->SetSavedPoint(356,0.1338603);
   f_1000->SetSavedPoint(357,0.1340657);
   f_1000->SetSavedPoint(358,0.1342711);
   f_1000->SetSavedPoint(359,0.1344764);
   f_1000->SetSavedPoint(360,0.1346818);
   f_1000->SetSavedPoint(361,0.1348871);
   f_1000->SetSavedPoint(362,0.1350925);
   f_1000->SetSavedPoint(363,0.1352979);
   f_1000->SetSavedPoint(364,0.1355032);
   f_1000->SetSavedPoint(365,0.1357086);
   f_1000->SetSavedPoint(366,0.135914);
   f_1000->SetSavedPoint(367,0.1361193);
   f_1000->SetSavedPoint(368,0.1363247);
   f_1000->SetSavedPoint(369,0.13653);
   f_1000->SetSavedPoint(370,0.1367354);
   f_1000->SetSavedPoint(371,0.1369408);
   f_1000->SetSavedPoint(372,0.1371461);
   f_1000->SetSavedPoint(373,0.1373515);
   f_1000->SetSavedPoint(374,0.1375569);
   f_1000->SetSavedPoint(375,0.1377622);
   f_1000->SetSavedPoint(376,0.1379697);
   f_1000->SetSavedPoint(377,0.1381773);
   f_1000->SetSavedPoint(378,0.1383848);
   f_1000->SetSavedPoint(379,0.1385924);
   f_1000->SetSavedPoint(380,0.1387999);
   f_1000->SetSavedPoint(381,0.1390074);
   f_1000->SetSavedPoint(382,0.139215);
   f_1000->SetSavedPoint(383,0.1394225);
   f_1000->SetSavedPoint(384,0.13963);
   f_1000->SetSavedPoint(385,0.1398376);
   f_1000->SetSavedPoint(386,0.140056);
   f_1000->SetSavedPoint(387,0.1402744);
   f_1000->SetSavedPoint(388,0.1404928);
   f_1000->SetSavedPoint(389,0.1407112);
   f_1000->SetSavedPoint(390,0.1409296);
   f_1000->SetSavedPoint(391,0.141148);
   f_1000->SetSavedPoint(392,0.1413664);
   f_1000->SetSavedPoint(393,0.1415848);
   f_1000->SetSavedPoint(394,0.1418032);
   f_1000->SetSavedPoint(395,0.1420216);
   f_1000->SetSavedPoint(396,0.14224);
   f_1000->SetSavedPoint(397,0.1424584);
   f_1000->SetSavedPoint(398,0.1426768);
   f_1000->SetSavedPoint(399,0.1428952);
   f_1000->SetSavedPoint(400,0.1431136);
   f_1000->SetSavedPoint(401,0.143332);
   f_1000->SetSavedPoint(402,0.1435504);
   f_1000->SetSavedPoint(403,0.1437688);
   f_1000->SetSavedPoint(404,0.1439872);
   f_1000->SetSavedPoint(405,0.1442056);
   f_1000->SetSavedPoint(406,0.144424);
   f_1000->SetSavedPoint(407,0.1446424);
   f_1000->SetSavedPoint(408,0.1448608);
   f_1000->SetSavedPoint(409,0.1450792);
   f_1000->SetSavedPoint(410,0.1452976);
   f_1000->SetSavedPoint(411,0.145516);
   f_1000->SetSavedPoint(412,0.1457344);
   f_1000->SetSavedPoint(413,0.1459528);
   f_1000->SetSavedPoint(414,0.1461712);
   f_1000->SetSavedPoint(415,0.1463896);
   f_1000->SetSavedPoint(416,0.1466944);
   f_1000->SetSavedPoint(417,0.1469991);
   f_1000->SetSavedPoint(418,0.1473039);
   f_1000->SetSavedPoint(419,0.1476087);
   f_1000->SetSavedPoint(420,0.1479135);
   f_1000->SetSavedPoint(421,0.1482183);
   f_1000->SetSavedPoint(422,0.1485231);
   f_1000->SetSavedPoint(423,0.1488278);
   f_1000->SetSavedPoint(424,0.1491326);
   f_1000->SetSavedPoint(425,0.1494374);
   f_1000->SetSavedPoint(426,0.1497595);
   f_1000->SetSavedPoint(427,0.1500815);
   f_1000->SetSavedPoint(428,0.1504036);
   f_1000->SetSavedPoint(429,0.1507256);
   f_1000->SetSavedPoint(430,0.1510477);
   f_1000->SetSavedPoint(431,0.1513698);
   f_1000->SetSavedPoint(432,0.1516918);
   f_1000->SetSavedPoint(433,0.1520139);
   f_1000->SetSavedPoint(434,0.1523359);
   f_1000->SetSavedPoint(435,0.152658);
   f_1000->SetSavedPoint(436,0.15298);
   f_1000->SetSavedPoint(437,0.1533021);
   f_1000->SetSavedPoint(438,0.1536242);
   f_1000->SetSavedPoint(439,0.1539462);
   f_1000->SetSavedPoint(440,0.1542683);
   f_1000->SetSavedPoint(441,0.1545903);
   f_1000->SetSavedPoint(442,0.1549124);
   f_1000->SetSavedPoint(443,0.1552344);
   f_1000->SetSavedPoint(444,0.1555565);
   f_1000->SetSavedPoint(445,0.1558786);
   f_1000->SetSavedPoint(446,0.1560795);
   f_1000->SetSavedPoint(447,0.1562805);
   f_1000->SetSavedPoint(448,0.1564814);
   f_1000->SetSavedPoint(449,0.1566824);
   f_1000->SetSavedPoint(450,0.1568833);
   f_1000->SetSavedPoint(451,0.1570843);
   f_1000->SetSavedPoint(452,0.1572852);
   f_1000->SetSavedPoint(453,0.1574862);
   f_1000->SetSavedPoint(454,0.1576871);
   f_1000->SetSavedPoint(455,0.1578881);
   f_1000->SetSavedPoint(456,0.1579679);
   f_1000->SetSavedPoint(457,0.1580477);
   f_1000->SetSavedPoint(458,0.1581276);
   f_1000->SetSavedPoint(459,0.1582074);
   f_1000->SetSavedPoint(460,0.1582872);
   f_1000->SetSavedPoint(461,0.1583671);
   f_1000->SetSavedPoint(462,0.1584469);
   f_1000->SetSavedPoint(463,0.1585268);
   f_1000->SetSavedPoint(464,0.1586066);
   f_1000->SetSavedPoint(465,0.1586864);
   f_1000->SetSavedPoint(466,0.1587663);
   f_1000->SetSavedPoint(467,0.1588461);
   f_1000->SetSavedPoint(468,0.158926);
   f_1000->SetSavedPoint(469,0.1590058);
   f_1000->SetSavedPoint(470,0.1590856);
   f_1000->SetSavedPoint(471,0.1591655);
   f_1000->SetSavedPoint(472,0.1592453);
   f_1000->SetSavedPoint(473,0.1593252);
   f_1000->SetSavedPoint(474,0.159405);
   f_1000->SetSavedPoint(475,0.1594848);
   f_1000->SetSavedPoint(476,0.1596156);
   f_1000->SetSavedPoint(477,0.1597464);
   f_1000->SetSavedPoint(478,0.1598772);
   f_1000->SetSavedPoint(479,0.160008);
   f_1000->SetSavedPoint(480,0.1601388);
   f_1000->SetSavedPoint(481,0.1602696);
   f_1000->SetSavedPoint(482,0.1604004);
   f_1000->SetSavedPoint(483,0.1605312);
   f_1000->SetSavedPoint(484,0.160662);
   f_1000->SetSavedPoint(485,0.1607928);
   f_1000->SetSavedPoint(486,0.1611783);
   f_1000->SetSavedPoint(487,0.1615639);
   f_1000->SetSavedPoint(488,0.1619494);
   f_1000->SetSavedPoint(489,0.162335);
   f_1000->SetSavedPoint(490,0.1627206);
   f_1000->SetSavedPoint(491,0.1631061);
   f_1000->SetSavedPoint(492,0.1634917);
   f_1000->SetSavedPoint(493,0.1638772);
   f_1000->SetSavedPoint(494,0.1642628);
   f_1000->SetSavedPoint(495,0.1646484);
   f_1000->SetSavedPoint(496,0.1650339);
   f_1000->SetSavedPoint(497,0.1654195);
   f_1000->SetSavedPoint(498,0.165805);
   f_1000->SetSavedPoint(499,0.1661906);
   f_1000->SetSavedPoint(500,0.1665762);
   f_1000->SetSavedPoint(501,0.1669617);
   f_1000->SetSavedPoint(502,0.1673473);
   f_1000->SetSavedPoint(503,0.1677328);
   f_1000->SetSavedPoint(504,0.1681184);
   f_1000->SetSavedPoint(505,0.168504);
   f_1000->SetSavedPoint(506,0.1688895);
   f_1000->SetSavedPoint(507,0.1692751);
   f_1000->SetSavedPoint(508,0.1696606);
   f_1000->SetSavedPoint(509,0.1700462);
   f_1000->SetSavedPoint(510,0.1704318);
   f_1000->SetSavedPoint(511,0.1708173);
   f_1000->SetSavedPoint(512,0.1712029);
   f_1000->SetSavedPoint(513,0.1715885);
   f_1000->SetSavedPoint(514,0.171974);
   f_1000->SetSavedPoint(515,0.1723596);
   f_1000->SetSavedPoint(516,0.1728196);
   f_1000->SetSavedPoint(517,0.1732797);
   f_1000->SetSavedPoint(518,0.1737398);
   f_1000->SetSavedPoint(519,0.1741999);
   f_1000->SetSavedPoint(520,0.1746599);
   f_1000->SetSavedPoint(521,0.17512);
   f_1000->SetSavedPoint(522,0.1755801);
   f_1000->SetSavedPoint(523,0.1760401);
   f_1000->SetSavedPoint(524,0.1765002);
   f_1000->SetSavedPoint(525,0.1769603);
   f_1000->SetSavedPoint(526,0.1774352);
   f_1000->SetSavedPoint(527,0.1779102);
   f_1000->SetSavedPoint(528,0.1783852);
   f_1000->SetSavedPoint(529,0.1788602);
   f_1000->SetSavedPoint(530,0.1793351);
   f_1000->SetSavedPoint(531,0.1798101);
   f_1000->SetSavedPoint(532,0.1802851);
   f_1000->SetSavedPoint(533,0.18076);
   f_1000->SetSavedPoint(534,0.181235);
   f_1000->SetSavedPoint(535,0.18171);
   f_1000->SetSavedPoint(536,0.182185);
   f_1000->SetSavedPoint(537,0.1826599);
   f_1000->SetSavedPoint(538,0.1831349);
   f_1000->SetSavedPoint(539,0.1836099);
   f_1000->SetSavedPoint(540,0.1840848);
   f_1000->SetSavedPoint(541,0.1845598);
   f_1000->SetSavedPoint(542,0.1850348);
   f_1000->SetSavedPoint(543,0.1855098);
   f_1000->SetSavedPoint(544,0.1859847);
   f_1000->SetSavedPoint(545,0.1864597);
   f_1000->SetSavedPoint(546,0.1868942);
   f_1000->SetSavedPoint(547,0.1873288);
   f_1000->SetSavedPoint(548,0.1877633);
   f_1000->SetSavedPoint(549,0.1881978);
   f_1000->SetSavedPoint(550,0.1886324);
   f_1000->SetSavedPoint(551,0.1890669);
   f_1000->SetSavedPoint(552,0.1895015);
   f_1000->SetSavedPoint(553,0.189936);
   f_1000->SetSavedPoint(554,0.1903705);
   f_1000->SetSavedPoint(555,0.1908051);
   f_1000->SetSavedPoint(556,0.1911992);
   f_1000->SetSavedPoint(557,0.1915933);
   f_1000->SetSavedPoint(558,0.1919874);
   f_1000->SetSavedPoint(559,0.1923815);
   f_1000->SetSavedPoint(560,0.1927756);
   f_1000->SetSavedPoint(561,0.1931697);
   f_1000->SetSavedPoint(562,0.1935638);
   f_1000->SetSavedPoint(563,0.1939579);
   f_1000->SetSavedPoint(564,0.194352);
   f_1000->SetSavedPoint(565,0.1947461);
   f_1000->SetSavedPoint(566,0.1951402);
   f_1000->SetSavedPoint(567,0.1955343);
   f_1000->SetSavedPoint(568,0.1959284);
   f_1000->SetSavedPoint(569,0.1963225);
   f_1000->SetSavedPoint(570,0.1967166);
   f_1000->SetSavedPoint(571,0.1971107);
   f_1000->SetSavedPoint(572,0.1975048);
   f_1000->SetSavedPoint(573,0.1978989);
   f_1000->SetSavedPoint(574,0.198293);
   f_1000->SetSavedPoint(575,0.1986871);
   f_1000->SetSavedPoint(576,0.1990793);
   f_1000->SetSavedPoint(577,0.1994716);
   f_1000->SetSavedPoint(578,0.1998638);
   f_1000->SetSavedPoint(579,0.2002561);
   f_1000->SetSavedPoint(580,0.2006483);
   f_1000->SetSavedPoint(581,0.2010406);
   f_1000->SetSavedPoint(582,0.2014328);
   f_1000->SetSavedPoint(583,0.2018251);
   f_1000->SetSavedPoint(584,0.2022173);
   f_1000->SetSavedPoint(585,0.2026096);
   f_1000->SetSavedPoint(586,0.2029926);
   f_1000->SetSavedPoint(587,0.2033755);
   f_1000->SetSavedPoint(588,0.2037585);
   f_1000->SetSavedPoint(589,0.2041415);
   f_1000->SetSavedPoint(590,0.2045245);
   f_1000->SetSavedPoint(591,0.2049075);
   f_1000->SetSavedPoint(592,0.2052904);
   f_1000->SetSavedPoint(593,0.2056734);
   f_1000->SetSavedPoint(594,0.2060564);
   f_1000->SetSavedPoint(595,0.2064394);
   f_1000->SetSavedPoint(596,0.2068224);
   f_1000->SetSavedPoint(597,0.2072053);
   f_1000->SetSavedPoint(598,0.2075883);
   f_1000->SetSavedPoint(599,0.2079713);
   f_1000->SetSavedPoint(600,0.2083543);
   f_1000->SetSavedPoint(601,0.2087373);
   f_1000->SetSavedPoint(602,0.2091202);
   f_1000->SetSavedPoint(603,0.2095032);
   f_1000->SetSavedPoint(604,0.2098862);
   f_1000->SetSavedPoint(605,0.2102692);
   f_1000->SetSavedPoint(606,0.2106522);
   f_1000->SetSavedPoint(607,0.2110351);
   f_1000->SetSavedPoint(608,0.2114181);
   f_1000->SetSavedPoint(609,0.2118011);
   f_1000->SetSavedPoint(610,0.2121841);
   f_1000->SetSavedPoint(611,0.2125671);
   f_1000->SetSavedPoint(612,0.2129501);
   f_1000->SetSavedPoint(613,0.213333);
   f_1000->SetSavedPoint(614,0.213716);
   f_1000->SetSavedPoint(615,0.214099);
   f_1000->SetSavedPoint(616,0.2144481);
   f_1000->SetSavedPoint(617,0.2147973);
   f_1000->SetSavedPoint(618,0.2151464);
   f_1000->SetSavedPoint(619,0.2154956);
   f_1000->SetSavedPoint(620,0.2158447);
   f_1000->SetSavedPoint(621,0.2161939);
   f_1000->SetSavedPoint(622,0.216543);
   f_1000->SetSavedPoint(623,0.2168922);
   f_1000->SetSavedPoint(624,0.2172413);
   f_1000->SetSavedPoint(625,0.2175905);
   f_1000->SetSavedPoint(626,0.2179328);
   f_1000->SetSavedPoint(627,0.2182752);
   f_1000->SetSavedPoint(628,0.2186176);
   f_1000->SetSavedPoint(629,0.21896);
   f_1000->SetSavedPoint(630,0.2193023);
   f_1000->SetSavedPoint(631,0.2196447);
   f_1000->SetSavedPoint(632,0.2199871);
   f_1000->SetSavedPoint(633,0.2203295);
   f_1000->SetSavedPoint(634,0.2206719);
   f_1000->SetSavedPoint(635,0.2210142);
   f_1000->SetSavedPoint(636,0.2213566);
   f_1000->SetSavedPoint(637,0.221699);
   f_1000->SetSavedPoint(638,0.2220414);
   f_1000->SetSavedPoint(639,0.2223838);
   f_1000->SetSavedPoint(640,0.2227261);
   f_1000->SetSavedPoint(641,0.2230685);
   f_1000->SetSavedPoint(642,0.2234109);
   f_1000->SetSavedPoint(643,0.2237533);
   f_1000->SetSavedPoint(644,0.2240957);
   f_1000->SetSavedPoint(645,0.224438);
   f_1000->SetSavedPoint(646,0.2249066);
   f_1000->SetSavedPoint(647,0.2253752);
   f_1000->SetSavedPoint(648,0.2258438);
   f_1000->SetSavedPoint(649,0.2263124);
   f_1000->SetSavedPoint(650,0.226781);
   f_1000->SetSavedPoint(651,0.2272496);
   f_1000->SetSavedPoint(652,0.2277181);
   f_1000->SetSavedPoint(653,0.2281867);
   f_1000->SetSavedPoint(654,0.2286553);
   f_1000->SetSavedPoint(655,0.2291239);
   f_1000->SetSavedPoint(656,0.2297187);
   f_1000->SetSavedPoint(657,0.2303135);
   f_1000->SetSavedPoint(658,0.2309083);
   f_1000->SetSavedPoint(659,0.2315031);
   f_1000->SetSavedPoint(660,0.2320979);
   f_1000->SetSavedPoint(661,0.2326927);
   f_1000->SetSavedPoint(662,0.2332874);
   f_1000->SetSavedPoint(663,0.2338822);
   f_1000->SetSavedPoint(664,0.234477);
   f_1000->SetSavedPoint(665,0.2350718);
   f_1000->SetSavedPoint(666,0.2356666);
   f_1000->SetSavedPoint(667,0.2362614);
   f_1000->SetSavedPoint(668,0.2368562);
   f_1000->SetSavedPoint(669,0.237451);
   f_1000->SetSavedPoint(670,0.2380458);
   f_1000->SetSavedPoint(671,0.2386406);
   f_1000->SetSavedPoint(672,0.2392354);
   f_1000->SetSavedPoint(673,0.2398302);
   f_1000->SetSavedPoint(674,0.240425);
   f_1000->SetSavedPoint(675,0.2410198);
   f_1000->SetSavedPoint(676,0.2415648);
   f_1000->SetSavedPoint(677,0.2421098);
   f_1000->SetSavedPoint(678,0.2426549);
   f_1000->SetSavedPoint(679,0.2431999);
   f_1000->SetSavedPoint(680,0.2437449);
   f_1000->SetSavedPoint(681,0.24429);
   f_1000->SetSavedPoint(682,0.244835);
   f_1000->SetSavedPoint(683,0.24538);
   f_1000->SetSavedPoint(684,0.2459251);
   f_1000->SetSavedPoint(685,0.2464701);
   f_1000->SetSavedPoint(686,0.2467663);
   f_1000->SetSavedPoint(687,0.2470626);
   f_1000->SetSavedPoint(688,0.2473588);
   f_1000->SetSavedPoint(689,0.2476551);
   f_1000->SetSavedPoint(690,0.2479513);
   f_1000->SetSavedPoint(691,0.2482476);
   f_1000->SetSavedPoint(692,0.2485438);
   f_1000->SetSavedPoint(693,0.24884);
   f_1000->SetSavedPoint(694,0.2491363);
   f_1000->SetSavedPoint(695,0.2494325);
   f_1000->SetSavedPoint(696,0.2497288);
   f_1000->SetSavedPoint(697,0.250025);
   f_1000->SetSavedPoint(698,0.2503213);
   f_1000->SetSavedPoint(699,0.2506175);
   f_1000->SetSavedPoint(700,0.2509138);
   f_1000->SetSavedPoint(701,0.25121);
   f_1000->SetSavedPoint(702,0.2515062);
   f_1000->SetSavedPoint(703,0.2518025);
   f_1000->SetSavedPoint(704,0.2520987);
   f_1000->SetSavedPoint(705,0.252395);
   f_1000->SetSavedPoint(706,0.2526912);
   f_1000->SetSavedPoint(707,0.2529875);
   f_1000->SetSavedPoint(708,0.2532837);
   f_1000->SetSavedPoint(709,0.2535799);
   f_1000->SetSavedPoint(710,0.2538762);
   f_1000->SetSavedPoint(711,0.2541724);
   f_1000->SetSavedPoint(712,0.2544687);
   f_1000->SetSavedPoint(713,0.2547649);
   f_1000->SetSavedPoint(714,0.2550612);
   f_1000->SetSavedPoint(715,0.2553574);
   f_1000->SetSavedPoint(716,0.2561314);
   f_1000->SetSavedPoint(717,0.2569054);
   f_1000->SetSavedPoint(718,0.2576795);
   f_1000->SetSavedPoint(719,0.2584535);
   f_1000->SetSavedPoint(720,0.2592275);
   f_1000->SetSavedPoint(721,0.2600015);
   f_1000->SetSavedPoint(722,0.2607755);
   f_1000->SetSavedPoint(723,0.2615496);
   f_1000->SetSavedPoint(724,0.2623236);
   f_1000->SetSavedPoint(725,0.2630976);
   f_1000->SetSavedPoint(726,0.2639672);
   f_1000->SetSavedPoint(727,0.2648367);
   f_1000->SetSavedPoint(728,0.2657063);
   f_1000->SetSavedPoint(729,0.2665759);
   f_1000->SetSavedPoint(730,0.2674455);
   f_1000->SetSavedPoint(731,0.268315);
   f_1000->SetSavedPoint(732,0.2691846);
   f_1000->SetSavedPoint(733,0.2700542);
   f_1000->SetSavedPoint(734,0.2709238);
   f_1000->SetSavedPoint(735,0.2717933);
   f_1000->SetSavedPoint(736,0.2726629);
   f_1000->SetSavedPoint(737,0.2735325);
   f_1000->SetSavedPoint(738,0.2744021);
   f_1000->SetSavedPoint(739,0.2752716);
   f_1000->SetSavedPoint(740,0.2761412);
   f_1000->SetSavedPoint(741,0.2770108);
   f_1000->SetSavedPoint(742,0.2778804);
   f_1000->SetSavedPoint(743,0.2787499);
   f_1000->SetSavedPoint(744,0.2796195);
   f_1000->SetSavedPoint(745,0.2804891);
   f_1000->SetSavedPoint(746,0.2811059);
   f_1000->SetSavedPoint(747,0.2817227);
   f_1000->SetSavedPoint(748,0.2823395);
   f_1000->SetSavedPoint(749,0.2829564);
   f_1000->SetSavedPoint(750,0.2835732);
   f_1000->SetSavedPoint(751,0.28419);
   f_1000->SetSavedPoint(752,0.2848068);
   f_1000->SetSavedPoint(753,0.2854236);
   f_1000->SetSavedPoint(754,0.2860405);
   f_1000->SetSavedPoint(755,0.2866573);
   f_1000->SetSavedPoint(756,0.2870213);
   f_1000->SetSavedPoint(757,0.2873854);
   f_1000->SetSavedPoint(758,0.2877495);
   f_1000->SetSavedPoint(759,0.2881135);
   f_1000->SetSavedPoint(760,0.2884776);
   f_1000->SetSavedPoint(761,0.2888417);
   f_1000->SetSavedPoint(762,0.2892057);
   f_1000->SetSavedPoint(763,0.2895698);
   f_1000->SetSavedPoint(764,0.2899339);
   f_1000->SetSavedPoint(765,0.2902979);
   f_1000->SetSavedPoint(766,0.290662);
   f_1000->SetSavedPoint(767,0.2910261);
   f_1000->SetSavedPoint(768,0.2913901);
   f_1000->SetSavedPoint(769,0.2917542);
   f_1000->SetSavedPoint(770,0.2921183);
   f_1000->SetSavedPoint(771,0.2924823);
   f_1000->SetSavedPoint(772,0.2928464);
   f_1000->SetSavedPoint(773,0.2932105);
   f_1000->SetSavedPoint(774,0.2935745);
   f_1000->SetSavedPoint(775,0.2939386);
   f_1000->SetSavedPoint(776,0.2943189);
   f_1000->SetSavedPoint(777,0.2946991);
   f_1000->SetSavedPoint(778,0.2950794);
   f_1000->SetSavedPoint(779,0.2954596);
   f_1000->SetSavedPoint(780,0.2958399);
   f_1000->SetSavedPoint(781,0.2962202);
   f_1000->SetSavedPoint(782,0.2966004);
   f_1000->SetSavedPoint(783,0.2969807);
   f_1000->SetSavedPoint(784,0.2973609);
   f_1000->SetSavedPoint(785,0.2977412);
   f_1000->SetSavedPoint(786,0.2982024);
   f_1000->SetSavedPoint(787,0.2986636);
   f_1000->SetSavedPoint(788,0.2991248);
   f_1000->SetSavedPoint(789,0.299586);
   f_1000->SetSavedPoint(790,0.3000472);
   f_1000->SetSavedPoint(791,0.3005084);
   f_1000->SetSavedPoint(792,0.3009696);
   f_1000->SetSavedPoint(793,0.3014309);
   f_1000->SetSavedPoint(794,0.3018921);
   f_1000->SetSavedPoint(795,0.3023533);
   f_1000->SetSavedPoint(796,0.3028145);
   f_1000->SetSavedPoint(797,0.3032757);
   f_1000->SetSavedPoint(798,0.3037369);
   f_1000->SetSavedPoint(799,0.3041981);
   f_1000->SetSavedPoint(800,0.3046593);
   f_1000->SetSavedPoint(801,0.3051205);
   f_1000->SetSavedPoint(802,0.3055817);
   f_1000->SetSavedPoint(803,0.3060429);
   f_1000->SetSavedPoint(804,0.3065042);
   f_1000->SetSavedPoint(805,0.3069654);
   f_1000->SetSavedPoint(806,0.3074266);
   f_1000->SetSavedPoint(807,0.3078878);
   f_1000->SetSavedPoint(808,0.308349);
   f_1000->SetSavedPoint(809,0.3088102);
   f_1000->SetSavedPoint(810,0.3092714);
   f_1000->SetSavedPoint(811,0.3097326);
   f_1000->SetSavedPoint(812,0.3101938);
   f_1000->SetSavedPoint(813,0.310655);
   f_1000->SetSavedPoint(814,0.3111162);
   f_1000->SetSavedPoint(815,0.3115775);
   f_1000->SetSavedPoint(816,0.3120391);
   f_1000->SetSavedPoint(817,0.3125008);
   f_1000->SetSavedPoint(818,0.3129625);
   f_1000->SetSavedPoint(819,0.3134242);
   f_1000->SetSavedPoint(820,0.3138859);
   f_1000->SetSavedPoint(821,0.3143476);
   f_1000->SetSavedPoint(822,0.3148093);
   f_1000->SetSavedPoint(823,0.3152709);
   f_1000->SetSavedPoint(824,0.3157326);
   f_1000->SetSavedPoint(825,0.3161943);
   f_1000->SetSavedPoint(826,0.3166561);
   f_1000->SetSavedPoint(827,0.3171179);
   f_1000->SetSavedPoint(828,0.3175796);
   f_1000->SetSavedPoint(829,0.3180414);
   f_1000->SetSavedPoint(830,0.3185032);
   f_1000->SetSavedPoint(831,0.318965);
   f_1000->SetSavedPoint(832,0.3194268);
   f_1000->SetSavedPoint(833,0.3198885);
   f_1000->SetSavedPoint(834,0.3203503);
   f_1000->SetSavedPoint(835,0.3208121);
   f_1000->SetSavedPoint(836,0.3212739);
   f_1000->SetSavedPoint(837,0.3217357);
   f_1000->SetSavedPoint(838,0.3221974);
   f_1000->SetSavedPoint(839,0.3226592);
   f_1000->SetSavedPoint(840,0.323121);
   f_1000->SetSavedPoint(841,0.3235828);
   f_1000->SetSavedPoint(842,0.3240446);
   f_1000->SetSavedPoint(843,0.3245063);
   f_1000->SetSavedPoint(844,0.3249681);
   f_1000->SetSavedPoint(845,0.3254299);
   f_1000->SetSavedPoint(846,0.3259012);
   f_1000->SetSavedPoint(847,0.3263726);
   f_1000->SetSavedPoint(848,0.3268439);
   f_1000->SetSavedPoint(849,0.3273152);
   f_1000->SetSavedPoint(850,0.3277866);
   f_1000->SetSavedPoint(851,0.3282579);
   f_1000->SetSavedPoint(852,0.3287292);
   f_1000->SetSavedPoint(853,0.3292006);
   f_1000->SetSavedPoint(854,0.3296719);
   f_1000->SetSavedPoint(855,0.3301432);
   f_1000->SetSavedPoint(856,0.3306241);
   f_1000->SetSavedPoint(857,0.331105);
   f_1000->SetSavedPoint(858,0.3315859);
   f_1000->SetSavedPoint(859,0.3320668);
   f_1000->SetSavedPoint(860,0.3325477);
   f_1000->SetSavedPoint(861,0.3330286);
   f_1000->SetSavedPoint(862,0.3335095);
   f_1000->SetSavedPoint(863,0.3339904);
   f_1000->SetSavedPoint(864,0.3344713);
   f_1000->SetSavedPoint(865,0.3349522);
   f_1000->SetSavedPoint(866,0.335433);
   f_1000->SetSavedPoint(867,0.3359139);
   f_1000->SetSavedPoint(868,0.3363948);
   f_1000->SetSavedPoint(869,0.3368757);
   f_1000->SetSavedPoint(870,0.3373566);
   f_1000->SetSavedPoint(871,0.3378375);
   f_1000->SetSavedPoint(872,0.3383184);
   f_1000->SetSavedPoint(873,0.3387993);
   f_1000->SetSavedPoint(874,0.3392802);
   f_1000->SetSavedPoint(875,0.3397611);
   f_1000->SetSavedPoint(876,0.3402297);
   f_1000->SetSavedPoint(877,0.3406983);
   f_1000->SetSavedPoint(878,0.3411669);
   f_1000->SetSavedPoint(879,0.3416355);
   f_1000->SetSavedPoint(880,0.3421041);
   f_1000->SetSavedPoint(881,0.3425727);
   f_1000->SetSavedPoint(882,0.3430414);
   f_1000->SetSavedPoint(883,0.34351);
   f_1000->SetSavedPoint(884,0.3439786);
   f_1000->SetSavedPoint(885,0.3444472);
   f_1000->SetSavedPoint(886,0.3448544);
   f_1000->SetSavedPoint(887,0.3452617);
   f_1000->SetSavedPoint(888,0.3456689);
   f_1000->SetSavedPoint(889,0.3460761);
   f_1000->SetSavedPoint(890,0.3464833);
   f_1000->SetSavedPoint(891,0.3468906);
   f_1000->SetSavedPoint(892,0.3472978);
   f_1000->SetSavedPoint(893,0.347705);
   f_1000->SetSavedPoint(894,0.3481123);
   f_1000->SetSavedPoint(895,0.3485195);
   f_1000->SetSavedPoint(896,0.3489267);
   f_1000->SetSavedPoint(897,0.349334);
   f_1000->SetSavedPoint(898,0.3497412);
   f_1000->SetSavedPoint(899,0.3501484);
   f_1000->SetSavedPoint(900,0.3505557);
   f_1000->SetSavedPoint(901,0.3509629);
   f_1000->SetSavedPoint(902,0.3513701);
   f_1000->SetSavedPoint(903,0.3517774);
   f_1000->SetSavedPoint(904,0.3521846);
   f_1000->SetSavedPoint(905,0.3525918);
   f_1000->SetSavedPoint(906,0.352999);
   f_1000->SetSavedPoint(907,0.3534063);
   f_1000->SetSavedPoint(908,0.3538135);
   f_1000->SetSavedPoint(909,0.3542207);
   f_1000->SetSavedPoint(910,0.354628);
   f_1000->SetSavedPoint(911,0.3550352);
   f_1000->SetSavedPoint(912,0.3554424);
   f_1000->SetSavedPoint(913,0.3558497);
   f_1000->SetSavedPoint(914,0.3562569);
   f_1000->SetSavedPoint(915,0.3566641);
   f_1000->SetSavedPoint(916,0.3569495);
   f_1000->SetSavedPoint(917,0.3572348);
   f_1000->SetSavedPoint(918,0.3575201);
   f_1000->SetSavedPoint(919,0.3578054);
   f_1000->SetSavedPoint(920,0.3580908);
   f_1000->SetSavedPoint(921,0.3583761);
   f_1000->SetSavedPoint(922,0.3586614);
   f_1000->SetSavedPoint(923,0.3589468);
   f_1000->SetSavedPoint(924,0.3592321);
   f_1000->SetSavedPoint(925,0.3595174);
   f_1000->SetSavedPoint(926,0.3597784);
   f_1000->SetSavedPoint(927,0.3600393);
   f_1000->SetSavedPoint(928,0.3603003);
   f_1000->SetSavedPoint(929,0.3605612);
   f_1000->SetSavedPoint(930,0.3608222);
   f_1000->SetSavedPoint(931,0.3610831);
   f_1000->SetSavedPoint(932,0.3613441);
   f_1000->SetSavedPoint(933,0.361605);
   f_1000->SetSavedPoint(934,0.361866);
   f_1000->SetSavedPoint(935,0.3621269);
   f_1000->SetSavedPoint(936,0.3623879);
   f_1000->SetSavedPoint(937,0.3626488);
   f_1000->SetSavedPoint(938,0.3629098);
   f_1000->SetSavedPoint(939,0.3631707);
   f_1000->SetSavedPoint(940,0.3634316);
   f_1000->SetSavedPoint(941,0.3636926);
   f_1000->SetSavedPoint(942,0.3639535);
   f_1000->SetSavedPoint(943,0.3642145);
   f_1000->SetSavedPoint(944,0.3644754);
   f_1000->SetSavedPoint(945,0.3647364);
   f_1000->SetSavedPoint(946,0.3648383);
   f_1000->SetSavedPoint(947,0.3649402);
   f_1000->SetSavedPoint(948,0.3650422);
   f_1000->SetSavedPoint(949,0.3651441);
   f_1000->SetSavedPoint(950,0.365246);
   f_1000->SetSavedPoint(951,0.365348);
   f_1000->SetSavedPoint(952,0.3654499);
   f_1000->SetSavedPoint(953,0.3655518);
   f_1000->SetSavedPoint(954,0.3656537);
   f_1000->SetSavedPoint(955,0.3657557);
   f_1000->SetSavedPoint(956,0.3656986);
   f_1000->SetSavedPoint(957,0.3656415);
   f_1000->SetSavedPoint(958,0.3655844);
   f_1000->SetSavedPoint(959,0.3655273);
   f_1000->SetSavedPoint(960,0.3654702);
   f_1000->SetSavedPoint(961,0.3654131);
   f_1000->SetSavedPoint(962,0.365356);
   f_1000->SetSavedPoint(963,0.3652989);
   f_1000->SetSavedPoint(964,0.3652418);
   f_1000->SetSavedPoint(965,0.3651847);
   f_1000->SetSavedPoint(966,0.3651276);
   f_1000->SetSavedPoint(967,0.3650705);
   f_1000->SetSavedPoint(968,0.3650134);
   f_1000->SetSavedPoint(969,0.3649563);
   f_1000->SetSavedPoint(970,0.3648992);
   f_1000->SetSavedPoint(971,0.3648421);
   f_1000->SetSavedPoint(972,0.364785);
   f_1000->SetSavedPoint(973,0.3647279);
   f_1000->SetSavedPoint(974,0.3646708);
   f_1000->SetSavedPoint(975,0.3646137);
   f_1000->SetSavedPoint(976,0.3645662);
   f_1000->SetSavedPoint(977,0.3645186);
   f_1000->SetSavedPoint(978,0.364471);
   f_1000->SetSavedPoint(979,0.3644234);
   f_1000->SetSavedPoint(980,0.3643758);
   f_1000->SetSavedPoint(981,0.3643283);
   f_1000->SetSavedPoint(982,0.3642807);
   f_1000->SetSavedPoint(983,0.3642331);
   f_1000->SetSavedPoint(984,0.3641855);
   f_1000->SetSavedPoint(985,0.3641379);
   f_1000->SetSavedPoint(986,0.3641379);
   f_1000->SetSavedPoint(987,0.3641379);
   f_1000->SetSavedPoint(988,0.3641379);
   f_1000->SetSavedPoint(989,0.3641379);
   f_1000->SetSavedPoint(990,0.3641379);
   f_1000->SetSavedPoint(991,0.3641379);
   f_1000->SetSavedPoint(992,0.3641379);
   f_1000->SetSavedPoint(993,0.3641379);
   f_1000->SetSavedPoint(994,0.3641379);
   f_1000->SetSavedPoint(995,0.3641379);
   f_1000->SetSavedPoint(996,0.3641379);
   f_1000->SetSavedPoint(997,0.3641379);
   f_1000->SetSavedPoint(998,0.3641379);
   f_1000->SetSavedPoint(999,0.3641379);
   f_1000->SetSavedPoint(1000,0);
   f_1000->SetSavedPoint(1001,0);
   f_1000->SetSavedPoint(1002,1);
   f_1000->SetFillColor(19);
   f_1000->SetFillStyle(0);
   f_1000->SetMarkerStyle(20);
   f_1000->SetMarkerSize(1.2);
   f_1000->SetLineColor(92);
   f_1000->SetLineWidth(2);
   f_1000->SetLineStyle(7);
   f_1000->GetXaxis()->SetNdivisions(505);
   f_1000->GetXaxis()->SetLabelFont(132);
   f_1000->GetXaxis()->SetLabelOffset(0.015);
   f_1000->GetXaxis()->SetLabelSize(0.05);
   f_1000->GetXaxis()->SetTitleSize(0.06);
   f_1000->GetXaxis()->SetTitleFont(132);
   f_1000->GetYaxis()->SetLabelFont(132);
   f_1000->GetYaxis()->SetLabelSize(0.05);
   f_1000->GetYaxis()->SetTitleSize(0.06);
   f_1000->GetYaxis()->SetTitleFont(42);
   f_1000->SetParameter(0,1);
   f_1000->SetParError(0,0);
   f_1000->SetParLimits(0,1,1);
   f_1000->SetParameter(1,0);
   f_1000->SetParError(1,0);
   f_1000->SetParLimits(1,1,1);
   f_1000->SetParameter(2,1);
   f_1000->SetParError(2,0);
   f_1000->SetParLimits(2,1,1);
   f_1000->Draw("same");
   
   TF1 *f_1020 = new TF1("*f_1020",0,1,3);
    //The original function : f_1020 had originally been created by:
    //TF1 *f_1020 = new TF1("f_1020",f_1020,0,1,3);
   f_1020->SetRange(0,1);
   f_1020->SetName("f_1020");
   f_1020->SetTitle("f_1020");
   f_1020->SetNpx(1000);
   f_1020->SetSavedPoint(0,0.0483908);
   f_1020->SetSavedPoint(1,0.0483908);
   f_1020->SetSavedPoint(2,0.0483908);
   f_1020->SetSavedPoint(3,0.0483908);
   f_1020->SetSavedPoint(4,0.0483908);
   f_1020->SetSavedPoint(5,0.0483908);
   f_1020->SetSavedPoint(6,0.0483908);
   f_1020->SetSavedPoint(7,0.0483908);
   f_1020->SetSavedPoint(8,0.0483908);
   f_1020->SetSavedPoint(9,0.0483908);
   f_1020->SetSavedPoint(10,0.0483908);
   f_1020->SetSavedPoint(11,0.0483908);
   f_1020->SetSavedPoint(12,0.0483908);
   f_1020->SetSavedPoint(13,0.0483908);
   f_1020->SetSavedPoint(14,0.0483908);
   f_1020->SetSavedPoint(15,0.0483908);
   f_1020->SetSavedPoint(16,0.04835536);
   f_1020->SetSavedPoint(17,0.04831991);
   f_1020->SetSavedPoint(18,0.04828447);
   f_1020->SetSavedPoint(19,0.04824903);
   f_1020->SetSavedPoint(20,0.04821358);
   f_1020->SetSavedPoint(21,0.04817814);
   f_1020->SetSavedPoint(22,0.04814269);
   f_1020->SetSavedPoint(23,0.04810725);
   f_1020->SetSavedPoint(24,0.04807181);
   f_1020->SetSavedPoint(25,0.04803636);
   f_1020->SetSavedPoint(26,0.04799383);
   f_1020->SetSavedPoint(27,0.0479513);
   f_1020->SetSavedPoint(28,0.04790876);
   f_1020->SetSavedPoint(29,0.04786623);
   f_1020->SetSavedPoint(30,0.0478237);
   f_1020->SetSavedPoint(31,0.04778116);
   f_1020->SetSavedPoint(32,0.04773863);
   f_1020->SetSavedPoint(33,0.0476961);
   f_1020->SetSavedPoint(34,0.04765356);
   f_1020->SetSavedPoint(35,0.04761103);
   f_1020->SetSavedPoint(36,0.0475685);
   f_1020->SetSavedPoint(37,0.04752597);
   f_1020->SetSavedPoint(38,0.04748343);
   f_1020->SetSavedPoint(39,0.0474409);
   f_1020->SetSavedPoint(40,0.04739837);
   f_1020->SetSavedPoint(41,0.04735583);
   f_1020->SetSavedPoint(42,0.0473133);
   f_1020->SetSavedPoint(43,0.04727077);
   f_1020->SetSavedPoint(44,0.04722823);
   f_1020->SetSavedPoint(45,0.0471857);
   f_1020->SetSavedPoint(46,0.04717552);
   f_1020->SetSavedPoint(47,0.04716533);
   f_1020->SetSavedPoint(48,0.04715514);
   f_1020->SetSavedPoint(49,0.04714496);
   f_1020->SetSavedPoint(50,0.04713477);
   f_1020->SetSavedPoint(51,0.04712459);
   f_1020->SetSavedPoint(52,0.0471144);
   f_1020->SetSavedPoint(53,0.04710421);
   f_1020->SetSavedPoint(54,0.04709403);
   f_1020->SetSavedPoint(55,0.04708384);
   f_1020->SetSavedPoint(56,0.047106);
   f_1020->SetSavedPoint(57,0.04712816);
   f_1020->SetSavedPoint(58,0.04715033);
   f_1020->SetSavedPoint(59,0.04717249);
   f_1020->SetSavedPoint(60,0.04719465);
   f_1020->SetSavedPoint(61,0.04721681);
   f_1020->SetSavedPoint(62,0.04723897);
   f_1020->SetSavedPoint(63,0.04726113);
   f_1020->SetSavedPoint(64,0.04728329);
   f_1020->SetSavedPoint(65,0.04730545);
   f_1020->SetSavedPoint(66,0.04732762);
   f_1020->SetSavedPoint(67,0.04734978);
   f_1020->SetSavedPoint(68,0.04737194);
   f_1020->SetSavedPoint(69,0.0473941);
   f_1020->SetSavedPoint(70,0.04741626);
   f_1020->SetSavedPoint(71,0.04743842);
   f_1020->SetSavedPoint(72,0.04746058);
   f_1020->SetSavedPoint(73,0.04748274);
   f_1020->SetSavedPoint(74,0.0475049);
   f_1020->SetSavedPoint(75,0.04752707);
   f_1020->SetSavedPoint(76,0.0475552);
   f_1020->SetSavedPoint(77,0.04758333);
   f_1020->SetSavedPoint(78,0.04761146);
   f_1020->SetSavedPoint(79,0.04763959);
   f_1020->SetSavedPoint(80,0.04766772);
   f_1020->SetSavedPoint(81,0.04769585);
   f_1020->SetSavedPoint(82,0.04772398);
   f_1020->SetSavedPoint(83,0.04775211);
   f_1020->SetSavedPoint(84,0.04778024);
   f_1020->SetSavedPoint(85,0.04780837);
   f_1020->SetSavedPoint(86,0.04786635);
   f_1020->SetSavedPoint(87,0.04792432);
   f_1020->SetSavedPoint(88,0.0479823);
   f_1020->SetSavedPoint(89,0.04804028);
   f_1020->SetSavedPoint(90,0.04809826);
   f_1020->SetSavedPoint(91,0.04815623);
   f_1020->SetSavedPoint(92,0.04821421);
   f_1020->SetSavedPoint(93,0.04827219);
   f_1020->SetSavedPoint(94,0.04833016);
   f_1020->SetSavedPoint(95,0.04838814);
   f_1020->SetSavedPoint(96,0.04844612);
   f_1020->SetSavedPoint(97,0.04850409);
   f_1020->SetSavedPoint(98,0.04856207);
   f_1020->SetSavedPoint(99,0.04862005);
   f_1020->SetSavedPoint(100,0.04867802);
   f_1020->SetSavedPoint(101,0.048736);
   f_1020->SetSavedPoint(102,0.04879398);
   f_1020->SetSavedPoint(103,0.04885196);
   f_1020->SetSavedPoint(104,0.04890993);
   f_1020->SetSavedPoint(105,0.04896791);
   f_1020->SetSavedPoint(106,0.04902589);
   f_1020->SetSavedPoint(107,0.04908386);
   f_1020->SetSavedPoint(108,0.04914184);
   f_1020->SetSavedPoint(109,0.04919982);
   f_1020->SetSavedPoint(110,0.04925779);
   f_1020->SetSavedPoint(111,0.04931577);
   f_1020->SetSavedPoint(112,0.04937375);
   f_1020->SetSavedPoint(113,0.04943172);
   f_1020->SetSavedPoint(114,0.0494897);
   f_1020->SetSavedPoint(115,0.04954768);
   f_1020->SetSavedPoint(116,0.04956688);
   f_1020->SetSavedPoint(117,0.04958609);
   f_1020->SetSavedPoint(118,0.0496053);
   f_1020->SetSavedPoint(119,0.0496245);
   f_1020->SetSavedPoint(120,0.04964371);
   f_1020->SetSavedPoint(121,0.04966292);
   f_1020->SetSavedPoint(122,0.04968212);
   f_1020->SetSavedPoint(123,0.04970133);
   f_1020->SetSavedPoint(124,0.04972053);
   f_1020->SetSavedPoint(125,0.04973974);
   f_1020->SetSavedPoint(126,0.04975119);
   f_1020->SetSavedPoint(127,0.04976264);
   f_1020->SetSavedPoint(128,0.0497741);
   f_1020->SetSavedPoint(129,0.04978555);
   f_1020->SetSavedPoint(130,0.049797);
   f_1020->SetSavedPoint(131,0.04980845);
   f_1020->SetSavedPoint(132,0.0498199);
   f_1020->SetSavedPoint(133,0.04983135);
   f_1020->SetSavedPoint(134,0.04984281);
   f_1020->SetSavedPoint(135,0.04985426);
   f_1020->SetSavedPoint(136,0.04986571);
   f_1020->SetSavedPoint(137,0.04987716);
   f_1020->SetSavedPoint(138,0.04988861);
   f_1020->SetSavedPoint(139,0.04990007);
   f_1020->SetSavedPoint(140,0.04991152);
   f_1020->SetSavedPoint(141,0.04992297);
   f_1020->SetSavedPoint(142,0.04993442);
   f_1020->SetSavedPoint(143,0.04994587);
   f_1020->SetSavedPoint(144,0.04995733);
   f_1020->SetSavedPoint(145,0.04996878);
   f_1020->SetSavedPoint(146,0.05001954);
   f_1020->SetSavedPoint(147,0.0500703);
   f_1020->SetSavedPoint(148,0.05012106);
   f_1020->SetSavedPoint(149,0.05017182);
   f_1020->SetSavedPoint(150,0.05022259);
   f_1020->SetSavedPoint(151,0.05027335);
   f_1020->SetSavedPoint(152,0.05032411);
   f_1020->SetSavedPoint(153,0.05037487);
   f_1020->SetSavedPoint(154,0.05042563);
   f_1020->SetSavedPoint(155,0.0504764);
   f_1020->SetSavedPoint(156,0.05056647);
   f_1020->SetSavedPoint(157,0.05065654);
   f_1020->SetSavedPoint(158,0.05074661);
   f_1020->SetSavedPoint(159,0.05083668);
   f_1020->SetSavedPoint(160,0.05092676);
   f_1020->SetSavedPoint(161,0.05101683);
   f_1020->SetSavedPoint(162,0.0511069);
   f_1020->SetSavedPoint(163,0.05119697);
   f_1020->SetSavedPoint(164,0.05128704);
   f_1020->SetSavedPoint(165,0.05137712);
   f_1020->SetSavedPoint(166,0.05146719);
   f_1020->SetSavedPoint(167,0.05155726);
   f_1020->SetSavedPoint(168,0.05164733);
   f_1020->SetSavedPoint(169,0.0517374);
   f_1020->SetSavedPoint(170,0.05182747);
   f_1020->SetSavedPoint(171,0.05191755);
   f_1020->SetSavedPoint(172,0.05200762);
   f_1020->SetSavedPoint(173,0.05209769);
   f_1020->SetSavedPoint(174,0.05218776);
   f_1020->SetSavedPoint(175,0.05227783);
   f_1020->SetSavedPoint(176,0.05235865);
   f_1020->SetSavedPoint(177,0.05243947);
   f_1020->SetSavedPoint(178,0.05252029);
   f_1020->SetSavedPoint(179,0.05260111);
   f_1020->SetSavedPoint(180,0.05268192);
   f_1020->SetSavedPoint(181,0.05276274);
   f_1020->SetSavedPoint(182,0.05284356);
   f_1020->SetSavedPoint(183,0.05292438);
   f_1020->SetSavedPoint(184,0.05300519);
   f_1020->SetSavedPoint(185,0.05308601);
   f_1020->SetSavedPoint(186,0.05312056);
   f_1020->SetSavedPoint(187,0.05315511);
   f_1020->SetSavedPoint(188,0.05318965);
   f_1020->SetSavedPoint(189,0.0532242);
   f_1020->SetSavedPoint(190,0.05325875);
   f_1020->SetSavedPoint(191,0.05329329);
   f_1020->SetSavedPoint(192,0.05332784);
   f_1020->SetSavedPoint(193,0.05336239);
   f_1020->SetSavedPoint(194,0.05339694);
   f_1020->SetSavedPoint(195,0.05343148);
   f_1020->SetSavedPoint(196,0.05346603);
   f_1020->SetSavedPoint(197,0.05350058);
   f_1020->SetSavedPoint(198,0.05353512);
   f_1020->SetSavedPoint(199,0.05356967);
   f_1020->SetSavedPoint(200,0.05360422);
   f_1020->SetSavedPoint(201,0.05363877);
   f_1020->SetSavedPoint(202,0.05367331);
   f_1020->SetSavedPoint(203,0.05370786);
   f_1020->SetSavedPoint(204,0.05374241);
   f_1020->SetSavedPoint(205,0.05377695);
   f_1020->SetSavedPoint(206,0.0538115);
   f_1020->SetSavedPoint(207,0.05384605);
   f_1020->SetSavedPoint(208,0.0538806);
   f_1020->SetSavedPoint(209,0.05391514);
   f_1020->SetSavedPoint(210,0.05394969);
   f_1020->SetSavedPoint(211,0.05398424);
   f_1020->SetSavedPoint(212,0.05401878);
   f_1020->SetSavedPoint(213,0.05405333);
   f_1020->SetSavedPoint(214,0.05408788);
   f_1020->SetSavedPoint(215,0.05412243);
   f_1020->SetSavedPoint(216,0.05420396);
   f_1020->SetSavedPoint(217,0.0542855);
   f_1020->SetSavedPoint(218,0.05436703);
   f_1020->SetSavedPoint(219,0.05444857);
   f_1020->SetSavedPoint(220,0.0545301);
   f_1020->SetSavedPoint(221,0.05461164);
   f_1020->SetSavedPoint(222,0.05469317);
   f_1020->SetSavedPoint(223,0.05477471);
   f_1020->SetSavedPoint(224,0.05485624);
   f_1020->SetSavedPoint(225,0.05493778);
   f_1020->SetSavedPoint(226,0.05502871);
   f_1020->SetSavedPoint(227,0.05511965);
   f_1020->SetSavedPoint(228,0.05521058);
   f_1020->SetSavedPoint(229,0.05530151);
   f_1020->SetSavedPoint(230,0.05539244);
   f_1020->SetSavedPoint(231,0.05548338);
   f_1020->SetSavedPoint(232,0.05557431);
   f_1020->SetSavedPoint(233,0.05566524);
   f_1020->SetSavedPoint(234,0.05575618);
   f_1020->SetSavedPoint(235,0.05584711);
   f_1020->SetSavedPoint(236,0.05593804);
   f_1020->SetSavedPoint(237,0.05602898);
   f_1020->SetSavedPoint(238,0.05611991);
   f_1020->SetSavedPoint(239,0.05621084);
   f_1020->SetSavedPoint(240,0.05630177);
   f_1020->SetSavedPoint(241,0.05639271);
   f_1020->SetSavedPoint(242,0.05648364);
   f_1020->SetSavedPoint(243,0.05657457);
   f_1020->SetSavedPoint(244,0.05666551);
   f_1020->SetSavedPoint(245,0.05675644);
   f_1020->SetSavedPoint(246,0.0568628);
   f_1020->SetSavedPoint(247,0.05696917);
   f_1020->SetSavedPoint(248,0.05707553);
   f_1020->SetSavedPoint(249,0.0571819);
   f_1020->SetSavedPoint(250,0.05728826);
   f_1020->SetSavedPoint(251,0.05739463);
   f_1020->SetSavedPoint(252,0.05750099);
   f_1020->SetSavedPoint(253,0.05760735);
   f_1020->SetSavedPoint(254,0.05771372);
   f_1020->SetSavedPoint(255,0.05782008);
   f_1020->SetSavedPoint(256,0.05794188);
   f_1020->SetSavedPoint(257,0.05806367);
   f_1020->SetSavedPoint(258,0.05818547);
   f_1020->SetSavedPoint(259,0.05830727);
   f_1020->SetSavedPoint(260,0.05842906);
   f_1020->SetSavedPoint(261,0.05855086);
   f_1020->SetSavedPoint(262,0.05867265);
   f_1020->SetSavedPoint(263,0.05879445);
   f_1020->SetSavedPoint(264,0.05891624);
   f_1020->SetSavedPoint(265,0.05903804);
   f_1020->SetSavedPoint(266,0.05915984);
   f_1020->SetSavedPoint(267,0.05928163);
   f_1020->SetSavedPoint(268,0.05940343);
   f_1020->SetSavedPoint(269,0.05952522);
   f_1020->SetSavedPoint(270,0.05964702);
   f_1020->SetSavedPoint(271,0.05976881);
   f_1020->SetSavedPoint(272,0.05989061);
   f_1020->SetSavedPoint(273,0.06001241);
   f_1020->SetSavedPoint(274,0.0601342);
   f_1020->SetSavedPoint(275,0.060256);
   f_1020->SetSavedPoint(276,0.0603647);
   f_1020->SetSavedPoint(277,0.0604734);
   f_1020->SetSavedPoint(278,0.0605821);
   f_1020->SetSavedPoint(279,0.0606908);
   f_1020->SetSavedPoint(280,0.06079951);
   f_1020->SetSavedPoint(281,0.06090821);
   f_1020->SetSavedPoint(282,0.06101691);
   f_1020->SetSavedPoint(283,0.06112561);
   f_1020->SetSavedPoint(284,0.06123431);
   f_1020->SetSavedPoint(285,0.06134301);
   f_1020->SetSavedPoint(286,0.06138624);
   f_1020->SetSavedPoint(287,0.06142947);
   f_1020->SetSavedPoint(288,0.06147271);
   f_1020->SetSavedPoint(289,0.06151594);
   f_1020->SetSavedPoint(290,0.06155917);
   f_1020->SetSavedPoint(291,0.0616024);
   f_1020->SetSavedPoint(292,0.06164563);
   f_1020->SetSavedPoint(293,0.06168886);
   f_1020->SetSavedPoint(294,0.06173209);
   f_1020->SetSavedPoint(295,0.06177532);
   f_1020->SetSavedPoint(296,0.06181855);
   f_1020->SetSavedPoint(297,0.06186178);
   f_1020->SetSavedPoint(298,0.06190501);
   f_1020->SetSavedPoint(299,0.06194824);
   f_1020->SetSavedPoint(300,0.06199148);
   f_1020->SetSavedPoint(301,0.06203471);
   f_1020->SetSavedPoint(302,0.06207794);
   f_1020->SetSavedPoint(303,0.06212117);
   f_1020->SetSavedPoint(304,0.0621644);
   f_1020->SetSavedPoint(305,0.06220763);
   f_1020->SetSavedPoint(306,0.06225086);
   f_1020->SetSavedPoint(307,0.06229409);
   f_1020->SetSavedPoint(308,0.06233732);
   f_1020->SetSavedPoint(309,0.06238055);
   f_1020->SetSavedPoint(310,0.06242378);
   f_1020->SetSavedPoint(311,0.06246701);
   f_1020->SetSavedPoint(312,0.06251025);
   f_1020->SetSavedPoint(313,0.06255348);
   f_1020->SetSavedPoint(314,0.06259671);
   f_1020->SetSavedPoint(315,0.06263994);
   f_1020->SetSavedPoint(316,0.06277444);
   f_1020->SetSavedPoint(317,0.06290893);
   f_1020->SetSavedPoint(318,0.06304343);
   f_1020->SetSavedPoint(319,0.06317793);
   f_1020->SetSavedPoint(320,0.06331243);
   f_1020->SetSavedPoint(321,0.06344692);
   f_1020->SetSavedPoint(322,0.06358142);
   f_1020->SetSavedPoint(323,0.06371592);
   f_1020->SetSavedPoint(324,0.06385042);
   f_1020->SetSavedPoint(325,0.06398492);
   f_1020->SetSavedPoint(326,0.06413767);
   f_1020->SetSavedPoint(327,0.06429042);
   f_1020->SetSavedPoint(328,0.06444317);
   f_1020->SetSavedPoint(329,0.06459592);
   f_1020->SetSavedPoint(330,0.06474867);
   f_1020->SetSavedPoint(331,0.06490142);
   f_1020->SetSavedPoint(332,0.06505417);
   f_1020->SetSavedPoint(333,0.06520693);
   f_1020->SetSavedPoint(334,0.06535968);
   f_1020->SetSavedPoint(335,0.06551243);
   f_1020->SetSavedPoint(336,0.06566518);
   f_1020->SetSavedPoint(337,0.06581793);
   f_1020->SetSavedPoint(338,0.06597068);
   f_1020->SetSavedPoint(339,0.06612343);
   f_1020->SetSavedPoint(340,0.06627618);
   f_1020->SetSavedPoint(341,0.06642894);
   f_1020->SetSavedPoint(342,0.06658169);
   f_1020->SetSavedPoint(343,0.06673444);
   f_1020->SetSavedPoint(344,0.06688719);
   f_1020->SetSavedPoint(345,0.06703994);
   f_1020->SetSavedPoint(346,0.06716333);
   f_1020->SetSavedPoint(347,0.06728672);
   f_1020->SetSavedPoint(348,0.06741011);
   f_1020->SetSavedPoint(349,0.0675335);
   f_1020->SetSavedPoint(350,0.06765689);
   f_1020->SetSavedPoint(351,0.06778028);
   f_1020->SetSavedPoint(352,0.06790367);
   f_1020->SetSavedPoint(353,0.06802705);
   f_1020->SetSavedPoint(354,0.06815044);
   f_1020->SetSavedPoint(355,0.06827383);
   f_1020->SetSavedPoint(356,0.06836786);
   f_1020->SetSavedPoint(357,0.06846189);
   f_1020->SetSavedPoint(358,0.06855592);
   f_1020->SetSavedPoint(359,0.06864994);
   f_1020->SetSavedPoint(360,0.06874397);
   f_1020->SetSavedPoint(361,0.068838);
   f_1020->SetSavedPoint(362,0.06893203);
   f_1020->SetSavedPoint(363,0.06902605);
   f_1020->SetSavedPoint(364,0.06912008);
   f_1020->SetSavedPoint(365,0.06921411);
   f_1020->SetSavedPoint(366,0.06930814);
   f_1020->SetSavedPoint(367,0.06940216);
   f_1020->SetSavedPoint(368,0.06949619);
   f_1020->SetSavedPoint(369,0.06959022);
   f_1020->SetSavedPoint(370,0.06968424);
   f_1020->SetSavedPoint(371,0.06977827);
   f_1020->SetSavedPoint(372,0.0698723);
   f_1020->SetSavedPoint(373,0.06996633);
   f_1020->SetSavedPoint(374,0.07006035);
   f_1020->SetSavedPoint(375,0.07015438);
   f_1020->SetSavedPoint(376,0.07026418);
   f_1020->SetSavedPoint(377,0.07037397);
   f_1020->SetSavedPoint(378,0.07048377);
   f_1020->SetSavedPoint(379,0.07059356);
   f_1020->SetSavedPoint(380,0.07070336);
   f_1020->SetSavedPoint(381,0.07081315);
   f_1020->SetSavedPoint(382,0.07092295);
   f_1020->SetSavedPoint(383,0.07103275);
   f_1020->SetSavedPoint(384,0.07114254);
   f_1020->SetSavedPoint(385,0.07125234);
   f_1020->SetSavedPoint(386,0.07144097);
   f_1020->SetSavedPoint(387,0.07162961);
   f_1020->SetSavedPoint(388,0.07181824);
   f_1020->SetSavedPoint(389,0.07200688);
   f_1020->SetSavedPoint(390,0.07219552);
   f_1020->SetSavedPoint(391,0.07238415);
   f_1020->SetSavedPoint(392,0.07257279);
   f_1020->SetSavedPoint(393,0.07276142);
   f_1020->SetSavedPoint(394,0.07295006);
   f_1020->SetSavedPoint(395,0.0731387);
   f_1020->SetSavedPoint(396,0.07332733);
   f_1020->SetSavedPoint(397,0.07351597);
   f_1020->SetSavedPoint(398,0.0737046);
   f_1020->SetSavedPoint(399,0.07389324);
   f_1020->SetSavedPoint(400,0.07408188);
   f_1020->SetSavedPoint(401,0.07427051);
   f_1020->SetSavedPoint(402,0.07445915);
   f_1020->SetSavedPoint(403,0.07464778);
   f_1020->SetSavedPoint(404,0.07483642);
   f_1020->SetSavedPoint(405,0.07502505);
   f_1020->SetSavedPoint(406,0.07521369);
   f_1020->SetSavedPoint(407,0.07540233);
   f_1020->SetSavedPoint(408,0.07559096);
   f_1020->SetSavedPoint(409,0.0757796);
   f_1020->SetSavedPoint(410,0.07596823);
   f_1020->SetSavedPoint(411,0.07615687);
   f_1020->SetSavedPoint(412,0.07634551);
   f_1020->SetSavedPoint(413,0.07653414);
   f_1020->SetSavedPoint(414,0.07672278);
   f_1020->SetSavedPoint(415,0.07691141);
   f_1020->SetSavedPoint(416,0.07712165);
   f_1020->SetSavedPoint(417,0.07733188);
   f_1020->SetSavedPoint(418,0.07754211);
   f_1020->SetSavedPoint(419,0.07775234);
   f_1020->SetSavedPoint(420,0.07796257);
   f_1020->SetSavedPoint(421,0.07817281);
   f_1020->SetSavedPoint(422,0.07838304);
   f_1020->SetSavedPoint(423,0.07859327);
   f_1020->SetSavedPoint(424,0.0788035);
   f_1020->SetSavedPoint(425,0.07901373);
   f_1020->SetSavedPoint(426,0.07922828);
   f_1020->SetSavedPoint(427,0.07944283);
   f_1020->SetSavedPoint(428,0.07965739);
   f_1020->SetSavedPoint(429,0.07987194);
   f_1020->SetSavedPoint(430,0.08008649);
   f_1020->SetSavedPoint(431,0.08030104);
   f_1020->SetSavedPoint(432,0.08051559);
   f_1020->SetSavedPoint(433,0.08073014);
   f_1020->SetSavedPoint(434,0.08094469);
   f_1020->SetSavedPoint(435,0.08115924);
   f_1020->SetSavedPoint(436,0.08137379);
   f_1020->SetSavedPoint(437,0.08158835);
   f_1020->SetSavedPoint(438,0.0818029);
   f_1020->SetSavedPoint(439,0.08201745);
   f_1020->SetSavedPoint(440,0.082232);
   f_1020->SetSavedPoint(441,0.08244655);
   f_1020->SetSavedPoint(442,0.0826611);
   f_1020->SetSavedPoint(443,0.08287565);
   f_1020->SetSavedPoint(444,0.0830902);
   f_1020->SetSavedPoint(445,0.08330475);
   f_1020->SetSavedPoint(446,0.08351828);
   f_1020->SetSavedPoint(447,0.08373181);
   f_1020->SetSavedPoint(448,0.08394534);
   f_1020->SetSavedPoint(449,0.08415887);
   f_1020->SetSavedPoint(450,0.0843724);
   f_1020->SetSavedPoint(451,0.08458593);
   f_1020->SetSavedPoint(452,0.08479946);
   f_1020->SetSavedPoint(453,0.08501299);
   f_1020->SetSavedPoint(454,0.08522652);
   f_1020->SetSavedPoint(455,0.08544004);
   f_1020->SetSavedPoint(456,0.08565255);
   f_1020->SetSavedPoint(457,0.08586506);
   f_1020->SetSavedPoint(458,0.08607756);
   f_1020->SetSavedPoint(459,0.08629007);
   f_1020->SetSavedPoint(460,0.08650258);
   f_1020->SetSavedPoint(461,0.08671508);
   f_1020->SetSavedPoint(462,0.08692759);
   f_1020->SetSavedPoint(463,0.0871401);
   f_1020->SetSavedPoint(464,0.0873526);
   f_1020->SetSavedPoint(465,0.08756511);
   f_1020->SetSavedPoint(466,0.08777762);
   f_1020->SetSavedPoint(467,0.08799013);
   f_1020->SetSavedPoint(468,0.08820263);
   f_1020->SetSavedPoint(469,0.08841514);
   f_1020->SetSavedPoint(470,0.08862765);
   f_1020->SetSavedPoint(471,0.08884015);
   f_1020->SetSavedPoint(472,0.08905266);
   f_1020->SetSavedPoint(473,0.08926517);
   f_1020->SetSavedPoint(474,0.08947767);
   f_1020->SetSavedPoint(475,0.08969018);
   f_1020->SetSavedPoint(476,0.08991158);
   f_1020->SetSavedPoint(477,0.09013298);
   f_1020->SetSavedPoint(478,0.09035439);
   f_1020->SetSavedPoint(479,0.09057579);
   f_1020->SetSavedPoint(480,0.09079719);
   f_1020->SetSavedPoint(481,0.09101859);
   f_1020->SetSavedPoint(482,0.09124);
   f_1020->SetSavedPoint(483,0.0914614);
   f_1020->SetSavedPoint(484,0.0916828);
   f_1020->SetSavedPoint(485,0.0919042);
   f_1020->SetSavedPoint(486,0.09217008);
   f_1020->SetSavedPoint(487,0.09243596);
   f_1020->SetSavedPoint(488,0.09270185);
   f_1020->SetSavedPoint(489,0.09296773);
   f_1020->SetSavedPoint(490,0.09323361);
   f_1020->SetSavedPoint(491,0.09349949);
   f_1020->SetSavedPoint(492,0.09376537);
   f_1020->SetSavedPoint(493,0.09403125);
   f_1020->SetSavedPoint(494,0.09429713);
   f_1020->SetSavedPoint(495,0.09456301);
   f_1020->SetSavedPoint(496,0.09482889);
   f_1020->SetSavedPoint(497,0.09509477);
   f_1020->SetSavedPoint(498,0.09536065);
   f_1020->SetSavedPoint(499,0.09562653);
   f_1020->SetSavedPoint(500,0.09589241);
   f_1020->SetSavedPoint(501,0.09615829);
   f_1020->SetSavedPoint(502,0.09642417);
   f_1020->SetSavedPoint(503,0.09669005);
   f_1020->SetSavedPoint(504,0.09695593);
   f_1020->SetSavedPoint(505,0.09722182);
   f_1020->SetSavedPoint(506,0.0974877);
   f_1020->SetSavedPoint(507,0.09775358);
   f_1020->SetSavedPoint(508,0.09801946);
   f_1020->SetSavedPoint(509,0.09828534);
   f_1020->SetSavedPoint(510,0.09855122);
   f_1020->SetSavedPoint(511,0.0988171);
   f_1020->SetSavedPoint(512,0.09908298);
   f_1020->SetSavedPoint(513,0.09934886);
   f_1020->SetSavedPoint(514,0.09961474);
   f_1020->SetSavedPoint(515,0.09988062);
   f_1020->SetSavedPoint(516,0.1002815);
   f_1020->SetSavedPoint(517,0.1006823);
   f_1020->SetSavedPoint(518,0.1010831);
   f_1020->SetSavedPoint(519,0.101484);
   f_1020->SetSavedPoint(520,0.1018848);
   f_1020->SetSavedPoint(521,0.1022856);
   f_1020->SetSavedPoint(522,0.1026864);
   f_1020->SetSavedPoint(523,0.1030873);
   f_1020->SetSavedPoint(524,0.1034881);
   f_1020->SetSavedPoint(525,0.1038889);
   f_1020->SetSavedPoint(526,0.1043168);
   f_1020->SetSavedPoint(527,0.1047446);
   f_1020->SetSavedPoint(528,0.1051724);
   f_1020->SetSavedPoint(529,0.1056002);
   f_1020->SetSavedPoint(530,0.1060281);
   f_1020->SetSavedPoint(531,0.1064559);
   f_1020->SetSavedPoint(532,0.1068837);
   f_1020->SetSavedPoint(533,0.1073115);
   f_1020->SetSavedPoint(534,0.1077394);
   f_1020->SetSavedPoint(535,0.1081672);
   f_1020->SetSavedPoint(536,0.108595);
   f_1020->SetSavedPoint(537,0.1090228);
   f_1020->SetSavedPoint(538,0.1094506);
   f_1020->SetSavedPoint(539,0.1098785);
   f_1020->SetSavedPoint(540,0.1103063);
   f_1020->SetSavedPoint(541,0.1107341);
   f_1020->SetSavedPoint(542,0.1111619);
   f_1020->SetSavedPoint(543,0.1115898);
   f_1020->SetSavedPoint(544,0.1120176);
   f_1020->SetSavedPoint(545,0.1124454);
   f_1020->SetSavedPoint(546,0.1128304);
   f_1020->SetSavedPoint(547,0.1132155);
   f_1020->SetSavedPoint(548,0.1136005);
   f_1020->SetSavedPoint(549,0.1139856);
   f_1020->SetSavedPoint(550,0.1143706);
   f_1020->SetSavedPoint(551,0.1147556);
   f_1020->SetSavedPoint(552,0.1151407);
   f_1020->SetSavedPoint(553,0.1155257);
   f_1020->SetSavedPoint(554,0.1159107);
   f_1020->SetSavedPoint(555,0.1162958);
   f_1020->SetSavedPoint(556,0.116638);
   f_1020->SetSavedPoint(557,0.1169803);
   f_1020->SetSavedPoint(558,0.1173225);
   f_1020->SetSavedPoint(559,0.1176648);
   f_1020->SetSavedPoint(560,0.1180071);
   f_1020->SetSavedPoint(561,0.1183493);
   f_1020->SetSavedPoint(562,0.1186916);
   f_1020->SetSavedPoint(563,0.1190338);
   f_1020->SetSavedPoint(564,0.1193761);
   f_1020->SetSavedPoint(565,0.1197183);
   f_1020->SetSavedPoint(566,0.1200606);
   f_1020->SetSavedPoint(567,0.1204028);
   f_1020->SetSavedPoint(568,0.1207451);
   f_1020->SetSavedPoint(569,0.1210873);
   f_1020->SetSavedPoint(570,0.1214296);
   f_1020->SetSavedPoint(571,0.1217719);
   f_1020->SetSavedPoint(572,0.1221141);
   f_1020->SetSavedPoint(573,0.1224564);
   f_1020->SetSavedPoint(574,0.1227986);
   f_1020->SetSavedPoint(575,0.1231409);
   f_1020->SetSavedPoint(576,0.1234937);
   f_1020->SetSavedPoint(577,0.1238465);
   f_1020->SetSavedPoint(578,0.1241992);
   f_1020->SetSavedPoint(579,0.124552);
   f_1020->SetSavedPoint(580,0.1249048);
   f_1020->SetSavedPoint(581,0.1252576);
   f_1020->SetSavedPoint(582,0.1256104);
   f_1020->SetSavedPoint(583,0.1259632);
   f_1020->SetSavedPoint(584,0.126316);
   f_1020->SetSavedPoint(585,0.1266688);
   f_1020->SetSavedPoint(586,0.1270743);
   f_1020->SetSavedPoint(587,0.1274798);
   f_1020->SetSavedPoint(588,0.1278852);
   f_1020->SetSavedPoint(589,0.1282907);
   f_1020->SetSavedPoint(590,0.1286962);
   f_1020->SetSavedPoint(591,0.1291017);
   f_1020->SetSavedPoint(592,0.1295072);
   f_1020->SetSavedPoint(593,0.1299126);
   f_1020->SetSavedPoint(594,0.1303181);
   f_1020->SetSavedPoint(595,0.1307236);
   f_1020->SetSavedPoint(596,0.1311291);
   f_1020->SetSavedPoint(597,0.1315346);
   f_1020->SetSavedPoint(598,0.13194);
   f_1020->SetSavedPoint(599,0.1323455);
   f_1020->SetSavedPoint(600,0.132751);
   f_1020->SetSavedPoint(601,0.1331565);
   f_1020->SetSavedPoint(602,0.133562);
   f_1020->SetSavedPoint(603,0.1339675);
   f_1020->SetSavedPoint(604,0.1343729);
   f_1020->SetSavedPoint(605,0.1347784);
   f_1020->SetSavedPoint(606,0.1351839);
   f_1020->SetSavedPoint(607,0.1355894);
   f_1020->SetSavedPoint(608,0.1359949);
   f_1020->SetSavedPoint(609,0.1364003);
   f_1020->SetSavedPoint(610,0.1368058);
   f_1020->SetSavedPoint(611,0.1372113);
   f_1020->SetSavedPoint(612,0.1376168);
   f_1020->SetSavedPoint(613,0.1380223);
   f_1020->SetSavedPoint(614,0.1384278);
   f_1020->SetSavedPoint(615,0.1388332);
   f_1020->SetSavedPoint(616,0.1393082);
   f_1020->SetSavedPoint(617,0.1397832);
   f_1020->SetSavedPoint(618,0.1402582);
   f_1020->SetSavedPoint(619,0.1407332);
   f_1020->SetSavedPoint(620,0.1412082);
   f_1020->SetSavedPoint(621,0.1416832);
   f_1020->SetSavedPoint(622,0.1421582);
   f_1020->SetSavedPoint(623,0.1426332);
   f_1020->SetSavedPoint(624,0.1431082);
   f_1020->SetSavedPoint(625,0.1435832);
   f_1020->SetSavedPoint(626,0.1440721);
   f_1020->SetSavedPoint(627,0.144561);
   f_1020->SetSavedPoint(628,0.1450499);
   f_1020->SetSavedPoint(629,0.1455388);
   f_1020->SetSavedPoint(630,0.1460278);
   f_1020->SetSavedPoint(631,0.1465167);
   f_1020->SetSavedPoint(632,0.1470056);
   f_1020->SetSavedPoint(633,0.1474945);
   f_1020->SetSavedPoint(634,0.1479834);
   f_1020->SetSavedPoint(635,0.1484723);
   f_1020->SetSavedPoint(636,0.1489612);
   f_1020->SetSavedPoint(637,0.1494501);
   f_1020->SetSavedPoint(638,0.149939);
   f_1020->SetSavedPoint(639,0.1504279);
   f_1020->SetSavedPoint(640,0.1509168);
   f_1020->SetSavedPoint(641,0.1514057);
   f_1020->SetSavedPoint(642,0.1518946);
   f_1020->SetSavedPoint(643,0.1523835);
   f_1020->SetSavedPoint(644,0.1528724);
   f_1020->SetSavedPoint(645,0.1533613);
   f_1020->SetSavedPoint(646,0.1540214);
   f_1020->SetSavedPoint(647,0.1546816);
   f_1020->SetSavedPoint(648,0.1553417);
   f_1020->SetSavedPoint(649,0.1560018);
   f_1020->SetSavedPoint(650,0.156662);
   f_1020->SetSavedPoint(651,0.1573221);
   f_1020->SetSavedPoint(652,0.1579823);
   f_1020->SetSavedPoint(653,0.1586424);
   f_1020->SetSavedPoint(654,0.1593025);
   f_1020->SetSavedPoint(655,0.1599627);
   f_1020->SetSavedPoint(656,0.160794);
   f_1020->SetSavedPoint(657,0.1616254);
   f_1020->SetSavedPoint(658,0.1624567);
   f_1020->SetSavedPoint(659,0.1632881);
   f_1020->SetSavedPoint(660,0.1641195);
   f_1020->SetSavedPoint(661,0.1649508);
   f_1020->SetSavedPoint(662,0.1657822);
   f_1020->SetSavedPoint(663,0.1666136);
   f_1020->SetSavedPoint(664,0.1674449);
   f_1020->SetSavedPoint(665,0.1682763);
   f_1020->SetSavedPoint(666,0.1691077);
   f_1020->SetSavedPoint(667,0.169939);
   f_1020->SetSavedPoint(668,0.1707704);
   f_1020->SetSavedPoint(669,0.1716017);
   f_1020->SetSavedPoint(670,0.1724331);
   f_1020->SetSavedPoint(671,0.1732645);
   f_1020->SetSavedPoint(672,0.1740958);
   f_1020->SetSavedPoint(673,0.1749272);
   f_1020->SetSavedPoint(674,0.1757586);
   f_1020->SetSavedPoint(675,0.1765899);
   f_1020->SetSavedPoint(676,0.1774355);
   f_1020->SetSavedPoint(677,0.178281);
   f_1020->SetSavedPoint(678,0.1791265);
   f_1020->SetSavedPoint(679,0.179972);
   f_1020->SetSavedPoint(680,0.1808176);
   f_1020->SetSavedPoint(681,0.1816631);
   f_1020->SetSavedPoint(682,0.1825086);
   f_1020->SetSavedPoint(683,0.1833542);
   f_1020->SetSavedPoint(684,0.1841997);
   f_1020->SetSavedPoint(685,0.1850452);
   f_1020->SetSavedPoint(686,0.1859616);
   f_1020->SetSavedPoint(687,0.1868779);
   f_1020->SetSavedPoint(688,0.1877943);
   f_1020->SetSavedPoint(689,0.1887107);
   f_1020->SetSavedPoint(690,0.189627);
   f_1020->SetSavedPoint(691,0.1905434);
   f_1020->SetSavedPoint(692,0.1914598);
   f_1020->SetSavedPoint(693,0.1923761);
   f_1020->SetSavedPoint(694,0.1932925);
   f_1020->SetSavedPoint(695,0.1942088);
   f_1020->SetSavedPoint(696,0.1951252);
   f_1020->SetSavedPoint(697,0.1960416);
   f_1020->SetSavedPoint(698,0.1969579);
   f_1020->SetSavedPoint(699,0.1978743);
   f_1020->SetSavedPoint(700,0.1987907);
   f_1020->SetSavedPoint(701,0.199707);
   f_1020->SetSavedPoint(702,0.2006234);
   f_1020->SetSavedPoint(703,0.2015397);
   f_1020->SetSavedPoint(704,0.2024561);
   f_1020->SetSavedPoint(705,0.2033725);
   f_1020->SetSavedPoint(706,0.2042888);
   f_1020->SetSavedPoint(707,0.2052052);
   f_1020->SetSavedPoint(708,0.2061216);
   f_1020->SetSavedPoint(709,0.2070379);
   f_1020->SetSavedPoint(710,0.2079543);
   f_1020->SetSavedPoint(711,0.2088706);
   f_1020->SetSavedPoint(712,0.209787);
   f_1020->SetSavedPoint(713,0.2107034);
   f_1020->SetSavedPoint(714,0.2116197);
   f_1020->SetSavedPoint(715,0.2125361);
   f_1020->SetSavedPoint(716,0.2135622);
   f_1020->SetSavedPoint(717,0.2145883);
   f_1020->SetSavedPoint(718,0.2156144);
   f_1020->SetSavedPoint(719,0.2166406);
   f_1020->SetSavedPoint(720,0.2176667);
   f_1020->SetSavedPoint(721,0.2186928);
   f_1020->SetSavedPoint(722,0.2197189);
   f_1020->SetSavedPoint(723,0.220745);
   f_1020->SetSavedPoint(724,0.2217711);
   f_1020->SetSavedPoint(725,0.2227973);
   f_1020->SetSavedPoint(726,0.2238453);
   f_1020->SetSavedPoint(727,0.2248934);
   f_1020->SetSavedPoint(728,0.2259415);
   f_1020->SetSavedPoint(729,0.2269895);
   f_1020->SetSavedPoint(730,0.2280376);
   f_1020->SetSavedPoint(731,0.2290857);
   f_1020->SetSavedPoint(732,0.2301337);
   f_1020->SetSavedPoint(733,0.2311818);
   f_1020->SetSavedPoint(734,0.2322299);
   f_1020->SetSavedPoint(735,0.2332779);
   f_1020->SetSavedPoint(736,0.234326);
   f_1020->SetSavedPoint(737,0.2353741);
   f_1020->SetSavedPoint(738,0.2364221);
   f_1020->SetSavedPoint(739,0.2374702);
   f_1020->SetSavedPoint(740,0.2385183);
   f_1020->SetSavedPoint(741,0.2395663);
   f_1020->SetSavedPoint(742,0.2406144);
   f_1020->SetSavedPoint(743,0.2416625);
   f_1020->SetSavedPoint(744,0.2427105);
   f_1020->SetSavedPoint(745,0.2437586);
   f_1020->SetSavedPoint(746,0.2449376);
   f_1020->SetSavedPoint(747,0.2461166);
   f_1020->SetSavedPoint(748,0.2472956);
   f_1020->SetSavedPoint(749,0.2484746);
   f_1020->SetSavedPoint(750,0.2496536);
   f_1020->SetSavedPoint(751,0.2508326);
   f_1020->SetSavedPoint(752,0.2520116);
   f_1020->SetSavedPoint(753,0.2531906);
   f_1020->SetSavedPoint(754,0.2543697);
   f_1020->SetSavedPoint(755,0.2555487);
   f_1020->SetSavedPoint(756,0.2568586);
   f_1020->SetSavedPoint(757,0.2581685);
   f_1020->SetSavedPoint(758,0.2594785);
   f_1020->SetSavedPoint(759,0.2607884);
   f_1020->SetSavedPoint(760,0.2620984);
   f_1020->SetSavedPoint(761,0.2634083);
   f_1020->SetSavedPoint(762,0.2647182);
   f_1020->SetSavedPoint(763,0.2660282);
   f_1020->SetSavedPoint(764,0.2673381);
   f_1020->SetSavedPoint(765,0.2686481);
   f_1020->SetSavedPoint(766,0.269958);
   f_1020->SetSavedPoint(767,0.2712679);
   f_1020->SetSavedPoint(768,0.2725779);
   f_1020->SetSavedPoint(769,0.2738878);
   f_1020->SetSavedPoint(770,0.2751978);
   f_1020->SetSavedPoint(771,0.2765077);
   f_1020->SetSavedPoint(772,0.2778177);
   f_1020->SetSavedPoint(773,0.2791276);
   f_1020->SetSavedPoint(774,0.2804375);
   f_1020->SetSavedPoint(775,0.2817475);
   f_1020->SetSavedPoint(776,0.2831371);
   f_1020->SetSavedPoint(777,0.2845267);
   f_1020->SetSavedPoint(778,0.2859163);
   f_1020->SetSavedPoint(779,0.2873059);
   f_1020->SetSavedPoint(780,0.2886955);
   f_1020->SetSavedPoint(781,0.2900852);
   f_1020->SetSavedPoint(782,0.2914748);
   f_1020->SetSavedPoint(783,0.2928644);
   f_1020->SetSavedPoint(784,0.294254);
   f_1020->SetSavedPoint(785,0.2956436);
   f_1020->SetSavedPoint(786,0.2974316);
   f_1020->SetSavedPoint(787,0.2992196);
   f_1020->SetSavedPoint(788,0.3010075);
   f_1020->SetSavedPoint(789,0.3027955);
   f_1020->SetSavedPoint(790,0.3045835);
   f_1020->SetSavedPoint(791,0.3063714);
   f_1020->SetSavedPoint(792,0.3081594);
   f_1020->SetSavedPoint(793,0.3099474);
   f_1020->SetSavedPoint(794,0.3117354);
   f_1020->SetSavedPoint(795,0.3135233);
   f_1020->SetSavedPoint(796,0.3153113);
   f_1020->SetSavedPoint(797,0.3170993);
   f_1020->SetSavedPoint(798,0.3188873);
   f_1020->SetSavedPoint(799,0.3206752);
   f_1020->SetSavedPoint(800,0.3224632);
   f_1020->SetSavedPoint(801,0.3242512);
   f_1020->SetSavedPoint(802,0.3260392);
   f_1020->SetSavedPoint(803,0.3278271);
   f_1020->SetSavedPoint(804,0.3296151);
   f_1020->SetSavedPoint(805,0.3314031);
   f_1020->SetSavedPoint(806,0.3331911);
   f_1020->SetSavedPoint(807,0.334979);
   f_1020->SetSavedPoint(808,0.336767);
   f_1020->SetSavedPoint(809,0.338555);
   f_1020->SetSavedPoint(810,0.340343);
   f_1020->SetSavedPoint(811,0.3421309);
   f_1020->SetSavedPoint(812,0.3439189);
   f_1020->SetSavedPoint(813,0.3457069);
   f_1020->SetSavedPoint(814,0.3474948);
   f_1020->SetSavedPoint(815,0.3492828);
   f_1020->SetSavedPoint(816,0.351351);
   f_1020->SetSavedPoint(817,0.3534192);
   f_1020->SetSavedPoint(818,0.3554874);
   f_1020->SetSavedPoint(819,0.3575556);
   f_1020->SetSavedPoint(820,0.3596238);
   f_1020->SetSavedPoint(821,0.361692);
   f_1020->SetSavedPoint(822,0.3637602);
   f_1020->SetSavedPoint(823,0.3658284);
   f_1020->SetSavedPoint(824,0.3678966);
   f_1020->SetSavedPoint(825,0.3699648);
   f_1020->SetSavedPoint(826,0.3720891);
   f_1020->SetSavedPoint(827,0.3742133);
   f_1020->SetSavedPoint(828,0.3763376);
   f_1020->SetSavedPoint(829,0.3784618);
   f_1020->SetSavedPoint(830,0.380586);
   f_1020->SetSavedPoint(831,0.3827103);
   f_1020->SetSavedPoint(832,0.3848345);
   f_1020->SetSavedPoint(833,0.3869588);
   f_1020->SetSavedPoint(834,0.389083);
   f_1020->SetSavedPoint(835,0.3912073);
   f_1020->SetSavedPoint(836,0.3933315);
   f_1020->SetSavedPoint(837,0.3954558);
   f_1020->SetSavedPoint(838,0.39758);
   f_1020->SetSavedPoint(839,0.3997043);
   f_1020->SetSavedPoint(840,0.4018285);
   f_1020->SetSavedPoint(841,0.4039527);
   f_1020->SetSavedPoint(842,0.406077);
   f_1020->SetSavedPoint(843,0.4082012);
   f_1020->SetSavedPoint(844,0.4103255);
   f_1020->SetSavedPoint(845,0.4124497);
   f_1020->SetSavedPoint(846,0.4148542);
   f_1020->SetSavedPoint(847,0.4172586);
   f_1020->SetSavedPoint(848,0.4196631);
   f_1020->SetSavedPoint(849,0.4220675);
   f_1020->SetSavedPoint(850,0.424472);
   f_1020->SetSavedPoint(851,0.4268764);
   f_1020->SetSavedPoint(852,0.4292809);
   f_1020->SetSavedPoint(853,0.4316853);
   f_1020->SetSavedPoint(854,0.4340898);
   f_1020->SetSavedPoint(855,0.4364942);
   f_1020->SetSavedPoint(856,0.4391789);
   f_1020->SetSavedPoint(857,0.4418635);
   f_1020->SetSavedPoint(858,0.4445482);
   f_1020->SetSavedPoint(859,0.4472328);
   f_1020->SetSavedPoint(860,0.4499175);
   f_1020->SetSavedPoint(861,0.4526021);
   f_1020->SetSavedPoint(862,0.4552868);
   f_1020->SetSavedPoint(863,0.4579715);
   f_1020->SetSavedPoint(864,0.4606561);
   f_1020->SetSavedPoint(865,0.4633408);
   f_1020->SetSavedPoint(866,0.4660254);
   f_1020->SetSavedPoint(867,0.4687101);
   f_1020->SetSavedPoint(868,0.4713947);
   f_1020->SetSavedPoint(869,0.4740794);
   f_1020->SetSavedPoint(870,0.476764);
   f_1020->SetSavedPoint(871,0.4794487);
   f_1020->SetSavedPoint(872,0.4821333);
   f_1020->SetSavedPoint(873,0.484818);
   f_1020->SetSavedPoint(874,0.4875026);
   f_1020->SetSavedPoint(875,0.4901873);
   f_1020->SetSavedPoint(876,0.4929696);
   f_1020->SetSavedPoint(877,0.4957518);
   f_1020->SetSavedPoint(878,0.4985341);
   f_1020->SetSavedPoint(879,0.5013164);
   f_1020->SetSavedPoint(880,0.5040986);
   f_1020->SetSavedPoint(881,0.5068809);
   f_1020->SetSavedPoint(882,0.5096632);
   f_1020->SetSavedPoint(883,0.5124455);
   f_1020->SetSavedPoint(884,0.5152277);
   f_1020->SetSavedPoint(885,0.51801);
   f_1020->SetSavedPoint(886,0.5212804);
   f_1020->SetSavedPoint(887,0.5245507);
   f_1020->SetSavedPoint(888,0.5278211);
   f_1020->SetSavedPoint(889,0.5310914);
   f_1020->SetSavedPoint(890,0.5343618);
   f_1020->SetSavedPoint(891,0.5376322);
   f_1020->SetSavedPoint(892,0.5409025);
   f_1020->SetSavedPoint(893,0.5441729);
   f_1020->SetSavedPoint(894,0.5474433);
   f_1020->SetSavedPoint(895,0.5507136);
   f_1020->SetSavedPoint(896,0.553984);
   f_1020->SetSavedPoint(897,0.5572543);
   f_1020->SetSavedPoint(898,0.5605247);
   f_1020->SetSavedPoint(899,0.5637951);
   f_1020->SetSavedPoint(900,0.5670654);
   f_1020->SetSavedPoint(901,0.5703358);
   f_1020->SetSavedPoint(902,0.5736061);
   f_1020->SetSavedPoint(903,0.5768765);
   f_1020->SetSavedPoint(904,0.5801469);
   f_1020->SetSavedPoint(905,0.5834172);
   f_1020->SetSavedPoint(906,0.5866876);
   f_1020->SetSavedPoint(907,0.5899579);
   f_1020->SetSavedPoint(908,0.5932283);
   f_1020->SetSavedPoint(909,0.5964987);
   f_1020->SetSavedPoint(910,0.599769);
   f_1020->SetSavedPoint(911,0.6030394);
   f_1020->SetSavedPoint(912,0.6063097);
   f_1020->SetSavedPoint(913,0.6095801);
   f_1020->SetSavedPoint(914,0.6128505);
   f_1020->SetSavedPoint(915,0.6161208);
   f_1020->SetSavedPoint(916,0.6197886);
   f_1020->SetSavedPoint(917,0.6234564);
   f_1020->SetSavedPoint(918,0.6271242);
   f_1020->SetSavedPoint(919,0.630792);
   f_1020->SetSavedPoint(920,0.6344598);
   f_1020->SetSavedPoint(921,0.6381276);
   f_1020->SetSavedPoint(922,0.6417954);
   f_1020->SetSavedPoint(923,0.6454632);
   f_1020->SetSavedPoint(924,0.649131);
   f_1020->SetSavedPoint(925,0.6527989);
   f_1020->SetSavedPoint(926,0.6565461);
   f_1020->SetSavedPoint(927,0.6602934);
   f_1020->SetSavedPoint(928,0.6640407);
   f_1020->SetSavedPoint(929,0.667788);
   f_1020->SetSavedPoint(930,0.6715353);
   f_1020->SetSavedPoint(931,0.6752826);
   f_1020->SetSavedPoint(932,0.6790299);
   f_1020->SetSavedPoint(933,0.6827772);
   f_1020->SetSavedPoint(934,0.6865245);
   f_1020->SetSavedPoint(935,0.6902718);
   f_1020->SetSavedPoint(936,0.6940191);
   f_1020->SetSavedPoint(937,0.6977663);
   f_1020->SetSavedPoint(938,0.7015136);
   f_1020->SetSavedPoint(939,0.7052609);
   f_1020->SetSavedPoint(940,0.7090082);
   f_1020->SetSavedPoint(941,0.7127555);
   f_1020->SetSavedPoint(942,0.7165028);
   f_1020->SetSavedPoint(943,0.7202501);
   f_1020->SetSavedPoint(944,0.7239974);
   f_1020->SetSavedPoint(945,0.7277447);
   f_1020->SetSavedPoint(946,0.7311046);
   f_1020->SetSavedPoint(947,0.7344646);
   f_1020->SetSavedPoint(948,0.7378246);
   f_1020->SetSavedPoint(949,0.7411846);
   f_1020->SetSavedPoint(950,0.7445446);
   f_1020->SetSavedPoint(951,0.7479046);
   f_1020->SetSavedPoint(952,0.7512645);
   f_1020->SetSavedPoint(953,0.7546245);
   f_1020->SetSavedPoint(954,0.7579845);
   f_1020->SetSavedPoint(955,0.7613445);
   f_1020->SetSavedPoint(956,0.7643171);
   f_1020->SetSavedPoint(957,0.7672898);
   f_1020->SetSavedPoint(958,0.7702625);
   f_1020->SetSavedPoint(959,0.7732352);
   f_1020->SetSavedPoint(960,0.7762078);
   f_1020->SetSavedPoint(961,0.7791805);
   f_1020->SetSavedPoint(962,0.7821532);
   f_1020->SetSavedPoint(963,0.7851258);
   f_1020->SetSavedPoint(964,0.7880985);
   f_1020->SetSavedPoint(965,0.7910712);
   f_1020->SetSavedPoint(966,0.7940439);
   f_1020->SetSavedPoint(967,0.7970165);
   f_1020->SetSavedPoint(968,0.7999892);
   f_1020->SetSavedPoint(969,0.8029619);
   f_1020->SetSavedPoint(970,0.8059345);
   f_1020->SetSavedPoint(971,0.8089072);
   f_1020->SetSavedPoint(972,0.8118799);
   f_1020->SetSavedPoint(973,0.8148526);
   f_1020->SetSavedPoint(974,0.8178252);
   f_1020->SetSavedPoint(975,0.8207979);
   f_1020->SetSavedPoint(976,0.8232751);
   f_1020->SetSavedPoint(977,0.8257524);
   f_1020->SetSavedPoint(978,0.8282296);
   f_1020->SetSavedPoint(979,0.8307068);
   f_1020->SetSavedPoint(980,0.833184);
   f_1020->SetSavedPoint(981,0.8356613);
   f_1020->SetSavedPoint(982,0.8381385);
   f_1020->SetSavedPoint(983,0.8406157);
   f_1020->SetSavedPoint(984,0.8430929);
   f_1020->SetSavedPoint(985,0.8455702);
   f_1020->SetSavedPoint(986,0.8455702);
   f_1020->SetSavedPoint(987,0.8455702);
   f_1020->SetSavedPoint(988,0.8455702);
   f_1020->SetSavedPoint(989,0.8455702);
   f_1020->SetSavedPoint(990,0.8455702);
   f_1020->SetSavedPoint(991,0.8455702);
   f_1020->SetSavedPoint(992,0.8455702);
   f_1020->SetSavedPoint(993,0.8455702);
   f_1020->SetSavedPoint(994,0.8455702);
   f_1020->SetSavedPoint(995,0.8455702);
   f_1020->SetSavedPoint(996,0.8455702);
   f_1020->SetSavedPoint(997,0.8455702);
   f_1020->SetSavedPoint(998,0.8455702);
   f_1020->SetSavedPoint(999,0.8455702);
   f_1020->SetSavedPoint(1000,0);
   f_1020->SetSavedPoint(1001,0);
   f_1020->SetSavedPoint(1002,1);
   f_1020->SetFillColor(19);
   f_1020->SetFillStyle(0);
   f_1020->SetMarkerStyle(20);
   f_1020->SetMarkerSize(1.2);
   f_1020->SetLineColor(6);
   f_1020->SetLineWidth(2);
   f_1020->SetLineStyle(9);
   f_1020->GetXaxis()->SetNdivisions(505);
   f_1020->GetXaxis()->SetLabelFont(132);
   f_1020->GetXaxis()->SetLabelOffset(0.015);
   f_1020->GetXaxis()->SetLabelSize(0.05);
   f_1020->GetXaxis()->SetTitleSize(0.06);
   f_1020->GetXaxis()->SetTitleFont(132);
   f_1020->GetYaxis()->SetLabelFont(132);
   f_1020->GetYaxis()->SetLabelSize(0.05);
   f_1020->GetYaxis()->SetTitleSize(0.06);
   f_1020->GetYaxis()->SetTitleFont(42);
   f_1020->SetParameter(0,1);
   f_1020->SetParError(0,0);
   f_1020->SetParLimits(0,1,1);
   f_1020->SetParameter(1,0);
   f_1020->SetParError(1,0);
   f_1020->SetParLimits(1,1,1);
   f_1020->SetParameter(2,1);
   f_1020->SetParError(2,0);
   f_1020->SetParLimits(2,1,1);
   f_1020->Draw("same");
   
   TF1 *f_1010 = new TF1("f_1010","pol0",0,1);
   f_1010->SetFillColor(19);
   f_1010->SetFillStyle(0);
   f_1010->SetMarkerStyle(20);
   f_1010->SetMarkerSize(1.2);
   f_1010->SetLineColor(4);
   f_1010->SetLineWidth(2);
   f_1010->SetChisquare(7.221353);
   f_1010->SetNDF(4);
   f_1010->GetXaxis()->SetNdivisions(505);
   f_1010->GetXaxis()->SetLabelFont(132);
   f_1010->GetXaxis()->SetLabelOffset(0.015);
   f_1010->GetXaxis()->SetLabelSize(0.05);
   f_1010->GetXaxis()->SetTitleSize(0.06);
   f_1010->GetXaxis()->SetTitleFont(132);
   f_1010->GetYaxis()->SetLabelFont(132);
   f_1010->GetYaxis()->SetLabelSize(0.05);
   f_1010->GetYaxis()->SetTitleSize(0.06);
   f_1010->GetYaxis()->SetTitleFont(42);
   f_1010->SetParameter(0,0.1691785);
   f_1010->SetParError(0,0.02286619);
   f_1010->SetParLimits(0,0,0);
   f_1010->Draw("same");
   
   TH1D *h_1100__2 = new TH1D("h_1100__2","",5,0,1);
   h_1100__2->SetBinContent(1,0.3048123);
   h_1100__2->SetBinContent(2,0.2014837);
   h_1100__2->SetBinContent(3,0.215055);
   h_1100__2->SetBinContent(4,0.1873196);
   h_1100__2->SetBinContent(5,0.09132945);
   h_1100__2->SetBinError(1,0.09617287);
   h_1100__2->SetBinError(2,0.05734113);
   h_1100__2->SetBinError(3,0.05072002);
   h_1100__2->SetBinError(4,0.04659536);
   h_1100__2->SetBinError(5,0.03919364);
   h_1100__2->SetEntries(4102);
   h_1100__2->SetDirectory(0);
   h_1100__2->SetStats(0);
   h_1100__2->SetLineColor(2);
   h_1100__2->SetMarkerColor(2);
   h_1100__2->SetMarkerStyle(20);
   h_1100__2->SetMarkerSize(1.2);
   h_1100__2->GetXaxis()->SetNdivisions(505);
   h_1100__2->GetXaxis()->SetLabelFont(132);
   h_1100__2->GetXaxis()->SetLabelOffset(0.015);
   h_1100__2->GetXaxis()->SetLabelSize(0.05);
   h_1100__2->GetXaxis()->SetTitleSize(0.06);
   h_1100__2->GetXaxis()->SetTitleFont(132);
   h_1100__2->GetYaxis()->SetLabelFont(132);
   h_1100__2->GetYaxis()->SetLabelSize(0.05);
   h_1100__2->GetYaxis()->SetTitleSize(0.06);
   h_1100__2->GetYaxis()->SetTitleFont(42);
   h_1100__2->GetZaxis()->SetLabelFont(132);
   h_1100__2->GetZaxis()->SetLabelSize(0.05);
   h_1100__2->GetZaxis()->SetTitleSize(0.06);
   h_1100__2->GetZaxis()->SetTitleFont(42);
   h_1100__2->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig9c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:27:15 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-3.364198,-0.1411392,2.808642,0.428481);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1040 = new TH1D("h_1040","",10,-2.5,2.5);
   h_1040->SetBinContent(1,100);
   h_1040->SetBinContent(2,100);
   h_1040->SetBinContent(3,100);
   h_1040->SetBinContent(4,100);
   h_1040->SetBinContent(5,100);
   h_1040->SetBinContent(6,100);
   h_1040->SetBinContent(7,100);
   h_1040->SetBinContent(8,100);
   h_1040->SetBinContent(9,100);
   h_1040->SetBinContent(10,100);
   h_1040->SetMinimum(-0.05);
   h_1040->SetMaximum(0.4);
   h_1040->SetEntries(10);
   h_1040->SetStats(0);
   h_1040->SetMarkerStyle(20);
   h_1040->SetMarkerSize(1.2);
   h_1040->GetXaxis()->SetNdivisions(505);
   h_1040->GetXaxis()->SetLabelFont(132);
   h_1040->GetXaxis()->SetLabelOffset(0.015);
   h_1040->GetXaxis()->SetLabelSize(0.05);
   h_1040->GetXaxis()->SetTitleSize(0.06);
   h_1040->GetXaxis()->SetTitleFont(132);
   h_1040->GetYaxis()->SetLabelFont(132);
   h_1040->GetYaxis()->SetLabelSize(0.05);
   h_1040->GetYaxis()->SetTitleSize(0.06);
   h_1040->GetYaxis()->SetTitleFont(42);
   h_1040->GetZaxis()->SetLabelFont(132);
   h_1040->GetZaxis()->SetLabelSize(0.05);
   h_1040->GetZaxis()->SetTitleSize(0.06);
   h_1040->GetZaxis()->SetTitleFont(42);
   h_1040->Draw("");
   TLine *line = new TLine(-2.5,0,2.5,0);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(-2.5,0,0,0.2);
   line->SetLineColor(8);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,0.2,2.5,0);
   line->SetLineColor(8);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   
   TF1 *f_1080 = new TF1("*f_1080",-2.5,0,8);
    //The original function : f_1080 had originally been created by:
    //TF1 *f_1080 = new TF1("f_1080",f_1080,-2.5,0,8);
   f_1080->SetRange(-2.5,0);
   f_1080->SetName("f_1080");
   f_1080->SetTitle("f_1080");
   f_1080->SetNpx(750);
   f_1080->SetSavedPoint(0,5.292791e-05);
   f_1080->SetSavedPoint(1,0.0002686898);
   f_1080->SetSavedPoint(2,0.0004843325);
   f_1080->SetSavedPoint(3,0.0006998617);
   f_1080->SetSavedPoint(4,0.000915283);
   f_1080->SetSavedPoint(5,0.001130602);
   f_1080->SetSavedPoint(6,0.001345825);
   f_1080->SetSavedPoint(7,0.001560957);
   f_1080->SetSavedPoint(8,0.001776004);
   f_1080->SetSavedPoint(9,0.001990971);
   f_1080->SetSavedPoint(10,0.002205865);
   f_1080->SetSavedPoint(11,0.00242069);
   f_1080->SetSavedPoint(12,0.002635453);
   f_1080->SetSavedPoint(13,0.002850159);
   f_1080->SetSavedPoint(14,0.003064814);
   f_1080->SetSavedPoint(15,0.003279423);
   f_1080->SetSavedPoint(16,0.003493993);
   f_1080->SetSavedPoint(17,0.003708528);
   f_1080->SetSavedPoint(18,0.003923035);
   f_1080->SetSavedPoint(19,0.004137519);
   f_1080->SetSavedPoint(20,0.004351986);
   f_1080->SetSavedPoint(21,0.004566442);
   f_1080->SetSavedPoint(22,0.004780891);
   f_1080->SetSavedPoint(23,0.004995341);
   f_1080->SetSavedPoint(24,0.005209796);
   f_1080->SetSavedPoint(25,0.005424263);
   f_1080->SetSavedPoint(26,0.005638746);
   f_1080->SetSavedPoint(27,0.005853251);
   f_1080->SetSavedPoint(28,0.006067785);
   f_1080->SetSavedPoint(29,0.006282353);
   f_1080->SetSavedPoint(30,0.00649696);
   f_1080->SetSavedPoint(31,0.006711613);
   f_1080->SetSavedPoint(32,0.006926316);
   f_1080->SetSavedPoint(33,0.007141076);
   f_1080->SetSavedPoint(34,0.007355898);
   f_1080->SetSavedPoint(35,0.007570788);
   f_1080->SetSavedPoint(36,0.007785752);
   f_1080->SetSavedPoint(37,0.008000794);
   f_1080->SetSavedPoint(38,0.008215922);
   f_1080->SetSavedPoint(39,0.00843114);
   f_1080->SetSavedPoint(40,0.008646454);
   f_1080->SetSavedPoint(41,0.00886187);
   f_1080->SetSavedPoint(42,0.009077394);
   f_1080->SetSavedPoint(43,0.009293031);
   f_1080->SetSavedPoint(44,0.009508787);
   f_1080->SetSavedPoint(45,0.009724667);
   f_1080->SetSavedPoint(46,0.009940677);
   f_1080->SetSavedPoint(47,0.01015682);
   f_1080->SetSavedPoint(48,0.01037311);
   f_1080->SetSavedPoint(49,0.01058955);
   f_1080->SetSavedPoint(50,0.01080613);
   f_1080->SetSavedPoint(51,0.01102288);
   f_1080->SetSavedPoint(52,0.01123979);
   f_1080->SetSavedPoint(53,0.01145687);
   f_1080->SetSavedPoint(54,0.01167413);
   f_1080->SetSavedPoint(55,0.01189157);
   f_1080->SetSavedPoint(56,0.01210919);
   f_1080->SetSavedPoint(57,0.01232701);
   f_1080->SetSavedPoint(58,0.01254502);
   f_1080->SetSavedPoint(59,0.01276324);
   f_1080->SetSavedPoint(60,0.01298167);
   f_1080->SetSavedPoint(61,0.01320031);
   f_1080->SetSavedPoint(62,0.01341918);
   f_1080->SetSavedPoint(63,0.01363827);
   f_1080->SetSavedPoint(64,0.01385759);
   f_1080->SetSavedPoint(65,0.01407715);
   f_1080->SetSavedPoint(66,0.01429696);
   f_1080->SetSavedPoint(67,0.01451701);
   f_1080->SetSavedPoint(68,0.01473732);
   f_1080->SetSavedPoint(69,0.01495789);
   f_1080->SetSavedPoint(70,0.01517873);
   f_1080->SetSavedPoint(71,0.01539983);
   f_1080->SetSavedPoint(72,0.01562122);
   f_1080->SetSavedPoint(73,0.01584289);
   f_1080->SetSavedPoint(74,0.01606485);
   f_1080->SetSavedPoint(75,0.0162871);
   f_1080->SetSavedPoint(76,0.01650965);
   f_1080->SetSavedPoint(77,0.01673251);
   f_1080->SetSavedPoint(78,0.01695568);
   f_1080->SetSavedPoint(79,0.01717916);
   f_1080->SetSavedPoint(80,0.01740297);
   f_1080->SetSavedPoint(81,0.01762711);
   f_1080->SetSavedPoint(82,0.01785158);
   f_1080->SetSavedPoint(83,0.0180764);
   f_1080->SetSavedPoint(84,0.01830155);
   f_1080->SetSavedPoint(85,0.01852706);
   f_1080->SetSavedPoint(86,0.01875293);
   f_1080->SetSavedPoint(87,0.01897916);
   f_1080->SetSavedPoint(88,0.01920575);
   f_1080->SetSavedPoint(89,0.01943272);
   f_1080->SetSavedPoint(90,0.01966007);
   f_1080->SetSavedPoint(91,0.01988781);
   f_1080->SetSavedPoint(92,0.02011594);
   f_1080->SetSavedPoint(93,0.02034446);
   f_1080->SetSavedPoint(94,0.02057338);
   f_1080->SetSavedPoint(95,0.02080272);
   f_1080->SetSavedPoint(96,0.02103246);
   f_1080->SetSavedPoint(97,0.02126263);
   f_1080->SetSavedPoint(98,0.02149322);
   f_1080->SetSavedPoint(99,0.02172424);
   f_1080->SetSavedPoint(100,0.0219557);
   f_1080->SetSavedPoint(101,0.0221876);
   f_1080->SetSavedPoint(102,0.02241995);
   f_1080->SetSavedPoint(103,0.02265275);
   f_1080->SetSavedPoint(104,0.02288601);
   f_1080->SetSavedPoint(105,0.02311973);
   f_1080->SetSavedPoint(106,0.02335392);
   f_1080->SetSavedPoint(107,0.02358859);
   f_1080->SetSavedPoint(108,0.02382375);
   f_1080->SetSavedPoint(109,0.02405939);
   f_1080->SetSavedPoint(110,0.02429552);
   f_1080->SetSavedPoint(111,0.02453215);
   f_1080->SetSavedPoint(112,0.02476928);
   f_1080->SetSavedPoint(113,0.02500693);
   f_1080->SetSavedPoint(114,0.02524509);
   f_1080->SetSavedPoint(115,0.02548377);
   f_1080->SetSavedPoint(116,0.02572298);
   f_1080->SetSavedPoint(117,0.02596272);
   f_1080->SetSavedPoint(118,0.026203);
   f_1080->SetSavedPoint(119,0.02644382);
   f_1080->SetSavedPoint(120,0.02668519);
   f_1080->SetSavedPoint(121,0.02692712);
   f_1080->SetSavedPoint(122,0.02716961);
   f_1080->SetSavedPoint(123,0.02741266);
   f_1080->SetSavedPoint(124,0.02765629);
   f_1080->SetSavedPoint(125,0.0279005);
   f_1080->SetSavedPoint(126,0.02814529);
   f_1080->SetSavedPoint(127,0.02839066);
   f_1080->SetSavedPoint(128,0.02863664);
   f_1080->SetSavedPoint(129,0.02888321);
   f_1080->SetSavedPoint(130,0.02913039);
   f_1080->SetSavedPoint(131,0.02937818);
   f_1080->SetSavedPoint(132,0.02962659);
   f_1080->SetSavedPoint(133,0.02987563);
   f_1080->SetSavedPoint(134,0.03012529);
   f_1080->SetSavedPoint(135,0.03037558);
   f_1080->SetSavedPoint(136,0.03062652);
   f_1080->SetSavedPoint(137,0.0308781);
   f_1080->SetSavedPoint(138,0.03113034);
   f_1080->SetSavedPoint(139,0.03138323);
   f_1080->SetSavedPoint(140,0.03163678);
   f_1080->SetSavedPoint(141,0.03189101);
   f_1080->SetSavedPoint(142,0.03214591);
   f_1080->SetSavedPoint(143,0.03240148);
   f_1080->SetSavedPoint(144,0.03265775);
   f_1080->SetSavedPoint(145,0.0329147);
   f_1080->SetSavedPoint(146,0.03317235);
   f_1080->SetSavedPoint(147,0.0334307);
   f_1080->SetSavedPoint(148,0.03368977);
   f_1080->SetSavedPoint(149,0.03394954);
   f_1080->SetSavedPoint(150,0.03421004);
   f_1080->SetSavedPoint(151,0.03447126);
   f_1080->SetSavedPoint(152,0.0347332);
   f_1080->SetSavedPoint(153,0.03499585);
   f_1080->SetSavedPoint(154,0.03525922);
   f_1080->SetSavedPoint(155,0.03552329);
   f_1080->SetSavedPoint(156,0.03578807);
   f_1080->SetSavedPoint(157,0.03605354);
   f_1080->SetSavedPoint(158,0.03631971);
   f_1080->SetSavedPoint(159,0.03658656);
   f_1080->SetSavedPoint(160,0.0368541);
   f_1080->SetSavedPoint(161,0.03712232);
   f_1080->SetSavedPoint(162,0.03739121);
   f_1080->SetSavedPoint(163,0.03766077);
   f_1080->SetSavedPoint(164,0.037931);
   f_1080->SetSavedPoint(165,0.03820188);
   f_1080->SetSavedPoint(166,0.03847343);
   f_1080->SetSavedPoint(167,0.03874562);
   f_1080->SetSavedPoint(168,0.03901846);
   f_1080->SetSavedPoint(169,0.03929194);
   f_1080->SetSavedPoint(170,0.03956606);
   f_1080->SetSavedPoint(171,0.03984081);
   f_1080->SetSavedPoint(172,0.04011619);
   f_1080->SetSavedPoint(173,0.0403922);
   f_1080->SetSavedPoint(174,0.04066882);
   f_1080->SetSavedPoint(175,0.04094605);
   f_1080->SetSavedPoint(176,0.0412239);
   f_1080->SetSavedPoint(177,0.04150235);
   f_1080->SetSavedPoint(178,0.0417814);
   f_1080->SetSavedPoint(179,0.04206105);
   f_1080->SetSavedPoint(180,0.04234128);
   f_1080->SetSavedPoint(181,0.04262211);
   f_1080->SetSavedPoint(182,0.04290351);
   f_1080->SetSavedPoint(183,0.04318549);
   f_1080->SetSavedPoint(184,0.04346805);
   f_1080->SetSavedPoint(185,0.04375117);
   f_1080->SetSavedPoint(186,0.04403485);
   f_1080->SetSavedPoint(187,0.0443191);
   f_1080->SetSavedPoint(188,0.0446039);
   f_1080->SetSavedPoint(189,0.04488924);
   f_1080->SetSavedPoint(190,0.04517513);
   f_1080->SetSavedPoint(191,0.04546157);
   f_1080->SetSavedPoint(192,0.04574853);
   f_1080->SetSavedPoint(193,0.04603603);
   f_1080->SetSavedPoint(194,0.04632405);
   f_1080->SetSavedPoint(195,0.0466126);
   f_1080->SetSavedPoint(196,0.04690166);
   f_1080->SetSavedPoint(197,0.04719123);
   f_1080->SetSavedPoint(198,0.04748132);
   f_1080->SetSavedPoint(199,0.0477719);
   f_1080->SetSavedPoint(200,0.04806298);
   f_1080->SetSavedPoint(201,0.04835456);
   f_1080->SetSavedPoint(202,0.04864662);
   f_1080->SetSavedPoint(203,0.04893917);
   f_1080->SetSavedPoint(204,0.0492322);
   f_1080->SetSavedPoint(205,0.04952571);
   f_1080->SetSavedPoint(206,0.04981968);
   f_1080->SetSavedPoint(207,0.05011412);
   f_1080->SetSavedPoint(208,0.05040903);
   f_1080->SetSavedPoint(209,0.05070439);
   f_1080->SetSavedPoint(210,0.0510002);
   f_1080->SetSavedPoint(211,0.05129645);
   f_1080->SetSavedPoint(212,0.05159316);
   f_1080->SetSavedPoint(213,0.05189029);
   f_1080->SetSavedPoint(214,0.05218787);
   f_1080->SetSavedPoint(215,0.05248587);
   f_1080->SetSavedPoint(216,0.05278429);
   f_1080->SetSavedPoint(217,0.05308314);
   f_1080->SetSavedPoint(218,0.0533824);
   f_1080->SetSavedPoint(219,0.05368207);
   f_1080->SetSavedPoint(220,0.05398214);
   f_1080->SetSavedPoint(221,0.05428262);
   f_1080->SetSavedPoint(222,0.05458349);
   f_1080->SetSavedPoint(223,0.05488476);
   f_1080->SetSavedPoint(224,0.05518641);
   f_1080->SetSavedPoint(225,0.05548844);
   f_1080->SetSavedPoint(226,0.05579086);
   f_1080->SetSavedPoint(227,0.05609364);
   f_1080->SetSavedPoint(228,0.05639679);
   f_1080->SetSavedPoint(229,0.05670031);
   f_1080->SetSavedPoint(230,0.05700419);
   f_1080->SetSavedPoint(231,0.05730842);
   f_1080->SetSavedPoint(232,0.057613);
   f_1080->SetSavedPoint(233,0.05791793);
   f_1080->SetSavedPoint(234,0.0582232);
   f_1080->SetSavedPoint(235,0.0585288);
   f_1080->SetSavedPoint(236,0.05883474);
   f_1080->SetSavedPoint(237,0.059141);
   f_1080->SetSavedPoint(238,0.05944759);
   f_1080->SetSavedPoint(239,0.05975449);
   f_1080->SetSavedPoint(240,0.0600617);
   f_1080->SetSavedPoint(241,0.06036923);
   f_1080->SetSavedPoint(242,0.06067706);
   f_1080->SetSavedPoint(243,0.06098518);
   f_1080->SetSavedPoint(244,0.0612936);
   f_1080->SetSavedPoint(245,0.06160231);
   f_1080->SetSavedPoint(246,0.06191131);
   f_1080->SetSavedPoint(247,0.06222059);
   f_1080->SetSavedPoint(248,0.06253014);
   f_1080->SetSavedPoint(249,0.06283996);
   f_1080->SetSavedPoint(250,0.06315005);
   f_1080->SetSavedPoint(251,0.06346041);
   f_1080->SetSavedPoint(252,0.06377102);
   f_1080->SetSavedPoint(253,0.06408188);
   f_1080->SetSavedPoint(254,0.06439299);
   f_1080->SetSavedPoint(255,0.06470434);
   f_1080->SetSavedPoint(256,0.06501594);
   f_1080->SetSavedPoint(257,0.06532776);
   f_1080->SetSavedPoint(258,0.06563982);
   f_1080->SetSavedPoint(259,0.0659521);
   f_1080->SetSavedPoint(260,0.06626461);
   f_1080->SetSavedPoint(261,0.06657732);
   f_1080->SetSavedPoint(262,0.06689025);
   f_1080->SetSavedPoint(263,0.06720339);
   f_1080->SetSavedPoint(264,0.06751673);
   f_1080->SetSavedPoint(265,0.06783026);
   f_1080->SetSavedPoint(266,0.06814399);
   f_1080->SetSavedPoint(267,0.0684579);
   f_1080->SetSavedPoint(268,0.068772);
   f_1080->SetSavedPoint(269,0.06908628);
   f_1080->SetSavedPoint(270,0.06940073);
   f_1080->SetSavedPoint(271,0.06971535);
   f_1080->SetSavedPoint(272,0.07003013);
   f_1080->SetSavedPoint(273,0.07034508);
   f_1080->SetSavedPoint(274,0.07066018);
   f_1080->SetSavedPoint(275,0.07097543);
   f_1080->SetSavedPoint(276,0.07129083);
   f_1080->SetSavedPoint(277,0.07160637);
   f_1080->SetSavedPoint(278,0.07192204);
   f_1080->SetSavedPoint(279,0.07223785);
   f_1080->SetSavedPoint(280,0.07255379);
   f_1080->SetSavedPoint(281,0.07286985);
   f_1080->SetSavedPoint(282,0.07318602);
   f_1080->SetSavedPoint(283,0.07350232);
   f_1080->SetSavedPoint(284,0.07381872);
   f_1080->SetSavedPoint(285,0.07413522);
   f_1080->SetSavedPoint(286,0.07445183);
   f_1080->SetSavedPoint(287,0.07476853);
   f_1080->SetSavedPoint(288,0.07508532);
   f_1080->SetSavedPoint(289,0.07540219);
   f_1080->SetSavedPoint(290,0.07571915);
   f_1080->SetSavedPoint(291,0.07603619);
   f_1080->SetSavedPoint(292,0.07635329);
   f_1080->SetSavedPoint(293,0.07667047);
   f_1080->SetSavedPoint(294,0.07698771);
   f_1080->SetSavedPoint(295,0.077305);
   f_1080->SetSavedPoint(296,0.07762235);
   f_1080->SetSavedPoint(297,0.07793975);
   f_1080->SetSavedPoint(298,0.07825719);
   f_1080->SetSavedPoint(299,0.07857467);
   f_1080->SetSavedPoint(300,0.07889219);
   f_1080->SetSavedPoint(301,0.07920974);
   f_1080->SetSavedPoint(302,0.07952732);
   f_1080->SetSavedPoint(303,0.07984493);
   f_1080->SetSavedPoint(304,0.08016257);
   f_1080->SetSavedPoint(305,0.08048025);
   f_1080->SetSavedPoint(306,0.08079796);
   f_1080->SetSavedPoint(307,0.0811157);
   f_1080->SetSavedPoint(308,0.08143347);
   f_1080->SetSavedPoint(309,0.08175129);
   f_1080->SetSavedPoint(310,0.08206913);
   f_1080->SetSavedPoint(311,0.08238702);
   f_1080->SetSavedPoint(312,0.08270494);
   f_1080->SetSavedPoint(313,0.08302289);
   f_1080->SetSavedPoint(314,0.08334089);
   f_1080->SetSavedPoint(315,0.08365892);
   f_1080->SetSavedPoint(316,0.08397699);
   f_1080->SetSavedPoint(317,0.0842951);
   f_1080->SetSavedPoint(318,0.08461325);
   f_1080->SetSavedPoint(319,0.08493144);
   f_1080->SetSavedPoint(320,0.08524968);
   f_1080->SetSavedPoint(321,0.08556795);
   f_1080->SetSavedPoint(322,0.08588626);
   f_1080->SetSavedPoint(323,0.08620462);
   f_1080->SetSavedPoint(324,0.08652302);
   f_1080->SetSavedPoint(325,0.08684147);
   f_1080->SetSavedPoint(326,0.08715996);
   f_1080->SetSavedPoint(327,0.08747849);
   f_1080->SetSavedPoint(328,0.08779708);
   f_1080->SetSavedPoint(329,0.0881157);
   f_1080->SetSavedPoint(330,0.08843437);
   f_1080->SetSavedPoint(331,0.08875309);
   f_1080->SetSavedPoint(332,0.08907186);
   f_1080->SetSavedPoint(333,0.08939068);
   f_1080->SetSavedPoint(334,0.08970954);
   f_1080->SetSavedPoint(335,0.09002846);
   f_1080->SetSavedPoint(336,0.09034742);
   f_1080->SetSavedPoint(337,0.09066644);
   f_1080->SetSavedPoint(338,0.0909855);
   f_1080->SetSavedPoint(339,0.09130462);
   f_1080->SetSavedPoint(340,0.09162379);
   f_1080->SetSavedPoint(341,0.09194301);
   f_1080->SetSavedPoint(342,0.09226229);
   f_1080->SetSavedPoint(343,0.09258162);
   f_1080->SetSavedPoint(344,0.092901);
   f_1080->SetSavedPoint(345,0.09322044);
   f_1080->SetSavedPoint(346,0.09353993);
   f_1080->SetSavedPoint(347,0.09385948);
   f_1080->SetSavedPoint(348,0.09417909);
   f_1080->SetSavedPoint(349,0.09449875);
   f_1080->SetSavedPoint(350,0.09481848);
   f_1080->SetSavedPoint(351,0.09513826);
   f_1080->SetSavedPoint(352,0.0954581);
   f_1080->SetSavedPoint(353,0.09577799);
   f_1080->SetSavedPoint(354,0.09609795);
   f_1080->SetSavedPoint(355,0.09641797);
   f_1080->SetSavedPoint(356,0.09673805);
   f_1080->SetSavedPoint(357,0.0970582);
   f_1080->SetSavedPoint(358,0.0973784);
   f_1080->SetSavedPoint(359,0.09769867);
   f_1080->SetSavedPoint(360,0.098019);
   f_1080->SetSavedPoint(361,0.09833939);
   f_1080->SetSavedPoint(362,0.09865985);
   f_1080->SetSavedPoint(363,0.09898037);
   f_1080->SetSavedPoint(364,0.09930096);
   f_1080->SetSavedPoint(365,0.09962162);
   f_1080->SetSavedPoint(366,0.09994234);
   f_1080->SetSavedPoint(367,0.1002631);
   f_1080->SetSavedPoint(368,0.100584);
   f_1080->SetSavedPoint(369,0.1009049);
   f_1080->SetSavedPoint(370,0.1012259);
   f_1080->SetSavedPoint(371,0.101547);
   f_1080->SetSavedPoint(372,0.1018681);
   f_1080->SetSavedPoint(373,0.1021893);
   f_1080->SetSavedPoint(374,0.1025106);
   f_1080->SetSavedPoint(375,0.1028319);
   f_1080->SetSavedPoint(376,0.1031534);
   f_1080->SetSavedPoint(377,0.1034748);
   f_1080->SetSavedPoint(378,0.1037964);
   f_1080->SetSavedPoint(379,0.1041181);
   f_1080->SetSavedPoint(380,0.1044398);
   f_1080->SetSavedPoint(381,0.1047616);
   f_1080->SetSavedPoint(382,0.1050834);
   f_1080->SetSavedPoint(383,0.1054054);
   f_1080->SetSavedPoint(384,0.1057274);
   f_1080->SetSavedPoint(385,0.1060495);
   f_1080->SetSavedPoint(386,0.1063717);
   f_1080->SetSavedPoint(387,0.1066939);
   f_1080->SetSavedPoint(388,0.1070162);
   f_1080->SetSavedPoint(389,0.1073386);
   f_1080->SetSavedPoint(390,0.1076611);
   f_1080->SetSavedPoint(391,0.1079837);
   f_1080->SetSavedPoint(392,0.1083064);
   f_1080->SetSavedPoint(393,0.1086291);
   f_1080->SetSavedPoint(394,0.1089519);
   f_1080->SetSavedPoint(395,0.1092748);
   f_1080->SetSavedPoint(396,0.1095978);
   f_1080->SetSavedPoint(397,0.1099209);
   f_1080->SetSavedPoint(398,0.110244);
   f_1080->SetSavedPoint(399,0.1105672);
   f_1080->SetSavedPoint(400,0.1108906);
   f_1080->SetSavedPoint(401,0.111214);
   f_1080->SetSavedPoint(402,0.1115375);
   f_1080->SetSavedPoint(403,0.1118611);
   f_1080->SetSavedPoint(404,0.1121847);
   f_1080->SetSavedPoint(405,0.1125085);
   f_1080->SetSavedPoint(406,0.1128323);
   f_1080->SetSavedPoint(407,0.1131563);
   f_1080->SetSavedPoint(408,0.1134803);
   f_1080->SetSavedPoint(409,0.1138044);
   f_1080->SetSavedPoint(410,0.1141286);
   f_1080->SetSavedPoint(411,0.1144529);
   f_1080->SetSavedPoint(412,0.1147773);
   f_1080->SetSavedPoint(413,0.1151018);
   f_1080->SetSavedPoint(414,0.1154264);
   f_1080->SetSavedPoint(415,0.1157511);
   f_1080->SetSavedPoint(416,0.1160758);
   f_1080->SetSavedPoint(417,0.1164007);
   f_1080->SetSavedPoint(418,0.1167257);
   f_1080->SetSavedPoint(419,0.1170507);
   f_1080->SetSavedPoint(420,0.1173759);
   f_1080->SetSavedPoint(421,0.1177011);
   f_1080->SetSavedPoint(422,0.1180265);
   f_1080->SetSavedPoint(423,0.1183519);
   f_1080->SetSavedPoint(424,0.1186775);
   f_1080->SetSavedPoint(425,0.1190031);
   f_1080->SetSavedPoint(426,0.1193288);
   f_1080->SetSavedPoint(427,0.1196547);
   f_1080->SetSavedPoint(428,0.1199806);
   f_1080->SetSavedPoint(429,0.1203067);
   f_1080->SetSavedPoint(430,0.1206328);
   f_1080->SetSavedPoint(431,0.1209591);
   f_1080->SetSavedPoint(432,0.1212855);
   f_1080->SetSavedPoint(433,0.1216119);
   f_1080->SetSavedPoint(434,0.1219385);
   f_1080->SetSavedPoint(435,0.1222652);
   f_1080->SetSavedPoint(436,0.1225919);
   f_1080->SetSavedPoint(437,0.1229188);
   f_1080->SetSavedPoint(438,0.1232458);
   f_1080->SetSavedPoint(439,0.1235729);
   f_1080->SetSavedPoint(440,0.1239001);
   f_1080->SetSavedPoint(441,0.1242274);
   f_1080->SetSavedPoint(442,0.1245549);
   f_1080->SetSavedPoint(443,0.1248824);
   f_1080->SetSavedPoint(444,0.12521);
   f_1080->SetSavedPoint(445,0.1255378);
   f_1080->SetSavedPoint(446,0.1258657);
   f_1080->SetSavedPoint(447,0.1261936);
   f_1080->SetSavedPoint(448,0.1265217);
   f_1080->SetSavedPoint(449,0.1268499);
   f_1080->SetSavedPoint(450,0.1271783);
   f_1080->SetSavedPoint(451,0.1275067);
   f_1080->SetSavedPoint(452,0.1278352);
   f_1080->SetSavedPoint(453,0.1281639);
   f_1080->SetSavedPoint(454,0.1284926);
   f_1080->SetSavedPoint(455,0.1288215);
   f_1080->SetSavedPoint(456,0.1291504);
   f_1080->SetSavedPoint(457,0.1294794);
   f_1080->SetSavedPoint(458,0.1298085);
   f_1080->SetSavedPoint(459,0.1301377);
   f_1080->SetSavedPoint(460,0.1304669);
   f_1080->SetSavedPoint(461,0.1307963);
   f_1080->SetSavedPoint(462,0.1311256);
   f_1080->SetSavedPoint(463,0.1314551);
   f_1080->SetSavedPoint(464,0.1317846);
   f_1080->SetSavedPoint(465,0.1321141);
   f_1080->SetSavedPoint(466,0.1324437);
   f_1080->SetSavedPoint(467,0.1327733);
   f_1080->SetSavedPoint(468,0.133103);
   f_1080->SetSavedPoint(469,0.1334327);
   f_1080->SetSavedPoint(470,0.1337624);
   f_1080->SetSavedPoint(471,0.1340921);
   f_1080->SetSavedPoint(472,0.1344219);
   f_1080->SetSavedPoint(473,0.1347516);
   f_1080->SetSavedPoint(474,0.1350814);
   f_1080->SetSavedPoint(475,0.1354112);
   f_1080->SetSavedPoint(476,0.1357409);
   f_1080->SetSavedPoint(477,0.1360707);
   f_1080->SetSavedPoint(478,0.1364005);
   f_1080->SetSavedPoint(479,0.1367302);
   f_1080->SetSavedPoint(480,0.1370599);
   f_1080->SetSavedPoint(481,0.1373896);
   f_1080->SetSavedPoint(482,0.1377193);
   f_1080->SetSavedPoint(483,0.1380489);
   f_1080->SetSavedPoint(484,0.1383785);
   f_1080->SetSavedPoint(485,0.138708);
   f_1080->SetSavedPoint(486,0.1390375);
   f_1080->SetSavedPoint(487,0.1393669);
   f_1080->SetSavedPoint(488,0.1396963);
   f_1080->SetSavedPoint(489,0.1400256);
   f_1080->SetSavedPoint(490,0.1403549);
   f_1080->SetSavedPoint(491,0.1406841);
   f_1080->SetSavedPoint(492,0.1410132);
   f_1080->SetSavedPoint(493,0.1413422);
   f_1080->SetSavedPoint(494,0.1416711);
   f_1080->SetSavedPoint(495,0.142);
   f_1080->SetSavedPoint(496,0.1423287);
   f_1080->SetSavedPoint(497,0.1426573);
   f_1080->SetSavedPoint(498,0.1429859);
   f_1080->SetSavedPoint(499,0.1433143);
   f_1080->SetSavedPoint(500,0.1436426);
   f_1080->SetSavedPoint(501,0.1439708);
   f_1080->SetSavedPoint(502,0.1442989);
   f_1080->SetSavedPoint(503,0.1446269);
   f_1080->SetSavedPoint(504,0.1449547);
   f_1080->SetSavedPoint(505,0.1452824);
   f_1080->SetSavedPoint(506,0.1456099);
   f_1080->SetSavedPoint(507,0.1459373);
   f_1080->SetSavedPoint(508,0.1462645);
   f_1080->SetSavedPoint(509,0.1465916);
   f_1080->SetSavedPoint(510,0.1469185);
   f_1080->SetSavedPoint(511,0.1472453);
   f_1080->SetSavedPoint(512,0.1475718);
   f_1080->SetSavedPoint(513,0.1478983);
   f_1080->SetSavedPoint(514,0.1482245);
   f_1080->SetSavedPoint(515,0.1485505);
   f_1080->SetSavedPoint(516,0.1488764);
   f_1080->SetSavedPoint(517,0.1492021);
   f_1080->SetSavedPoint(518,0.1495275);
   f_1080->SetSavedPoint(519,0.1498528);
   f_1080->SetSavedPoint(520,0.1501778);
   f_1080->SetSavedPoint(521,0.1505027);
   f_1080->SetSavedPoint(522,0.1508273);
   f_1080->SetSavedPoint(523,0.1511517);
   f_1080->SetSavedPoint(524,0.1514759);
   f_1080->SetSavedPoint(525,0.1517998);
   f_1080->SetSavedPoint(526,0.1521236);
   f_1080->SetSavedPoint(527,0.152447);
   f_1080->SetSavedPoint(528,0.1527703);
   f_1080->SetSavedPoint(529,0.1530932);
   f_1080->SetSavedPoint(530,0.153416);
   f_1080->SetSavedPoint(531,0.1537384);
   f_1080->SetSavedPoint(532,0.1540606);
   f_1080->SetSavedPoint(533,0.1543826);
   f_1080->SetSavedPoint(534,0.1547042);
   f_1080->SetSavedPoint(535,0.1550256);
   f_1080->SetSavedPoint(536,0.1553467);
   f_1080->SetSavedPoint(537,0.1556675);
   f_1080->SetSavedPoint(538,0.1559881);
   f_1080->SetSavedPoint(539,0.1563083);
   f_1080->SetSavedPoint(540,0.1566282);
   f_1080->SetSavedPoint(541,0.1569479);
   f_1080->SetSavedPoint(542,0.1572672);
   f_1080->SetSavedPoint(543,0.1575862);
   f_1080->SetSavedPoint(544,0.1579049);
   f_1080->SetSavedPoint(545,0.1582232);
   f_1080->SetSavedPoint(546,0.1585412);
   f_1080->SetSavedPoint(547,0.1588589);
   f_1080->SetSavedPoint(548,0.1591763);
   f_1080->SetSavedPoint(549,0.1594933);
   f_1080->SetSavedPoint(550,0.15981);
   f_1080->SetSavedPoint(551,0.1601263);
   f_1080->SetSavedPoint(552,0.1604423);
   f_1080->SetSavedPoint(553,0.1607579);
   f_1080->SetSavedPoint(554,0.1610731);
   f_1080->SetSavedPoint(555,0.161388);
   f_1080->SetSavedPoint(556,0.1617024);
   f_1080->SetSavedPoint(557,0.1620165);
   f_1080->SetSavedPoint(558,0.1623303);
   f_1080->SetSavedPoint(559,0.1626436);
   f_1080->SetSavedPoint(560,0.1629565);
   f_1080->SetSavedPoint(561,0.1632691);
   f_1080->SetSavedPoint(562,0.1635812);
   f_1080->SetSavedPoint(563,0.163893);
   f_1080->SetSavedPoint(564,0.1642043);
   f_1080->SetSavedPoint(565,0.1645152);
   f_1080->SetSavedPoint(566,0.1648257);
   f_1080->SetSavedPoint(567,0.1651357);
   f_1080->SetSavedPoint(568,0.1654453);
   f_1080->SetSavedPoint(569,0.1657545);
   f_1080->SetSavedPoint(570,0.1660633);
   f_1080->SetSavedPoint(571,0.1663716);
   f_1080->SetSavedPoint(572,0.1666794);
   f_1080->SetSavedPoint(573,0.1669868);
   f_1080->SetSavedPoint(574,0.1672938);
   f_1080->SetSavedPoint(575,0.1676002);
   f_1080->SetSavedPoint(576,0.1679063);
   f_1080->SetSavedPoint(577,0.1682118);
   f_1080->SetSavedPoint(578,0.1685168);
   f_1080->SetSavedPoint(579,0.1688214);
   f_1080->SetSavedPoint(580,0.1691255);
   f_1080->SetSavedPoint(581,0.1694291);
   f_1080->SetSavedPoint(582,0.1697322);
   f_1080->SetSavedPoint(583,0.1700348);
   f_1080->SetSavedPoint(584,0.1703369);
   f_1080->SetSavedPoint(585,0.1706385);
   f_1080->SetSavedPoint(586,0.1709396);
   f_1080->SetSavedPoint(587,0.1712401);
   f_1080->SetSavedPoint(588,0.1715401);
   f_1080->SetSavedPoint(589,0.1718396);
   f_1080->SetSavedPoint(590,0.1721386);
   f_1080->SetSavedPoint(591,0.172437);
   f_1080->SetSavedPoint(592,0.1727349);
   f_1080->SetSavedPoint(593,0.1730322);
   f_1080->SetSavedPoint(594,0.173329);
   f_1080->SetSavedPoint(595,0.1736252);
   f_1080->SetSavedPoint(596,0.1739209);
   f_1080->SetSavedPoint(597,0.174216);
   f_1080->SetSavedPoint(598,0.1745105);
   f_1080->SetSavedPoint(599,0.1748045);
   f_1080->SetSavedPoint(600,0.1750978);
   f_1080->SetSavedPoint(601,0.1753906);
   f_1080->SetSavedPoint(602,0.1756828);
   f_1080->SetSavedPoint(603,0.1759745);
   f_1080->SetSavedPoint(604,0.1762655);
   f_1080->SetSavedPoint(605,0.176556);
   f_1080->SetSavedPoint(606,0.1768459);
   f_1080->SetSavedPoint(607,0.1771353);
   f_1080->SetSavedPoint(608,0.1774241);
   f_1080->SetSavedPoint(609,0.1777123);
   f_1080->SetSavedPoint(610,0.178);
   f_1080->SetSavedPoint(611,0.1782871);
   f_1080->SetSavedPoint(612,0.1785737);
   f_1080->SetSavedPoint(613,0.1788597);
   f_1080->SetSavedPoint(614,0.1791452);
   f_1080->SetSavedPoint(615,0.1794302);
   f_1080->SetSavedPoint(616,0.1797146);
   f_1080->SetSavedPoint(617,0.1799985);
   f_1080->SetSavedPoint(618,0.1802819);
   f_1080->SetSavedPoint(619,0.1805647);
   f_1080->SetSavedPoint(620,0.1808471);
   f_1080->SetSavedPoint(621,0.1811289);
   f_1080->SetSavedPoint(622,0.1814102);
   f_1080->SetSavedPoint(623,0.181691);
   f_1080->SetSavedPoint(624,0.1819712);
   f_1080->SetSavedPoint(625,0.182251);
   f_1080->SetSavedPoint(626,0.1825303);
   f_1080->SetSavedPoint(627,0.1828091);
   f_1080->SetSavedPoint(628,0.1830874);
   f_1080->SetSavedPoint(629,0.1833652);
   f_1080->SetSavedPoint(630,0.1836425);
   f_1080->SetSavedPoint(631,0.1839194);
   f_1080->SetSavedPoint(632,0.1841957);
   f_1080->SetSavedPoint(633,0.1844716);
   f_1080->SetSavedPoint(634,0.1847471);
   f_1080->SetSavedPoint(635,0.185022);
   f_1080->SetSavedPoint(636,0.1852965);
   f_1080->SetSavedPoint(637,0.1855705);
   f_1080->SetSavedPoint(638,0.1858441);
   f_1080->SetSavedPoint(639,0.1861172);
   f_1080->SetSavedPoint(640,0.1863898);
   f_1080->SetSavedPoint(641,0.1866621);
   f_1080->SetSavedPoint(642,0.1869338);
   f_1080->SetSavedPoint(643,0.1872052);
   f_1080->SetSavedPoint(644,0.1874761);
   f_1080->SetSavedPoint(645,0.1877465);
   f_1080->SetSavedPoint(646,0.1880165);
   f_1080->SetSavedPoint(647,0.1882861);
   f_1080->SetSavedPoint(648,0.1885553);
   f_1080->SetSavedPoint(649,0.1888241);
   f_1080->SetSavedPoint(650,0.1890924);
   f_1080->SetSavedPoint(651,0.1893604);
   f_1080->SetSavedPoint(652,0.1896279);
   f_1080->SetSavedPoint(653,0.189895);
   f_1080->SetSavedPoint(654,0.1901617);
   f_1080->SetSavedPoint(655,0.190428);
   f_1080->SetSavedPoint(656,0.1906939);
   f_1080->SetSavedPoint(657,0.1909595);
   f_1080->SetSavedPoint(658,0.1912246);
   f_1080->SetSavedPoint(659,0.1914893);
   f_1080->SetSavedPoint(660,0.1917537);
   f_1080->SetSavedPoint(661,0.1920177);
   f_1080->SetSavedPoint(662,0.1922813);
   f_1080->SetSavedPoint(663,0.1925446);
   f_1080->SetSavedPoint(664,0.1928074);
   f_1080->SetSavedPoint(665,0.1930699);
   f_1080->SetSavedPoint(666,0.1933321);
   f_1080->SetSavedPoint(667,0.1935939);
   f_1080->SetSavedPoint(668,0.1938553);
   f_1080->SetSavedPoint(669,0.1941164);
   f_1080->SetSavedPoint(670,0.1943771);
   f_1080->SetSavedPoint(671,0.1946375);
   f_1080->SetSavedPoint(672,0.1948976);
   f_1080->SetSavedPoint(673,0.1951573);
   f_1080->SetSavedPoint(674,0.1954167);
   f_1080->SetSavedPoint(675,0.1956757);
   f_1080->SetSavedPoint(676,0.1959344);
   f_1080->SetSavedPoint(677,0.1961928);
   f_1080->SetSavedPoint(678,0.1964509);
   f_1080->SetSavedPoint(679,0.1967087);
   f_1080->SetSavedPoint(680,0.1969661);
   f_1080->SetSavedPoint(681,0.1972232);
   f_1080->SetSavedPoint(682,0.1974801);
   f_1080->SetSavedPoint(683,0.1977366);
   f_1080->SetSavedPoint(684,0.1979928);
   f_1080->SetSavedPoint(685,0.1982488);
   f_1080->SetSavedPoint(686,0.1985044);
   f_1080->SetSavedPoint(687,0.1987598);
   f_1080->SetSavedPoint(688,0.1990148);
   f_1080->SetSavedPoint(689,0.1992696);
   f_1080->SetSavedPoint(690,0.1995241);
   f_1080->SetSavedPoint(691,0.1997783);
   f_1080->SetSavedPoint(692,0.2000323);
   f_1080->SetSavedPoint(693,0.200286);
   f_1080->SetSavedPoint(694,0.2005394);
   f_1080->SetSavedPoint(695,0.2007926);
   f_1080->SetSavedPoint(696,0.2010455);
   f_1080->SetSavedPoint(697,0.2012981);
   f_1080->SetSavedPoint(698,0.2015505);
   f_1080->SetSavedPoint(699,0.2018026);
   f_1080->SetSavedPoint(700,0.2020546);
   f_1080->SetSavedPoint(701,0.2023062);
   f_1080->SetSavedPoint(702,0.2025576);
   f_1080->SetSavedPoint(703,0.2028088);
   f_1080->SetSavedPoint(704,0.2030598);
   f_1080->SetSavedPoint(705,0.2033105);
   f_1080->SetSavedPoint(706,0.203561);
   f_1080->SetSavedPoint(707,0.2038113);
   f_1080->SetSavedPoint(708,0.2040614);
   f_1080->SetSavedPoint(709,0.2043112);
   f_1080->SetSavedPoint(710,0.2045609);
   f_1080->SetSavedPoint(711,0.2048103);
   f_1080->SetSavedPoint(712,0.2050595);
   f_1080->SetSavedPoint(713,0.2053086);
   f_1080->SetSavedPoint(714,0.2055574);
   f_1080->SetSavedPoint(715,0.2058061);
   f_1080->SetSavedPoint(716,0.2060545);
   f_1080->SetSavedPoint(717,0.2063028);
   f_1080->SetSavedPoint(718,0.2065509);
   f_1080->SetSavedPoint(719,0.2067988);
   f_1080->SetSavedPoint(720,0.2070465);
   f_1080->SetSavedPoint(721,0.2072941);
   f_1080->SetSavedPoint(722,0.2075415);
   f_1080->SetSavedPoint(723,0.2077887);
   f_1080->SetSavedPoint(724,0.2080357);
   f_1080->SetSavedPoint(725,0.2082826);
   f_1080->SetSavedPoint(726,0.2085294);
   f_1080->SetSavedPoint(727,0.208776);
   f_1080->SetSavedPoint(728,0.2090224);
   f_1080->SetSavedPoint(729,0.2092687);
   f_1080->SetSavedPoint(730,0.2095149);
   f_1080->SetSavedPoint(731,0.2097609);
   f_1080->SetSavedPoint(732,0.2100068);
   f_1080->SetSavedPoint(733,0.2102526);
   f_1080->SetSavedPoint(734,0.2104982);
   f_1080->SetSavedPoint(735,0.2107437);
   f_1080->SetSavedPoint(736,0.2109891);
   f_1080->SetSavedPoint(737,0.2112343);
   f_1080->SetSavedPoint(738,0.2114795);
   f_1080->SetSavedPoint(739,0.2117245);
   f_1080->SetSavedPoint(740,0.2119695);
   f_1080->SetSavedPoint(741,0.2122143);
   f_1080->SetSavedPoint(742,0.212459);
   f_1080->SetSavedPoint(743,0.2127037);
   f_1080->SetSavedPoint(744,0.2129482);
   f_1080->SetSavedPoint(745,0.2131926);
   f_1080->SetSavedPoint(746,0.213437);
   f_1080->SetSavedPoint(747,0.2136813);
   f_1080->SetSavedPoint(748,0.2139255);
   f_1080->SetSavedPoint(749,0.2141696);
   f_1080->SetSavedPoint(750,0);
   f_1080->SetSavedPoint(751,-2.5);
   f_1080->SetSavedPoint(752,0);
   f_1080->SetFillColor(19);
   f_1080->SetFillStyle(0);
   f_1080->SetMarkerStyle(20);
   f_1080->SetMarkerSize(1.2);
   f_1080->SetLineColor(4);
   f_1080->SetLineWidth(2);
   f_1080->SetChisquare(236.771);
   f_1080->SetNDF(242);
   f_1080->GetXaxis()->SetNdivisions(505);
   f_1080->GetXaxis()->SetLabelFont(132);
   f_1080->GetXaxis()->SetLabelOffset(0.015);
   f_1080->GetXaxis()->SetLabelSize(0.05);
   f_1080->GetXaxis()->SetTitleSize(0.06);
   f_1080->GetXaxis()->SetTitleFont(132);
   f_1080->GetYaxis()->SetLabelFont(132);
   f_1080->GetYaxis()->SetLabelSize(0.05);
   f_1080->GetYaxis()->SetTitleSize(0.06);
   f_1080->GetYaxis()->SetTitleFont(42);
   f_1080->SetParameter(0,0.2611296);
   f_1080->SetParError(0,19.11713);
   f_1080->SetParLimits(0,0.2611296,0.2611296);
   f_1080->SetParameter(1,0.3664006);
   f_1080->SetParError(1,0.001971549);
   f_1080->SetParLimits(1,0,0);
   f_1080->SetParameter(2,0.2855266);
   f_1080->SetParError(2,0.0006411255);
   f_1080->SetParLimits(2,0,0);
   f_1080->SetParameter(3,0.2051014);
   f_1080->SetParError(3,0.0007494334);
   f_1080->SetParLimits(3,0,0);
   f_1080->SetParameter(4,0.05250371);
   f_1080->SetParError(4,0.0006414093);
   f_1080->SetParLimits(4,0,0);
   f_1080->SetParameter(5,-0.06239935);
   f_1080->SetParError(5,0.000722109);
   f_1080->SetParLimits(5,0,0);
   f_1080->SetParameter(6,-0.1320939);
   f_1080->SetParError(6,0.0009237095);
   f_1080->SetParLimits(6,0,0);
   f_1080->SetParameter(7,-0.1560437);
   f_1080->SetParError(7,0.001091889);
   f_1080->SetParLimits(7,0,0);
   f_1080->Draw("same");
   
   TF1 *f_1090 = new TF1("*f_1090",0,2.5,8);
    //The original function : f_1090 had originally been created by:
    //TF1 *f_1090 = new TF1("f_1090",f_1090,0,2.5,8);
   f_1090->SetRange(0,2.5);
   f_1090->SetName("f_1090");
   f_1090->SetTitle("f_1090");
   f_1090->SetNpx(750);
   f_1090->SetSavedPoint(0,0.2138727);
   f_1090->SetSavedPoint(1,0.2135898);
   f_1090->SetSavedPoint(2,0.2133066);
   f_1090->SetSavedPoint(3,0.2130231);
   f_1090->SetSavedPoint(4,0.2127393);
   f_1090->SetSavedPoint(5,0.2124551);
   f_1090->SetSavedPoint(6,0.2121707);
   f_1090->SetSavedPoint(7,0.2118859);
   f_1090->SetSavedPoint(8,0.2116008);
   f_1090->SetSavedPoint(9,0.2113154);
   f_1090->SetSavedPoint(10,0.2110297);
   f_1090->SetSavedPoint(11,0.2107436);
   f_1090->SetSavedPoint(12,0.2104573);
   f_1090->SetSavedPoint(13,0.2101706);
   f_1090->SetSavedPoint(14,0.2098836);
   f_1090->SetSavedPoint(15,0.2095963);
   f_1090->SetSavedPoint(16,0.2093086);
   f_1090->SetSavedPoint(17,0.2090206);
   f_1090->SetSavedPoint(18,0.2087323);
   f_1090->SetSavedPoint(19,0.2084437);
   f_1090->SetSavedPoint(20,0.2081547);
   f_1090->SetSavedPoint(21,0.2078654);
   f_1090->SetSavedPoint(22,0.2075758);
   f_1090->SetSavedPoint(23,0.2072859);
   f_1090->SetSavedPoint(24,0.2069956);
   f_1090->SetSavedPoint(25,0.2067049);
   f_1090->SetSavedPoint(26,0.206414);
   f_1090->SetSavedPoint(27,0.2061227);
   f_1090->SetSavedPoint(28,0.2058311);
   f_1090->SetSavedPoint(29,0.2055391);
   f_1090->SetSavedPoint(30,0.2052468);
   f_1090->SetSavedPoint(31,0.2049542);
   f_1090->SetSavedPoint(32,0.2046612);
   f_1090->SetSavedPoint(33,0.2043679);
   f_1090->SetSavedPoint(34,0.2040742);
   f_1090->SetSavedPoint(35,0.2037802);
   f_1090->SetSavedPoint(36,0.2034859);
   f_1090->SetSavedPoint(37,0.2031912);
   f_1090->SetSavedPoint(38,0.2028962);
   f_1090->SetSavedPoint(39,0.2026008);
   f_1090->SetSavedPoint(40,0.202305);
   f_1090->SetSavedPoint(41,0.202009);
   f_1090->SetSavedPoint(42,0.2017125);
   f_1090->SetSavedPoint(43,0.2014158);
   f_1090->SetSavedPoint(44,0.2011186);
   f_1090->SetSavedPoint(45,0.2008212);
   f_1090->SetSavedPoint(46,0.2005233);
   f_1090->SetSavedPoint(47,0.2002251);
   f_1090->SetSavedPoint(48,0.1999266);
   f_1090->SetSavedPoint(49,0.1996277);
   f_1090->SetSavedPoint(50,0.1993284);
   f_1090->SetSavedPoint(51,0.1990288);
   f_1090->SetSavedPoint(52,0.1987288);
   f_1090->SetSavedPoint(53,0.1984285);
   f_1090->SetSavedPoint(54,0.1981278);
   f_1090->SetSavedPoint(55,0.1978268);
   f_1090->SetSavedPoint(56,0.1975253);
   f_1090->SetSavedPoint(57,0.1972236);
   f_1090->SetSavedPoint(58,0.1969214);
   f_1090->SetSavedPoint(59,0.1966189);
   f_1090->SetSavedPoint(60,0.196316);
   f_1090->SetSavedPoint(61,0.1960128);
   f_1090->SetSavedPoint(62,0.1957092);
   f_1090->SetSavedPoint(63,0.1954052);
   f_1090->SetSavedPoint(64,0.1951008);
   f_1090->SetSavedPoint(65,0.1947961);
   f_1090->SetSavedPoint(66,0.194491);
   f_1090->SetSavedPoint(67,0.1941856);
   f_1090->SetSavedPoint(68,0.1938797);
   f_1090->SetSavedPoint(69,0.1935735);
   f_1090->SetSavedPoint(70,0.1932669);
   f_1090->SetSavedPoint(71,0.1929599);
   f_1090->SetSavedPoint(72,0.1926526);
   f_1090->SetSavedPoint(73,0.1923449);
   f_1090->SetSavedPoint(74,0.1920367);
   f_1090->SetSavedPoint(75,0.1917283);
   f_1090->SetSavedPoint(76,0.1914194);
   f_1090->SetSavedPoint(77,0.1911101);
   f_1090->SetSavedPoint(78,0.1908005);
   f_1090->SetSavedPoint(79,0.1904905);
   f_1090->SetSavedPoint(80,0.1901801);
   f_1090->SetSavedPoint(81,0.1898693);
   f_1090->SetSavedPoint(82,0.1895581);
   f_1090->SetSavedPoint(83,0.1892465);
   f_1090->SetSavedPoint(84,0.1889346);
   f_1090->SetSavedPoint(85,0.1886222);
   f_1090->SetSavedPoint(86,0.1883095);
   f_1090->SetSavedPoint(87,0.1879964);
   f_1090->SetSavedPoint(88,0.1876828);
   f_1090->SetSavedPoint(89,0.1873689);
   f_1090->SetSavedPoint(90,0.1870546);
   f_1090->SetSavedPoint(91,0.1867399);
   f_1090->SetSavedPoint(92,0.1864248);
   f_1090->SetSavedPoint(93,0.1861093);
   f_1090->SetSavedPoint(94,0.1857934);
   f_1090->SetSavedPoint(95,0.1854771);
   f_1090->SetSavedPoint(96,0.1851604);
   f_1090->SetSavedPoint(97,0.1848433);
   f_1090->SetSavedPoint(98,0.1845258);
   f_1090->SetSavedPoint(99,0.1842079);
   f_1090->SetSavedPoint(100,0.1838896);
   f_1090->SetSavedPoint(101,0.1835708);
   f_1090->SetSavedPoint(102,0.1832517);
   f_1090->SetSavedPoint(103,0.1829322);
   f_1090->SetSavedPoint(104,0.1826122);
   f_1090->SetSavedPoint(105,0.1822919);
   f_1090->SetSavedPoint(106,0.1819711);
   f_1090->SetSavedPoint(107,0.18165);
   f_1090->SetSavedPoint(108,0.1813284);
   f_1090->SetSavedPoint(109,0.1810064);
   f_1090->SetSavedPoint(110,0.180684);
   f_1090->SetSavedPoint(111,0.1803611);
   f_1090->SetSavedPoint(112,0.1800379);
   f_1090->SetSavedPoint(113,0.1797142);
   f_1090->SetSavedPoint(114,0.1793902);
   f_1090->SetSavedPoint(115,0.1790657);
   f_1090->SetSavedPoint(116,0.1787407);
   f_1090->SetSavedPoint(117,0.1784154);
   f_1090->SetSavedPoint(118,0.1780897);
   f_1090->SetSavedPoint(119,0.1777635);
   f_1090->SetSavedPoint(120,0.1774369);
   f_1090->SetSavedPoint(121,0.1771098);
   f_1090->SetSavedPoint(122,0.1767824);
   f_1090->SetSavedPoint(123,0.1764545);
   f_1090->SetSavedPoint(124,0.1761262);
   f_1090->SetSavedPoint(125,0.1757975);
   f_1090->SetSavedPoint(126,0.1754683);
   f_1090->SetSavedPoint(127,0.1751387);
   f_1090->SetSavedPoint(128,0.1748087);
   f_1090->SetSavedPoint(129,0.1744782);
   f_1090->SetSavedPoint(130,0.1741473);
   f_1090->SetSavedPoint(131,0.173816);
   f_1090->SetSavedPoint(132,0.1734842);
   f_1090->SetSavedPoint(133,0.173152);
   f_1090->SetSavedPoint(134,0.1728194);
   f_1090->SetSavedPoint(135,0.1724863);
   f_1090->SetSavedPoint(136,0.1721528);
   f_1090->SetSavedPoint(137,0.1718189);
   f_1090->SetSavedPoint(138,0.1714845);
   f_1090->SetSavedPoint(139,0.1711497);
   f_1090->SetSavedPoint(140,0.1708144);
   f_1090->SetSavedPoint(141,0.1704787);
   f_1090->SetSavedPoint(142,0.1701425);
   f_1090->SetSavedPoint(143,0.1698059);
   f_1090->SetSavedPoint(144,0.1694689);
   f_1090->SetSavedPoint(145,0.1691314);
   f_1090->SetSavedPoint(146,0.1687934);
   f_1090->SetSavedPoint(147,0.168455);
   f_1090->SetSavedPoint(148,0.1681162);
   f_1090->SetSavedPoint(149,0.1677769);
   f_1090->SetSavedPoint(150,0.1674371);
   f_1090->SetSavedPoint(151,0.1670969);
   f_1090->SetSavedPoint(152,0.1667563);
   f_1090->SetSavedPoint(153,0.1664152);
   f_1090->SetSavedPoint(154,0.1660736);
   f_1090->SetSavedPoint(155,0.1657317);
   f_1090->SetSavedPoint(156,0.1653893);
   f_1090->SetSavedPoint(157,0.1650465);
   f_1090->SetSavedPoint(158,0.1647032);
   f_1090->SetSavedPoint(159,0.1643596);
   f_1090->SetSavedPoint(160,0.1640156);
   f_1090->SetSavedPoint(161,0.1636711);
   f_1090->SetSavedPoint(162,0.1633263);
   f_1090->SetSavedPoint(163,0.162981);
   f_1090->SetSavedPoint(164,0.1626354);
   f_1090->SetSavedPoint(165,0.1622894);
   f_1090->SetSavedPoint(166,0.1619431);
   f_1090->SetSavedPoint(167,0.1615963);
   f_1090->SetSavedPoint(168,0.1612492);
   f_1090->SetSavedPoint(169,0.1609017);
   f_1090->SetSavedPoint(170,0.1605539);
   f_1090->SetSavedPoint(171,0.1602058);
   f_1090->SetSavedPoint(172,0.1598573);
   f_1090->SetSavedPoint(173,0.1595084);
   f_1090->SetSavedPoint(174,0.1591592);
   f_1090->SetSavedPoint(175,0.1588097);
   f_1090->SetSavedPoint(176,0.1584599);
   f_1090->SetSavedPoint(177,0.1581097);
   f_1090->SetSavedPoint(178,0.1577593);
   f_1090->SetSavedPoint(179,0.1574085);
   f_1090->SetSavedPoint(180,0.1570574);
   f_1090->SetSavedPoint(181,0.1567061);
   f_1090->SetSavedPoint(182,0.1563544);
   f_1090->SetSavedPoint(183,0.1560025);
   f_1090->SetSavedPoint(184,0.1556503);
   f_1090->SetSavedPoint(185,0.1552978);
   f_1090->SetSavedPoint(186,0.154945);
   f_1090->SetSavedPoint(187,0.154592);
   f_1090->SetSavedPoint(188,0.1542387);
   f_1090->SetSavedPoint(189,0.1538851);
   f_1090->SetSavedPoint(190,0.1535313);
   f_1090->SetSavedPoint(191,0.1531773);
   f_1090->SetSavedPoint(192,0.152823);
   f_1090->SetSavedPoint(193,0.1524685);
   f_1090->SetSavedPoint(194,0.1521138);
   f_1090->SetSavedPoint(195,0.1517588);
   f_1090->SetSavedPoint(196,0.1514036);
   f_1090->SetSavedPoint(197,0.1510482);
   f_1090->SetSavedPoint(198,0.1506926);
   f_1090->SetSavedPoint(199,0.1503368);
   f_1090->SetSavedPoint(200,0.1499808);
   f_1090->SetSavedPoint(201,0.1496246);
   f_1090->SetSavedPoint(202,0.1492682);
   f_1090->SetSavedPoint(203,0.1489117);
   f_1090->SetSavedPoint(204,0.1485549);
   f_1090->SetSavedPoint(205,0.148198);
   f_1090->SetSavedPoint(206,0.1478409);
   f_1090->SetSavedPoint(207,0.1474837);
   f_1090->SetSavedPoint(208,0.1471263);
   f_1090->SetSavedPoint(209,0.1467688);
   f_1090->SetSavedPoint(210,0.1464111);
   f_1090->SetSavedPoint(211,0.1460533);
   f_1090->SetSavedPoint(212,0.1456953);
   f_1090->SetSavedPoint(213,0.1453372);
   f_1090->SetSavedPoint(214,0.144979);
   f_1090->SetSavedPoint(215,0.1446207);
   f_1090->SetSavedPoint(216,0.1442622);
   f_1090->SetSavedPoint(217,0.1439037);
   f_1090->SetSavedPoint(218,0.143545);
   f_1090->SetSavedPoint(219,0.1431863);
   f_1090->SetSavedPoint(220,0.1428274);
   f_1090->SetSavedPoint(221,0.1424685);
   f_1090->SetSavedPoint(222,0.1421095);
   f_1090->SetSavedPoint(223,0.1417504);
   f_1090->SetSavedPoint(224,0.1413912);
   f_1090->SetSavedPoint(225,0.141032);
   f_1090->SetSavedPoint(226,0.1406727);
   f_1090->SetSavedPoint(227,0.1403133);
   f_1090->SetSavedPoint(228,0.1399539);
   f_1090->SetSavedPoint(229,0.1395945);
   f_1090->SetSavedPoint(230,0.139235);
   f_1090->SetSavedPoint(231,0.1388755);
   f_1090->SetSavedPoint(232,0.1385159);
   f_1090->SetSavedPoint(233,0.1381563);
   f_1090->SetSavedPoint(234,0.1377967);
   f_1090->SetSavedPoint(235,0.1374371);
   f_1090->SetSavedPoint(236,0.1370775);
   f_1090->SetSavedPoint(237,0.1367179);
   f_1090->SetSavedPoint(238,0.1363583);
   f_1090->SetSavedPoint(239,0.1359987);
   f_1090->SetSavedPoint(240,0.135639);
   f_1090->SetSavedPoint(241,0.1352795);
   f_1090->SetSavedPoint(242,0.1349199);
   f_1090->SetSavedPoint(243,0.1345604);
   f_1090->SetSavedPoint(244,0.1342009);
   f_1090->SetSavedPoint(245,0.1338414);
   f_1090->SetSavedPoint(246,0.133482);
   f_1090->SetSavedPoint(247,0.1331226);
   f_1090->SetSavedPoint(248,0.1327633);
   f_1090->SetSavedPoint(249,0.132404);
   f_1090->SetSavedPoint(250,0.1320448);
   f_1090->SetSavedPoint(251,0.1316857);
   f_1090->SetSavedPoint(252,0.1313266);
   f_1090->SetSavedPoint(253,0.1309677);
   f_1090->SetSavedPoint(254,0.1306088);
   f_1090->SetSavedPoint(255,0.13025);
   f_1090->SetSavedPoint(256,0.1298913);
   f_1090->SetSavedPoint(257,0.1295327);
   f_1090->SetSavedPoint(258,0.1291742);
   f_1090->SetSavedPoint(259,0.1288158);
   f_1090->SetSavedPoint(260,0.1284575);
   f_1090->SetSavedPoint(261,0.1280994);
   f_1090->SetSavedPoint(262,0.1277413);
   f_1090->SetSavedPoint(263,0.1273834);
   f_1090->SetSavedPoint(264,0.1270257);
   f_1090->SetSavedPoint(265,0.1266681);
   f_1090->SetSavedPoint(266,0.1263106);
   f_1090->SetSavedPoint(267,0.1259533);
   f_1090->SetSavedPoint(268,0.1255962);
   f_1090->SetSavedPoint(269,0.1252392);
   f_1090->SetSavedPoint(270,0.1248823);
   f_1090->SetSavedPoint(271,0.1245257);
   f_1090->SetSavedPoint(272,0.1241692);
   f_1090->SetSavedPoint(273,0.1238129);
   f_1090->SetSavedPoint(274,0.1234568);
   f_1090->SetSavedPoint(275,0.1231009);
   f_1090->SetSavedPoint(276,0.1227452);
   f_1090->SetSavedPoint(277,0.1223898);
   f_1090->SetSavedPoint(278,0.1220345);
   f_1090->SetSavedPoint(279,0.1216794);
   f_1090->SetSavedPoint(280,0.1213246);
   f_1090->SetSavedPoint(281,0.1209699);
   f_1090->SetSavedPoint(282,0.1206155);
   f_1090->SetSavedPoint(283,0.1202614);
   f_1090->SetSavedPoint(284,0.1199075);
   f_1090->SetSavedPoint(285,0.1195538);
   f_1090->SetSavedPoint(286,0.1192004);
   f_1090->SetSavedPoint(287,0.1188472);
   f_1090->SetSavedPoint(288,0.1184943);
   f_1090->SetSavedPoint(289,0.1181417);
   f_1090->SetSavedPoint(290,0.1177894);
   f_1090->SetSavedPoint(291,0.1174373);
   f_1090->SetSavedPoint(292,0.1170855);
   f_1090->SetSavedPoint(293,0.116734);
   f_1090->SetSavedPoint(294,0.1163828);
   f_1090->SetSavedPoint(295,0.1160319);
   f_1090->SetSavedPoint(296,0.1156813);
   f_1090->SetSavedPoint(297,0.115331);
   f_1090->SetSavedPoint(298,0.114981);
   f_1090->SetSavedPoint(299,0.1146313);
   f_1090->SetSavedPoint(300,0.114282);
   f_1090->SetSavedPoint(301,0.113933);
   f_1090->SetSavedPoint(302,0.1135843);
   f_1090->SetSavedPoint(303,0.1132359);
   f_1090->SetSavedPoint(304,0.1128879);
   f_1090->SetSavedPoint(305,0.1125402);
   f_1090->SetSavedPoint(306,0.1121929);
   f_1090->SetSavedPoint(307,0.1118458);
   f_1090->SetSavedPoint(308,0.1114991);
   f_1090->SetSavedPoint(309,0.1111527);
   f_1090->SetSavedPoint(310,0.1108067);
   f_1090->SetSavedPoint(311,0.110461);
   f_1090->SetSavedPoint(312,0.1101156);
   f_1090->SetSavedPoint(313,0.1097705);
   f_1090->SetSavedPoint(314,0.1094257);
   f_1090->SetSavedPoint(315,0.1090813);
   f_1090->SetSavedPoint(316,0.1087372);
   f_1090->SetSavedPoint(317,0.1083934);
   f_1090->SetSavedPoint(318,0.10805);
   f_1090->SetSavedPoint(319,0.1077068);
   f_1090->SetSavedPoint(320,0.107364);
   f_1090->SetSavedPoint(321,0.1070215);
   f_1090->SetSavedPoint(322,0.1066793);
   f_1090->SetSavedPoint(323,0.1063375);
   f_1090->SetSavedPoint(324,0.1059959);
   f_1090->SetSavedPoint(325,0.1056547);
   f_1090->SetSavedPoint(326,0.1053138);
   f_1090->SetSavedPoint(327,0.1049733);
   f_1090->SetSavedPoint(328,0.104633);
   f_1090->SetSavedPoint(329,0.1042931);
   f_1090->SetSavedPoint(330,0.1039534);
   f_1090->SetSavedPoint(331,0.1036141);
   f_1090->SetSavedPoint(332,0.1032751);
   f_1090->SetSavedPoint(333,0.1029365);
   f_1090->SetSavedPoint(334,0.1025981);
   f_1090->SetSavedPoint(335,0.1022601);
   f_1090->SetSavedPoint(336,0.1019223);
   f_1090->SetSavedPoint(337,0.1015849);
   f_1090->SetSavedPoint(338,0.1012478);
   f_1090->SetSavedPoint(339,0.100911);
   f_1090->SetSavedPoint(340,0.1005746);
   f_1090->SetSavedPoint(341,0.1002384);
   f_1090->SetSavedPoint(342,0.09990256);
   f_1090->SetSavedPoint(343,0.09956702);
   f_1090->SetSavedPoint(344,0.0992318);
   f_1090->SetSavedPoint(345,0.09889688);
   f_1090->SetSavedPoint(346,0.09856227);
   f_1090->SetSavedPoint(347,0.09822798);
   f_1090->SetSavedPoint(348,0.09789399);
   f_1090->SetSavedPoint(349,0.09756031);
   f_1090->SetSavedPoint(350,0.09722694);
   f_1090->SetSavedPoint(351,0.09689388);
   f_1090->SetSavedPoint(352,0.09656113);
   f_1090->SetSavedPoint(353,0.09622868);
   f_1090->SetSavedPoint(354,0.09589654);
   f_1090->SetSavedPoint(355,0.0955647);
   f_1090->SetSavedPoint(356,0.09523317);
   f_1090->SetSavedPoint(357,0.09490195);
   f_1090->SetSavedPoint(358,0.09457103);
   f_1090->SetSavedPoint(359,0.09424041);
   f_1090->SetSavedPoint(360,0.0939101);
   f_1090->SetSavedPoint(361,0.09358009);
   f_1090->SetSavedPoint(362,0.09325039);
   f_1090->SetSavedPoint(363,0.09292099);
   f_1090->SetSavedPoint(364,0.09259189);
   f_1090->SetSavedPoint(365,0.09226309);
   f_1090->SetSavedPoint(366,0.09193459);
   f_1090->SetSavedPoint(367,0.09160639);
   f_1090->SetSavedPoint(368,0.0912785);
   f_1090->SetSavedPoint(369,0.0909509);
   f_1090->SetSavedPoint(370,0.0906236);
   f_1090->SetSavedPoint(371,0.0902966);
   f_1090->SetSavedPoint(372,0.0899699);
   f_1090->SetSavedPoint(373,0.0896435);
   f_1090->SetSavedPoint(374,0.08931739);
   f_1090->SetSavedPoint(375,0.08899159);
   f_1090->SetSavedPoint(376,0.08866607);
   f_1090->SetSavedPoint(377,0.08834086);
   f_1090->SetSavedPoint(378,0.08801594);
   f_1090->SetSavedPoint(379,0.08769132);
   f_1090->SetSavedPoint(380,0.08736699);
   f_1090->SetSavedPoint(381,0.08704295);
   f_1090->SetSavedPoint(382,0.08671921);
   f_1090->SetSavedPoint(383,0.08639576);
   f_1090->SetSavedPoint(384,0.08607261);
   f_1090->SetSavedPoint(385,0.08574975);
   f_1090->SetSavedPoint(386,0.08542718);
   f_1090->SetSavedPoint(387,0.0851049);
   f_1090->SetSavedPoint(388,0.08478291);
   f_1090->SetSavedPoint(389,0.08446122);
   f_1090->SetSavedPoint(390,0.08413981);
   f_1090->SetSavedPoint(391,0.0838187);
   f_1090->SetSavedPoint(392,0.08349787);
   f_1090->SetSavedPoint(393,0.08317733);
   f_1090->SetSavedPoint(394,0.08285708);
   f_1090->SetSavedPoint(395,0.08253712);
   f_1090->SetSavedPoint(396,0.08221745);
   f_1090->SetSavedPoint(397,0.08189806);
   f_1090->SetSavedPoint(398,0.08157897);
   f_1090->SetSavedPoint(399,0.08126015);
   f_1090->SetSavedPoint(400,0.08094163);
   f_1090->SetSavedPoint(401,0.08062338);
   f_1090->SetSavedPoint(402,0.08030543);
   f_1090->SetSavedPoint(403,0.07998776);
   f_1090->SetSavedPoint(404,0.07967037);
   f_1090->SetSavedPoint(405,0.07935326);
   f_1090->SetSavedPoint(406,0.07903644);
   f_1090->SetSavedPoint(407,0.0787199);
   f_1090->SetSavedPoint(408,0.07840365);
   f_1090->SetSavedPoint(409,0.07808767);
   f_1090->SetSavedPoint(410,0.07777198);
   f_1090->SetSavedPoint(411,0.07745657);
   f_1090->SetSavedPoint(412,0.07714143);
   f_1090->SetSavedPoint(413,0.07682658);
   f_1090->SetSavedPoint(414,0.07651201);
   f_1090->SetSavedPoint(415,0.07619772);
   f_1090->SetSavedPoint(416,0.0758837);
   f_1090->SetSavedPoint(417,0.07556996);
   f_1090->SetSavedPoint(418,0.0752565);
   f_1090->SetSavedPoint(419,0.07494332);
   f_1090->SetSavedPoint(420,0.07463042);
   f_1090->SetSavedPoint(421,0.07431779);
   f_1090->SetSavedPoint(422,0.07400544);
   f_1090->SetSavedPoint(423,0.07369336);
   f_1090->SetSavedPoint(424,0.07338156);
   f_1090->SetSavedPoint(425,0.07307003);
   f_1090->SetSavedPoint(426,0.07275878);
   f_1090->SetSavedPoint(427,0.0724478);
   f_1090->SetSavedPoint(428,0.07213709);
   f_1090->SetSavedPoint(429,0.07182666);
   f_1090->SetSavedPoint(430,0.0715165);
   f_1090->SetSavedPoint(431,0.07120661);
   f_1090->SetSavedPoint(432,0.07089699);
   f_1090->SetSavedPoint(433,0.07058764);
   f_1090->SetSavedPoint(434,0.07027857);
   f_1090->SetSavedPoint(435,0.06996976);
   f_1090->SetSavedPoint(436,0.06966122);
   f_1090->SetSavedPoint(437,0.06935296);
   f_1090->SetSavedPoint(438,0.06904496);
   f_1090->SetSavedPoint(439,0.06873723);
   f_1090->SetSavedPoint(440,0.06842976);
   f_1090->SetSavedPoint(441,0.06812257);
   f_1090->SetSavedPoint(442,0.06781564);
   f_1090->SetSavedPoint(443,0.06750898);
   f_1090->SetSavedPoint(444,0.06720258);
   f_1090->SetSavedPoint(445,0.06689645);
   f_1090->SetSavedPoint(446,0.06659059);
   f_1090->SetSavedPoint(447,0.06628499);
   f_1090->SetSavedPoint(448,0.06597965);
   f_1090->SetSavedPoint(449,0.06567458);
   f_1090->SetSavedPoint(450,0.06536977);
   f_1090->SetSavedPoint(451,0.06506522);
   f_1090->SetSavedPoint(452,0.06476095);
   f_1090->SetSavedPoint(453,0.06445694);
   f_1090->SetSavedPoint(454,0.06415321);
   f_1090->SetSavedPoint(455,0.06384977);
   f_1090->SetSavedPoint(456,0.06354661);
   f_1090->SetSavedPoint(457,0.06324374);
   f_1090->SetSavedPoint(458,0.06294117);
   f_1090->SetSavedPoint(459,0.06263889);
   f_1090->SetSavedPoint(460,0.06233693);
   f_1090->SetSavedPoint(461,0.06203527);
   f_1090->SetSavedPoint(462,0.06173393);
   f_1090->SetSavedPoint(463,0.06143291);
   f_1090->SetSavedPoint(464,0.06113222);
   f_1090->SetSavedPoint(465,0.06083185);
   f_1090->SetSavedPoint(466,0.06053182);
   f_1090->SetSavedPoint(467,0.06023213);
   f_1090->SetSavedPoint(468,0.05993278);
   f_1090->SetSavedPoint(469,0.05963378);
   f_1090->SetSavedPoint(470,0.05933513);
   f_1090->SetSavedPoint(471,0.05903684);
   f_1090->SetSavedPoint(472,0.05873891);
   f_1090->SetSavedPoint(473,0.05844135);
   f_1090->SetSavedPoint(474,0.05814417);
   f_1090->SetSavedPoint(475,0.05784736);
   f_1090->SetSavedPoint(476,0.05755093);
   f_1090->SetSavedPoint(477,0.05725489);
   f_1090->SetSavedPoint(478,0.05695924);
   f_1090->SetSavedPoint(479,0.05666398);
   f_1090->SetSavedPoint(480,0.05636913);
   f_1090->SetSavedPoint(481,0.05607468);
   f_1090->SetSavedPoint(482,0.05578064);
   f_1090->SetSavedPoint(483,0.05548702);
   f_1090->SetSavedPoint(484,0.05519381);
   f_1090->SetSavedPoint(485,0.05490104);
   f_1090->SetSavedPoint(486,0.05460869);
   f_1090->SetSavedPoint(487,0.05431677);
   f_1090->SetSavedPoint(488,0.05402529);
   f_1090->SetSavedPoint(489,0.05373426);
   f_1090->SetSavedPoint(490,0.05344367);
   f_1090->SetSavedPoint(491,0.05315354);
   f_1090->SetSavedPoint(492,0.05286387);
   f_1090->SetSavedPoint(493,0.05257466);
   f_1090->SetSavedPoint(494,0.05228591);
   f_1090->SetSavedPoint(495,0.05199764);
   f_1090->SetSavedPoint(496,0.05170984);
   f_1090->SetSavedPoint(497,0.05142253);
   f_1090->SetSavedPoint(498,0.0511357);
   f_1090->SetSavedPoint(499,0.05084936);
   f_1090->SetSavedPoint(500,0.05056352);
   f_1090->SetSavedPoint(501,0.05027818);
   f_1090->SetSavedPoint(502,0.04999335);
   f_1090->SetSavedPoint(503,0.04970902);
   f_1090->SetSavedPoint(504,0.04942521);
   f_1090->SetSavedPoint(505,0.04914192);
   f_1090->SetSavedPoint(506,0.04885916);
   f_1090->SetSavedPoint(507,0.04857692);
   f_1090->SetSavedPoint(508,0.04829522);
   f_1090->SetSavedPoint(509,0.04801405);
   f_1090->SetSavedPoint(510,0.04773343);
   f_1090->SetSavedPoint(511,0.04745336);
   f_1090->SetSavedPoint(512,0.04717384);
   f_1090->SetSavedPoint(513,0.04689487);
   f_1090->SetSavedPoint(514,0.04661647);
   f_1090->SetSavedPoint(515,0.04633864);
   f_1090->SetSavedPoint(516,0.04606138);
   f_1090->SetSavedPoint(517,0.04578469);
   f_1090->SetSavedPoint(518,0.04550859);
   f_1090->SetSavedPoint(519,0.04523307);
   f_1090->SetSavedPoint(520,0.04495815);
   f_1090->SetSavedPoint(521,0.04468382);
   f_1090->SetSavedPoint(522,0.04441009);
   f_1090->SetSavedPoint(523,0.04413696);
   f_1090->SetSavedPoint(524,0.04386445);
   f_1090->SetSavedPoint(525,0.04359254);
   f_1090->SetSavedPoint(526,0.04332126);
   f_1090->SetSavedPoint(527,0.04305061);
   f_1090->SetSavedPoint(528,0.04278058);
   f_1090->SetSavedPoint(529,0.04251118);
   f_1090->SetSavedPoint(530,0.04224243);
   f_1090->SetSavedPoint(531,0.04197431);
   f_1090->SetSavedPoint(532,0.04170685);
   f_1090->SetSavedPoint(533,0.04144004);
   f_1090->SetSavedPoint(534,0.04117388);
   f_1090->SetSavedPoint(535,0.04090839);
   f_1090->SetSavedPoint(536,0.04064356);
   f_1090->SetSavedPoint(537,0.04037941);
   f_1090->SetSavedPoint(538,0.04011593);
   f_1090->SetSavedPoint(539,0.03985314);
   f_1090->SetSavedPoint(540,0.03959103);
   f_1090->SetSavedPoint(541,0.03932961);
   f_1090->SetSavedPoint(542,0.03906888);
   f_1090->SetSavedPoint(543,0.03880886);
   f_1090->SetSavedPoint(544,0.03854954);
   f_1090->SetSavedPoint(545,0.03829093);
   f_1090->SetSavedPoint(546,0.03803304);
   f_1090->SetSavedPoint(547,0.03777586);
   f_1090->SetSavedPoint(548,0.03751941);
   f_1090->SetSavedPoint(549,0.03726369);
   f_1090->SetSavedPoint(550,0.0370087);
   f_1090->SetSavedPoint(551,0.03675445);
   f_1090->SetSavedPoint(552,0.03650094);
   f_1090->SetSavedPoint(553,0.03624818);
   f_1090->SetSavedPoint(554,0.03599617);
   f_1090->SetSavedPoint(555,0.03574492);
   f_1090->SetSavedPoint(556,0.03549443);
   f_1090->SetSavedPoint(557,0.03524471);
   f_1090->SetSavedPoint(558,0.03499576);
   f_1090->SetSavedPoint(559,0.03474759);
   f_1090->SetSavedPoint(560,0.03450019);
   f_1090->SetSavedPoint(561,0.03425359);
   f_1090->SetSavedPoint(562,0.03400777);
   f_1090->SetSavedPoint(563,0.03376275);
   f_1090->SetSavedPoint(564,0.03351853);
   f_1090->SetSavedPoint(565,0.03327511);
   f_1090->SetSavedPoint(566,0.0330325);
   f_1090->SetSavedPoint(567,0.03279071);
   f_1090->SetSavedPoint(568,0.03254974);
   f_1090->SetSavedPoint(569,0.03230959);
   f_1090->SetSavedPoint(570,0.03207027);
   f_1090->SetSavedPoint(571,0.03183178);
   f_1090->SetSavedPoint(572,0.03159413);
   f_1090->SetSavedPoint(573,0.03135732);
   f_1090->SetSavedPoint(574,0.03112136);
   f_1090->SetSavedPoint(575,0.03088626);
   f_1090->SetSavedPoint(576,0.03065201);
   f_1090->SetSavedPoint(577,0.03041862);
   f_1090->SetSavedPoint(578,0.0301861);
   f_1090->SetSavedPoint(579,0.02995445);
   f_1090->SetSavedPoint(580,0.02972368);
   f_1090->SetSavedPoint(581,0.02949378);
   f_1090->SetSavedPoint(582,0.02926478);
   f_1090->SetSavedPoint(583,0.02903666);
   f_1090->SetSavedPoint(584,0.02880944);
   f_1090->SetSavedPoint(585,0.02858312);
   f_1090->SetSavedPoint(586,0.0283577);
   f_1090->SetSavedPoint(587,0.02813319);
   f_1090->SetSavedPoint(588,0.0279096);
   f_1090->SetSavedPoint(589,0.02768692);
   f_1090->SetSavedPoint(590,0.02746517);
   f_1090->SetSavedPoint(591,0.02724435);
   f_1090->SetSavedPoint(592,0.02702446);
   f_1090->SetSavedPoint(593,0.02680551);
   f_1090->SetSavedPoint(594,0.0265875);
   f_1090->SetSavedPoint(595,0.02637044);
   f_1090->SetSavedPoint(596,0.02615433);
   f_1090->SetSavedPoint(597,0.02593917);
   f_1090->SetSavedPoint(598,0.02572498);
   f_1090->SetSavedPoint(599,0.02551176);
   f_1090->SetSavedPoint(600,0.02529951);
   f_1090->SetSavedPoint(601,0.02508823);
   f_1090->SetSavedPoint(602,0.02487791);
   f_1090->SetSavedPoint(603,0.02466856);
   f_1090->SetSavedPoint(604,0.02446016);
   f_1090->SetSavedPoint(605,0.02425271);
   f_1090->SetSavedPoint(606,0.02404619);
   f_1090->SetSavedPoint(607,0.0238406);
   f_1090->SetSavedPoint(608,0.02363592);
   f_1090->SetSavedPoint(609,0.02343217);
   f_1090->SetSavedPoint(610,0.02322931);
   f_1090->SetSavedPoint(611,0.02302735);
   f_1090->SetSavedPoint(612,0.02282628);
   f_1090->SetSavedPoint(613,0.02262609);
   f_1090->SetSavedPoint(614,0.02242677);
   f_1090->SetSavedPoint(615,0.02222831);
   f_1090->SetSavedPoint(616,0.02203071);
   f_1090->SetSavedPoint(617,0.02183396);
   f_1090->SetSavedPoint(618,0.02163805);
   f_1090->SetSavedPoint(619,0.02144297);
   f_1090->SetSavedPoint(620,0.02124872);
   f_1090->SetSavedPoint(621,0.02105528);
   f_1090->SetSavedPoint(622,0.02086265);
   f_1090->SetSavedPoint(623,0.02067082);
   f_1090->SetSavedPoint(624,0.02047978);
   f_1090->SetSavedPoint(625,0.02028952);
   f_1090->SetSavedPoint(626,0.02010004);
   f_1090->SetSavedPoint(627,0.01991133);
   f_1090->SetSavedPoint(628,0.01972338);
   f_1090->SetSavedPoint(629,0.01953619);
   f_1090->SetSavedPoint(630,0.01934973);
   f_1090->SetSavedPoint(631,0.01916401);
   f_1090->SetSavedPoint(632,0.01897902);
   f_1090->SetSavedPoint(633,0.01879475);
   f_1090->SetSavedPoint(634,0.0186112);
   f_1090->SetSavedPoint(635,0.01842834);
   f_1090->SetSavedPoint(636,0.01824619);
   f_1090->SetSavedPoint(637,0.01806472);
   f_1090->SetSavedPoint(638,0.01788393);
   f_1090->SetSavedPoint(639,0.01770382);
   f_1090->SetSavedPoint(640,0.01752436);
   f_1090->SetSavedPoint(641,0.01734557);
   f_1090->SetSavedPoint(642,0.01716742);
   f_1090->SetSavedPoint(643,0.01698991);
   f_1090->SetSavedPoint(644,0.01681304);
   f_1090->SetSavedPoint(645,0.01663679);
   f_1090->SetSavedPoint(646,0.01646115);
   f_1090->SetSavedPoint(647,0.01628613);
   f_1090->SetSavedPoint(648,0.0161117);
   f_1090->SetSavedPoint(649,0.01593787);
   f_1090->SetSavedPoint(650,0.01576462);
   f_1090->SetSavedPoint(651,0.01559195);
   f_1090->SetSavedPoint(652,0.01541984);
   f_1090->SetSavedPoint(653,0.0152483);
   f_1090->SetSavedPoint(654,0.01507731);
   f_1090->SetSavedPoint(655,0.01490686);
   f_1090->SetSavedPoint(656,0.01473695);
   f_1090->SetSavedPoint(657,0.01456757);
   f_1090->SetSavedPoint(658,0.0143987);
   f_1090->SetSavedPoint(659,0.01423035);
   f_1090->SetSavedPoint(660,0.01406251);
   f_1090->SetSavedPoint(661,0.01389516);
   f_1090->SetSavedPoint(662,0.0137283);
   f_1090->SetSavedPoint(663,0.01356192);
   f_1090->SetSavedPoint(664,0.01339601);
   f_1090->SetSavedPoint(665,0.01323057);
   f_1090->SetSavedPoint(666,0.01306558);
   f_1090->SetSavedPoint(667,0.01290104);
   f_1090->SetSavedPoint(668,0.01273694);
   f_1090->SetSavedPoint(669,0.01257328);
   f_1090->SetSavedPoint(670,0.01241004);
   f_1090->SetSavedPoint(671,0.01224721);
   f_1090->SetSavedPoint(672,0.0120848);
   f_1090->SetSavedPoint(673,0.01192278);
   f_1090->SetSavedPoint(674,0.01176116);
   f_1090->SetSavedPoint(675,0.01159992);
   f_1090->SetSavedPoint(676,0.01143906);
   f_1090->SetSavedPoint(677,0.01127856);
   f_1090->SetSavedPoint(678,0.01111843);
   f_1090->SetSavedPoint(679,0.01095865);
   f_1090->SetSavedPoint(680,0.01079921);
   f_1090->SetSavedPoint(681,0.01064011);
   f_1090->SetSavedPoint(682,0.01048134);
   f_1090->SetSavedPoint(683,0.01032289);
   f_1090->SetSavedPoint(684,0.01016475);
   f_1090->SetSavedPoint(685,0.01000692);
   f_1090->SetSavedPoint(686,0.009849383);
   f_1090->SetSavedPoint(687,0.009692135);
   f_1090->SetSavedPoint(688,0.009535167);
   f_1090->SetSavedPoint(689,0.009378472);
   f_1090->SetSavedPoint(690,0.009222042);
   f_1090->SetSavedPoint(691,0.009065868);
   f_1090->SetSavedPoint(692,0.008909943);
   f_1090->SetSavedPoint(693,0.008754258);
   f_1090->SetSavedPoint(694,0.008598807);
   f_1090->SetSavedPoint(695,0.008443579);
   f_1090->SetSavedPoint(696,0.008288569);
   f_1090->SetSavedPoint(697,0.008133767);
   f_1090->SetSavedPoint(698,0.007979166);
   f_1090->SetSavedPoint(699,0.007824757);
   f_1090->SetSavedPoint(700,0.007670534);
   f_1090->SetSavedPoint(701,0.007516486);
   f_1090->SetSavedPoint(702,0.007362608);
   f_1090->SetSavedPoint(703,0.00720889);
   f_1090->SetSavedPoint(704,0.007055325);
   f_1090->SetSavedPoint(705,0.006901905);
   f_1090->SetSavedPoint(706,0.006748622);
   f_1090->SetSavedPoint(707,0.006595467);
   f_1090->SetSavedPoint(708,0.006442433);
   f_1090->SetSavedPoint(709,0.006289512);
   f_1090->SetSavedPoint(710,0.006136695);
   f_1090->SetSavedPoint(711,0.005983976);
   f_1090->SetSavedPoint(712,0.005831345);
   f_1090->SetSavedPoint(713,0.005678795);
   f_1090->SetSavedPoint(714,0.005526317);
   f_1090->SetSavedPoint(715,0.005373905);
   f_1090->SetSavedPoint(716,0.005221549);
   f_1090->SetSavedPoint(717,0.005069242);
   f_1090->SetSavedPoint(718,0.004916976);
   f_1090->SetSavedPoint(719,0.004764743);
   f_1090->SetSavedPoint(720,0.004612534);
   f_1090->SetSavedPoint(721,0.004460343);
   f_1090->SetSavedPoint(722,0.00430816);
   f_1090->SetSavedPoint(723,0.004155978);
   f_1090->SetSavedPoint(724,0.004003789);
   f_1090->SetSavedPoint(725,0.003851585);
   f_1090->SetSavedPoint(726,0.003699358);
   f_1090->SetSavedPoint(727,0.0035471);
   f_1090->SetSavedPoint(728,0.003394802);
   f_1090->SetSavedPoint(729,0.003242458);
   f_1090->SetSavedPoint(730,0.003090058);
   f_1090->SetSavedPoint(731,0.002937596);
   f_1090->SetSavedPoint(732,0.002785062);
   f_1090->SetSavedPoint(733,0.002632449);
   f_1090->SetSavedPoint(734,0.002479749);
   f_1090->SetSavedPoint(735,0.002326954);
   f_1090->SetSavedPoint(736,0.002174056);
   f_1090->SetSavedPoint(737,0.002021048);
   f_1090->SetSavedPoint(738,0.00186792);
   f_1090->SetSavedPoint(739,0.001714665);
   f_1090->SetSavedPoint(740,0.001561275);
   f_1090->SetSavedPoint(741,0.001407742);
   f_1090->SetSavedPoint(742,0.001254058);
   f_1090->SetSavedPoint(743,0.001100215);
   f_1090->SetSavedPoint(744,0.0009462048);
   f_1090->SetSavedPoint(745,0.0007920199);
   f_1090->SetSavedPoint(746,0.000637652);
   f_1090->SetSavedPoint(747,0.0004830932);
   f_1090->SetSavedPoint(748,0.0003283354);
   f_1090->SetSavedPoint(749,0.0001733707);
   f_1090->SetSavedPoint(750,1.819105e-05);
   f_1090->SetSavedPoint(751,0);
   f_1090->SetSavedPoint(752,2.5);
   f_1090->SetFillColor(19);
   f_1090->SetFillStyle(0);
   f_1090->SetMarkerStyle(20);
   f_1090->SetMarkerSize(1.2);
   f_1090->SetLineColor(4);
   f_1090->SetLineWidth(2);
   f_1090->SetChisquare(298.8064);
   f_1090->SetNDF(242);
   f_1090->GetXaxis()->SetNdivisions(505);
   f_1090->GetXaxis()->SetLabelFont(132);
   f_1090->GetXaxis()->SetLabelOffset(0.015);
   f_1090->GetXaxis()->SetLabelSize(0.05);
   f_1090->GetXaxis()->SetTitleSize(0.06);
   f_1090->GetXaxis()->SetTitleFont(132);
   f_1090->GetYaxis()->SetLabelFont(132);
   f_1090->GetYaxis()->SetLabelSize(0.05);
   f_1090->GetYaxis()->SetTitleSize(0.06);
   f_1090->GetYaxis()->SetTitleFont(42);
   f_1090->SetParameter(0,0.2388704);
   f_1090->SetParError(0,18.88314);
   f_1090->SetParLimits(0,0.2388704,0.2388704);
   f_1090->SetParameter(1,0.702487);
   f_1090->SetParError(1,0.0004361946);
   f_1090->SetParLimits(1,0,0);
   f_1090->SetParameter(2,-0.1189569);
   f_1090->SetParError(2,0.0006769029);
   f_1090->SetParLimits(2,0,0);
   f_1090->SetParameter(3,-0.2550121);
   f_1090->SetParError(3,0.0008535746);
   f_1090->SetParLimits(3,0,0);
   f_1090->SetParameter(4,-0.3942211);
   f_1090->SetParError(4,0.001029294);
   f_1090->SetParLimits(4,0,0);
   f_1090->SetParameter(5,-6.820583);
   f_1090->SetParError(5,0.001777792);
   f_1090->SetParLimits(5,0,0);
   f_1090->SetParameter(6,-1.410887);
   f_1090->SetParError(6,0.004185029);
   f_1090->SetParLimits(6,0,0);
   f_1090->SetParameter(7,-0.8195709);
   f_1090->SetParError(7,0.03268552);
   f_1090->SetParLimits(7,0,0);
   f_1090->Draw("same");
   
   TH1D *h_1110__11 = new TH1D("h_1110__11","",10,-2.5,2.5);
   h_1110__11->SetBinContent(1,-0.02170406);
   h_1110__11->SetBinContent(2,0.05760308);
   h_1110__11->SetBinContent(3,0.09978499);
   h_1110__11->SetBinContent(4,0.1491503);
   h_1110__11->SetBinContent(5,0.2739311);
   h_1110__11->SetBinContent(6,0.1717765);
   h_1110__11->SetBinContent(7,0.1176482);
   h_1110__11->SetBinContent(8,0.09085944);
   h_1110__11->SetBinContent(9,0.06091343);
   h_1110__11->SetBinContent(10,3.697173e-05);
   h_1110__11->SetBinError(1,0.02575866);
   h_1110__11->SetBinError(2,0.02246026);
   h_1110__11->SetBinError(3,0.02539877);
   h_1110__11->SetBinError(4,0.02661613);
   h_1110__11->SetBinError(5,0.0382789);
   h_1110__11->SetBinError(6,0.03132706);
   h_1110__11->SetBinError(7,0.02088189);
   h_1110__11->SetBinError(8,0.02037936);
   h_1110__11->SetBinError(9,0.0194252);
   h_1110__11->SetBinError(10,3.697173e-05);
   h_1110__11->SetEntries(6803);
   h_1110__11->SetDirectory(0);
   h_1110__11->SetStats(0);
   h_1110__11->SetLineColor(2);
   h_1110__11->SetMarkerColor(2);
   h_1110__11->SetMarkerStyle(20);
   h_1110__11->SetMarkerSize(1.2);
   h_1110__11->GetXaxis()->SetNdivisions(505);
   h_1110__11->GetXaxis()->SetLabelFont(132);
   h_1110__11->GetXaxis()->SetLabelOffset(0.015);
   h_1110__11->GetXaxis()->SetLabelSize(0.05);
   h_1110__11->GetXaxis()->SetTitleSize(0.06);
   h_1110__11->GetXaxis()->SetTitleFont(132);
   h_1110__11->GetYaxis()->SetLabelFont(132);
   h_1110__11->GetYaxis()->SetLabelSize(0.05);
   h_1110__11->GetYaxis()->SetTitleSize(0.06);
   h_1110__11->GetYaxis()->SetTitleFont(42);
   h_1110__11->GetZaxis()->SetLabelFont(132);
   h_1110__11->GetZaxis()->SetLabelSize(0.05);
   h_1110__11->GetZaxis()->SetTitleSize(0.06);
   h_1110__11->GetZaxis()->SetTitleFont(42);
   h_1110__11->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig9d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  7 10:21:30 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-3.364198,-0.1411392,2.808642,0.428481);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1040 = new TH1D("h_1040","",10,-2.5,2.5);
   h_1040->SetBinContent(1,100);
   h_1040->SetBinContent(2,100);
   h_1040->SetBinContent(3,100);
   h_1040->SetBinContent(4,100);
   h_1040->SetBinContent(5,100);
   h_1040->SetBinContent(6,100);
   h_1040->SetBinContent(7,100);
   h_1040->SetBinContent(8,100);
   h_1040->SetBinContent(9,100);
   h_1040->SetBinContent(10,100);
   h_1040->SetMinimum(-0.05);
   h_1040->SetMaximum(0.4);
   h_1040->SetEntries(10);
   h_1040->SetStats(0);
   h_1040->SetMarkerStyle(20);
   h_1040->SetMarkerSize(1.2);
   h_1040->GetXaxis()->SetNdivisions(505);
   h_1040->GetXaxis()->SetLabelFont(132);
   h_1040->GetXaxis()->SetLabelOffset(0.015);
   h_1040->GetXaxis()->SetLabelSize(0.05);
   h_1040->GetXaxis()->SetTitleSize(0.06);
   h_1040->GetXaxis()->SetTitleFont(132);
   h_1040->GetYaxis()->SetLabelFont(132);
   h_1040->GetYaxis()->SetLabelSize(0.05);
   h_1040->GetYaxis()->SetTitleSize(0.06);
   h_1040->GetYaxis()->SetTitleFont(42);
   h_1040->GetZaxis()->SetLabelFont(132);
   h_1040->GetZaxis()->SetLabelSize(0.05);
   h_1040->GetZaxis()->SetTitleSize(0.06);
   h_1040->GetZaxis()->SetTitleFont(42);
   h_1040->Draw("");
   TLine *line = new TLine(-2.5,0,2.5,0);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(-2.5,0,0,0.2);
   line->SetLineColor(8);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,0.2,2.5,0);
   line->SetLineColor(8);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   
   TF1 *f_1060 = new TF1("*f_1060",-2.5,0,8);
    //The original function : f_1060 had originally been created by:
    //TF1 *f_1060 = new TF1("f_1060",f_1060,-2.5,0,8);
   f_1060->SetRange(-2.5,0);
   f_1060->SetName("f_1060");
   f_1060->SetTitle("f_1060");
   f_1060->SetNpx(750);
   f_1060->SetSavedPoint(0,7.297889e-05);
   f_1060->SetSavedPoint(1,0.0002924077);
   f_1060->SetSavedPoint(2,0.00051171);
   f_1060->SetSavedPoint(3,0.0007308917);
   f_1060->SetSavedPoint(4,0.0009499591);
   f_1060->SetSavedPoint(5,0.001168918);
   f_1060->SetSavedPoint(6,0.001387775);
   f_1060->SetSavedPoint(7,0.001606536);
   f_1060->SetSavedPoint(8,0.001825206);
   f_1060->SetSavedPoint(9,0.002043793);
   f_1060->SetSavedPoint(10,0.002262302);
   f_1060->SetSavedPoint(11,0.002480739);
   f_1060->SetSavedPoint(12,0.002699111);
   f_1060->SetSavedPoint(13,0.002917423);
   f_1060->SetSavedPoint(14,0.003135682);
   f_1060->SetSavedPoint(15,0.003353893);
   f_1060->SetSavedPoint(16,0.003572063);
   f_1060->SetSavedPoint(17,0.003790198);
   f_1060->SetSavedPoint(18,0.004008304);
   f_1060->SetSavedPoint(19,0.004226386);
   f_1060->SetSavedPoint(20,0.004444452);
   f_1060->SetSavedPoint(21,0.004662508);
   f_1060->SetSavedPoint(22,0.004880558);
   f_1060->SetSavedPoint(23,0.00509861);
   f_1060->SetSavedPoint(24,0.00531667);
   f_1060->SetSavedPoint(25,0.005534743);
   f_1060->SetSavedPoint(26,0.005752836);
   f_1060->SetSavedPoint(27,0.005970954);
   f_1060->SetSavedPoint(28,0.006189105);
   f_1060->SetSavedPoint(29,0.006407293);
   f_1060->SetSavedPoint(30,0.006625526);
   f_1060->SetSavedPoint(31,0.006843809);
   f_1060->SetSavedPoint(32,0.007062148);
   f_1060->SetSavedPoint(33,0.007280549);
   f_1060->SetSavedPoint(34,0.007499019);
   f_1060->SetSavedPoint(35,0.007717564);
   f_1060->SetSavedPoint(36,0.007936189);
   f_1060->SetSavedPoint(37,0.008154901);
   f_1060->SetSavedPoint(38,0.008373706);
   f_1060->SetSavedPoint(39,0.00859261);
   f_1060->SetSavedPoint(40,0.008811619);
   f_1060->SetSavedPoint(41,0.009030739);
   f_1060->SetSavedPoint(42,0.009249976);
   f_1060->SetSavedPoint(43,0.009469337);
   f_1060->SetSavedPoint(44,0.009688827);
   f_1060->SetSavedPoint(45,0.009908453);
   f_1060->SetSavedPoint(46,0.01012822);
   f_1060->SetSavedPoint(47,0.01034814);
   f_1060->SetSavedPoint(48,0.0105682);
   f_1060->SetSavedPoint(49,0.01078843);
   f_1060->SetSavedPoint(50,0.01100883);
   f_1060->SetSavedPoint(51,0.01122939);
   f_1060->SetSavedPoint(52,0.01145014);
   f_1060->SetSavedPoint(53,0.01167107);
   f_1060->SetSavedPoint(54,0.01189219);
   f_1060->SetSavedPoint(55,0.01211351);
   f_1060->SetSavedPoint(56,0.01233502);
   f_1060->SetSavedPoint(57,0.01255675);
   f_1060->SetSavedPoint(58,0.01277869);
   f_1060->SetSavedPoint(59,0.01300086);
   f_1060->SetSavedPoint(60,0.01322325);
   f_1060->SetSavedPoint(61,0.01344587);
   f_1060->SetSavedPoint(62,0.01366873);
   f_1060->SetSavedPoint(63,0.01389184);
   f_1060->SetSavedPoint(64,0.0141152);
   f_1060->SetSavedPoint(65,0.01433882);
   f_1060->SetSavedPoint(66,0.0145627);
   f_1060->SetSavedPoint(67,0.01478685);
   f_1060->SetSavedPoint(68,0.01501127);
   f_1060->SetSavedPoint(69,0.01523598);
   f_1060->SetSavedPoint(70,0.01546098);
   f_1060->SetSavedPoint(71,0.01568627);
   f_1060->SetSavedPoint(72,0.01591186);
   f_1060->SetSavedPoint(73,0.01613775);
   f_1060->SetSavedPoint(74,0.01636396);
   f_1060->SetSavedPoint(75,0.01659049);
   f_1060->SetSavedPoint(76,0.01681734);
   f_1060->SetSavedPoint(77,0.01704452);
   f_1060->SetSavedPoint(78,0.01727204);
   f_1060->SetSavedPoint(79,0.0174999);
   f_1060->SetSavedPoint(80,0.01772811);
   f_1060->SetSavedPoint(81,0.01795668);
   f_1060->SetSavedPoint(82,0.0181856);
   f_1060->SetSavedPoint(83,0.0184149);
   f_1060->SetSavedPoint(84,0.01864456);
   f_1060->SetSavedPoint(85,0.01887461);
   f_1060->SetSavedPoint(86,0.01910504);
   f_1060->SetSavedPoint(87,0.01933586);
   f_1060->SetSavedPoint(88,0.01956708);
   f_1060->SetSavedPoint(89,0.01979871);
   f_1060->SetSavedPoint(90,0.02003074);
   f_1060->SetSavedPoint(91,0.02026319);
   f_1060->SetSavedPoint(92,0.02049607);
   f_1060->SetSavedPoint(93,0.02072937);
   f_1060->SetSavedPoint(94,0.0209631);
   f_1060->SetSavedPoint(95,0.02119728);
   f_1060->SetSavedPoint(96,0.0214319);
   f_1060->SetSavedPoint(97,0.02166697);
   f_1060->SetSavedPoint(98,0.02190251);
   f_1060->SetSavedPoint(99,0.02213851);
   f_1060->SetSavedPoint(100,0.02237497);
   f_1060->SetSavedPoint(101,0.02261192);
   f_1060->SetSavedPoint(102,0.02284935);
   f_1060->SetSavedPoint(103,0.02308727);
   f_1060->SetSavedPoint(104,0.02332568);
   f_1060->SetSavedPoint(105,0.02356459);
   f_1060->SetSavedPoint(106,0.02380401);
   f_1060->SetSavedPoint(107,0.02404395);
   f_1060->SetSavedPoint(108,0.0242844);
   f_1060->SetSavedPoint(109,0.02452538);
   f_1060->SetSavedPoint(110,0.0247669);
   f_1060->SetSavedPoint(111,0.02500895);
   f_1060->SetSavedPoint(112,0.02525154);
   f_1060->SetSavedPoint(113,0.02549469);
   f_1060->SetSavedPoint(114,0.02573839);
   f_1060->SetSavedPoint(115,0.02598265);
   f_1060->SetSavedPoint(116,0.02622748);
   f_1060->SetSavedPoint(117,0.02647288);
   f_1060->SetSavedPoint(118,0.02671887);
   f_1060->SetSavedPoint(119,0.02696544);
   f_1060->SetSavedPoint(120,0.02721261);
   f_1060->SetSavedPoint(121,0.02746037);
   f_1060->SetSavedPoint(122,0.02770874);
   f_1060->SetSavedPoint(123,0.02795772);
   f_1060->SetSavedPoint(124,0.02820732);
   f_1060->SetSavedPoint(125,0.02845754);
   f_1060->SetSavedPoint(126,0.02870839);
   f_1060->SetSavedPoint(127,0.02895988);
   f_1060->SetSavedPoint(128,0.029212);
   f_1060->SetSavedPoint(129,0.02946478);
   f_1060->SetSavedPoint(130,0.02971821);
   f_1060->SetSavedPoint(131,0.02997229);
   f_1060->SetSavedPoint(132,0.03022705);
   f_1060->SetSavedPoint(133,0.03048247);
   f_1060->SetSavedPoint(134,0.03073858);
   f_1060->SetSavedPoint(135,0.03099537);
   f_1060->SetSavedPoint(136,0.03125285);
   f_1060->SetSavedPoint(137,0.03151102);
   f_1060->SetSavedPoint(138,0.0317699);
   f_1060->SetSavedPoint(139,0.03202948);
   f_1060->SetSavedPoint(140,0.03228979);
   f_1060->SetSavedPoint(141,0.03255081);
   f_1060->SetSavedPoint(142,0.03281256);
   f_1060->SetSavedPoint(143,0.03307504);
   f_1060->SetSavedPoint(144,0.03333826);
   f_1060->SetSavedPoint(145,0.03360222);
   f_1060->SetSavedPoint(146,0.03386694);
   f_1060->SetSavedPoint(147,0.03413241);
   f_1060->SetSavedPoint(148,0.03439865);
   f_1060->SetSavedPoint(149,0.03466566);
   f_1060->SetSavedPoint(150,0.03493344);
   f_1060->SetSavedPoint(151,0.035202);
   f_1060->SetSavedPoint(152,0.03547134);
   f_1060->SetSavedPoint(153,0.03574146);
   f_1060->SetSavedPoint(154,0.03601234);
   f_1060->SetSavedPoint(155,0.03628399);
   f_1060->SetSavedPoint(156,0.03655639);
   f_1060->SetSavedPoint(157,0.03682956);
   f_1060->SetSavedPoint(158,0.03710347);
   f_1060->SetSavedPoint(159,0.03737813);
   f_1060->SetSavedPoint(160,0.03765353);
   f_1060->SetSavedPoint(161,0.03792968);
   f_1060->SetSavedPoint(162,0.03820655);
   f_1060->SetSavedPoint(163,0.03848416);
   f_1060->SetSavedPoint(164,0.03876249);
   f_1060->SetSavedPoint(165,0.03904154);
   f_1060->SetSavedPoint(166,0.03932131);
   f_1060->SetSavedPoint(167,0.0396018);
   f_1060->SetSavedPoint(168,0.03988299);
   f_1060->SetSavedPoint(169,0.04016488);
   f_1060->SetSavedPoint(170,0.04044747);
   f_1060->SetSavedPoint(171,0.04073076);
   f_1060->SetSavedPoint(172,0.04101474);
   f_1060->SetSavedPoint(173,0.04129941);
   f_1060->SetSavedPoint(174,0.04158476);
   f_1060->SetSavedPoint(175,0.04187078);
   f_1060->SetSavedPoint(176,0.04215748);
   f_1060->SetSavedPoint(177,0.04244485);
   f_1060->SetSavedPoint(178,0.04273289);
   f_1060->SetSavedPoint(179,0.04302158);
   f_1060->SetSavedPoint(180,0.04331093);
   f_1060->SetSavedPoint(181,0.04360094);
   f_1060->SetSavedPoint(182,0.04389159);
   f_1060->SetSavedPoint(183,0.04418288);
   f_1060->SetSavedPoint(184,0.04447481);
   f_1060->SetSavedPoint(185,0.04476738);
   f_1060->SetSavedPoint(186,0.04506058);
   f_1060->SetSavedPoint(187,0.0453544);
   f_1060->SetSavedPoint(188,0.04564885);
   f_1060->SetSavedPoint(189,0.04594391);
   f_1060->SetSavedPoint(190,0.04623959);
   f_1060->SetSavedPoint(191,0.04653587);
   f_1060->SetSavedPoint(192,0.04683276);
   f_1060->SetSavedPoint(193,0.04713025);
   f_1060->SetSavedPoint(194,0.04742833);
   f_1060->SetSavedPoint(195,0.04772701);
   f_1060->SetSavedPoint(196,0.04802627);
   f_1060->SetSavedPoint(197,0.04832612);
   f_1060->SetSavedPoint(198,0.04862654);
   f_1060->SetSavedPoint(199,0.04892754);
   f_1060->SetSavedPoint(200,0.04922911);
   f_1060->SetSavedPoint(201,0.04953124);
   f_1060->SetSavedPoint(202,0.04983393);
   f_1060->SetSavedPoint(203,0.05013718);
   f_1060->SetSavedPoint(204,0.05044099);
   f_1060->SetSavedPoint(205,0.05074534);
   f_1060->SetSavedPoint(206,0.05105023);
   f_1060->SetSavedPoint(207,0.05135567);
   f_1060->SetSavedPoint(208,0.05166164);
   f_1060->SetSavedPoint(209,0.05196814);
   f_1060->SetSavedPoint(210,0.05227516);
   f_1060->SetSavedPoint(211,0.05258271);
   f_1060->SetSavedPoint(212,0.05289078);
   f_1060->SetSavedPoint(213,0.05319936);
   f_1060->SetSavedPoint(214,0.05350845);
   f_1060->SetSavedPoint(215,0.05381804);
   f_1060->SetSavedPoint(216,0.05412814);
   f_1060->SetSavedPoint(217,0.05443873);
   f_1060->SetSavedPoint(218,0.05474981);
   f_1060->SetSavedPoint(219,0.05506138);
   f_1060->SetSavedPoint(220,0.05537343);
   f_1060->SetSavedPoint(221,0.05568596);
   f_1060->SetSavedPoint(222,0.05599897);
   f_1060->SetSavedPoint(223,0.05631245);
   f_1060->SetSavedPoint(224,0.05662639);
   f_1060->SetSavedPoint(225,0.05694079);
   f_1060->SetSavedPoint(226,0.05725565);
   f_1060->SetSavedPoint(227,0.05757097);
   f_1060->SetSavedPoint(228,0.05788673);
   f_1060->SetSavedPoint(229,0.05820294);
   f_1060->SetSavedPoint(230,0.05851959);
   f_1060->SetSavedPoint(231,0.05883667);
   f_1060->SetSavedPoint(232,0.05915418);
   f_1060->SetSavedPoint(233,0.05947212);
   f_1060->SetSavedPoint(234,0.05979049);
   f_1060->SetSavedPoint(235,0.06010927);
   f_1060->SetSavedPoint(236,0.06042846);
   f_1060->SetSavedPoint(237,0.06074807);
   f_1060->SetSavedPoint(238,0.06106808);
   f_1060->SetSavedPoint(239,0.06138849);
   f_1060->SetSavedPoint(240,0.0617093);
   f_1060->SetSavedPoint(241,0.0620305);
   f_1060->SetSavedPoint(242,0.06235209);
   f_1060->SetSavedPoint(243,0.06267406);
   f_1060->SetSavedPoint(244,0.06299641);
   f_1060->SetSavedPoint(245,0.06331914);
   f_1060->SetSavedPoint(246,0.06364223);
   f_1060->SetSavedPoint(247,0.0639657);
   f_1060->SetSavedPoint(248,0.06428952);
   f_1060->SetSavedPoint(249,0.0646137);
   f_1060->SetSavedPoint(250,0.06493824);
   f_1060->SetSavedPoint(251,0.06526313);
   f_1060->SetSavedPoint(252,0.06558836);
   f_1060->SetSavedPoint(253,0.06591393);
   f_1060->SetSavedPoint(254,0.06623983);
   f_1060->SetSavedPoint(255,0.06656607);
   f_1060->SetSavedPoint(256,0.06689264);
   f_1060->SetSavedPoint(257,0.06721953);
   f_1060->SetSavedPoint(258,0.06754673);
   f_1060->SetSavedPoint(259,0.06787426);
   f_1060->SetSavedPoint(260,0.06820209);
   f_1060->SetSavedPoint(261,0.06853023);
   f_1060->SetSavedPoint(262,0.06885866);
   f_1060->SetSavedPoint(263,0.0691874);
   f_1060->SetSavedPoint(264,0.06951643);
   f_1060->SetSavedPoint(265,0.06984575);
   f_1060->SetSavedPoint(266,0.07017535);
   f_1060->SetSavedPoint(267,0.07050523);
   f_1060->SetSavedPoint(268,0.07083539);
   f_1060->SetSavedPoint(269,0.07116582);
   f_1060->SetSavedPoint(270,0.07149651);
   f_1060->SetSavedPoint(271,0.07182747);
   f_1060->SetSavedPoint(272,0.07215868);
   f_1060->SetSavedPoint(273,0.07249015);
   f_1060->SetSavedPoint(274,0.07282187);
   f_1060->SetSavedPoint(275,0.07315384);
   f_1060->SetSavedPoint(276,0.07348604);
   f_1060->SetSavedPoint(277,0.07381848);
   f_1060->SetSavedPoint(278,0.07415116);
   f_1060->SetSavedPoint(279,0.07448406);
   f_1060->SetSavedPoint(280,0.07481719);
   f_1060->SetSavedPoint(281,0.07515053);
   f_1060->SetSavedPoint(282,0.07548409);
   f_1060->SetSavedPoint(283,0.07581786);
   f_1060->SetSavedPoint(284,0.07615184);
   f_1060->SetSavedPoint(285,0.07648601);
   f_1060->SetSavedPoint(286,0.07682039);
   f_1060->SetSavedPoint(287,0.07715496);
   f_1060->SetSavedPoint(288,0.07748972);
   f_1060->SetSavedPoint(289,0.07782466);
   f_1060->SetSavedPoint(290,0.07815978);
   f_1060->SetSavedPoint(291,0.07849508);
   f_1060->SetSavedPoint(292,0.07883055);
   f_1060->SetSavedPoint(293,0.07916619);
   f_1060->SetSavedPoint(294,0.07950199);
   f_1060->SetSavedPoint(295,0.07983795);
   f_1060->SetSavedPoint(296,0.08017406);
   f_1060->SetSavedPoint(297,0.08051033);
   f_1060->SetSavedPoint(298,0.08084674);
   f_1060->SetSavedPoint(299,0.08118329);
   f_1060->SetSavedPoint(300,0.08151997);
   f_1060->SetSavedPoint(301,0.0818568);
   f_1060->SetSavedPoint(302,0.08219375);
   f_1060->SetSavedPoint(303,0.08253083);
   f_1060->SetSavedPoint(304,0.08286804);
   f_1060->SetSavedPoint(305,0.08320538);
   f_1060->SetSavedPoint(306,0.08354284);
   f_1060->SetSavedPoint(307,0.08388042);
   f_1060->SetSavedPoint(308,0.08421813);
   f_1060->SetSavedPoint(309,0.08455595);
   f_1060->SetSavedPoint(310,0.0848939);
   f_1060->SetSavedPoint(311,0.08523196);
   f_1060->SetSavedPoint(312,0.08557014);
   f_1060->SetSavedPoint(313,0.08590844);
   f_1060->SetSavedPoint(314,0.08624684);
   f_1060->SetSavedPoint(315,0.08658536);
   f_1060->SetSavedPoint(316,0.08692398);
   f_1060->SetSavedPoint(317,0.08726272);
   f_1060->SetSavedPoint(318,0.08760156);
   f_1060->SetSavedPoint(319,0.08794051);
   f_1060->SetSavedPoint(320,0.08827956);
   f_1060->SetSavedPoint(321,0.08861871);
   f_1060->SetSavedPoint(322,0.08895796);
   f_1060->SetSavedPoint(323,0.08929731);
   f_1060->SetSavedPoint(324,0.08963676);
   f_1060->SetSavedPoint(325,0.0899763);
   f_1060->SetSavedPoint(326,0.09031594);
   f_1060->SetSavedPoint(327,0.09065567);
   f_1060->SetSavedPoint(328,0.09099549);
   f_1060->SetSavedPoint(329,0.0913354);
   f_1060->SetSavedPoint(330,0.0916754);
   f_1060->SetSavedPoint(331,0.09201549);
   f_1060->SetSavedPoint(332,0.09235566);
   f_1060->SetSavedPoint(333,0.09269591);
   f_1060->SetSavedPoint(334,0.09303625);
   f_1060->SetSavedPoint(335,0.09337666);
   f_1060->SetSavedPoint(336,0.09371716);
   f_1060->SetSavedPoint(337,0.09405773);
   f_1060->SetSavedPoint(338,0.09439838);
   f_1060->SetSavedPoint(339,0.0947391);
   f_1060->SetSavedPoint(340,0.09507989);
   f_1060->SetSavedPoint(341,0.09542076);
   f_1060->SetSavedPoint(342,0.09576169);
   f_1060->SetSavedPoint(343,0.0961027);
   f_1060->SetSavedPoint(344,0.09644377);
   f_1060->SetSavedPoint(345,0.0967849);
   f_1060->SetSavedPoint(346,0.0971261);
   f_1060->SetSavedPoint(347,0.09746736);
   f_1060->SetSavedPoint(348,0.09780868);
   f_1060->SetSavedPoint(349,0.09815006);
   f_1060->SetSavedPoint(350,0.0984915);
   f_1060->SetSavedPoint(351,0.09883299);
   f_1060->SetSavedPoint(352,0.09917453);
   f_1060->SetSavedPoint(353,0.09951613);
   f_1060->SetSavedPoint(354,0.09985778);
   f_1060->SetSavedPoint(355,0.1001995);
   f_1060->SetSavedPoint(356,0.1005412);
   f_1060->SetSavedPoint(357,0.100883);
   f_1060->SetSavedPoint(358,0.1012249);
   f_1060->SetSavedPoint(359,0.1015667);
   f_1060->SetSavedPoint(360,0.1019087);
   f_1060->SetSavedPoint(361,0.1022506);
   f_1060->SetSavedPoint(362,0.1025926);
   f_1060->SetSavedPoint(363,0.1029347);
   f_1060->SetSavedPoint(364,0.1032768);
   f_1060->SetSavedPoint(365,0.1036189);
   f_1060->SetSavedPoint(366,0.103961);
   f_1060->SetSavedPoint(367,0.1043032);
   f_1060->SetSavedPoint(368,0.1046454);
   f_1060->SetSavedPoint(369,0.1049876);
   f_1060->SetSavedPoint(370,0.1053299);
   f_1060->SetSavedPoint(371,0.1056722);
   f_1060->SetSavedPoint(372,0.1060145);
   f_1060->SetSavedPoint(373,0.1063568);
   f_1060->SetSavedPoint(374,0.1066991);
   f_1060->SetSavedPoint(375,0.1070415);
   f_1060->SetSavedPoint(376,0.1073839);
   f_1060->SetSavedPoint(377,0.1077263);
   f_1060->SetSavedPoint(378,0.1080687);
   f_1060->SetSavedPoint(379,0.1084111);
   f_1060->SetSavedPoint(380,0.1087536);
   f_1060->SetSavedPoint(381,0.109096);
   f_1060->SetSavedPoint(382,0.1094385);
   f_1060->SetSavedPoint(383,0.1097809);
   f_1060->SetSavedPoint(384,0.1101234);
   f_1060->SetSavedPoint(385,0.1104659);
   f_1060->SetSavedPoint(386,0.1108083);
   f_1060->SetSavedPoint(387,0.1111508);
   f_1060->SetSavedPoint(388,0.1114933);
   f_1060->SetSavedPoint(389,0.1118357);
   f_1060->SetSavedPoint(390,0.1121782);
   f_1060->SetSavedPoint(391,0.1125207);
   f_1060->SetSavedPoint(392,0.1128631);
   f_1060->SetSavedPoint(393,0.1132055);
   f_1060->SetSavedPoint(394,0.113548);
   f_1060->SetSavedPoint(395,0.1138904);
   f_1060->SetSavedPoint(396,0.1142328);
   f_1060->SetSavedPoint(397,0.1145752);
   f_1060->SetSavedPoint(398,0.1149176);
   f_1060->SetSavedPoint(399,0.1152599);
   f_1060->SetSavedPoint(400,0.1156023);
   f_1060->SetSavedPoint(401,0.1159446);
   f_1060->SetSavedPoint(402,0.1162869);
   f_1060->SetSavedPoint(403,0.1166291);
   f_1060->SetSavedPoint(404,0.1169714);
   f_1060->SetSavedPoint(405,0.1173136);
   f_1060->SetSavedPoint(406,0.1176558);
   f_1060->SetSavedPoint(407,0.1179979);
   f_1060->SetSavedPoint(408,0.11834);
   f_1060->SetSavedPoint(409,0.1186821);
   f_1060->SetSavedPoint(410,0.1190242);
   f_1060->SetSavedPoint(411,0.1193662);
   f_1060->SetSavedPoint(412,0.1197082);
   f_1060->SetSavedPoint(413,0.1200501);
   f_1060->SetSavedPoint(414,0.120392);
   f_1060->SetSavedPoint(415,0.1207339);
   f_1060->SetSavedPoint(416,0.1210757);
   f_1060->SetSavedPoint(417,0.1214174);
   f_1060->SetSavedPoint(418,0.1217591);
   f_1060->SetSavedPoint(419,0.1221008);
   f_1060->SetSavedPoint(420,0.1224424);
   f_1060->SetSavedPoint(421,0.122784);
   f_1060->SetSavedPoint(422,0.1231255);
   f_1060->SetSavedPoint(423,0.123467);
   f_1060->SetSavedPoint(424,0.1238083);
   f_1060->SetSavedPoint(425,0.1241497);
   f_1060->SetSavedPoint(426,0.124491);
   f_1060->SetSavedPoint(427,0.1248322);
   f_1060->SetSavedPoint(428,0.1251733);
   f_1060->SetSavedPoint(429,0.1255144);
   f_1060->SetSavedPoint(430,0.1258555);
   f_1060->SetSavedPoint(431,0.1261964);
   f_1060->SetSavedPoint(432,0.1265373);
   f_1060->SetSavedPoint(433,0.1268781);
   f_1060->SetSavedPoint(434,0.1272189);
   f_1060->SetSavedPoint(435,0.1275595);
   f_1060->SetSavedPoint(436,0.1279001);
   f_1060->SetSavedPoint(437,0.1282407);
   f_1060->SetSavedPoint(438,0.1285811);
   f_1060->SetSavedPoint(439,0.1289215);
   f_1060->SetSavedPoint(440,0.1292618);
   f_1060->SetSavedPoint(441,0.129602);
   f_1060->SetSavedPoint(442,0.1299421);
   f_1060->SetSavedPoint(443,0.1302821);
   f_1060->SetSavedPoint(444,0.130622);
   f_1060->SetSavedPoint(445,0.1309619);
   f_1060->SetSavedPoint(446,0.1313016);
   f_1060->SetSavedPoint(447,0.1316413);
   f_1060->SetSavedPoint(448,0.1319809);
   f_1060->SetSavedPoint(449,0.1323204);
   f_1060->SetSavedPoint(450,0.1326598);
   f_1060->SetSavedPoint(451,0.132999);
   f_1060->SetSavedPoint(452,0.1333382);
   f_1060->SetSavedPoint(453,0.1336773);
   f_1060->SetSavedPoint(454,0.1340163);
   f_1060->SetSavedPoint(455,0.1343551);
   f_1060->SetSavedPoint(456,0.1346938);
   f_1060->SetSavedPoint(457,0.1350324);
   f_1060->SetSavedPoint(458,0.1353709);
   f_1060->SetSavedPoint(459,0.1357092);
   f_1060->SetSavedPoint(460,0.1360474);
   f_1060->SetSavedPoint(461,0.1363854);
   f_1060->SetSavedPoint(462,0.1367233);
   f_1060->SetSavedPoint(463,0.137061);
   f_1060->SetSavedPoint(464,0.1373986);
   f_1060->SetSavedPoint(465,0.137736);
   f_1060->SetSavedPoint(466,0.1380732);
   f_1060->SetSavedPoint(467,0.1384103);
   f_1060->SetSavedPoint(468,0.1387472);
   f_1060->SetSavedPoint(469,0.1390839);
   f_1060->SetSavedPoint(470,0.1394204);
   f_1060->SetSavedPoint(471,0.1397567);
   f_1060->SetSavedPoint(472,0.1400928);
   f_1060->SetSavedPoint(473,0.1404287);
   f_1060->SetSavedPoint(474,0.1407644);
   f_1060->SetSavedPoint(475,0.1410999);
   f_1060->SetSavedPoint(476,0.1414351);
   f_1060->SetSavedPoint(477,0.1417702);
   f_1060->SetSavedPoint(478,0.142105);
   f_1060->SetSavedPoint(479,0.1424396);
   f_1060->SetSavedPoint(480,0.1427739);
   f_1060->SetSavedPoint(481,0.143108);
   f_1060->SetSavedPoint(482,0.1434419);
   f_1060->SetSavedPoint(483,0.1437755);
   f_1060->SetSavedPoint(484,0.1441088);
   f_1060->SetSavedPoint(485,0.1444419);
   f_1060->SetSavedPoint(486,0.1447747);
   f_1060->SetSavedPoint(487,0.1451072);
   f_1060->SetSavedPoint(488,0.1454395);
   f_1060->SetSavedPoint(489,0.1457715);
   f_1060->SetSavedPoint(490,0.1461032);
   f_1060->SetSavedPoint(491,0.1464346);
   f_1060->SetSavedPoint(492,0.1467657);
   f_1060->SetSavedPoint(493,0.1470965);
   f_1060->SetSavedPoint(494,0.1474271);
   f_1060->SetSavedPoint(495,0.1477573);
   f_1060->SetSavedPoint(496,0.1480871);
   f_1060->SetSavedPoint(497,0.1484167);
   f_1060->SetSavedPoint(498,0.1487459);
   f_1060->SetSavedPoint(499,0.1490749);
   f_1060->SetSavedPoint(500,0.1494034);
   f_1060->SetSavedPoint(501,0.1497317);
   f_1060->SetSavedPoint(502,0.1500596);
   f_1060->SetSavedPoint(503,0.1503871);
   f_1060->SetSavedPoint(504,0.1507143);
   f_1060->SetSavedPoint(505,0.1510412);
   f_1060->SetSavedPoint(506,0.1513676);
   f_1060->SetSavedPoint(507,0.1516937);
   f_1060->SetSavedPoint(508,0.1520195);
   f_1060->SetSavedPoint(509,0.1523448);
   f_1060->SetSavedPoint(510,0.1526698);
   f_1060->SetSavedPoint(511,0.1529944);
   f_1060->SetSavedPoint(512,0.1533186);
   f_1060->SetSavedPoint(513,0.1536424);
   f_1060->SetSavedPoint(514,0.1539658);
   f_1060->SetSavedPoint(515,0.1542888);
   f_1060->SetSavedPoint(516,0.1546114);
   f_1060->SetSavedPoint(517,0.1549335);
   f_1060->SetSavedPoint(518,0.1552553);
   f_1060->SetSavedPoint(519,0.1555766);
   f_1060->SetSavedPoint(520,0.1558975);
   f_1060->SetSavedPoint(521,0.156218);
   f_1060->SetSavedPoint(522,0.156538);
   f_1060->SetSavedPoint(523,0.1568576);
   f_1060->SetSavedPoint(524,0.1571767);
   f_1060->SetSavedPoint(525,0.1574954);
   f_1060->SetSavedPoint(526,0.1578136);
   f_1060->SetSavedPoint(527,0.1581313);
   f_1060->SetSavedPoint(528,0.1584486);
   f_1060->SetSavedPoint(529,0.1587654);
   f_1060->SetSavedPoint(530,0.1590817);
   f_1060->SetSavedPoint(531,0.1593976);
   f_1060->SetSavedPoint(532,0.1597129);
   f_1060->SetSavedPoint(533,0.1600278);
   f_1060->SetSavedPoint(534,0.1603422);
   f_1060->SetSavedPoint(535,0.160656);
   f_1060->SetSavedPoint(536,0.1609694);
   f_1060->SetSavedPoint(537,0.1612822);
   f_1060->SetSavedPoint(538,0.1615946);
   f_1060->SetSavedPoint(539,0.1619064);
   f_1060->SetSavedPoint(540,0.1622177);
   f_1060->SetSavedPoint(541,0.1625284);
   f_1060->SetSavedPoint(542,0.1628386);
   f_1060->SetSavedPoint(543,0.1631483);
   f_1060->SetSavedPoint(544,0.1634574);
   f_1060->SetSavedPoint(545,0.163766);
   f_1060->SetSavedPoint(546,0.1640741);
   f_1060->SetSavedPoint(547,0.1643815);
   f_1060->SetSavedPoint(548,0.1646884);
   f_1060->SetSavedPoint(549,0.1649948);
   f_1060->SetSavedPoint(550,0.1653005);
   f_1060->SetSavedPoint(551,0.1656057);
   f_1060->SetSavedPoint(552,0.1659103);
   f_1060->SetSavedPoint(553,0.1662143);
   f_1060->SetSavedPoint(554,0.1665177);
   f_1060->SetSavedPoint(555,0.1668205);
   f_1060->SetSavedPoint(556,0.1671227);
   f_1060->SetSavedPoint(557,0.1674243);
   f_1060->SetSavedPoint(558,0.1677253);
   f_1060->SetSavedPoint(559,0.1680257);
   f_1060->SetSavedPoint(560,0.1683255);
   f_1060->SetSavedPoint(561,0.1686246);
   f_1060->SetSavedPoint(562,0.1689231);
   f_1060->SetSavedPoint(563,0.1692209);
   f_1060->SetSavedPoint(564,0.1695181);
   f_1060->SetSavedPoint(565,0.1698147);
   f_1060->SetSavedPoint(566,0.1701106);
   f_1060->SetSavedPoint(567,0.1704059);
   f_1060->SetSavedPoint(568,0.1707005);
   f_1060->SetSavedPoint(569,0.1709944);
   f_1060->SetSavedPoint(570,0.1712877);
   f_1060->SetSavedPoint(571,0.1715803);
   f_1060->SetSavedPoint(572,0.1718722);
   f_1060->SetSavedPoint(573,0.1721634);
   f_1060->SetSavedPoint(574,0.1724539);
   f_1060->SetSavedPoint(575,0.1727438);
   f_1060->SetSavedPoint(576,0.1730329);
   f_1060->SetSavedPoint(577,0.1733214);
   f_1060->SetSavedPoint(578,0.1736091);
   f_1060->SetSavedPoint(579,0.1738961);
   f_1060->SetSavedPoint(580,0.1741824);
   f_1060->SetSavedPoint(581,0.174468);
   f_1060->SetSavedPoint(582,0.1747528);
   f_1060->SetSavedPoint(583,0.1750369);
   f_1060->SetSavedPoint(584,0.1753203);
   f_1060->SetSavedPoint(585,0.175603);
   f_1060->SetSavedPoint(586,0.1758848);
   f_1060->SetSavedPoint(587,0.176166);
   f_1060->SetSavedPoint(588,0.1764463);
   f_1060->SetSavedPoint(589,0.176726);
   f_1060->SetSavedPoint(590,0.1770048);
   f_1060->SetSavedPoint(591,0.1772829);
   f_1060->SetSavedPoint(592,0.1775602);
   f_1060->SetSavedPoint(593,0.1778367);
   f_1060->SetSavedPoint(594,0.1781124);
   f_1060->SetSavedPoint(595,0.1783874);
   f_1060->SetSavedPoint(596,0.1786615);
   f_1060->SetSavedPoint(597,0.1789349);
   f_1060->SetSavedPoint(598,0.1792074);
   f_1060->SetSavedPoint(599,0.1794792);
   f_1060->SetSavedPoint(600,0.1797501);
   f_1060->SetSavedPoint(601,0.1800202);
   f_1060->SetSavedPoint(602,0.1802895);
   f_1060->SetSavedPoint(603,0.1805579);
   f_1060->SetSavedPoint(604,0.1808256);
   f_1060->SetSavedPoint(605,0.1810924);
   f_1060->SetSavedPoint(606,0.1813584);
   f_1060->SetSavedPoint(607,0.1816237);
   f_1060->SetSavedPoint(608,0.1818881);
   f_1060->SetSavedPoint(609,0.1821516);
   f_1060->SetSavedPoint(610,0.1824144);
   f_1060->SetSavedPoint(611,0.1826764);
   f_1060->SetSavedPoint(612,0.1829376);
   f_1060->SetSavedPoint(613,0.1831979);
   f_1060->SetSavedPoint(614,0.1834575);
   f_1060->SetSavedPoint(615,0.1837163);
   f_1060->SetSavedPoint(616,0.1839742);
   f_1060->SetSavedPoint(617,0.1842314);
   f_1060->SetSavedPoint(618,0.1844877);
   f_1060->SetSavedPoint(619,0.1847433);
   f_1060->SetSavedPoint(620,0.184998);
   f_1060->SetSavedPoint(621,0.185252);
   f_1060->SetSavedPoint(622,0.1855052);
   f_1060->SetSavedPoint(623,0.1857576);
   f_1060->SetSavedPoint(624,0.1860092);
   f_1060->SetSavedPoint(625,0.18626);
   f_1060->SetSavedPoint(626,0.18651);
   f_1060->SetSavedPoint(627,0.1867592);
   f_1060->SetSavedPoint(628,0.1870076);
   f_1060->SetSavedPoint(629,0.1872553);
   f_1060->SetSavedPoint(630,0.1875021);
   f_1060->SetSavedPoint(631,0.1877482);
   f_1060->SetSavedPoint(632,0.1879935);
   f_1060->SetSavedPoint(633,0.188238);
   f_1060->SetSavedPoint(634,0.1884818);
   f_1060->SetSavedPoint(635,0.1887247);
   f_1060->SetSavedPoint(636,0.1889669);
   f_1060->SetSavedPoint(637,0.1892083);
   f_1060->SetSavedPoint(638,0.189449);
   f_1060->SetSavedPoint(639,0.1896888);
   f_1060->SetSavedPoint(640,0.1899279);
   f_1060->SetSavedPoint(641,0.1901662);
   f_1060->SetSavedPoint(642,0.1904038);
   f_1060->SetSavedPoint(643,0.1906406);
   f_1060->SetSavedPoint(644,0.1908766);
   f_1060->SetSavedPoint(645,0.1911118);
   f_1060->SetSavedPoint(646,0.1913463);
   f_1060->SetSavedPoint(647,0.19158);
   f_1060->SetSavedPoint(648,0.191813);
   f_1060->SetSavedPoint(649,0.1920451);
   f_1060->SetSavedPoint(650,0.1922766);
   f_1060->SetSavedPoint(651,0.1925073);
   f_1060->SetSavedPoint(652,0.1927372);
   f_1060->SetSavedPoint(653,0.1929663);
   f_1060->SetSavedPoint(654,0.1931947);
   f_1060->SetSavedPoint(655,0.1934224);
   f_1060->SetSavedPoint(656,0.1936493);
   f_1060->SetSavedPoint(657,0.1938754);
   f_1060->SetSavedPoint(658,0.1941008);
   f_1060->SetSavedPoint(659,0.1943255);
   f_1060->SetSavedPoint(660,0.1945493);
   f_1060->SetSavedPoint(661,0.1947725);
   f_1060->SetSavedPoint(662,0.1949949);
   f_1060->SetSavedPoint(663,0.1952166);
   f_1060->SetSavedPoint(664,0.1954375);
   f_1060->SetSavedPoint(665,0.1956576);
   f_1060->SetSavedPoint(666,0.1958771);
   f_1060->SetSavedPoint(667,0.1960958);
   f_1060->SetSavedPoint(668,0.1963137);
   f_1060->SetSavedPoint(669,0.1965309);
   f_1060->SetSavedPoint(670,0.1967474);
   f_1060->SetSavedPoint(671,0.1969632);
   f_1060->SetSavedPoint(672,0.1971782);
   f_1060->SetSavedPoint(673,0.1973925);
   f_1060->SetSavedPoint(674,0.197606);
   f_1060->SetSavedPoint(675,0.1978188);
   f_1060->SetSavedPoint(676,0.1980309);
   f_1060->SetSavedPoint(677,0.1982423);
   f_1060->SetSavedPoint(678,0.1984529);
   f_1060->SetSavedPoint(679,0.1986628);
   f_1060->SetSavedPoint(680,0.198872);
   f_1060->SetSavedPoint(681,0.1990805);
   f_1060->SetSavedPoint(682,0.1992882);
   f_1060->SetSavedPoint(683,0.1994952);
   f_1060->SetSavedPoint(684,0.1997015);
   f_1060->SetSavedPoint(685,0.1999071);
   f_1060->SetSavedPoint(686,0.200112);
   f_1060->SetSavedPoint(687,0.2003161);
   f_1060->SetSavedPoint(688,0.2005196);
   f_1060->SetSavedPoint(689,0.2007223);
   f_1060->SetSavedPoint(690,0.2009243);
   f_1060->SetSavedPoint(691,0.2011256);
   f_1060->SetSavedPoint(692,0.2013262);
   f_1060->SetSavedPoint(693,0.2015261);
   f_1060->SetSavedPoint(694,0.2017253);
   f_1060->SetSavedPoint(695,0.2019237);
   f_1060->SetSavedPoint(696,0.2021215);
   f_1060->SetSavedPoint(697,0.2023186);
   f_1060->SetSavedPoint(698,0.2025149);
   f_1060->SetSavedPoint(699,0.2027106);
   f_1060->SetSavedPoint(700,0.2029055);
   f_1060->SetSavedPoint(701,0.2030998);
   f_1060->SetSavedPoint(702,0.2032934);
   f_1060->SetSavedPoint(703,0.2034862);
   f_1060->SetSavedPoint(704,0.2036784);
   f_1060->SetSavedPoint(705,0.2038699);
   f_1060->SetSavedPoint(706,0.2040606);
   f_1060->SetSavedPoint(707,0.2042507);
   f_1060->SetSavedPoint(708,0.2044401);
   f_1060->SetSavedPoint(709,0.2046289);
   f_1060->SetSavedPoint(710,0.2048169);
   f_1060->SetSavedPoint(711,0.2050042);
   f_1060->SetSavedPoint(712,0.2051909);
   f_1060->SetSavedPoint(713,0.2053768);
   f_1060->SetSavedPoint(714,0.2055621);
   f_1060->SetSavedPoint(715,0.2057467);
   f_1060->SetSavedPoint(716,0.2059307);
   f_1060->SetSavedPoint(717,0.2061139);
   f_1060->SetSavedPoint(718,0.2062965);
   f_1060->SetSavedPoint(719,0.2064784);
   f_1060->SetSavedPoint(720,0.2066596);
   f_1060->SetSavedPoint(721,0.2068401);
   f_1060->SetSavedPoint(722,0.20702);
   f_1060->SetSavedPoint(723,0.2071992);
   f_1060->SetSavedPoint(724,0.2073777);
   f_1060->SetSavedPoint(725,0.2075556);
   f_1060->SetSavedPoint(726,0.2077327);
   f_1060->SetSavedPoint(727,0.2079093);
   f_1060->SetSavedPoint(728,0.2080851);
   f_1060->SetSavedPoint(729,0.2082603);
   f_1060->SetSavedPoint(730,0.2084348);
   f_1060->SetSavedPoint(731,0.2086087);
   f_1060->SetSavedPoint(732,0.2087819);
   f_1060->SetSavedPoint(733,0.2089544);
   f_1060->SetSavedPoint(734,0.2091263);
   f_1060->SetSavedPoint(735,0.2092975);
   f_1060->SetSavedPoint(736,0.2094681);
   f_1060->SetSavedPoint(737,0.209638);
   f_1060->SetSavedPoint(738,0.2098073);
   f_1060->SetSavedPoint(739,0.2099759);
   f_1060->SetSavedPoint(740,0.2101438);
   f_1060->SetSavedPoint(741,0.2103111);
   f_1060->SetSavedPoint(742,0.2104778);
   f_1060->SetSavedPoint(743,0.2106438);
   f_1060->SetSavedPoint(744,0.2108091);
   f_1060->SetSavedPoint(745,0.2109738);
   f_1060->SetSavedPoint(746,0.2111379);
   f_1060->SetSavedPoint(747,0.2113013);
   f_1060->SetSavedPoint(748,0.2114641);
   f_1060->SetSavedPoint(749,0.2116263);
   f_1060->SetSavedPoint(750,0);
   f_1060->SetSavedPoint(751,-2.5);
   f_1060->SetSavedPoint(752,0);
   f_1060->SetFillColor(19);
   f_1060->SetFillStyle(0);
   f_1060->SetMarkerStyle(20);
   f_1060->SetMarkerSize(1.2);
   f_1060->SetLineColor(4);
   f_1060->SetLineWidth(2);
   f_1060->SetChisquare(252.1734);
   f_1060->SetNDF(242);
   f_1060->GetXaxis()->SetNdivisions(505);
   f_1060->GetXaxis()->SetLabelFont(132);
   f_1060->GetXaxis()->SetLabelOffset(0.015);
   f_1060->GetXaxis()->SetLabelSize(0.05);
   f_1060->GetXaxis()->SetTitleSize(0.06);
   f_1060->GetXaxis()->SetTitleFont(132);
   f_1060->GetYaxis()->SetLabelFont(132);
   f_1060->GetYaxis()->SetLabelSize(0.05);
   f_1060->GetYaxis()->SetTitleSize(0.06);
   f_1060->GetYaxis()->SetTitleFont(42);
   f_1060->SetParameter(0,0.2677613);
   f_1060->SetParError(0,20.34262);
   f_1060->SetParLimits(0,0.2677613,0.2677613);
   f_1060->SetParameter(1,0.367204);
   f_1060->SetParError(1,0.001622843);
   f_1060->SetParLimits(1,0,0);
   f_1060->SetParameter(2,0.489336);
   f_1060->SetParError(2,0.000620644);
   f_1060->SetParLimits(2,0,0);
   f_1060->SetParameter(3,0.206086);
   f_1060->SetParError(3,0.0007027687);
   f_1060->SetParLimits(3,0,0);
   f_1060->SetParameter(4,0.05195356);
   f_1060->SetParError(4,0.0006208258);
   f_1060->SetParLimits(4,0,0);
   f_1060->SetParameter(5,-0.07018327);
   f_1060->SetParError(5,0.0006892714);
   f_1060->SetParLimits(5,0,0);
   f_1060->SetParameter(6,-0.139594);
   f_1060->SetParError(6,0.0009165321);
   f_1060->SetParLimits(6,0,0);
   f_1060->SetParameter(7,-1.410051);
   f_1060->SetParError(7,0.001096826);
   f_1060->SetParLimits(7,0,0);
   f_1060->Draw("same");
   
   TF1 *f_1070 = new TF1("*f_1070",0,2.5,8);
    //The original function : f_1070 had originally been created by:
    //TF1 *f_1070 = new TF1("f_1070",f_1070,0,2.5,8);
   f_1070->SetRange(0,2.5);
   f_1070->SetName("f_1070");
   f_1070->SetTitle("f_1070");
   f_1070->SetNpx(750);
   f_1070->SetSavedPoint(0,0.2131201);
   f_1070->SetSavedPoint(1,0.2127974);
   f_1070->SetSavedPoint(2,0.2124749);
   f_1070->SetSavedPoint(3,0.2121525);
   f_1070->SetSavedPoint(4,0.2118303);
   f_1070->SetSavedPoint(5,0.2115082);
   f_1070->SetSavedPoint(6,0.2111863);
   f_1070->SetSavedPoint(7,0.2108645);
   f_1070->SetSavedPoint(8,0.2105428);
   f_1070->SetSavedPoint(9,0.2102213);
   f_1070->SetSavedPoint(10,0.2098998);
   f_1070->SetSavedPoint(11,0.2095785);
   f_1070->SetSavedPoint(12,0.2092573);
   f_1070->SetSavedPoint(13,0.2089363);
   f_1070->SetSavedPoint(14,0.2086153);
   f_1070->SetSavedPoint(15,0.2082944);
   f_1070->SetSavedPoint(16,0.2079736);
   f_1070->SetSavedPoint(17,0.207653);
   f_1070->SetSavedPoint(18,0.2073324);
   f_1070->SetSavedPoint(19,0.2070119);
   f_1070->SetSavedPoint(20,0.2066915);
   f_1070->SetSavedPoint(21,0.2063712);
   f_1070->SetSavedPoint(22,0.2060509);
   f_1070->SetSavedPoint(23,0.2057308);
   f_1070->SetSavedPoint(24,0.2054107);
   f_1070->SetSavedPoint(25,0.2050906);
   f_1070->SetSavedPoint(26,0.2047706);
   f_1070->SetSavedPoint(27,0.2044507);
   f_1070->SetSavedPoint(28,0.2041309);
   f_1070->SetSavedPoint(29,0.203811);
   f_1070->SetSavedPoint(30,0.2034913);
   f_1070->SetSavedPoint(31,0.2031715);
   f_1070->SetSavedPoint(32,0.2028519);
   f_1070->SetSavedPoint(33,0.2025322);
   f_1070->SetSavedPoint(34,0.2022126);
   f_1070->SetSavedPoint(35,0.201893);
   f_1070->SetSavedPoint(36,0.2015734);
   f_1070->SetSavedPoint(37,0.2012538);
   f_1070->SetSavedPoint(38,0.2009343);
   f_1070->SetSavedPoint(39,0.2006148);
   f_1070->SetSavedPoint(40,0.2002953);
   f_1070->SetSavedPoint(41,0.1999757);
   f_1070->SetSavedPoint(42,0.1996562);
   f_1070->SetSavedPoint(43,0.1993367);
   f_1070->SetSavedPoint(44,0.1990172);
   f_1070->SetSavedPoint(45,0.1986976);
   f_1070->SetSavedPoint(46,0.1983781);
   f_1070->SetSavedPoint(47,0.1980585);
   f_1070->SetSavedPoint(48,0.1977389);
   f_1070->SetSavedPoint(49,0.1974193);
   f_1070->SetSavedPoint(50,0.1970996);
   f_1070->SetSavedPoint(51,0.1967799);
   f_1070->SetSavedPoint(52,0.1964602);
   f_1070->SetSavedPoint(53,0.1961404);
   f_1070->SetSavedPoint(54,0.1958206);
   f_1070->SetSavedPoint(55,0.1955007);
   f_1070->SetSavedPoint(56,0.1951808);
   f_1070->SetSavedPoint(57,0.1948608);
   f_1070->SetSavedPoint(58,0.1945408);
   f_1070->SetSavedPoint(59,0.1942206);
   f_1070->SetSavedPoint(60,0.1939005);
   f_1070->SetSavedPoint(61,0.1935802);
   f_1070->SetSavedPoint(62,0.1932599);
   f_1070->SetSavedPoint(63,0.1929395);
   f_1070->SetSavedPoint(64,0.192619);
   f_1070->SetSavedPoint(65,0.1922984);
   f_1070->SetSavedPoint(66,0.1919777);
   f_1070->SetSavedPoint(67,0.1916569);
   f_1070->SetSavedPoint(68,0.191336);
   f_1070->SetSavedPoint(69,0.191015);
   f_1070->SetSavedPoint(70,0.1906939);
   f_1070->SetSavedPoint(71,0.1903727);
   f_1070->SetSavedPoint(72,0.1900514);
   f_1070->SetSavedPoint(73,0.18973);
   f_1070->SetSavedPoint(74,0.1894084);
   f_1070->SetSavedPoint(75,0.1890867);
   f_1070->SetSavedPoint(76,0.1887649);
   f_1070->SetSavedPoint(77,0.1884429);
   f_1070->SetSavedPoint(78,0.1881208);
   f_1070->SetSavedPoint(79,0.1877986);
   f_1070->SetSavedPoint(80,0.1874762);
   f_1070->SetSavedPoint(81,0.1871537);
   f_1070->SetSavedPoint(82,0.186831);
   f_1070->SetSavedPoint(83,0.1865081);
   f_1070->SetSavedPoint(84,0.1861851);
   f_1070->SetSavedPoint(85,0.1858619);
   f_1070->SetSavedPoint(86,0.1855385);
   f_1070->SetSavedPoint(87,0.185215);
   f_1070->SetSavedPoint(88,0.1848913);
   f_1070->SetSavedPoint(89,0.1845674);
   f_1070->SetSavedPoint(90,0.1842433);
   f_1070->SetSavedPoint(91,0.1839191);
   f_1070->SetSavedPoint(92,0.1835946);
   f_1070->SetSavedPoint(93,0.18327);
   f_1070->SetSavedPoint(94,0.1829451);
   f_1070->SetSavedPoint(95,0.1826201);
   f_1070->SetSavedPoint(96,0.1822948);
   f_1070->SetSavedPoint(97,0.1819693);
   f_1070->SetSavedPoint(98,0.1816436);
   f_1070->SetSavedPoint(99,0.1813177);
   f_1070->SetSavedPoint(100,0.1809915);
   f_1070->SetSavedPoint(101,0.1806652);
   f_1070->SetSavedPoint(102,0.1803386);
   f_1070->SetSavedPoint(103,0.1800117);
   f_1070->SetSavedPoint(104,0.1796846);
   f_1070->SetSavedPoint(105,0.1793573);
   f_1070->SetSavedPoint(106,0.1790297);
   f_1070->SetSavedPoint(107,0.1787019);
   f_1070->SetSavedPoint(108,0.1783738);
   f_1070->SetSavedPoint(109,0.1780455);
   f_1070->SetSavedPoint(110,0.1777169);
   f_1070->SetSavedPoint(111,0.177388);
   f_1070->SetSavedPoint(112,0.1770589);
   f_1070->SetSavedPoint(113,0.1767295);
   f_1070->SetSavedPoint(114,0.1763998);
   f_1070->SetSavedPoint(115,0.1760698);
   f_1070->SetSavedPoint(116,0.1757396);
   f_1070->SetSavedPoint(117,0.175409);
   f_1070->SetSavedPoint(118,0.1750782);
   f_1070->SetSavedPoint(119,0.174747);
   f_1070->SetSavedPoint(120,0.1744156);
   f_1070->SetSavedPoint(121,0.1740838);
   f_1070->SetSavedPoint(122,0.1737518);
   f_1070->SetSavedPoint(123,0.1734194);
   f_1070->SetSavedPoint(124,0.1730867);
   f_1070->SetSavedPoint(125,0.1727537);
   f_1070->SetSavedPoint(126,0.1724204);
   f_1070->SetSavedPoint(127,0.1720867);
   f_1070->SetSavedPoint(128,0.1717527);
   f_1070->SetSavedPoint(129,0.1714184);
   f_1070->SetSavedPoint(130,0.1710837);
   f_1070->SetSavedPoint(131,0.1707487);
   f_1070->SetSavedPoint(132,0.1704133);
   f_1070->SetSavedPoint(133,0.1700776);
   f_1070->SetSavedPoint(134,0.1697415);
   f_1070->SetSavedPoint(135,0.1694051);
   f_1070->SetSavedPoint(136,0.1690683);
   f_1070->SetSavedPoint(137,0.1687311);
   f_1070->SetSavedPoint(138,0.1683936);
   f_1070->SetSavedPoint(139,0.1680557);
   f_1070->SetSavedPoint(140,0.1677174);
   f_1070->SetSavedPoint(141,0.1673787);
   f_1070->SetSavedPoint(142,0.1670396);
   f_1070->SetSavedPoint(143,0.1667002);
   f_1070->SetSavedPoint(144,0.1663604);
   f_1070->SetSavedPoint(145,0.1660201);
   f_1070->SetSavedPoint(146,0.1656795);
   f_1070->SetSavedPoint(147,0.1653384);
   f_1070->SetSavedPoint(148,0.164997);
   f_1070->SetSavedPoint(149,0.1646551);
   f_1070->SetSavedPoint(150,0.1643128);
   f_1070->SetSavedPoint(151,0.1639701);
   f_1070->SetSavedPoint(152,0.1636269);
   f_1070->SetSavedPoint(153,0.1632834);
   f_1070->SetSavedPoint(154,0.1629395);
   f_1070->SetSavedPoint(155,0.1625951);
   f_1070->SetSavedPoint(156,0.1622504);
   f_1070->SetSavedPoint(157,0.1619052);
   f_1070->SetSavedPoint(158,0.1615597);
   f_1070->SetSavedPoint(159,0.1612138);
   f_1070->SetSavedPoint(160,0.1608675);
   f_1070->SetSavedPoint(161,0.1605208);
   f_1070->SetSavedPoint(162,0.1601738);
   f_1070->SetSavedPoint(163,0.1598264);
   f_1070->SetSavedPoint(164,0.1594786);
   f_1070->SetSavedPoint(165,0.1591305);
   f_1070->SetSavedPoint(166,0.158782);
   f_1070->SetSavedPoint(167,0.1584332);
   f_1070->SetSavedPoint(168,0.1580841);
   f_1070->SetSavedPoint(169,0.1577346);
   f_1070->SetSavedPoint(170,0.1573848);
   f_1070->SetSavedPoint(171,0.1570346);
   f_1070->SetSavedPoint(172,0.1566841);
   f_1070->SetSavedPoint(173,0.1563333);
   f_1070->SetSavedPoint(174,0.1559822);
   f_1070->SetSavedPoint(175,0.1556308);
   f_1070->SetSavedPoint(176,0.1552791);
   f_1070->SetSavedPoint(177,0.1549271);
   f_1070->SetSavedPoint(178,0.1545748);
   f_1070->SetSavedPoint(179,0.1542222);
   f_1070->SetSavedPoint(180,0.1538693);
   f_1070->SetSavedPoint(181,0.1535162);
   f_1070->SetSavedPoint(182,0.1531627);
   f_1070->SetSavedPoint(183,0.152809);
   f_1070->SetSavedPoint(184,0.1524551);
   f_1070->SetSavedPoint(185,0.1521009);
   f_1070->SetSavedPoint(186,0.1517464);
   f_1070->SetSavedPoint(187,0.1513916);
   f_1070->SetSavedPoint(188,0.1510367);
   f_1070->SetSavedPoint(189,0.1506814);
   f_1070->SetSavedPoint(190,0.150326);
   f_1070->SetSavedPoint(191,0.1499703);
   f_1070->SetSavedPoint(192,0.1496144);
   f_1070->SetSavedPoint(193,0.1492582);
   f_1070->SetSavedPoint(194,0.1489019);
   f_1070->SetSavedPoint(195,0.1485453);
   f_1070->SetSavedPoint(196,0.1481885);
   f_1070->SetSavedPoint(197,0.1478315);
   f_1070->SetSavedPoint(198,0.1474743);
   f_1070->SetSavedPoint(199,0.1471169);
   f_1070->SetSavedPoint(200,0.1467594);
   f_1070->SetSavedPoint(201,0.1464016);
   f_1070->SetSavedPoint(202,0.1460437);
   f_1070->SetSavedPoint(203,0.1456856);
   f_1070->SetSavedPoint(204,0.1453273);
   f_1070->SetSavedPoint(205,0.1449688);
   f_1070->SetSavedPoint(206,0.1446102);
   f_1070->SetSavedPoint(207,0.1442515);
   f_1070->SetSavedPoint(208,0.1438926);
   f_1070->SetSavedPoint(209,0.1435335);
   f_1070->SetSavedPoint(210,0.1431743);
   f_1070->SetSavedPoint(211,0.1428149);
   f_1070->SetSavedPoint(212,0.1424555);
   f_1070->SetSavedPoint(213,0.1420959);
   f_1070->SetSavedPoint(214,0.1417361);
   f_1070->SetSavedPoint(215,0.1413763);
   f_1070->SetSavedPoint(216,0.1410163);
   f_1070->SetSavedPoint(217,0.1406563);
   f_1070->SetSavedPoint(218,0.1402961);
   f_1070->SetSavedPoint(219,0.1399358);
   f_1070->SetSavedPoint(220,0.1395754);
   f_1070->SetSavedPoint(221,0.139215);
   f_1070->SetSavedPoint(222,0.1388544);
   f_1070->SetSavedPoint(223,0.1384938);
   f_1070->SetSavedPoint(224,0.1381331);
   f_1070->SetSavedPoint(225,0.1377723);
   f_1070->SetSavedPoint(226,0.1374115);
   f_1070->SetSavedPoint(227,0.1370506);
   f_1070->SetSavedPoint(228,0.1366896);
   f_1070->SetSavedPoint(229,0.1363286);
   f_1070->SetSavedPoint(230,0.1359676);
   f_1070->SetSavedPoint(231,0.1356065);
   f_1070->SetSavedPoint(232,0.1352453);
   f_1070->SetSavedPoint(233,0.1348841);
   f_1070->SetSavedPoint(234,0.1345229);
   f_1070->SetSavedPoint(235,0.1341617);
   f_1070->SetSavedPoint(236,0.1338005);
   f_1070->SetSavedPoint(237,0.1334392);
   f_1070->SetSavedPoint(238,0.1330779);
   f_1070->SetSavedPoint(239,0.1327167);
   f_1070->SetSavedPoint(240,0.1323554);
   f_1070->SetSavedPoint(241,0.1319941);
   f_1070->SetSavedPoint(242,0.1316328);
   f_1070->SetSavedPoint(243,0.1312716);
   f_1070->SetSavedPoint(244,0.1309104);
   f_1070->SetSavedPoint(245,0.1305492);
   f_1070->SetSavedPoint(246,0.130188);
   f_1070->SetSavedPoint(247,0.1298268);
   f_1070->SetSavedPoint(248,0.1294657);
   f_1070->SetSavedPoint(249,0.1291046);
   f_1070->SetSavedPoint(250,0.1287436);
   f_1070->SetSavedPoint(251,0.1283827);
   f_1070->SetSavedPoint(252,0.1280217);
   f_1070->SetSavedPoint(253,0.1276609);
   f_1070->SetSavedPoint(254,0.1273001);
   f_1070->SetSavedPoint(255,0.1269394);
   f_1070->SetSavedPoint(256,0.1265788);
   f_1070->SetSavedPoint(257,0.1262182);
   f_1070->SetSavedPoint(258,0.1258577);
   f_1070->SetSavedPoint(259,0.1254973);
   f_1070->SetSavedPoint(260,0.125137);
   f_1070->SetSavedPoint(261,0.1247769);
   f_1070->SetSavedPoint(262,0.1244168);
   f_1070->SetSavedPoint(263,0.1240568);
   f_1070->SetSavedPoint(264,0.1236969);
   f_1070->SetSavedPoint(265,0.1233372);
   f_1070->SetSavedPoint(266,0.1229775);
   f_1070->SetSavedPoint(267,0.122618);
   f_1070->SetSavedPoint(268,0.1222587);
   f_1070->SetSavedPoint(269,0.1218994);
   f_1070->SetSavedPoint(270,0.1215404);
   f_1070->SetSavedPoint(271,0.1211814);
   f_1070->SetSavedPoint(272,0.1208226);
   f_1070->SetSavedPoint(273,0.120464);
   f_1070->SetSavedPoint(274,0.1201055);
   f_1070->SetSavedPoint(275,0.1197472);
   f_1070->SetSavedPoint(276,0.1193891);
   f_1070->SetSavedPoint(277,0.1190311);
   f_1070->SetSavedPoint(278,0.1186733);
   f_1070->SetSavedPoint(279,0.1183157);
   f_1070->SetSavedPoint(280,0.1179583);
   f_1070->SetSavedPoint(281,0.1176011);
   f_1070->SetSavedPoint(282,0.1172441);
   f_1070->SetSavedPoint(283,0.1168872);
   f_1070->SetSavedPoint(284,0.1165306);
   f_1070->SetSavedPoint(285,0.1161742);
   f_1070->SetSavedPoint(286,0.1158181);
   f_1070->SetSavedPoint(287,0.1154621);
   f_1070->SetSavedPoint(288,0.1151064);
   f_1070->SetSavedPoint(289,0.1147509);
   f_1070->SetSavedPoint(290,0.1143956);
   f_1070->SetSavedPoint(291,0.1140406);
   f_1070->SetSavedPoint(292,0.1136858);
   f_1070->SetSavedPoint(293,0.1133313);
   f_1070->SetSavedPoint(294,0.112977);
   f_1070->SetSavedPoint(295,0.112623);
   f_1070->SetSavedPoint(296,0.1122692);
   f_1070->SetSavedPoint(297,0.1119158);
   f_1070->SetSavedPoint(298,0.1115626);
   f_1070->SetSavedPoint(299,0.1112096);
   f_1070->SetSavedPoint(300,0.110857);
   f_1070->SetSavedPoint(301,0.1105046);
   f_1070->SetSavedPoint(302,0.1101526);
   f_1070->SetSavedPoint(303,0.1098008);
   f_1070->SetSavedPoint(304,0.1094493);
   f_1070->SetSavedPoint(305,0.1090981);
   f_1070->SetSavedPoint(306,0.1087472);
   f_1070->SetSavedPoint(307,0.1083966);
   f_1070->SetSavedPoint(308,0.1080463);
   f_1070->SetSavedPoint(309,0.1076963);
   f_1070->SetSavedPoint(310,0.1073466);
   f_1070->SetSavedPoint(311,0.1069971);
   f_1070->SetSavedPoint(312,0.106648);
   f_1070->SetSavedPoint(313,0.1062992);
   f_1070->SetSavedPoint(314,0.1059506);
   f_1070->SetSavedPoint(315,0.1056024);
   f_1070->SetSavedPoint(316,0.1052545);
   f_1070->SetSavedPoint(317,0.1049069);
   f_1070->SetSavedPoint(318,0.1045595);
   f_1070->SetSavedPoint(319,0.1042125);
   f_1070->SetSavedPoint(320,0.1038658);
   f_1070->SetSavedPoint(321,0.1035194);
   f_1070->SetSavedPoint(322,0.1031733);
   f_1070->SetSavedPoint(323,0.1028275);
   f_1070->SetSavedPoint(324,0.102482);
   f_1070->SetSavedPoint(325,0.1021368);
   f_1070->SetSavedPoint(326,0.1017919);
   f_1070->SetSavedPoint(327,0.1014474);
   f_1070->SetSavedPoint(328,0.1011031);
   f_1070->SetSavedPoint(329,0.1007592);
   f_1070->SetSavedPoint(330,0.1004155);
   f_1070->SetSavedPoint(331,0.1000722);
   f_1070->SetSavedPoint(332,0.09972922);
   f_1070->SetSavedPoint(333,0.09938654);
   f_1070->SetSavedPoint(334,0.09904417);
   f_1070->SetSavedPoint(335,0.09870212);
   f_1070->SetSavedPoint(336,0.09836039);
   f_1070->SetSavedPoint(337,0.09801897);
   f_1070->SetSavedPoint(338,0.09767788);
   f_1070->SetSavedPoint(339,0.0973371);
   f_1070->SetSavedPoint(340,0.09699665);
   f_1070->SetSavedPoint(341,0.09665651);
   f_1070->SetSavedPoint(342,0.09631671);
   f_1070->SetSavedPoint(343,0.09597722);
   f_1070->SetSavedPoint(344,0.09563806);
   f_1070->SetSavedPoint(345,0.09529923);
   f_1070->SetSavedPoint(346,0.09496072);
   f_1070->SetSavedPoint(347,0.09462253);
   f_1070->SetSavedPoint(348,0.09428468);
   f_1070->SetSavedPoint(349,0.09394716);
   f_1070->SetSavedPoint(350,0.09360996);
   f_1070->SetSavedPoint(351,0.0932731);
   f_1070->SetSavedPoint(352,0.09293656);
   f_1070->SetSavedPoint(353,0.09260036);
   f_1070->SetSavedPoint(354,0.0922645);
   f_1070->SetSavedPoint(355,0.09192896);
   f_1070->SetSavedPoint(356,0.09159376);
   f_1070->SetSavedPoint(357,0.0912589);
   f_1070->SetSavedPoint(358,0.09092437);
   f_1070->SetSavedPoint(359,0.09059018);
   f_1070->SetSavedPoint(360,0.09025633);
   f_1070->SetSavedPoint(361,0.08992282);
   f_1070->SetSavedPoint(362,0.08958964);
   f_1070->SetSavedPoint(363,0.08925681);
   f_1070->SetSavedPoint(364,0.08892432);
   f_1070->SetSavedPoint(365,0.08859217);
   f_1070->SetSavedPoint(366,0.08826037);
   f_1070->SetSavedPoint(367,0.08792891);
   f_1070->SetSavedPoint(368,0.08759779);
   f_1070->SetSavedPoint(369,0.08726702);
   f_1070->SetSavedPoint(370,0.0869366);
   f_1070->SetSavedPoint(371,0.08660652);
   f_1070->SetSavedPoint(372,0.08627679);
   f_1070->SetSavedPoint(373,0.08594742);
   f_1070->SetSavedPoint(374,0.08561839);
   f_1070->SetSavedPoint(375,0.08528971);
   f_1070->SetSavedPoint(376,0.08496138);
   f_1070->SetSavedPoint(377,0.08463341);
   f_1070->SetSavedPoint(378,0.08430579);
   f_1070->SetSavedPoint(379,0.08397852);
   f_1070->SetSavedPoint(380,0.08365161);
   f_1070->SetSavedPoint(381,0.08332506);
   f_1070->SetSavedPoint(382,0.08299886);
   f_1070->SetSavedPoint(383,0.08267302);
   f_1070->SetSavedPoint(384,0.08234754);
   f_1070->SetSavedPoint(385,0.08202241);
   f_1070->SetSavedPoint(386,0.08169765);
   f_1070->SetSavedPoint(387,0.08137325);
   f_1070->SetSavedPoint(388,0.08104921);
   f_1070->SetSavedPoint(389,0.08072553);
   f_1070->SetSavedPoint(390,0.08040222);
   f_1070->SetSavedPoint(391,0.08007927);
   f_1070->SetSavedPoint(392,0.07975669);
   f_1070->SetSavedPoint(393,0.07943447);
   f_1070->SetSavedPoint(394,0.07911262);
   f_1070->SetSavedPoint(395,0.07879114);
   f_1070->SetSavedPoint(396,0.07847002);
   f_1070->SetSavedPoint(397,0.07814928);
   f_1070->SetSavedPoint(398,0.0778289);
   f_1070->SetSavedPoint(399,0.0775089);
   f_1070->SetSavedPoint(400,0.07718927);
   f_1070->SetSavedPoint(401,0.07687001);
   f_1070->SetSavedPoint(402,0.07655112);
   f_1070->SetSavedPoint(403,0.07623261);
   f_1070->SetSavedPoint(404,0.07591448);
   f_1070->SetSavedPoint(405,0.07559672);
   f_1070->SetSavedPoint(406,0.07527934);
   f_1070->SetSavedPoint(407,0.07496233);
   f_1070->SetSavedPoint(408,0.07464571);
   f_1070->SetSavedPoint(409,0.07432946);
   f_1070->SetSavedPoint(410,0.0740136);
   f_1070->SetSavedPoint(411,0.07369811);
   f_1070->SetSavedPoint(412,0.07338301);
   f_1070->SetSavedPoint(413,0.07306829);
   f_1070->SetSavedPoint(414,0.07275396);
   f_1070->SetSavedPoint(415,0.07244001);
   f_1070->SetSavedPoint(416,0.07212644);
   f_1070->SetSavedPoint(417,0.07181327);
   f_1070->SetSavedPoint(418,0.07150048);
   f_1070->SetSavedPoint(419,0.07118807);
   f_1070->SetSavedPoint(420,0.07087606);
   f_1070->SetSavedPoint(421,0.07056444);
   f_1070->SetSavedPoint(422,0.0702532);
   f_1070->SetSavedPoint(423,0.06994236);
   f_1070->SetSavedPoint(424,0.06963191);
   f_1070->SetSavedPoint(425,0.06932186);
   f_1070->SetSavedPoint(426,0.06901219);
   f_1070->SetSavedPoint(427,0.06870293);
   f_1070->SetSavedPoint(428,0.06839405);
   f_1070->SetSavedPoint(429,0.06808558);
   f_1070->SetSavedPoint(430,0.0677775);
   f_1070->SetSavedPoint(431,0.06746982);
   f_1070->SetSavedPoint(432,0.06716254);
   f_1070->SetSavedPoint(433,0.06685566);
   f_1070->SetSavedPoint(434,0.06654918);
   f_1070->SetSavedPoint(435,0.0662431);
   f_1070->SetSavedPoint(436,0.06593743);
   f_1070->SetSavedPoint(437,0.06563215);
   f_1070->SetSavedPoint(438,0.06532729);
   f_1070->SetSavedPoint(439,0.06502282);
   f_1070->SetSavedPoint(440,0.06471877);
   f_1070->SetSavedPoint(441,0.06441511);
   f_1070->SetSavedPoint(442,0.06411187);
   f_1070->SetSavedPoint(443,0.06380904);
   f_1070->SetSavedPoint(444,0.06350661);
   f_1070->SetSavedPoint(445,0.0632046);
   f_1070->SetSavedPoint(446,0.06290299);
   f_1070->SetSavedPoint(447,0.0626018);
   f_1070->SetSavedPoint(448,0.06230102);
   f_1070->SetSavedPoint(449,0.06200065);
   f_1070->SetSavedPoint(450,0.0617007);
   f_1070->SetSavedPoint(451,0.06140116);
   f_1070->SetSavedPoint(452,0.06110205);
   f_1070->SetSavedPoint(453,0.06080335);
   f_1070->SetSavedPoint(454,0.06050508);
   f_1070->SetSavedPoint(455,0.06020724);
   f_1070->SetSavedPoint(456,0.05990983);
   f_1070->SetSavedPoint(457,0.05961286);
   f_1070->SetSavedPoint(458,0.05931632);
   f_1070->SetSavedPoint(459,0.05902023);
   f_1070->SetSavedPoint(460,0.05872458);
   f_1070->SetSavedPoint(461,0.05842939);
   f_1070->SetSavedPoint(462,0.05813465);
   f_1070->SetSavedPoint(463,0.05784036);
   f_1070->SetSavedPoint(464,0.05754653);
   f_1070->SetSavedPoint(465,0.05725317);
   f_1070->SetSavedPoint(466,0.05696027);
   f_1070->SetSavedPoint(467,0.05666785);
   f_1070->SetSavedPoint(468,0.05637589);
   f_1070->SetSavedPoint(469,0.05608442);
   f_1070->SetSavedPoint(470,0.05579342);
   f_1070->SetSavedPoint(471,0.05550291);
   f_1070->SetSavedPoint(472,0.05521289);
   f_1070->SetSavedPoint(473,0.05492335);
   f_1070->SetSavedPoint(474,0.05463432);
   f_1070->SetSavedPoint(475,0.05434577);
   f_1070->SetSavedPoint(476,0.05405773);
   f_1070->SetSavedPoint(477,0.0537702);
   f_1070->SetSavedPoint(478,0.05348317);
   f_1070->SetSavedPoint(479,0.05319665);
   f_1070->SetSavedPoint(480,0.05291065);
   f_1070->SetSavedPoint(481,0.05262517);
   f_1070->SetSavedPoint(482,0.05234021);
   f_1070->SetSavedPoint(483,0.05205577);
   f_1070->SetSavedPoint(484,0.05177186);
   f_1070->SetSavedPoint(485,0.05148849);
   f_1070->SetSavedPoint(486,0.05120565);
   f_1070->SetSavedPoint(487,0.05092335);
   f_1070->SetSavedPoint(488,0.05064159);
   f_1070->SetSavedPoint(489,0.05036037);
   f_1070->SetSavedPoint(490,0.05007971);
   f_1070->SetSavedPoint(491,0.0497996);
   f_1070->SetSavedPoint(492,0.04952004);
   f_1070->SetSavedPoint(493,0.04924105);
   f_1070->SetSavedPoint(494,0.04896262);
   f_1070->SetSavedPoint(495,0.04868475);
   f_1070->SetSavedPoint(496,0.04840745);
   f_1070->SetSavedPoint(497,0.04813073);
   f_1070->SetSavedPoint(498,0.04785458);
   f_1070->SetSavedPoint(499,0.04757902);
   f_1070->SetSavedPoint(500,0.04730403);
   f_1070->SetSavedPoint(501,0.04702964);
   f_1070->SetSavedPoint(502,0.04675583);
   f_1070->SetSavedPoint(503,0.04648262);
   f_1070->SetSavedPoint(504,0.04621001);
   f_1070->SetSavedPoint(505,0.045938);
   f_1070->SetSavedPoint(506,0.04566659);
   f_1070->SetSavedPoint(507,0.04539579);
   f_1070->SetSavedPoint(508,0.04512559);
   f_1070->SetSavedPoint(509,0.04485602);
   f_1070->SetSavedPoint(510,0.04458706);
   f_1070->SetSavedPoint(511,0.04431873);
   f_1070->SetSavedPoint(512,0.04405101);
   f_1070->SetSavedPoint(513,0.04378393);
   f_1070->SetSavedPoint(514,0.04351748);
   f_1070->SetSavedPoint(515,0.04325166);
   f_1070->SetSavedPoint(516,0.04298648);
   f_1070->SetSavedPoint(517,0.04272195);
   f_1070->SetSavedPoint(518,0.04245806);
   f_1070->SetSavedPoint(519,0.04219482);
   f_1070->SetSavedPoint(520,0.04193223);
   f_1070->SetSavedPoint(521,0.04167029);
   f_1070->SetSavedPoint(522,0.04140902);
   f_1070->SetSavedPoint(523,0.04114841);
   f_1070->SetSavedPoint(524,0.04088846);
   f_1070->SetSavedPoint(525,0.04062919);
   f_1070->SetSavedPoint(526,0.04037059);
   f_1070->SetSavedPoint(527,0.04011266);
   f_1070->SetSavedPoint(528,0.03985541);
   f_1070->SetSavedPoint(529,0.03959885);
   f_1070->SetSavedPoint(530,0.03934297);
   f_1070->SetSavedPoint(531,0.03908779);
   f_1070->SetSavedPoint(532,0.03883329);
   f_1070->SetSavedPoint(533,0.0385795);
   f_1070->SetSavedPoint(534,0.0383264);
   f_1070->SetSavedPoint(535,0.03807401);
   f_1070->SetSavedPoint(536,0.03782233);
   f_1070->SetSavedPoint(537,0.03757135);
   f_1070->SetSavedPoint(538,0.03732109);
   f_1070->SetSavedPoint(539,0.03707155);
   f_1070->SetSavedPoint(540,0.03682273);
   f_1070->SetSavedPoint(541,0.03657463);
   f_1070->SetSavedPoint(542,0.03632727);
   f_1070->SetSavedPoint(543,0.03608063);
   f_1070->SetSavedPoint(544,0.03583473);
   f_1070->SetSavedPoint(545,0.03558956);
   f_1070->SetSavedPoint(546,0.03534514);
   f_1070->SetSavedPoint(547,0.03510147);
   f_1070->SetSavedPoint(548,0.03485854);
   f_1070->SetSavedPoint(549,0.03461636);
   f_1070->SetSavedPoint(550,0.03437494);
   f_1070->SetSavedPoint(551,0.03413428);
   f_1070->SetSavedPoint(552,0.03389438);
   f_1070->SetSavedPoint(553,0.03365525);
   f_1070->SetSavedPoint(554,0.03341688);
   f_1070->SetSavedPoint(555,0.03317929);
   f_1070->SetSavedPoint(556,0.03294247);
   f_1070->SetSavedPoint(557,0.03270644);
   f_1070->SetSavedPoint(558,0.03247118);
   f_1070->SetSavedPoint(559,0.03223672);
   f_1070->SetSavedPoint(560,0.03200304);
   f_1070->SetSavedPoint(561,0.03177016);
   f_1070->SetSavedPoint(562,0.03153807);
   f_1070->SetSavedPoint(563,0.03130678);
   f_1070->SetSavedPoint(564,0.0310763);
   f_1070->SetSavedPoint(565,0.03084662);
   f_1070->SetSavedPoint(566,0.03061775);
   f_1070->SetSavedPoint(567,0.0303897);
   f_1070->SetSavedPoint(568,0.03016247);
   f_1070->SetSavedPoint(569,0.02993605);
   f_1070->SetSavedPoint(570,0.02971046);
   f_1070->SetSavedPoint(571,0.0294857);
   f_1070->SetSavedPoint(572,0.02926177);
   f_1070->SetSavedPoint(573,0.02903867);
   f_1070->SetSavedPoint(574,0.02881641);
   f_1070->SetSavedPoint(575,0.028595);
   f_1070->SetSavedPoint(576,0.02837442);
   f_1070->SetSavedPoint(577,0.0281547);
   f_1070->SetSavedPoint(578,0.02793583);
   f_1070->SetSavedPoint(579,0.02771781);
   f_1070->SetSavedPoint(580,0.02750065);
   f_1070->SetSavedPoint(581,0.02728435);
   f_1070->SetSavedPoint(582,0.02706892);
   f_1070->SetSavedPoint(583,0.02685436);
   f_1070->SetSavedPoint(584,0.02664067);
   f_1070->SetSavedPoint(585,0.02642786);
   f_1070->SetSavedPoint(586,0.02621592);
   f_1070->SetSavedPoint(587,0.02600487);
   f_1070->SetSavedPoint(588,0.0257947);
   f_1070->SetSavedPoint(589,0.02558542);
   f_1070->SetSavedPoint(590,0.02537704);
   f_1070->SetSavedPoint(591,0.02516955);
   f_1070->SetSavedPoint(592,0.02496296);
   f_1070->SetSavedPoint(593,0.02475728);
   f_1070->SetSavedPoint(594,0.0245525);
   f_1070->SetSavedPoint(595,0.02434863);
   f_1070->SetSavedPoint(596,0.02414568);
   f_1070->SetSavedPoint(597,0.02394364);
   f_1070->SetSavedPoint(598,0.02374252);
   f_1070->SetSavedPoint(599,0.02354233);
   f_1070->SetSavedPoint(600,0.02334307);
   f_1070->SetSavedPoint(601,0.02314473);
   f_1070->SetSavedPoint(602,0.02294732);
   f_1070->SetSavedPoint(603,0.02275082);
   f_1070->SetSavedPoint(604,0.02255523);
   f_1070->SetSavedPoint(605,0.02236055);
   f_1070->SetSavedPoint(606,0.02216676);
   f_1070->SetSavedPoint(607,0.02197386);
   f_1070->SetSavedPoint(608,0.02178184);
   f_1070->SetSavedPoint(609,0.02159069);
   f_1070->SetSavedPoint(610,0.02140041);
   f_1070->SetSavedPoint(611,0.02121099);
   f_1070->SetSavedPoint(612,0.02102242);
   f_1070->SetSavedPoint(613,0.0208347);
   f_1070->SetSavedPoint(614,0.02064782);
   f_1070->SetSavedPoint(615,0.02046177);
   f_1070->SetSavedPoint(616,0.02027654);
   f_1070->SetSavedPoint(617,0.02009213);
   f_1070->SetSavedPoint(618,0.01990853);
   f_1070->SetSavedPoint(619,0.01972573);
   f_1070->SetSavedPoint(620,0.01954373);
   f_1070->SetSavedPoint(621,0.01936252);
   f_1070->SetSavedPoint(622,0.01918208);
   f_1070->SetSavedPoint(623,0.01900243);
   f_1070->SetSavedPoint(624,0.01882354);
   f_1070->SetSavedPoint(625,0.01864541);
   f_1070->SetSavedPoint(626,0.01846803);
   f_1070->SetSavedPoint(627,0.0182914);
   f_1070->SetSavedPoint(628,0.01811551);
   f_1070->SetSavedPoint(629,0.01794035);
   f_1070->SetSavedPoint(630,0.01776592);
   f_1070->SetSavedPoint(631,0.01759221);
   f_1070->SetSavedPoint(632,0.0174192);
   f_1070->SetSavedPoint(633,0.0172469);
   f_1070->SetSavedPoint(634,0.01707529);
   f_1070->SetSavedPoint(635,0.01690438);
   f_1070->SetSavedPoint(636,0.01673414);
   f_1070->SetSavedPoint(637,0.01656458);
   f_1070->SetSavedPoint(638,0.01639569);
   f_1070->SetSavedPoint(639,0.01622746);
   f_1070->SetSavedPoint(640,0.01605989);
   f_1070->SetSavedPoint(641,0.01589296);
   f_1070->SetSavedPoint(642,0.01572667);
   f_1070->SetSavedPoint(643,0.01556101);
   f_1070->SetSavedPoint(644,0.01539598);
   f_1070->SetSavedPoint(645,0.01523157);
   f_1070->SetSavedPoint(646,0.01506777);
   f_1070->SetSavedPoint(647,0.01490457);
   f_1070->SetSavedPoint(648,0.01474197);
   f_1070->SetSavedPoint(649,0.01457996);
   f_1070->SetSavedPoint(650,0.01441853);
   f_1070->SetSavedPoint(651,0.01425768);
   f_1070->SetSavedPoint(652,0.01409739);
   f_1070->SetSavedPoint(653,0.01393767);
   f_1070->SetSavedPoint(654,0.01377851);
   f_1070->SetSavedPoint(655,0.01361989);
   f_1070->SetSavedPoint(656,0.01346181);
   f_1070->SetSavedPoint(657,0.01330426);
   f_1070->SetSavedPoint(658,0.01314724);
   f_1070->SetSavedPoint(659,0.01299074);
   f_1070->SetSavedPoint(660,0.01283475);
   f_1070->SetSavedPoint(661,0.01267926);
   f_1070->SetSavedPoint(662,0.01252427);
   f_1070->SetSavedPoint(663,0.01236978);
   f_1070->SetSavedPoint(664,0.01221576);
   f_1070->SetSavedPoint(665,0.01206223);
   f_1070->SetSavedPoint(666,0.01190916);
   f_1070->SetSavedPoint(667,0.01175655);
   f_1070->SetSavedPoint(668,0.0116044);
   f_1070->SetSavedPoint(669,0.0114527);
   f_1070->SetSavedPoint(670,0.01130144);
   f_1070->SetSavedPoint(671,0.01115061);
   f_1070->SetSavedPoint(672,0.01100021);
   f_1070->SetSavedPoint(673,0.01085022);
   f_1070->SetSavedPoint(674,0.01070065);
   f_1070->SetSavedPoint(675,0.01055149);
   f_1070->SetSavedPoint(676,0.01040272);
   f_1070->SetSavedPoint(677,0.01025435);
   f_1070->SetSavedPoint(678,0.01010636);
   f_1070->SetSavedPoint(679,0.009958743);
   f_1070->SetSavedPoint(680,0.009811499);
   f_1070->SetSavedPoint(681,0.009664618);
   f_1070->SetSavedPoint(682,0.009518092);
   f_1070->SetSavedPoint(683,0.009371915);
   f_1070->SetSavedPoint(684,0.009226079);
   f_1070->SetSavedPoint(685,0.009080577);
   f_1070->SetSavedPoint(686,0.008935403);
   f_1070->SetSavedPoint(687,0.008790549);
   f_1070->SetSavedPoint(688,0.008646008);
   f_1070->SetSavedPoint(689,0.008501773);
   f_1070->SetSavedPoint(690,0.008357836);
   f_1070->SetSavedPoint(691,0.008214192);
   f_1070->SetSavedPoint(692,0.008070832);
   f_1070->SetSavedPoint(693,0.007927749);
   f_1070->SetSavedPoint(694,0.007784937);
   f_1070->SetSavedPoint(695,0.007642389);
   f_1070->SetSavedPoint(696,0.007500096);
   f_1070->SetSavedPoint(697,0.007358053);
   f_1070->SetSavedPoint(698,0.007216252);
   f_1070->SetSavedPoint(699,0.007074685);
   f_1070->SetSavedPoint(700,0.006933347);
   f_1070->SetSavedPoint(701,0.006792229);
   f_1070->SetSavedPoint(702,0.006651325);
   f_1070->SetSavedPoint(703,0.006510628);
   f_1070->SetSavedPoint(704,0.006370129);
   f_1070->SetSavedPoint(705,0.006229824);
   f_1070->SetSavedPoint(706,0.006089703);
   f_1070->SetSavedPoint(707,0.005949761);
   f_1070->SetSavedPoint(708,0.005809989);
   f_1070->SetSavedPoint(709,0.005670382);
   f_1070->SetSavedPoint(710,0.005530931);
   f_1070->SetSavedPoint(711,0.00539163);
   f_1070->SetSavedPoint(712,0.005252472);
   f_1070->SetSavedPoint(713,0.005113449);
   f_1070->SetSavedPoint(714,0.004974555);
   f_1070->SetSavedPoint(715,0.004835782);
   f_1070->SetSavedPoint(716,0.004697123);
   f_1070->SetSavedPoint(717,0.004558572);
   f_1070->SetSavedPoint(718,0.00442012);
   f_1070->SetSavedPoint(719,0.004281762);
   f_1070->SetSavedPoint(720,0.004143489);
   f_1070->SetSavedPoint(721,0.004005295);
   f_1070->SetSavedPoint(722,0.003867172);
   f_1070->SetSavedPoint(723,0.003729114);
   f_1070->SetSavedPoint(724,0.003591114);
   f_1070->SetSavedPoint(725,0.003453164);
   f_1070->SetSavedPoint(726,0.003315257);
   f_1070->SetSavedPoint(727,0.003177386);
   f_1070->SetSavedPoint(728,0.003039544);
   f_1070->SetSavedPoint(729,0.002901724);
   f_1070->SetSavedPoint(730,0.002763919);
   f_1070->SetSavedPoint(731,0.002626122);
   f_1070->SetSavedPoint(732,0.002488326);
   f_1070->SetSavedPoint(733,0.002350522);
   f_1070->SetSavedPoint(734,0.002212706);
   f_1070->SetSavedPoint(735,0.002074868);
   f_1070->SetSavedPoint(736,0.001937003);
   f_1070->SetSavedPoint(737,0.001799103);
   f_1070->SetSavedPoint(738,0.001661161);
   f_1070->SetSavedPoint(739,0.00152317);
   f_1070->SetSavedPoint(740,0.001385123);
   f_1070->SetSavedPoint(741,0.001247013);
   f_1070->SetSavedPoint(742,0.001108832);
   f_1070->SetSavedPoint(743,0.0009705737);
   f_1070->SetSavedPoint(744,0.0008322308);
   f_1070->SetSavedPoint(745,0.0006937963);
   f_1070->SetSavedPoint(746,0.0005552629);
   f_1070->SetSavedPoint(747,0.0004166238);
   f_1070->SetSavedPoint(748,0.0002778716);
   f_1070->SetSavedPoint(749,0.0001389994);
   f_1070->SetSavedPoint(750,2.650922e-14);
   f_1070->SetSavedPoint(751,0);
   f_1070->SetSavedPoint(752,2.5);
   f_1070->SetFillColor(19);
   f_1070->SetFillStyle(0);
   f_1070->SetMarkerStyle(20);
   f_1070->SetMarkerSize(1.2);
   f_1070->SetLineColor(4);
   f_1070->SetLineWidth(2);
   f_1070->SetChisquare(287.8681);
   f_1070->SetNDF(242);
   f_1070->GetXaxis()->SetNdivisions(505);
   f_1070->GetXaxis()->SetLabelFont(132);
   f_1070->GetXaxis()->SetLabelOffset(0.015);
   f_1070->GetXaxis()->SetLabelSize(0.05);
   f_1070->GetXaxis()->SetTitleSize(0.06);
   f_1070->GetXaxis()->SetTitleFont(132);
   f_1070->GetYaxis()->SetLabelFont(132);
   f_1070->GetYaxis()->SetLabelSize(0.05);
   f_1070->GetYaxis()->SetTitleSize(0.06);
   f_1070->GetYaxis()->SetTitleFont(42);
   f_1070->SetParameter(0,0.2322387);
   f_1070->SetParError(0,18.63177);
   f_1070->SetParLimits(0,0.2322387,0.2322387);
   f_1070->SetParameter(1,0.7068893);
   f_1070->SetParError(1,0.0004317872);
   f_1070->SetParLimits(1,0,0);
   f_1070->SetParameter(2,-0.1238172);
   f_1070->SetParError(2,0.0006686518);
   f_1070->SetParLimits(2,0,0);
   f_1070->SetParameter(3,-0.2620218);
   f_1070->SetParError(3,0.0008392488);
   f_1070->SetParLimits(3,0,0);
   f_1070->SetParameter(4,-0.4051652);
   f_1070->SetParError(4,0.001001511);
   f_1070->SetParLimits(4,0,0);
   f_1070->SetParameter(5,-13.10873);
   f_1070->SetParError(5,0.001759845);
   f_1070->SetParLimits(5,0,0);
   f_1070->SetParameter(6,-0.5051888);
   f_1070->SetParError(6,0.003958156);
   f_1070->SetParLimits(6,0,0);
   f_1070->SetParameter(7,-0.7853987);
   f_1070->SetParError(7,0.03582211);
   f_1070->SetParLimits(7,0,0);
   f_1070->Draw("same");
   
   TH1D *h_1120__10 = new TH1D("h_1120__10","",10,-2.5,2.5);
   h_1120__10->SetBinContent(1,-0.001766537);
   h_1120__10->SetBinContent(2,0.0290504);
   h_1120__10->SetBinContent(3,0.198057);
   h_1120__10->SetBinContent(4,0.1256883);
   h_1120__10->SetBinContent(5,0.2670081);
   h_1120__10->SetBinContent(6,0.1556948);
   h_1120__10->SetBinContent(7,0.1021326);
   h_1120__10->SetBinContent(8,0.06948476);
   h_1120__10->SetBinContent(9,0.05416779);
   h_1120__10->SetBinContent(10,0.0004828142);
   h_1120__10->SetBinError(1,0.01993348);
   h_1120__10->SetBinError(2,0.04401876);
   h_1120__10->SetBinError(3,0.0522318);
   h_1120__10->SetBinError(4,0.04743926);
   h_1120__10->SetBinError(5,0.08708508);
   h_1120__10->SetBinError(6,0.04232114);
   h_1120__10->SetBinError(7,0.03260713);
   h_1120__10->SetBinError(8,0.02086876);
   h_1120__10->SetBinError(9,0.0248664);
   h_1120__10->SetBinError(10,0.003379017);
   h_1120__10->SetEntries(4107);
   h_1120__10->SetDirectory(0);
   h_1120__10->SetStats(0);
   h_1120__10->SetLineColor(2);
   h_1120__10->SetMarkerColor(2);
   h_1120__10->SetMarkerStyle(20);
   h_1120__10->SetMarkerSize(1.2);
   h_1120__10->GetXaxis()->SetNdivisions(505);
   h_1120__10->GetXaxis()->SetLabelFont(132);
   h_1120__10->GetXaxis()->SetLabelOffset(0.015);
   h_1120__10->GetXaxis()->SetLabelSize(0.05);
   h_1120__10->GetXaxis()->SetTitleSize(0.06);
   h_1120__10->GetXaxis()->SetTitleFont(132);
   h_1120__10->GetYaxis()->SetLabelFont(132);
   h_1120__10->GetYaxis()->SetLabelSize(0.05);
   h_1120__10->GetYaxis()->SetTitleSize(0.06);
   h_1120__10->GetYaxis()->SetTitleFont(42);
   h_1120__10->GetZaxis()->SetLabelFont(132);
   h_1120__10->GetZaxis()->SetLabelSize(0.05);
   h_1120__10->GetZaxis()->SetTitleSize(0.06);
   h_1120__10->GetZaxis()->SetTitleFont(42);
   h_1120__10->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

